Higgs production in bottom quark fusion: Matching the 4- and 5-flavour schemes to third order in the strong coupling

We present analytic results for the partonic cross sections for the production of a Higgs boson via the fusion of two bottom quarks at N$^3$LO in QCD perturbation theory in the five-flavour scheme. We combine this perturbative result with NLO accurate predictions in the four-flavour scheme that include the full bottom quark mass dependence by appropriately removing any double-counting stemming from contributions included in both predictions. We thereby obtain state-of-the-art predictions for the inclusive production probability of a Higgs boson via bottom quark fusion at hadron colliders.

==> Plots/EnergyVariation_PDF4LHC.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
Legended[Graphics[{{}, GraphicsComplex[{{2., 0.0091668}, {4., 0.0532237}, 
    {6., 0.123425}, {7., 0.165381}, {8., 0.210889}, {10., 0.310483}, {12., 
    0.41905}, {13., 0.476017}, {14., 0.534499}, {20., 0.909461}, {27., 
    1.38084}, {28., 1.45014}, {30., 1.58986}, {40., 2.30501}, {50., 3.03689}, 
    {60., 3.7768}, {70., 4.52001}, {80., 5.26377}, {90., 6.00637}, {100., 
    6.74672}, {2., 0.00898579}, {4., 0.0560181}, {6., 0.13430692}, {7., 
    0.18201462000000002}, {8., 0.23426366999999998}, {10., 
    0.34993127999999996}, {12., 0.47749701}, {13., 0.54490074}, {14., 
    0.6143737721}, {20., 1.0647491}, {27., 1.6390456999999998}, {28., 
    1.7240363}, {30., 1.8957303}, {40., 2.78048}, {50., 3.693849}, {60., 
    4.623163}, {70., 5.5613339999999996}, {80., 6.5040439999999995}, {90., 
    7.448516}, {100., 8.392884}, {2., 0.008191747162}, {4., 
    0.053304380430000006}, {6., 0.13051672109999998}, {7., 0.178198935}, {8., 
    0.23078647519999998}, {10., 0.3482080142}, {12., 0.478893798}, {13., 
    0.5483374967}, {14., 0.6201510729999999}, {20., 1.0902119090000002}, 
    {27., 1.697499543}, {28., 1.787922907}, {30., 1.970984782}, {40., 
    2.9208981040000004}, {50., 3.9106341409999996}, {60., 4.925002031}, {70., 
    5.954918547}, {80., 6.994889623999999}, {90., 8.0412056}, {100., 
    9.09126041}, {2., 0.0076140641919999995}, {4., 0.050465916320000005}, 
    {6., 0.1246789005}, {7., 0.17077204010000002}, {8., 0.2217629154}, {10., 
    0.336052594}, {12., 0.4637798487}, {13., 0.531825877}, {14., 
    0.602302421}, {20., 1.065731568}, {27., 1.668323355}, {28., 1.758330297}, 
    {30., 1.9407408569999998}, {40., 2.8906649180000006}, {50., 3.8851467}, 
    {60., 4.9089608700000005}, {70., 5.951438335}, {80., 7.007197494}, {90., 
    8.071986695}, {100., 9.142943477999998}, {2., 0.00570336}, {4., 
    0.0308938}, {6., 0.0690373}, {7., 0.0912643}, {8., 0.115051}, {10., 
    0.166251}, {12., 0.22108}, {13., 0.249532}, {14., 0.278551}, {20., 
    0.461131}, {27., 0.6848}, {28., 0.717279}, {30., 0.782501}, {40., 
    1.11175}, {50., 1.44259}, {60., 1.77237}, {70., 2.09984}, {80., 2.42443}, 
    {90., 2.74586}, {100., 3.06402}, {2., 0.0121324}, {4., 0.0743449}, {6., 
    0.17741}, {7., 0.240209}, {8., 0.309026}, {10., 0.461567}, {12., 
    0.630133}, {13., 0.719334}, {14., 0.811371}, {20., 1.4101}, {27., 
    2.17792}, {28., 2.29188}, {30., 2.52235}, {40., 3.71472}, {50., 4.95243}, 
    {60., 6.21759}, {70., 7.49984}, {80., 8.79273}, {90., 10.092}, {100., 
    11.3947}, {2., 0.00739401}, {4., 0.043925399999999996}, {6., 0.1023577}, 
    {7., 0.137223}, {8., 0.17497020000000002}, {10., 0.25732259999999996}, 
    {12., 0.346713}, {13., 0.393472}, {14., 0.44138}, {20., 
    0.7465320000000001}, {27., 1.1262180000000002}, {28., 1.181737}, {30., 
    1.293458}, {40., 1.861466}, {50., 2.437267}, {60., 3.0148599999999997}, 
    {70., 3.5912}, {80., 4.16462}, {90., 4.73421}, {100., 5.2996}, {2., 
    0.01016241}, {4., 0.0644957}, {6., 0.1565483}, {7., 0.213206}, {8., 
    0.27560999999999997}, {10., 0.41477200000000003}, {12., 
    0.5695009999999999}, {13., 0.651683}, {14., 0.736658}, {20., 
    1.2927220000000001}, {27., 2.011281}, {28., 2.1183}, {30., 2.33499}, 
    {40., 3.46019}, {50., 4.63377}, {60., 5.83769}, {70., 7.061299999999999}, 
    {80., 8.297930000000001}, {90., 9.54311}, {100., 10.79372}, {2., 
    0.0077434465959999995}, {4., 0.04902921787}, {6., 0.1179935848}, {7., 
    0.1600130346}, {8., 0.20600667139999998}, {10., 0.3077077473}, {12., 
    0.4196792637}, {13., 0.478765503}, {14., 0.539613928}, {20., 
    0.9329348350000001}, {27., 1.4321147029999999}, {28., 1.505794182}, {30., 
    1.6544983030000002}, {40., 2.418402237}, {50., 3.203317754}, {60., 
    3.998873055}, {70., 4.799285371}, {80., 5.601201984999999}, {90., 
    6.402470272}, {100., 7.201824377}, {2., 0.008809719859999999}, {4., 
    0.05697901587}, {6., 0.139477974}, {7., 0.19050219920000003}, {8., 
    0.2468410767}, {10., 0.37285758399999996}, {12., 0.513414693}, {13., 
    0.5882160924000001}, {14., 0.6656456812}, {20., 1.1740315719999999}, 
    {27., 1.8339700019999998}, {28., 1.9324742449999996}, {30., 2.132058056}, 
    {40., 3.1710544030000003}, {50., 4.2583229}, {60., 5.376666314999999}, 
    {70., 6.5156990110000015}, {80., 7.668993637000001}, {90., 
    8.832213679999999}, {100., 10.002029112999999}, {2., 0.00734158553}, {4., 
    0.049057535670000006}, {6., 0.12161382770000001}, {7., 0.1660093685}, 
    {8., 0.21493032220000002}, {10., 0.3240149507}, {12., 0.4452134836}, 
    {13., 0.5095422376}, {14., 0.5760112089999999}, {20., 1.010021619}, {27., 
    1.5686002849999998}, {28., 1.6516066539999998}, {30., 1.819509439}, {40., 
    2.6887442869999996}, {50., 3.591161742}, {60., 4.513420151}, {70., 
    5.4472996600000005}, {80., 6.388355591}, {90., 7.333224552999999}, {100., 
    8.279830762}, {2., 0.00792270806}, {4., 0.05212644880000001}, {6., 
    0.12850255470000002}, {7., 0.17591507069999998}, {8., 
    0.22835860279999998}, {10., 0.345916538}, {12., 0.4773207199999999}, 
    {13., 0.547341661}, {14., 0.619884654}, {20., 1.097151419}, {27., 
    1.71844825}, {28., 1.811296699}, {30., 1.999530721}, {40., 
    2.9808585280000006}, {50., 4.009830782000001}, {60., 5.069842992000001}, 
    {70., 6.1507948180000005}, {80., 7.246518336}, {90., 8.352633509999999}, 
    {100., 9.46597251}, {2., 0.0091668}, {4., 0.0532237}, {6., 0.123425}, 
    {7., 0.165381}, {8., 0.210889}, {10., 0.310483}, {12., 0.41905}, {13., 
    0.476017}, {14., 0.534499}, {20., 0.909461}, {27., 1.38084}, {28., 
    1.45014}, {30., 1.58986}, {40., 2.30501}, {50., 3.03689}, {60., 3.7768}, 
    {70., 4.52001}, {80., 5.26377}, {90., 6.00637}, {100., 6.74672}, {2., 
    0.00898579}, {4., 0.0560181}, {6., 0.13430692}, {7., 
    0.18201462000000002}, {8., 0.23426366999999998}, {10., 
    0.34993127999999996}, {12., 0.47749701}, {13., 0.54490074}, {14., 
    0.6143737721}, {20., 1.0647491}, {27., 1.6390456999999998}, {28., 
    1.7240363}, {30., 1.8957303}, {40., 2.78048}, {50., 3.693849}, {60., 
    4.623163}, {70., 5.5613339999999996}, {80., 6.5040439999999995}, {90., 
    7.448516}, {100., 8.392884}, {2., 0.008191747162}, {4., 
    0.053304380430000006}, {6., 0.13051672109999998}, {7., 0.178198935}, {8., 
    0.23078647519999998}, {10., 0.3482080142}, {12., 0.478893798}, {13., 
    0.5483374967}, {14., 0.6201510729999999}, {20., 1.0902119090000002}, 
    {27., 1.697499543}, {28., 1.787922907}, {30., 1.970984782}, {40., 
    2.9208981040000004}, {50., 3.9106341409999996}, {60., 4.925002031}, {70., 
    5.954918547}, {80., 6.994889623999999}, {90., 8.0412056}, {100., 
    9.09126041}, {2., 0.0076140641919999995}, {4., 0.050465916320000005}, 
    {6., 0.1246789005}, {7., 0.17077204010000002}, {8., 0.2217629154}, {10., 
    0.336052594}, {12., 0.4637798487}, {13., 0.531825877}, {14., 
    0.602302421}, {20., 1.065731568}, {27., 1.668323355}, {28., 1.758330297}, 
    {30., 1.9407408569999998}, {40., 2.8906649180000006}, {50., 3.8851467}, 
    {60., 4.9089608700000005}, {70., 5.951438335}, {80., 7.007197494}, {90., 
    8.071986695}, {100., 9.142943477999998}, {2., 0.00570336}, {4., 
    0.0308938}, {6., 0.0690373}, {7., 0.0912643}, {8., 0.115051}, {10., 
    0.166251}, {12., 0.22108}, {13., 0.249532}, {14., 0.278551}, {20., 
    0.461131}, {27., 0.6848}, {28., 0.717279}, {30., 0.782501}, {40., 
    1.11175}, {50., 1.44259}, {60., 1.77237}, {70., 2.09984}, {80., 2.42443}, 
    {90., 2.74586}, {100., 3.06402}, {2., 0.0121324}, {4., 0.0743449}, {6., 
    0.17741}, {7., 0.240209}, {8., 0.309026}, {10., 0.461567}, {12., 
    0.630133}, {13., 0.719334}, {14., 0.811371}, {20., 1.4101}, {27., 
    2.17792}, {28., 2.29188}, {30., 2.52235}, {40., 3.71472}, {50., 4.95243}, 
    {60., 6.21759}, {70., 7.49984}, {80., 8.79273}, {90., 10.092}, {100., 
    11.3947}, {2., 0.00739401}, {4., 0.043925399999999996}, {6., 0.1023577}, 
    {7., 0.137223}, {8., 0.17497020000000002}, {10., 0.25732259999999996}, 
    {12., 0.346713}, {13., 0.393472}, {14., 0.44138}, {20., 
    0.7465320000000001}, {27., 1.1262180000000002}, {28., 1.181737}, {30., 
    1.293458}, {40., 1.861466}, {50., 2.437267}, {60., 3.0148599999999997}, 
    {70., 3.5912}, {80., 4.16462}, {90., 4.73421}, {100., 5.2996}, {2., 
    0.01016241}, {4., 0.0644957}, {6., 0.1565483}, {7., 0.213206}, {8., 
    0.27560999999999997}, {10., 0.41477200000000003}, {12., 
    0.5695009999999999}, {13., 0.651683}, {14., 0.736658}, {20., 
    1.2927220000000001}, {27., 2.011281}, {28., 2.1183}, {30., 2.33499}, 
    {40., 3.46019}, {50., 4.63377}, {60., 5.83769}, {70., 7.061299999999999}, 
    {80., 8.297930000000001}, {90., 9.54311}, {100., 10.79372}, {2., 
    0.0077434465959999995}, {4., 0.04902921787}, {6., 0.1179935848}, {7., 
    0.1600130346}, {8., 0.20600667139999998}, {10., 0.3077077473}, {12., 
    0.4196792637}, {13., 0.478765503}, {14., 0.539613928}, {20., 
    0.9329348350000001}, {27., 1.4321147029999999}, {28., 1.505794182}, {30., 
    1.6544983030000002}, {40., 2.418402237}, {50., 3.203317754}, {60., 
    3.998873055}, {70., 4.799285371}, {80., 5.601201984999999}, {90., 
    6.402470272}, {100., 7.201824377}, {2., 0.008809719859999999}, {4., 
    0.05697901587}, {6., 0.139477974}, {7., 0.19050219920000003}, {8., 
    0.2468410767}, {10., 0.37285758399999996}, {12., 0.513414693}, {13., 
    0.5882160924000001}, {14., 0.6656456812}, {20., 1.1740315719999999}, 
    {27., 1.8339700019999998}, {28., 1.9324742449999996}, {30., 2.132058056}, 
    {40., 3.1710544030000003}, {50., 4.2583229}, {60., 5.376666314999999}, 
    {70., 6.5156990110000015}, {80., 7.668993637000001}, {90., 
    8.832213679999999}, {100., 10.002029112999999}, {2., 0.00734158553}, {4., 
    0.049057535670000006}, {6., 0.12161382770000001}, {7., 0.1660093685}, 
    {8., 0.21493032220000002}, {10., 0.3240149507}, {12., 0.4452134836}, 
    {13., 0.5095422376}, {14., 0.5760112089999999}, {20., 1.010021619}, {27., 
    1.5686002849999998}, {28., 1.6516066539999998}, {30., 1.819509439}, {40., 
    2.6887442869999996}, {50., 3.591161742}, {60., 4.513420151}, {70., 
    5.4472996600000005}, {80., 6.388355591}, {90., 7.333224552999999}, {100., 
    8.279830762}, {2., 0.00792270806}, {4., 0.05212644880000001}, {6., 
    0.12850255470000002}, {7., 0.17591507069999998}, {8., 
    0.22835860279999998}, {10., 0.345916538}, {12., 0.4773207199999999}, 
    {13., 0.547341661}, {14., 0.619884654}, {20., 1.097151419}, {27., 
    1.71844825}, {28., 1.811296699}, {30., 1.999530721}, {40., 
    2.9808585280000006}, {50., 4.009830782000001}, {60., 5.069842992000001}, 
    {70., 6.1507948180000005}, {80., 7.246518336}, {90., 8.352633509999999}, 
    {100., 9.46597251}}, {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {EdgeForm[], Directive[RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Opacity[1]], 
       GraphicsGroup[{Polygon[{{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
          92, 93, 94, 95, 96, 97, 98, 99, 100, 20, 19, 18, 17, 16, 15, 14, 
          13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}}]}]}, {}, {}, 
      {EdgeForm[], Directive[RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Opacity[1]], 
       GraphicsGroup[{Polygon[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
          14, 15, 16, 17, 18, 19, 20, 120, 119, 118, 117, 116, 115, 114, 113, 
          112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101}}]}]}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {EdgeForm[], Directive[RGBColor[1., 0.8431372549019608, 
         0.], Opacity[1]], GraphicsGroup[{Polygon[{{121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
          26, 25, 24, 23, 22, 21}}]}]}, {}, {}, 
      {EdgeForm[], Directive[RGBColor[1., 0.8431372549019608, 0.], 
        Opacity[1]], GraphicsGroup[{Polygon[{{21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 160, 159, 158, 157, 
          156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 146, 145, 144, 
          143, 142, 141}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {EdgeForm[], 
       Directive[RGBColor[0.2549019607843137, 0.4117647058823529, 
         0.8823529411764706], Opacity[1]], GraphicsGroup[
        {Polygon[{{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 
          172, 173, 174, 175, 176, 177, 178, 179, 180, 60, 59, 58, 57, 56, 
          55, 54, 53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 43, 42, 41}}]}]}, 
      {}, {}, {EdgeForm[], Directive[RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Opacity[1]], 
       GraphicsGroup[{Polygon[{{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 200, 199, 198, 197, 196, 195, 
          194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 
          181}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {EdgeForm[], Directive[RGBColor[1., 
         0.27058823529411763, 0.], Opacity[1]], GraphicsGroup[
        {Polygon[{{201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 
          212, 213, 214, 215, 216, 217, 218, 219, 220, 80, 79, 78, 77, 76, 
          75, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 63, 62, 61}}]}]}, 
      {}, {}, {EdgeForm[], Directive[RGBColor[1., 0.27058823529411763, 0.], 
        Opacity[1]], GraphicsGroup[{Polygon[{{61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 240, 239, 238, 237, 
          236, 235, 234, 233, 232, 231, 230, 229, 228, 227, 226, 225, 224, 
          223, 222, 221}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {Hue[0.67, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]], Line[{1, 2, 3, 4, 5, 6, 7, 
        8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.6666666666666667, 
         0.5620915032679739, 0.], Thickness[Tiny]], Line[{21, 22, 23, 24, 25, 
        26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]], 
       Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 
        57, 58, 59, 60}]}, {Hue[0.37820393249936934, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]], Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 
        72, 73, 74, 75, 76, 77, 78, 79, 80}]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]], 
       Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
        97, 98, 99, 100}]}, {Hue[0.8503398874989481, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]], Line[{101, 102, 103, 104, 
        105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
        119, 120}]}, {Hue[0.08640786499873876, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]], 
       Line[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 
        134, 135, 136, 137, 138, 139, 140}]}, 
      {Hue[0.3224758424985268, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.8431372549019608, 0.], 
        Thickness[Tiny]], Line[{141, 142, 143, 144, 145, 146, 147, 148, 149, 
        150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160}]}, 
      {Hue[0.5585438199983166, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]], 
       Line[{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
        174, 175, 176, 177, 178, 179, 180}]}, 
      {Hue[0.7946117974981064, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]], 
       Line[{181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 
        194, 195, 196, 197, 198, 199, 200}]}, 
      {Hue[0.030679774997896203, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.27058823529411763, 0.], 
        Thickness[Tiny]], Line[{201, 202, 203, 204, 205, 206, 207, 208, 209, 
        210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220}]}, 
      {Hue[0.266747752497686, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.27058823529411763, 0.], 
        Thickness[Tiny]], Line[{221, 222, 223, 224, 225, 226, 227, 228, 229, 
        230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240}]}}, 
     {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}}, 
     {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}}, {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}}}], {{}, {}}}, {PlotRange -> {{4, 98.05}, {0, 12}}, 
   Frame -> True, FrameTicks -> {{{10, 10, {0.01, 0}}, {20, 20, {0.01, 0}}, 
      {30, 30, {0.01, 0}}, {40, 40, {0.01, 0}}, {50, 50, {0.01, 0}}, 
      {60, 60, {0.01, 0}}, {70, 70, {0.01, 0}}, {80, 80, {0.01, 0}}, 
      {90, 90, {0.01, 0}}, {100, 100, {0.01, 0}}, {110, 110, {0.01, 0}}, 
      {120, 120, {0.01, 0}}, {130, 130, {0.01, 0}}, {140, 140, {0.01, 0}}, 
      {150, 150, {0.01, 0}}, {160, 160, {0.01, 0}}, {170, 170, {0.01, 0}}, 
      {180, 180, {0.01, 0}}, {190, 190, {0.01, 0}}, {200, 200, {0.01, 0}}, 
      {210, 210, {0.01, 0}}, {220, 220, {0.01, 0}}, {230, 230, {0.01, 0}}, 
      {240, 240, {0.01, 0}}, {250, 250, {0.01, 0}}}, 
     {{2.4`2., 2.4`2., {0.01, 0}}, {4.8`2., 4.8`2., {0.01, 0}}, 
      {7.2`2., 7.2`2., {0.01, 0}}, {9.6`2., 9.6`2., {0.01, 0}}, 
      {12.`2., 12.`2., {0.01, 0}}, {14.4`2., 14.4`2., {0.01, 0}}, 
      {16.8`2., 16.8`2., {0.01, 0}}, {19.2`2., 19.2`2., {0.01, 0}}, 
      {21.6`2., 21.6`2., {0.01, 0}}, {24.`2., 24.`2., {0.01, 0}}, 
      {26.4`2., 26.4`2., {0.01, 0}}, {28.8`2., 28.8`2., {0.01, 0}}, 
      {31.2`2., 31.2`2., {0.01, 0}}, {33.6`2., 33.6`2., {0.01, 0}}, 
      {36.`2., 36.`2., {0.01, 0}}, {38.4`2., 38.4`2., {0.01, 0}}, 
      {40.8`2., 40.8`2., {0.01, 0}}, {43.2`2., 43.2`2., {0.01, 0}}, 
      {45.6`2., 45.6`2., {0.01, 0}}, {48.`2., 48.`2., {0.01, 0}}, 
      {50.4`2., 50.4`2., {0.01, 0}}, {52.8`2., 52.8`2., {0.01, 0}}, 
      {55.2`2., 55.2`2., {0.01, 0}}, {57.6`2., 57.6`2., {0.01, 0}}, 
      {60.`2., 60.`2., {0.01, 0}}, {62.4`2., 62.4`2., {0.01, 0}}, 
      {64.8`2., 64.8`2., {0.01, 0}}, {67.2`2., 67.2`2., {0.01, 0}}, 
      {69.6`2., 69.6`2., {0.01, 0}}, {72.`2., 72.`2., {0.01, 0}}, 
      {74.4`2., 74.4`2., {0.01, 0}}, {76.8`2., 76.8`2., {0.01, 0}}, 
      {79.2`2., 79.2`2., {0.01, 0}}, {81.6`2., 81.6`2., {0.01, 0}}, 
      {84.`2., 84.`2., {0.01, 0}}, {86.4`2., 86.4`2., {0.01, 0}}, 
      {88.8`2., 88.8`2., {0.01, 0}}, {91.2`2., 91.2`2., {0.01, 0}}, 
      {93.6`2., 93.6`2., {0.01, 0}}, {96.`2., 96.`2., {0.01, 0}}, 
      {98.4`2., 98.4`2., {0.01, 0}}, {100.8`2., 100.8`2., {0.01, 0}}, 
      {103.2`2., 103.2`2., {0.01, 0}}, {105.6`2., 105.6`2., {0.01, 0}}, 
      {108.`2., 108.`2., {0.01, 0}}, {110.4`2., 110.4`2., {0.01, 0}}, 
      {112.8`2., 112.8`2., {0.01, 0}}, {115.2`2., 115.2`2., {0.01, 0}}, 
      {117.6`2., 117.6`2., {0.01, 0}}, {120.`2., 120.`2., {0.01, 0}}}, None, 
     None}, FrameTicksStyle -> Directive[GrayLevel[0], 30], 
   GridLines -> {{10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 
      140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 
      280, 290, 300}, {2.2789399999999999658`2., 4.5578799999999999315`2., 
      6.8368199999999994532`2., 9.115759999999999863`2., 
      11.3947000000000002728`2., 13.6736399999999989063`2., 
      15.9525799999999993162`2., 18.231519999999999726`2., 
      20.5104599999999983595`2., 22.7894000000000005457`2., 
      25.0683399999999991792`2., 27.3472799999999978127`2., 
      29.6262199999999999989`2., 31.9051599999999986323`2., 
      34.1841000000000008185`2., 36.463039999999999452`2., 
      38.7419799999999980855`2., 41.020919999999996719`2., 
      43.2998600000000024579`2., 45.5788000000000010914`2., 
      47.8577399999999997249`2., 50.1366799999999983584`2., 
      52.4156199999999969918`2., 54.6945599999999956253`2., 
      56.9735000000000013642`2., 59.2524399999999999977`2., 
      61.5313799999999986312`2., 63.8103199999999972647`2., 
      66.0892599999999958982`2., 68.3682000000000016371`2., 
      70.6471399999999931651`2., 72.9260799999999989041`2., 
      75.205020000000004643`2., 77.483959999999996171`2., 
      79.7629000000000019099`2., 82.041839999999993438`2., 
      84.3207799999999991769`2., 86.5997200000000049158`2., 
      88.8786599999999964439`2., 91.1576000000000021828`2., 
      93.4365399999999937108`2., 95.7154799999999994498`2., 
      97.9944200000000051887`2., 100.2733599999999967167`2., 
      102.5523000000000024556`2., 104.8312399999999939837`2., 
      107.1101799999999997226`2., 109.3891199999999912507`2., 
      111.6680599999999969896`2., 113.9470000000000027285`2.}}, 
   GridLinesStyle -> Directive[Dashing[{0, Small}], Thickness[Tiny], 
     GrayLevel[0.5], FontFamily -> "Times"], AxesOrigin -> {0, 0}, 
   FrameLabel -> {"\!\(\*SubscriptBox[\(E\), \(COM\)]\) [TeV]", 
     "\[Sigma] [pb]"}, LabelStyle -> Directive[Bold, 30, 
     FontFamily -> "Times", GrayLevel[0]], 
   Epilog -> Inset[Style["LHC \nPDF4LHC15 \nP P \[Rule] H+X \
(\!\(\*StyleBox[\"b\",FontSlant->\"Italic\"]\)\!\(\*OverscriptBox[\(b\), \
\(_\)]\)H)\n\!\(\*SubsuperscriptBox[\(\[Mu]\), \(F\), \
\(\(cent\)\(.\)\)]\)=(\!\(\*SubscriptBox[\(m\), \
\(H\)]\)+2\!\(\*SubscriptBox[\(m\), \
\(b\)]\))/4\n\!\(\*SubsuperscriptBox[\(\[Mu]\), \(R\), \
\(\(cent\)\(.\)\)]\)=\!\(\*SubscriptBox[\(m\), \(H\)]\)", 30, 
      FontFamily -> "Times", TextAlignment -> Left], {20, 9.11576}], 
   ImageSize -> 1000, DisplayFunction -> Identity, 
   DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
   Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
   DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
   FrameLabel -> {{None, None}, {None, None}}, 
   FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
   GridLines -> {None, None}, GridLinesStyle -> 
    Directive[GrayLevel[0.5, 0.4]], Method -> {"OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> 
        ({(Identity[#1] & )[#1[[1]]], (Identity[#1] & )[#1[[2]]]} & ), 
       "CopiedValueFunction" -> ({(Identity[#1] & )[#1[[1]]], 
          (Identity[#1] & )[#1[[2]]]} & )}}, 
   PlotRange -> {{0, 100.}, {0, 11.3947}}, PlotRangeClipping -> True, 
   PlotRangePadding -> {{Scaled[0.02], Scaled[0.02]}, 
     {Scaled[0.02], Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
 Placed[LineLegend[{Directive[AbsoluteThickness[4], 
     RGBColor[{0.19607843137254902, 0.7843137254901961, 
       0.03529411764705882}]], Directive[AbsoluteThickness[4], 
     RGBColor[{1., 0.8431372549019608, 0.}]], Directive[AbsoluteThickness[4], 
     RGBColor[{0.2549019607843137, 0.4117647058823529, 0.8823529411764706}]], 
    Directive[AbsoluteThickness[4], RGBColor[{1., 0.27058823529411763, 
       0.}]]}, {"LO     ", "NLO", "NNLO", "N3LO"}, 
   Joined -> {True, True, True, True, True, True, True, True, True, True, 
     True, True}, LabelStyle -> {30, FontFamily -> "Times"}, 
   LegendFunction -> (Framed[#1, RoundingRadius -> 2] & ), 
   LegendLayout -> {"Row", 2}, LegendMargins -> 5, 
   LegendMarkers -> {{False, Automatic}, {False, Automatic}, 
     {False, Automatic}, {False, Automatic}, {False, Automatic}, 
     {False, Automatic}, {False, Automatic}, {False, Automatic}}], 
  {0.2, 0.4}, Identity]]


==> Plots/EnergyVariation_PDF4LHC_muf=mh.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
Legended[Graphics[{{}, GraphicsComplex[{{2., 0.0143429}, {4., 0.0915797}, 
    {6., 0.223351}, {7., 0.304818}, {8., 0.394792}, {10., 0.596169}, {12., 
    0.82101}, {13., 0.940763}, {14., 1.06479}, {20., 1.88065}, {27., 2.9429}, 
    {28., 3.1017}, {30., 3.42364}, {40., 5.10292}, {50., 6.86514}, {60., 
    8.68177}, {70., 10.5357}, {80., 12.4159}, {90., 14.3149}, {100., 
    16.2273}, {2., 0.011100859999999999}, {4., 0.0704401}, {6., 0.17123}, 
    {7., 0.23338799999999998}, {8., 0.30193899999999996}, {10., 
    0.4550779999999999}, {12., 0.6257029999999999}, {13., 
    0.7164550000000001}, {14., 0.8103739999999999}, {20., 
    1.4266240000000003}, {27., 2.2262000000000004}, {28., 2.34553}, {30., 
    2.5873099999999996}, {40., 3.8459499999999998}, {50., 5.163289999999999}, 
    {60., 6.51845}, {70., 7.89918}, {80., 9.2975}, {90., 10.708120000000001}, 
    {100., 12.127120000000001}, {2., 0.00855556601}, {4., 
    0.055379504600000004}, {6., 0.13569806670000004}, {7., 
    0.18542155990000003}, {8., 0.2403585509}, {10., 0.36333876769999995}, 
    {12., 0.500638357}, {13., 0.573764007}, {14., 0.6494792179999999}, {20., 
    1.147283698}, {27., 1.7948348219999999}, {28., 1.8915895310000002}, {30., 
    2.0877118949999995}, {40., 3.110084095}, {50., 4.182132631999999}, {60., 
    5.286673408}, {70., 6.413326529999999}, {80., 7.555628459999999}, {90., 
    8.709253559999999}, {100., 9.87035292}, {2., 0.007448308250000001}, {4., 
    0.049223231700000016}, {6., 0.12155331700000002}, {7., 0.1664882305}, 
    {8., 0.21620882870000002}, {10., 0.32770406560000004}, {12., 
    0.4523737440000001}, {13., 0.5188313580000001}, {14., 0.587673785}, {20., 
    1.0408015099999999}, {27., 1.6309749190000002}, {28., 
    1.7191970680000002}, {30., 1.8980339480000001}, {40., 2.830727064000001}, 
    {50., 3.809103713}, {60., 4.8172517599999995}, {70., 5.8458144}, {80., 
    6.888656240000001}, {90., 7.942035750000002}, {100., 9.001577079999999}, 
    {2., 0.0118793}, {4., 0.0724603}, {6., 0.172492}, {7., 0.233342}, {8., 
    0.299967}, {10., 0.447487}, {12., 0.610315}, {13., 0.696418}, {14., 
    0.78522}, {20., 1.36219}, {27., 2.10085}, {28., 2.2104}, {30., 2.43188}, 
    {40., 3.57669}, {50., 4.76359}, {60., 5.97567}, {70., 7.20318}, {80., 
    8.44008}, {90., 9.68238}, {100., 10.9274}, {2., 0.0162976}, {4., 
    0.108252}, {6., 0.269584}, {7., 0.370725}, {8., 0.483261}, {10., 
    0.737482}, {12., 1.02415}, {13., 1.17777}, {14., 1.33747}, {20., 
    2.39923}, {27., 3.80192}, {28., 4.01308}, {30., 4.44214}, {40., 6.69805}, 
    {50., 9.09037}, {60., 11.5768}, {70., 14.1314}, {80., 16.7369}, {90., 
    19.3812}, {100., 22.0556}, {2., 0.00999696}, {4., 0.0638088}, {6., 
    0.1547847}, {7., 0.210749}, {8., 0.2723681}, {10., 0.409721}, {12., 
    0.562365}, {13., 0.643414}, {14., 0.727201}, {20., 1.275164}, {27., 
    1.982671}, {28., 2.088003}, {30., 2.301231}, {40., 3.4079569999999997}, 
    {50., 4.5615}, {60., 5.74419}, {70., 6.94571}, {80., 8.15958}, {90., 
    9.381359999999999}, {100., 10.60806}, {2., 0.01222646}, {4., 0.0776024}, 
    {6., 0.18867399999999998}, {7., 0.257189}, {8., 0.33276100000000003}, 
    {10., 0.501619}, {12., 0.689804}, {13., 0.789915}, {14., 0.893523}, {20., 
    1.57359}, {27., 2.4563500000000005}, {28., 2.58812}, {30., 
    2.8551299999999995}, {40., 4.245559999999999}, {50., 5.701350000000001}, 
    {60., 7.19938}, {70., 8.72602}, {80., 10.272300000000001}, {90., 
    11.832499999999998}, {100., 13.402300000000002}, {2., 
    0.007632862740000001}, {4., 0.0499616235}, {6., 0.1229582552}, {7., 
    0.16824546089999998}, {8., 0.21832869110000003}, {10., 0.330574753}, 
    {12., 0.45603219900000014}, {13., 0.5228909110000001}, {14., 
    0.592154543}, {20., 1.047976974}, {27., 1.6417679290000002}, {28., 
    1.730539844}, {30., 1.9105440330000005}, {40., 2.849588509}, {50., 
    3.8352477859999996}, {60., 4.85157181}, {70., 5.889098290000001}, {80., 
    6.9416490799999995}, {90., 8.00509273}, {100., 9.075939120000001}, {2., 
    0.00952101898}, {4., 0.06046452109999999}, {6., 0.14691262620000003}, 
    {7., 0.20018237599999997}, {8., 0.2588985321000001}, {10., 0.3899735027}, 
    {12., 0.5359850523}, {13., 0.6137012265000001}, {14., 0.69414188}, {20., 
    1.2225534310000001}, {27., 1.909223989}, {28., 2.0117826899999995}, {30., 
    2.2196093309999996}, {40., 3.3026361189999998}, {50., 4.437636717999999}, 
    {60., 5.606508695}, {70., 6.79817465}, {80., 8.006907924}, {90., 
    9.227009481}, {100., 10.454163329999998}, {2., 0.006985636019999998}, 
    {4., 0.046702219800000014}, {6., 0.11581246009999999}, {7., 
    0.1588269626}, {8., 0.2064602301}, {10., 0.31336949969999994}, {12., 
    0.4330071299999999}, {13., 0.49680893200000015}, {14., 
    0.5629162179999999}, {20., 0.9982723750000001}, {27., 
    1.5656197260000002}, {28., 1.650438836}, {30., 1.8223991699999997}, {40., 
    2.719334771}, {50., 3.6602973729999992}, {60., 4.629808440000001}, {70., 
    5.618929822999998}, {80., 6.621825659999999}, {90., 7.63505423}, {100., 
    8.653468430000002}, {2., 0.00795079584}, {4., 0.052064821799999994}, {6., 
    0.128131201}, {7., 0.17531618530000004}, {8., 0.2274918246}, {10., 
    0.34440218009999995}, {12., 0.47504391399999996}, {13., 0.544651056}, 
    {14., 0.6167377839999998}, {20., 1.0910207399999998}, {27., 1.708377347}, 
    {28., 1.8006292200000003}, {30., 1.9876425089999996}, {40., 2.962763433}, 
    {50., 3.985370416999999}, {60., 5.038982204999998}, {70., 6.113717924}, 
    {80., 7.2033555899999975}, {90., 8.30386035}, {100., 9.410884850000002}, 
    {2., 0.0143429}, {4., 0.0915797}, {6., 0.223351}, {7., 0.304818}, {8., 
    0.394792}, {10., 0.596169}, {12., 0.82101}, {13., 0.940763}, {14., 
    1.06479}, {20., 1.88065}, {27., 2.9429}, {28., 3.1017}, {30., 3.42364}, 
    {40., 5.10292}, {50., 6.86514}, {60., 8.68177}, {70., 10.5357}, {80., 
    12.4159}, {90., 14.3149}, {100., 16.2273}, {2., 0.011100859999999999}, 
    {4., 0.0704401}, {6., 0.17123}, {7., 0.23338799999999998}, {8., 
    0.30193899999999996}, {10., 0.4550779999999999}, {12., 
    0.6257029999999999}, {13., 0.7164550000000001}, {14., 
    0.8103739999999999}, {20., 1.4266240000000003}, {27., 
    2.2262000000000004}, {28., 2.34553}, {30., 2.5873099999999996}, {40., 
    3.8459499999999998}, {50., 5.163289999999999}, {60., 6.51845}, {70., 
    7.89918}, {80., 9.2975}, {90., 10.708120000000001}, {100., 
    12.127120000000001}, {2., 0.00855556601}, {4., 0.055379504600000004}, 
    {6., 0.13569806670000004}, {7., 0.18542155990000003}, {8., 0.2403585509}, 
    {10., 0.36333876769999995}, {12., 0.500638357}, {13., 0.573764007}, {14., 
    0.6494792179999999}, {20., 1.147283698}, {27., 1.7948348219999999}, {28., 
    1.8915895310000002}, {30., 2.0877118949999995}, {40., 3.110084095}, {50., 
    4.182132631999999}, {60., 5.286673408}, {70., 6.413326529999999}, {80., 
    7.555628459999999}, {90., 8.709253559999999}, {100., 9.87035292}, {2., 
    0.007448308250000001}, {4., 0.049223231700000016}, {6., 
    0.12155331700000002}, {7., 0.1664882305}, {8., 0.21620882870000002}, 
    {10., 0.32770406560000004}, {12., 0.4523737440000001}, {13., 
    0.5188313580000001}, {14., 0.587673785}, {20., 1.0408015099999999}, {27., 
    1.6309749190000002}, {28., 1.7191970680000002}, {30., 
    1.8980339480000001}, {40., 2.830727064000001}, {50., 3.809103713}, {60., 
    4.8172517599999995}, {70., 5.8458144}, {80., 6.888656240000001}, {90., 
    7.942035750000002}, {100., 9.001577079999999}, {2., 0.0118793}, {4., 
    0.0724603}, {6., 0.172492}, {7., 0.233342}, {8., 0.299967}, {10., 
    0.447487}, {12., 0.610315}, {13., 0.696418}, {14., 0.78522}, {20., 
    1.36219}, {27., 2.10085}, {28., 2.2104}, {30., 2.43188}, {40., 3.57669}, 
    {50., 4.76359}, {60., 5.97567}, {70., 7.20318}, {80., 8.44008}, {90., 
    9.68238}, {100., 10.9274}, {2., 0.0162976}, {4., 0.108252}, {6., 
    0.269584}, {7., 0.370725}, {8., 0.483261}, {10., 0.737482}, {12., 
    1.02415}, {13., 1.17777}, {14., 1.33747}, {20., 2.39923}, {27., 3.80192}, 
    {28., 4.01308}, {30., 4.44214}, {40., 6.69805}, {50., 9.09037}, {60., 
    11.5768}, {70., 14.1314}, {80., 16.7369}, {90., 19.3812}, {100., 
    22.0556}, {2., 0.00999696}, {4., 0.0638088}, {6., 0.1547847}, {7., 
    0.210749}, {8., 0.2723681}, {10., 0.409721}, {12., 0.562365}, {13., 
    0.643414}, {14., 0.727201}, {20., 1.275164}, {27., 1.982671}, {28., 
    2.088003}, {30., 2.301231}, {40., 3.4079569999999997}, {50., 4.5615}, 
    {60., 5.74419}, {70., 6.94571}, {80., 8.15958}, {90., 9.381359999999999}, 
    {100., 10.60806}, {2., 0.01222646}, {4., 0.0776024}, {6., 
    0.18867399999999998}, {7., 0.257189}, {8., 0.33276100000000003}, {10., 
    0.501619}, {12., 0.689804}, {13., 0.789915}, {14., 0.893523}, {20., 
    1.57359}, {27., 2.4563500000000005}, {28., 2.58812}, {30., 
    2.8551299999999995}, {40., 4.245559999999999}, {50., 5.701350000000001}, 
    {60., 7.19938}, {70., 8.72602}, {80., 10.272300000000001}, {90., 
    11.832499999999998}, {100., 13.402300000000002}, {2., 
    0.007632862740000001}, {4., 0.0499616235}, {6., 0.1229582552}, {7., 
    0.16824546089999998}, {8., 0.21832869110000003}, {10., 0.330574753}, 
    {12., 0.45603219900000014}, {13., 0.5228909110000001}, {14., 
    0.592154543}, {20., 1.047976974}, {27., 1.6417679290000002}, {28., 
    1.730539844}, {30., 1.9105440330000005}, {40., 2.849588509}, {50., 
    3.8352477859999996}, {60., 4.85157181}, {70., 5.889098290000001}, {80., 
    6.9416490799999995}, {90., 8.00509273}, {100., 9.075939120000001}, {2., 
    0.00952101898}, {4., 0.06046452109999999}, {6., 0.14691262620000003}, 
    {7., 0.20018237599999997}, {8., 0.2588985321000001}, {10., 0.3899735027}, 
    {12., 0.5359850523}, {13., 0.6137012265000001}, {14., 0.69414188}, {20., 
    1.2225534310000001}, {27., 1.909223989}, {28., 2.0117826899999995}, {30., 
    2.2196093309999996}, {40., 3.3026361189999998}, {50., 4.437636717999999}, 
    {60., 5.606508695}, {70., 6.79817465}, {80., 8.006907924}, {90., 
    9.227009481}, {100., 10.454163329999998}, {2., 0.006985636019999998}, 
    {4., 0.046702219800000014}, {6., 0.11581246009999999}, {7., 
    0.1588269626}, {8., 0.2064602301}, {10., 0.31336949969999994}, {12., 
    0.4330071299999999}, {13., 0.49680893200000015}, {14., 
    0.5629162179999999}, {20., 0.9982723750000001}, {27., 
    1.5656197260000002}, {28., 1.650438836}, {30., 1.8223991699999997}, {40., 
    2.719334771}, {50., 3.6602973729999992}, {60., 4.629808440000001}, {70., 
    5.618929822999998}, {80., 6.621825659999999}, {90., 7.63505423}, {100., 
    8.653468430000002}, {2., 0.00795079584}, {4., 0.052064821799999994}, {6., 
    0.128131201}, {7., 0.17531618530000004}, {8., 0.2274918246}, {10., 
    0.34440218009999995}, {12., 0.47504391399999996}, {13., 0.544651056}, 
    {14., 0.6167377839999998}, {20., 1.0910207399999998}, {27., 1.708377347}, 
    {28., 1.8006292200000003}, {30., 1.9876425089999996}, {40., 2.962763433}, 
    {50., 3.985370416999999}, {60., 5.038982204999998}, {70., 6.113717924}, 
    {80., 7.2033555899999975}, {90., 8.30386035}, {100., 9.410884850000002}}, 
    {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {EdgeForm[], Directive[RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Opacity[1]], 
       GraphicsGroup[{Polygon[{{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 
          92, 93, 94, 95, 96, 97, 98, 99, 100, 20, 19, 18, 17, 16, 15, 14, 
          13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 1}}]}]}, {}, {}, 
      {EdgeForm[], Directive[RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Opacity[1]], 
       GraphicsGroup[{Polygon[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
          14, 15, 16, 17, 18, 19, 20, 120, 119, 118, 117, 116, 115, 114, 113, 
          112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101}}]}]}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {EdgeForm[], Directive[RGBColor[1., 0.8431372549019608, 
         0.], Opacity[1]], GraphicsGroup[{Polygon[{{121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
          26, 25, 24, 23, 22, 21}}]}]}, {}, {}, 
      {EdgeForm[], Directive[RGBColor[1., 0.8431372549019608, 0.], 
        Opacity[1]], GraphicsGroup[{Polygon[{{21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 160, 159, 158, 157, 
          156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 146, 145, 144, 
          143, 142, 141}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {EdgeForm[], 
       Directive[RGBColor[0.2549019607843137, 0.4117647058823529, 
         0.8823529411764706], Opacity[1]], GraphicsGroup[
        {Polygon[{{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 
          172, 173, 174, 175, 176, 177, 178, 179, 180, 60, 59, 58, 57, 56, 
          55, 54, 53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 43, 42, 41}}]}]}, 
      {}, {}, {EdgeForm[], Directive[RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Opacity[1]], 
       GraphicsGroup[{Polygon[{{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 200, 199, 198, 197, 196, 195, 
          194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 
          181}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {EdgeForm[], Directive[RGBColor[1., 
         0.27058823529411763, 0.], Opacity[1]], GraphicsGroup[
        {Polygon[{{201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 
          212, 213, 214, 215, 216, 217, 218, 219, 220, 80, 79, 78, 77, 76, 
          75, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 63, 62, 61}}]}]}, 
      {}, {}, {EdgeForm[], Directive[RGBColor[1., 0.27058823529411763, 0.], 
        Opacity[1]], GraphicsGroup[{Polygon[{{61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 240, 239, 238, 237, 
          236, 235, 234, 233, 232, 231, 230, 229, 228, 227, 226, 225, 224, 
          223, 222, 221}}]}]}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}}, {{}, {}, {}, {Hue[0.67, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]], Line[{1, 2, 3, 4, 5, 6, 7, 
        8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20}]}, 
      {Hue[0.9060679774997897, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.6666666666666667, 
         0.5620915032679739, 0.], Thickness[Tiny]], Line[{21, 22, 23, 24, 25, 
        26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40}]}, 
      {Hue[0.1421359549995791, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]], 
       Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 
        57, 58, 59, 60}]}, {Hue[0.37820393249936934, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]], Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 
        72, 73, 74, 75, 76, 77, 78, 79, 80}]}, 
      {Hue[0.6142719099991583, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]], 
       Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
        97, 98, 99, 100}]}, {Hue[0.8503398874989481, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]], Line[{101, 102, 103, 104, 
        105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
        119, 120}]}, {Hue[0.08640786499873876, 0.6, 0.6], 
       Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]], 
       Line[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 
        134, 135, 136, 137, 138, 139, 140}]}, 
      {Hue[0.3224758424985268, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.8431372549019608, 0.], 
        Thickness[Tiny]], Line[{141, 142, 143, 144, 145, 146, 147, 148, 149, 
        150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160}]}, 
      {Hue[0.5585438199983166, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]], 
       Line[{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 
        174, 175, 176, 177, 178, 179, 180}]}, 
      {Hue[0.7946117974981064, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]], 
       Line[{181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 
        194, 195, 196, 197, 198, 199, 200}]}, 
      {Hue[0.030679774997896203, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.27058823529411763, 0.], 
        Thickness[Tiny]], Line[{201, 202, 203, 204, 205, 206, 207, 208, 209, 
        210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220}]}, 
      {Hue[0.266747752497686, 0.6, 0.6], Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[1., 0.27058823529411763, 0.], 
        Thickness[Tiny]], Line[{221, 222, 223, 224, 225, 226, 227, 228, 229, 
        230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240}]}}, 
     {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}}, 
     {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}}, {{Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.13071895424836602, 0.5228758169934641, 
         0.023529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.5620915032679739, 0.], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.16993464052287582, 
         0.27450980392156865, 0.5882352941176471], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.6666666666666667, 0.1803921568627451, 0.], 
        Thickness[Large]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.19607843137254902, 
         0.7843137254901961, 0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.19607843137254902, 0.7843137254901961, 
         0.03529411764705882], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.8431372549019608, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[0.2549019607843137, 0.4117647058823529, 0.8823529411764706], 
        Thickness[Tiny]]}, {Directive[PointSize[1/72], 
        AbsoluteThickness[1.6], RGBColor[0.2549019607843137, 
         0.4117647058823529, 0.8823529411764706], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, 
      {Directive[PointSize[1/72], AbsoluteThickness[1.6], 
        RGBColor[1., 0.27058823529411763, 0.], Thickness[Tiny]]}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, 
      {}, {}, {}, {}}}], {{}, {}}}, {PlotRange -> {{4, 98.05}, {0, 12}}, 
   Frame -> True, FrameTicks -> {{{10, 10, {0.01, 0}}, {20, 20, {0.01, 0}}, 
      {30, 30, {0.01, 0}}, {40, 40, {0.01, 0}}, {50, 50, {0.01, 0}}, 
      {60, 60, {0.01, 0}}, {70, 70, {0.01, 0}}, {80, 80, {0.01, 0}}, 
      {90, 90, {0.01, 0}}, {100, 100, {0.01, 0}}, {110, 110, {0.01, 0}}, 
      {120, 120, {0.01, 0}}, {130, 130, {0.01, 0}}, {140, 140, {0.01, 0}}, 
      {150, 150, {0.01, 0}}, {160, 160, {0.01, 0}}, {170, 170, {0.01, 0}}, 
      {180, 180, {0.01, 0}}, {190, 190, {0.01, 0}}, {200, 200, {0.01, 0}}, 
      {210, 210, {0.01, 0}}, {220, 220, {0.01, 0}}, {230, 230, {0.01, 0}}, 
      {240, 240, {0.01, 0}}, {250, 250, {0.01, 0}}}, 
     {{4.4111199999999994859`2., 4.4111199999999994859`2., {0.01, 0}}, 
      {8.8222399999999989717`2., 8.8222399999999989717`2., {0.01, 0}}, 
      {13.2333599999999975694`2., 13.2333599999999975694`2., {0.01, 0}}, 
      {17.6444799999999979434`2., 17.6444799999999979434`2., {0.01, 0}}, 
      {22.0555999999999983174`2., 22.0555999999999983174`2., {0.01, 0}}, 
      {26.4667199999999951388`2., 26.4667199999999951388`2., {0.01, 0}}, 
      {30.8778399999999955128`2., 30.8778399999999955128`2., {0.01, 0}}, 
      {35.2889599999999958868`2., 35.2889599999999958868`2., {0.01, 0}}, 
      {39.7000799999999927081`2., 39.7000799999999927081`2., {0.01, 0}}, 
      {44.1111999999999966349`2., 44.1111999999999966349`2., {0.01, 0}}, 
      {48.5223199999999934562`2., 48.5223199999999934562`2., {0.01, 0}}, 
      {52.9334399999999902775`2., 52.9334399999999902775`2., {0.01, 0}}, 
      {57.3445599999999942042`2., 57.3445599999999942042`2., {0.01, 0}}, 
      {61.7556799999999910256`2., 61.7556799999999910256`2., {0.01, 0}}, 
      {66.1667999999999949523`2., 66.1667999999999949523`2., {0.01, 0}}, 
      {70.5779199999999917736`2., 70.5779199999999917736`2., {0.01, 0}}, 
      {74.9890399999999885949`2., 74.9890399999999885949`2., {0.01, 0}}, 
      {79.4001599999999854163`2., 79.4001599999999854163`2., {0.01, 0}}, 
      {83.8112799999999964484`2., 83.8112799999999964484`2., {0.01, 0}}, 
      {88.2223999999999932697`2., 88.2223999999999932697`2., {0.01, 0}}, 
      {92.6335199999999900911`2., 92.6335199999999900911`2., {0.01, 0}}, 
      {97.0446399999999869124`2., 97.0446399999999869124`2., {0.01, 0}}, 
      {101.4557599999999837337`2., 101.4557599999999837337`2., {0.01, 0}}, 
      {105.866879999999980555`2., 105.866879999999980555`2., {0.01, 0}}, 
      {110.2779999999999915872`2., 110.2779999999999915872`2., {0.01, 0}}, 
      {114.6891199999999884085`2., 114.6891199999999884085`2., {0.01, 0}}, 
      {119.1002399999999852298`2., 119.1002399999999852298`2., {0.01, 0}}, 
      {123.5113599999999820511`2., 123.5113599999999820511`2., {0.01, 0}}, 
      {127.9224799999999788724`2., 127.9224799999999788724`2., {0.01, 0}}, 
      {132.3335999999999899046`2., 132.3335999999999899046`2., {0.01, 0}}, 
      {136.7447199999999725151`2., 136.7447199999999725151`2., {0.01, 0}}, 
      {141.1558399999999835472`2., 141.1558399999999835472`2., {0.01, 0}}, 
      {145.5669599999999945794`2., 145.5669599999999945794`2., {0.01, 0}}, 
      {149.9780799999999771899`2., 149.9780799999999771899`2., {0.01, 0}}, 
      {154.389199999999988222`2., 154.389199999999988222`2., {0.01, 0}}, 
      {158.8003199999999708325`2., 158.8003199999999708325`2., {0.01, 0}}, 
      {163.2114399999999818647`2., 163.2114399999999818647`2., {0.01, 0}}, 
      {167.6225599999999928968`2., 167.6225599999999928968`2., {0.01, 0}}, 
      {172.0336799999999755073`2., 172.0336799999999755073`2., {0.01, 0}}, 
      {176.4447999999999865395`2., 176.4447999999999865395`2., {0.01, 0}}, 
      {180.8559199999999691499`2., 180.8559199999999691499`2., {0.01, 0}}, 
      {185.2670399999999801821`2., 185.2670399999999801821`2., {0.01, 0}}, 
      {189.6781599999999912143`2., 189.6781599999999912143`2., {0.01, 0}}, 
      {194.0892799999999738247`2., 194.0892799999999738247`2., {0.01, 0}}, 
      {198.5003999999999848569`2., 198.5003999999999848569`2., {0.01, 0}}, 
      {202.9115199999999674674`2., 202.9115199999999674674`2., {0.01, 0}}, 
      {207.3226399999999784995`2., 207.3226399999999784995`2., {0.01, 0}}, 
      {211.73375999999996111`2., 211.73375999999996111`2., {0.01, 0}}, 
      {216.1448799999999721422`2., 216.1448799999999721422`2., {0.01, 0}}, 
      {220.5559999999999831743`2., 220.5559999999999831743`2., {0.01, 0}}}, 
     None, None}, FrameTicksStyle -> Directive[GrayLevel[0], 30], 
   GridLines -> {{10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 
      140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 
      280, 290, 300}, {4.4111199999999994859`2., 8.8222399999999989717`2., 
      13.2333599999999975694`2., 17.6444799999999979434`2., 
      22.0555999999999983174`2., 26.4667199999999951388`2., 
      30.8778399999999955128`2., 35.2889599999999958868`2., 
      39.7000799999999927081`2., 44.1111999999999966349`2., 
      48.5223199999999934562`2., 52.9334399999999902775`2., 
      57.3445599999999942042`2., 61.7556799999999910256`2., 
      66.1667999999999949523`2., 70.5779199999999917736`2., 
      74.9890399999999885949`2., 79.4001599999999854163`2., 
      83.8112799999999964484`2., 88.2223999999999932697`2., 
      92.6335199999999900911`2., 97.0446399999999869124`2., 
      101.4557599999999837337`2., 105.866879999999980555`2., 
      110.2779999999999915872`2., 114.6891199999999884085`2., 
      119.1002399999999852298`2., 123.5113599999999820511`2., 
      127.9224799999999788724`2., 132.3335999999999899046`2., 
      136.7447199999999725151`2., 141.1558399999999835472`2., 
      145.5669599999999945794`2., 149.9780799999999771899`2., 
      154.389199999999988222`2., 158.8003199999999708325`2., 
      163.2114399999999818647`2., 167.6225599999999928968`2., 
      172.0336799999999755073`2., 176.4447999999999865395`2., 
      180.8559199999999691499`2., 185.2670399999999801821`2., 
      189.6781599999999912143`2., 194.0892799999999738247`2., 
      198.5003999999999848569`2., 202.9115199999999674674`2., 
      207.3226399999999784995`2., 211.73375999999996111`2., 
      216.1448799999999721422`2., 220.5559999999999831743`2.}}, 
   GridLinesStyle -> Directive[Dashing[{0, Small}], Thickness[Tiny], 
     GrayLevel[0.5], FontFamily -> "Times"], AxesOrigin -> {0, 0}, 
   FrameLabel -> {"\!\(\*SubscriptBox[\(E\), \(COM\)]\) [TeV]", 
     "\[Sigma] [pb]"}, LabelStyle -> Directive[Bold, 30, 
     FontFamily -> "Times", GrayLevel[0]], 
   Epilog -> Inset[Style["LHC \nPDF4LHC15 \nP P \[Rule] H+X \
(\!\(\*StyleBox[\"b\",FontSlant->\"Italic\"]\)\!\(\*OverscriptBox[\(b\), \
\(_\)]\)H)\n\!\(\*SubsuperscriptBox[\(\[Mu]\), \(F\), \
\(\(cent\)\(.\)\)]\)=\!\(\*SubscriptBox[\(m\), \
\(H\)]\)\n\!\(\*SubsuperscriptBox[\(\[Mu]\), \(R\), \
\(\(cent\)\(.\)\)]\)=\!\(\*SubscriptBox[\(m\), \(H\)]\)", 30, 
      FontFamily -> "Times", TextAlignment -> Left], {20, 9.69}], 
   ImageSize -> 1000, DisplayFunction -> Identity, 
   DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
   Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
   DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
   FrameLabel -> {{None, None}, {None, None}}, 
   FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
   GridLines -> {None, None}, GridLinesStyle -> 
    Directive[GrayLevel[0.5, 0.4]], Method -> {"OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> 
        ({(Identity[#1] & )[#1[[1]]], (Identity[#1] & )[#1[[2]]]} & ), 
       "CopiedValueFunction" -> ({(Identity[#1] & )[#1[[1]]], 
          (Identity[#1] & )[#1[[2]]]} & )}}, 
   PlotRange -> {{0, 100.}, {0, 22.0556}}, PlotRangeClipping -> True, 
   PlotRangePadding -> {{Scaled[0.02], Scaled[0.02]}, 
     {Scaled[0.02], Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
 Placed[LineLegend[{Directive[AbsoluteThickness[4], 
     RGBColor[{0.19607843137254902, 0.7843137254901961, 
       0.03529411764705882}]], Directive[AbsoluteThickness[4], 
     RGBColor[{1., 0.8431372549019608, 0.}]], Directive[AbsoluteThickness[4], 
     RGBColor[{0.2549019607843137, 0.4117647058823529, 0.8823529411764706}]], 
    Directive[AbsoluteThickness[4], RGBColor[{1., 0.27058823529411763, 
       0.}]]}, {"LO     ", "NLO", "NNLO", "N3LO"}, 
   Joined -> {True, True, True, True, True, True, True, True, True, True, 
     True, True}, LabelStyle -> {30, FontFamily -> "Times"}, 
   LegendFunction -> (Framed[#1, RoundingRadius -> 2] & ), 
   LegendLayout -> {"Row", 2}, LegendMargins -> 5, 
   LegendMarkers -> {{False, Automatic}, {False, Automatic}, 
     {False, Automatic}, {False, Automatic}, {False, Automatic}, 
     {False, Automatic}, {False, Automatic}, {False, Automatic}}], 
  {0.2, 0.4}, Identity]]


==> anc/XSFONNLL.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 
  -(zb*(-414 + 664*nc^2 + 32*Pi^2 - 32*nc^2*Pi^2 + 354*zb - 603*nc^2*zb - 
       24*Pi^2*zb + 24*nc^2*Pi^2*zb))/(48*(-1 + nc)*(1 + nc)) - 
   (zb*(-98 + 75*zb)*G[0, zb])/8 + 
   ((-174 - 76*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 + 582*zb - 154*nc^2*zb + 
      48*Pi^2*zb - 48*nc^2*Pi^2*zb - 363*zb^2 + 189*nc^2*zb^2 - 
      16*Pi^2*zb^2 + 16*nc^2*Pi^2*zb^2)*G[1, zb])/(48*(-1 + nc)*(1 + nc)) + 
   2*zb*(-4 + 3*zb)*G[0, 0, zb] - (3*zb*(-4 + 3*zb)*G[0, 1, zb])/2 + 
   ((17 - 8*zb - 4*zb^2)*G[1, 0, zb])/4 + 
   ((63 - 35*nc^2 - 69*zb + 16*nc^2*zb + 12*zb^2 + 13*nc^2*zb^2)*G[1, 1, zb])/
    (12*(-1 + nc)*(1 + nc)) + ((-1 + zb)*(3 - 2*nc^2 + 2*nc^2*zb)*
     G[2, 1, zb])/(6*(-1 + nc)*(1 + nc)) - 
   ((1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(4*(-1 + nc)*(1 + nc)) - 
   (-3 + 2*zb)^2*G[1, 0, 0, zb] + (3*(-3 + 2*zb)^2*G[1, 0, 1, zb])/4 + 
   ((-3 + 2*zb)^2*G[1, 1, 0, zb])/2 + ((-13 + 20*zb - 8*zb^2)*G[1, 1, 1, zb])/
    4 + (-1 + zb)^2*G[1, 2, 1, zb] - (3*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/
    (4*(-1 + nc)*(1 + nc)) + ((5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/
    (2*(-1 + nc)*(1 + nc)) + ((zb*(-4 + 3*zb))/4 - ((-3 + 2*zb)^2*G[1, zb])/
      8)*Log[mbOS2]^2 + ((zb*(-4 + 3*zb))/4 - ((-3 + 2*zb)^2*G[1, zb])/8)*
    Log[MH2/muf2]^2 + (-(zb*(-98 + 75*zb))/16 + zb*(-4 + 3*zb)*G[0, zb] + 
     ((17 - 8*zb - 4*zb^2)*G[1, zb])/8 - ((-3 + 2*zb)^2*G[1, 0, zb])/2 + 
     ((-3 + 2*zb)^2*G[1, 1, zb])/4)*Log[muf2] + 
   ((zb*(-4 + 3*zb))/4 - ((-3 + 2*zb)^2*G[1, zb])/8)*Log[muf2]^2 + 
   Log[MH2/muf2]*(-(zb*(-98 + 75*zb))/16 + zb*(-4 + 3*zb)*G[0, zb] + 
     ((17 - 8*zb - 4*zb^2)*G[1, zb])/8 - ((-3 + 2*zb)^2*G[1, 0, zb])/2 + 
     ((-3 + 2*zb)^2*G[1, 1, zb])/4 + ((zb*(-4 + 3*zb))/2 - 
       ((-3 + 2*zb)^2*G[1, zb])/4)*Log[muf2]) + 
   Log[mbOS2]*((zb*(-98 + 75*zb))/16 - zb*(-4 + 3*zb)*G[0, zb] + 
     ((-17 + 8*zb + 4*zb^2)*G[1, zb])/8 + ((-3 + 2*zb)^2*G[1, 0, zb])/2 - 
     ((-3 + 2*zb)^2*G[1, 1, zb])/4 + (-(zb*(-4 + 3*zb))/2 + 
       ((-3 + 2*zb)^2*G[1, zb])/4)*Log[MH2/muf2] + 
     (-(zb*(-4 + 3*zb))/2 + ((-3 + 2*zb)^2*G[1, zb])/4)*Log[muf2]), 
  -((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb))/(12*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2 + 3*zb)*G[1, zb])/(24*nc) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 1, zb])/(12*nc) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 1, zb])/(6*nc), 0}, 
 {0, 0, 0, 0, 0, 
  -(zb*(-217998 + 602862*nc^2 - 442752*nc^4 + 3456*Pi^2 - 20736*nc^2*Pi^2 + 
       17280*nc^4*Pi^2 + 391257*zb - 1175397*nc^2*zb + 899052*nc^4*zb - 
       6048*Pi^2*zb + 36288*nc^2*Pi^2*zb - 30240*nc^4*Pi^2*zb - 173223*zb^2 + 
       573011*nc^2*zb^2 - 456812*nc^4*zb^2 + 2592*Pi^2*zb^2 - 
       15552*nc^2*Pi^2*zb^2 + 12960*nc^4*Pi^2*zb^2 - 36*zb^3 + 36*nc^2*zb^3)*
      G[0, 0, zb])/(1728*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*(-3978 + 14712*nc^2 + 7047*zb - 28248*nc^2*zb - 3069*zb^2 + 
      13664*nc^2*zb^2)*G[0, 0, 0, zb])/(48*nc*(-1 + zb)) + 
   (zb*(10980 - 82050*nc^2 + 71358*nc^4 - 19233*zb + 156858*nc^2*zb - 
      138219*nc^4*zb + 8253*zb^2 - 75512*nc^2*zb^2 + 67565*nc^4*zb^2)*
     G[0, 0, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-576*nc^2 + 12942*zb - 81006*nc^2*zb + 70620*nc^4*zb - 22761*zb^2 + 
      156489*nc^2*zb^2 - 136806*nc^4*zb^2 + 9819*zb^3 - 75611*nc^2*zb^3 + 
      66890*nc^4*zb^3)*G[0, 1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((42 - 186*nc^2 + 13*Pi^2 + 5*nc^2*Pi^2 + 270*zb - 
      15326*nc^2*zb + 15588*nc^4*zb - 39*Pi^2*zb - 15*nc^2*Pi^2*zb - 
      486*zb^2 + 30536*nc^2*zb^2 - 30570*nc^4*zb^2 + 52*Pi^2*zb^2 + 
      20*nc^2*Pi^2*zb^2 + 174*zb^3 - 15168*nc^2*zb^3 + 15174*nc^4*zb^3 - 
      26*Pi^2*zb^3 - 10*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/
    (96*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-6300 - 5512*nc^2 + 6988*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 
      1620*nc^4*Pi^2 + 1476*zb + 42722*nc^2*zb - 35954*nc^4*zb - 
      432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 2853*zb^2 - 
      35392*nc^2*zb^2 + 29191*nc^4*zb^2 + 144*Pi^2*zb^2 - 
      864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, 0, zb])/
    (144*(-1 + nc)*nc*(1 + nc)) - 
   ((-22761 - 16447*nc^2 + 18158*nc^4 + 516*Pi^2 - 5424*nc^2*Pi^2 + 
      4968*nc^4*Pi^2 + 16740*zb + 123164*nc^2*zb - 103720*nc^4*zb - 
      672*Pi^2*zb + 7248*nc^2*Pi^2*zb - 6624*nc^4*Pi^2*zb + 1107*zb^2 - 
      104635*nc^2*zb^2 + 88892*nc^4*zb^2 + 216*Pi^2*zb^2 - 
      2424*nc^2*Pi^2*zb^2 + 2208*nc^4*Pi^2*zb^2)*G[1, 0, 1, zb])/
    (576*(-1 + nc)*nc*(1 + nc)) - 
   ((-14337 + 5376*nc^2 + 8467*nc^4 + 822*Pi^2 - 4116*nc^2*Pi^2 + 
      3294*nc^4*Pi^2 + 15318*zb + 26652*nc^2*zb - 44942*nc^4*zb - 
      1176*Pi^2*zb + 5424*nc^2*Pi^2*zb - 4248*nc^4*Pi^2*zb - 3186*zb^2 - 
      29871*nc^2*zb^2 + 37051*nc^4*zb^2 + 432*Pi^2*zb^2 - 
      1440*nc^2*Pi^2*zb^2 + 1008*nc^4*Pi^2*zb^2)*G[1, 1, 0, zb])/
    (288*(-1 + nc)*nc*(1 + nc)) + 
   ((-144063 + 147788*nc^2 + 94517*nc^4 + 4830*Pi^2 - 24300*nc^2*Pi^2 + 
      19230*nc^4*Pi^2 + 197694*zb - 73198*nc^2*zb - 367936*nc^4*zb - 
      6960*Pi^2*zb + 33600*nc^2*Pi^2*zb - 26160*nc^4*Pi^2*zb - 70704*zb^2 - 
      52030*nc^2*zb^2 + 275702*nc^4*zb^2 + 2580*Pi^2*zb^2 - 
      9480*nc^2*Pi^2*zb^2 + 6660*nc^4*Pi^2*zb^2)*G[1, 1, 1, zb])/
    (2880*(-1 + nc)*nc*(1 + nc)) - 
   ((-594 - 1547*nc^2 + 2683*nc^4 - 6*Pi^2 - 156*nc^2*Pi^2 + 108*nc^4*Pi^2 + 
      342*zb + 4600*nc^2*zb - 4982*nc^4*zb + 12*Pi^2*zb + 324*nc^2*Pi^2*zb - 
      264*nc^4*Pi^2*zb - 72*zb^2 - 2606*nc^2*zb^2 + 2050*nc^4*zb^2 - 
      6*Pi^2*zb^2 - 174*nc^2*Pi^2*zb^2 + 180*nc^4*Pi^2*zb^2)*G[1, 2, 1, zb])/
    (144*(-1 + nc)*nc*(1 + nc)) + 
   ((-1404 - 2070*nc^2 + 3133*nc^4 - 60*nc^2*Pi^2 + 2412*zb + 4824*nc^2*zb - 
      6518*nc^4*zb + 72*nc^2*Pi^2*zb - 828*zb^2 - 1908*nc^2*zb^2 + 
      2416*nc^4*zb^2 - 24*nc^2*Pi^2*zb^2)*G[2, 1, 0, zb])/
    (144*(-1 + nc)*nc*(1 + nc)) - 
   ((4698 + 3372*nc^2 - 16259*nc^4 - 75*Pi^2 + 705*nc^2*Pi^2 - 11898*zb - 
      10908*nc^2*zb + 42333*nc^4*zb + 165*Pi^2*zb - 1551*nc^2*Pi^2*zb + 
      9657*zb^2 + 9669*nc^2*zb^2 - 34974*nc^4*zb^2 - 120*Pi^2*zb^2 + 
      1128*nc^2*Pi^2*zb^2 - 2457*zb^3 - 2565*nc^2*zb^3 + 8900*nc^4*zb^3 + 
      30*Pi^2*zb^3 - 282*nc^2*Pi^2*zb^3)*G[2, 1, 1, zb])/
    (288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((378 + 1326*nc^2 - 7216*nc^4 + 15*Pi^2 + 255*nc^2*Pi^2 - 990*zb - 
      4950*nc^2*zb + 17904*nc^4*zb - 33*Pi^2*zb - 561*nc^2*Pi^2*zb + 
      819*zb^2 + 4875*nc^2*zb^2 - 14184*nc^4*zb^2 + 24*Pi^2*zb^2 + 
      408*nc^2*Pi^2*zb^2 - 207*zb^3 - 1395*nc^2*zb^3 + 3496*nc^4*zb^3 - 
      6*Pi^2*zb^3 - 102*nc^2*Pi^2*zb^3)*G[2, 2, 1, zb])/
    (144*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (12*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, 0, zb])/nc - 
   (zb*(-294 + 2116*nc^2 - 1824*nc^4 + 219*zb - 1590*nc^2*zb + 1368*nc^4*zb)*
     G[0, 0, 0, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-88 + 534*nc^2 - 448*nc^4 + 66*zb - 399*nc^2*zb + 336*nc^4*zb)*
     G[0, 0, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-9 + 9*nc^2 - 135*zb - 2829*nc^2*zb + 3264*nc^4*zb + 270*zb^2 + 
      4980*nc^2*zb^2 - 5712*nc^4*zb^2 - 126*zb^3 - 2128*nc^2*zb^3 + 
      2448*nc^4*zb^3)*G[0, 0, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((-13 + 55*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 0, 0, zb])/(2*nc) + 
   ((-3 + 3*nc^2 - 292*zb + 2856*nc^2*zb - 2568*nc^4*zb + 228*zb^2 - 
      2154*nc^2*zb^2 + 1932*nc^4*zb^2)*G[0, 1, 0, 1, zb])/
    (32*(-1 + nc)*nc*(1 + nc)) + 
   ((9 - 9*nc^2 + 21*zb - 1455*nc^2*zb + 1584*nc^4*zb - 57*zb^2 + 
      2580*nc^2*zb^2 - 2772*nc^4*zb^2 + 27*zb^3 - 1100*nc^2*zb^3 + 
      1188*nc^4*zb^3)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((27 - 27*nc^2 - 867*zb - 1161*nc^2*zb + 3132*nc^4*zb + 
      1560*zb^2 + 2214*nc^2*zb^2 - 5454*nc^4*zb^2 - 720*zb^3 - 
      898*nc^2*zb^3 + 2322*nc^4*zb^3)*G[0, 1, 1, 1, zb])/
    (96*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (zb*(33 - 165*nc^2 + 36*nc^4 - 42*zb + 228*nc^2*zb - 54*nc^4*zb + 9*zb^2 - 
      71*nc^2*zb^2 + 18*nc^4*zb^2)*G[0, 1, 2, 1, zb])/
    (12*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-297 + 1318*nc^2 + 180*zb - 1352*nc^2*zb + 42*zb^2 + 160*nc^2*zb^2)*
     G[1, 0, 0, 0, zb])/(8*nc) - 
   ((1032 - 7495*nc^2 + 6505*nc^4 - 723*zb + 7769*nc^2*zb - 7121*nc^4*zb - 
      63*zb^2 - 1021*nc^2*zb^2 + 1111*nc^4*zb^2)*G[1, 0, 0, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((1185 - 7501*nc^2 + 6478*nc^4 - 900*zb + 7760*nc^2*zb - 7136*nc^4*zb - 
      15*zb^2 - 1009*nc^2*zb^2 + 1132*nc^4*zb^2)*G[1, 0, 1, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) + 
   ((417 - 5230*nc^2 + 4587*nc^4 - 441*zb + 6383*nc^2*zb - 5526*nc^4*zb + 
      114*zb^2 - 1459*nc^2*zb^2 + 1149*nc^4*zb^2)*G[1, 0, 1, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((1410 - 8590*nc^2 + 6436*nc^4 - 1182*zb + 10526*nc^2*zb - 7964*nc^4*zb + 
      27*zb^2 - 2377*nc^2*zb^2 + 1714*nc^4*zb^2)*G[1, 1, 0, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) + 
   ((1623 - 12865*nc^2 + 9916*nc^4 - 1314*zb + 16334*nc^2*zb - 
      12746*nc^4*zb + 15*zb^2 - 3889*nc^2*zb^2 + 2920*nc^4*zb^2)*
     G[1, 1, 0, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) + 
   ((570 - 5986*nc^2 + 4646*nc^4 - 294*zb + 7904*nc^2*zb - 5968*nc^4*zb - 
      153*zb^2 - 2083*nc^2*zb^2 + 1358*nc^4*zb^2)*G[1, 1, 1, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((-21 - 6047*nc^2 + 5621*nc^4 + 442*zb + 8904*nc^2*zb - 8092*nc^4*zb - 
      306*zb^2 - 3001*nc^2*zb^2 + 2500*nc^4*zb^2)*G[1, 1, 1, 1, zb])/
    (80*(-1 + nc)*nc*(1 + nc)) + 
   ((-42 - 47*nc^2 + 38*nc^4 + 42*zb + 250*nc^2*zb - 142*nc^4*zb + 6*zb^2 - 
      236*nc^2*zb^2 + 131*nc^4*zb^2)*G[1, 1, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   ((-15 - 19*nc^2 + 13*nc^4 + 32*zb + 27*nc^2*zb - 17*nc^4*zb - 18*zb^2 - 
      20*nc^2*zb^2 + 15*nc^4*zb^2)*G[1, 2, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-126 - 1264*nc^2 + 310*nc^4 + 378*zb + 2408*nc^2*zb - 524*nc^4*zb - 
      234*zb^2 - 1327*nc^2*zb^2 + 409*nc^4*zb^2)*G[1, 2, 1, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((-12 - 314*nc^2 + 52*nc^4 + 42*zb + 514*nc^2*zb + 10*nc^4*zb - 18*zb^2 - 
      293*nc^2*zb^2 + 25*nc^4*zb^2)*G[1, 2, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   (nc*(-13 + 14*nc^2 + 29*zb - 28*nc^2*zb - 12*zb^2 + 10*nc^2*zb^2)*
     G[2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) + 
   ((108 + 224*nc^2 - 252*nc^4 - 234*zb - 870*nc^2*zb + 756*nc^4*zb + 
      162*zb^2 + 957*nc^2*zb^2 - 684*nc^4*zb^2 - 36*zb^3 - 295*nc^2*zb^3 + 
      180*nc^4*zb^3)*G[2, 1, 0, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((-60 - 860*nc^2 - 944*nc^4 + 102*zb + 1290*nc^2*zb + 
      2832*nc^4*zb - 33*zb^2 - 579*nc^2*zb^2 - 2568*nc^4*zb^2 - 9*zb^3 + 
      53*nc^2*zb^3 + 680*nc^4*zb^3)*G[2, 1, 1, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((324 - 2134*nc^2 - 752*nc^4 - 732*zb + 4458*nc^2*zb + 2256*nc^4*zb + 
      543*zb^2 - 3330*nc^2*zb^2 - 2046*nc^4*zb^2 - 135*zb^3 + 814*nc^2*zb^3 + 
      542*nc^4*zb^3)*G[2, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((9 - 257*nc^2 - 316*nc^4 - 21*zb + 261*nc^2*zb + 
      948*nc^4*zb + 21*zb^2 - 6*nc^2*zb^2 - 864*nc^4*zb^2 - 9*zb^3 - 
      30*nc^2*zb^3 + 232*nc^4*zb^3)*G[2, 1, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-48 - 144*nc^2 - 448*nc^4 + 102*zb - 6*nc^2*zb + 1344*nc^4*zb - 
      63*zb^2 + 219*nc^2*zb^2 - 1224*nc^4*zb^2 + 9*zb^3 - 101*nc^2*zb^3 + 
      328*nc^4*zb^3)*G[2, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((-291 - 2237*nc^2 - 1168*nc^4 + 609*zb + 4611*nc^2*zb + 
      3504*nc^4*zb - 381*zb^2 - 3429*nc^2*zb^2 - 3192*nc^4*zb^2 + 63*zb^3 + 
      831*nc^2*zb^3 + 856*nc^4*zb^3)*G[2, 2, 1, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-165 - 475*nc^2 - 560*nc^4 + 345*zb + 723*nc^2*zb + 1680*nc^4*zb - 
      216*zb^2 - 378*nc^2*zb^2 - 1536*nc^4*zb^2 + 36*zb^3 + 66*nc^2*zb^3 + 
      416*nc^4*zb^3)*G[2, 2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - (3*(1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 1, zb])/
    (16*nc) - ((1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + ((5 + 31*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   ((1 - 2*zb + 2*zb^2)*G[0, 0, 1, 2, 1, zb])/(4*nc) + 
   ((1 - 2*zb + 2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc) + 
   ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - ((1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 1, 0, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-11 - 13*nc^2 + nc^4 + 22*zb + 26*nc^2*zb + nc^4*zb - 22*zb^2 - 
      26*nc^2*zb^2 + nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((3 + 7*nc^2 + 8*nc^4 - 6*zb - 14*nc^2*zb + 8*nc^4*zb + 6*zb^2 + 
      14*nc^2*zb^2 + 8*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((1 + nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((4 + 3*nc^2 + 4*nc^4 - 8*zb - 6*nc^2*zb + 4*nc^4*zb + 8*zb^2 + 
      6*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((1 - 2*nc^2 + 4*nc^4 - 2*zb + 4*nc^2*zb + 4*nc^4*zb + 2*zb^2 - 
      4*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - (6*(-1 + 3*nc^2)*(-3 + 2*zb)^2*
     G[1, 0, 0, 0, 0, zb])/nc + 
   ((331 - 2380*nc^2 + 2052*nc^4 - 440*zb + 3176*nc^2*zb - 2736*nc^4*zb + 
      146*zb^2 - 1060*nc^2*zb^2 + 912*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) + 
   ((99 - 601*nc^2 + 504*nc^4 - 132*zb + 800*nc^2*zb - 672*nc^4*zb + 
      44*zb^2 - 266*nc^2*zb^2 + 224*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((-33 - 550*nc^2 + 612*nc^4 + 48*zb + 764*nc^2*zb - 816*nc^4*zb - 
      18*zb^2 - 274*nc^2*zb^2 + 272*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((-13 + 55*nc^2)*(-3 + 2*zb)^2*
     G[1, 0, 1, 0, 0, zb])/(4*nc) - 
   ((-82 + 722*nc^2 + 110*zb - 964*nc^2*zb - 37*zb^2 + 322*nc^2*zb^2)*
     G[1, 0, 1, 0, 1, zb])/(8*nc) - 
   ((9 - 291*nc^2 + 297*nc^4 - 12*zb + 402*nc^2*zb - 396*nc^4*zb + 4*zb^2 - 
      143*nc^2*zb^2 + 132*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-74 - 152*nc^2 + 294*nc^4 + 106*zb + 256*nc^2*zb - 390*nc^4*zb - 
      39*zb^2 - 116*nc^2*zb^2 + 129*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((8 - 25*nc^2 + 7*nc^4 - 10*zb + 26*nc^2*zb - 8*nc^4*zb + 3*zb^2 - 
      5*nc^2*zb^2 + 2*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-31 + 95*nc^2 + 44*zb - 124*nc^2*zb - 16*zb^2 + 32*nc^2*zb^2)*
     G[1, 1, 0, 0, 0, zb])/(2*nc) - 
   ((391 - 2062*nc^2 + 1687*nc^4 - 560*zb + 2700*nc^2*zb - 2172*nc^4*zb + 
      206*zb^2 - 710*nc^2*zb^2 + 520*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((53 - 259*nc^2 + 208*nc^4 - 76*zb + 340*nc^2*zb - 268*nc^4*zb + 28*zb^2 - 
      90*nc^2*zb^2 + 64*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   ((56 - 501*nc^2 + 487*nc^4 - 82*zb + 634*nc^2*zb - 612*nc^4*zb + 31*zb^2 - 
      133*nc^2*zb^2 + 124*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-109 + 331*nc^2 + 158*zb - 454*nc^2*zb - 59*zb^2 + 123*nc^2*zb^2)*
     G[1, 1, 1, 0, 0, zb])/(4*nc) + 
   ((131 - 588*nc^2 + 461*nc^4 - 190*zb + 808*nc^2*zb - 626*nc^4*zb + 
      71*zb^2 - 224*nc^2*zb^2 + 157*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((54 - 210*nc^2 + 158*nc^4 - 84*zb + 310*nc^2*zb - 230*nc^4*zb + 34*zb^2 - 
      101*nc^2*zb^2 + 69*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((329 - 1222*nc^2 + 843*nc^4 - 508*zb + 1704*nc^2*zb - 1096*nc^4*zb + 
      204*zb^2 - 432*nc^2*zb^2 + 178*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/
    (80*(-1 + nc)*nc*(1 + nc)) + 
   ((1 + nc^2 - 2*zb - 4*nc^2*zb + zb^2 + 4*nc^2*zb^2)*G[1, 1, 1, 2, 1, zb])/
    (2*nc) - ((-2 + 11*nc^2 + 4*zb - 26*nc^2*zb - 2*zb^2 + 17*nc^2*zb^2)*
     G[1, 1, 2, 1, 0, zb])/(2*nc) + 
   ((2 - 47*nc^2 + 39*nc^4 - 4*zb + 92*nc^2*zb - 100*nc^4*zb + 2*zb^2 - 
      44*nc^2*zb^2 + 72*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-6 - 11*nc^2 + 23*nc^4 + 12*zb + 24*nc^2*zb - 56*nc^4*zb - 6*zb^2 - 
      14*nc^2*zb^2 + 38*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 2*nc*(4 - 10*zb + 7*zb^2)*
    G[1, 2, 1, 0, 0, zb] - (nc*(-9 + 24*nc^2 + 40*zb - 60*nc^2*zb - 42*zb^2 + 
      42*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*(-1 + nc)*(1 + nc)) - 
   ((-7 - 114*nc^2 + 39*nc^4 + 14*zb + 202*nc^2*zb - 100*nc^4*zb - 7*zb^2 - 
      93*nc^2*zb^2 + 72*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-48 - 462*nc^2 + 123*nc^4 + 96*zb + 712*nc^2*zb - 316*nc^4*zb - 
      48*zb^2 - 216*nc^2*zb^2 + 228*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((-6 - 41*nc^2 + 17*nc^4 + 12*zb + 68*nc^2*zb - 48*nc^4*zb - 6*zb^2 - 
      32*nc^2*zb^2 + 38*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-5 - 38*nc^2 + 13*nc^4 + 10*zb + 70*nc^2*zb - 36*nc^4*zb - 5*zb^2 - 
      35*nc^2*zb^2 + 28*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   ((-28 - 317*nc^2 + 66*nc^4 + 56*zb + 492*nc^2*zb - 184*nc^4*zb - 28*zb^2 - 
      164*nc^2*zb^2 + 144*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-10 - 103*nc^2 + 20*nc^4 + 20*zb + 168*nc^2*zb - 64*nc^4*zb - 10*zb^2 - 
      70*nc^2*zb^2 + 56*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (nc*(-15 + 7*nc^2 + 18*zb - 5*nc^2*zb - 6*zb^2 + nc^2*zb^2)*
     G[2, 1, 0, 0, 1, zb])/(4*(-1 + nc)*(1 + nc)) + 
   (3*(1 + nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((-1 + 2*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 0, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
   ((25 + 135*nc^2 + 21*nc^4 - 30*zb - 162*nc^2*zb - 15*nc^4*zb + 10*zb^2 + 
      54*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-9 - 220*nc^2 + 28*nc^4 + 14*zb + 264*nc^2*zb - 20*nc^4*zb - 6*zb^2 - 
      88*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((420 + 275*nc^2 + 56*nc^4 - 520*zb - 330*nc^2*zb - 40*nc^4*zb + 
      180*zb^2 + 110*nc^2*zb^2 + 8*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/
    (40*(-1 + nc)*nc*(1 + nc)) + 
   ((29 - 35*nc^2 + 28*nc^4 - 38*zb + 42*nc^2*zb - 20*nc^4*zb + 14*zb^2 - 
      14*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((1 + 3*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 2, 1, 0, zb])/((-1 + nc)*nc*(1 + nc)) - 
   ((-59 - 95*nc^2 + 28*nc^4 + 74*zb + 114*nc^2*zb - 20*nc^4*zb - 26*zb^2 - 
      38*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-19 - 15*nc^2 + 28*nc^4 + 26*zb + 18*nc^2*zb - 20*nc^4*zb - 10*zb^2 - 
      6*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + (3*nc*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) - 
   ((-1 + 8*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((13 + 71*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   (3*(4 + 15*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((5 + 4*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((7 + 25*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((13 + 35*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((11 + 21*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc) + 
   (5*nc*Sqrt[5 - 4*zb]*(-19 - 16*nc^2 - 22*zb + 36*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (5*nc*Sqrt[5 - 4*zb]*(-19 - 16*nc^2 - 22*zb + 36*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*(-1 + nc)*(1 + nc)) + 
   (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - 
   (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc) + 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (9*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   (5*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*(1 + nc)) + (3*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(16*nc) - 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*(1 + nc)) + (9*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/(32*(-1 + nc)*nc*(1 + nc)) + 
   (5*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (32*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + nc)*(1 + nc)) - 
   (3*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*(-1 + nc)*nc*(1 + nc)) + (nc*(-1 + zb)*(-4 + 5*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (3*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (5*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/(4*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc) + 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc) + 
   (9*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(64*nc) + 
   (3*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), zb])/(32*nc) - 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (3*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) - 
   (7*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/(440*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), 
      zb])/(880*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (3*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) + 
   (7*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/(440*(-1 + nc)*nc*(1 + nc)) + 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), 
      zb])/(880*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (3*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*J[t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) + 
   (7*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*J[t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) - 
   (7*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) - 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (6*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) + (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), 
      zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 
      24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + 
   (3*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(220*nc) - 
   (7*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc) - 
   (3*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(220*nc) + 
   (7*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc) - 
   (3*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*nc) + 
   (7*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc) + 
   (3*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*nc) - 
   (7*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc) + 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), 
      zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 
      3*zb^2 + 6*nc^2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (49*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (49*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) - 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   ((-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*nc) + ((-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*nc) + 
   (9*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*nc) + 
   (3*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc) + 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*
     J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/
    (352*(-1 + nc)*nc*(1 + nc)) + (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*
     J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 1], zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 2], zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (36*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc - 
   (20*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/nc + 
   (24*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/nc - 
   (6*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (10*nc*(-2 + 3*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) + (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/nc - 
   (6*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc - 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) - 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc) + 
   (3*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc) + ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(4*nc) + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(8*nc) + 
   (3*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(4*nc) - 
   (54*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (30*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (36*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) + (27*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - (9*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (60*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (15*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - 
   (15*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (15*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (27*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + (15*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (27*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + (9*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (90*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (45*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   (45*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (45*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (50*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + 
   (25*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   (25*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (25*nc^3*(1 + zb + zb^2)*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + 
   (-(zb*(81 + 777*nc^2 - 126*zb - 1713*nc^2*zb + 45*zb^2 + 952*nc^2*zb^2))/
      (288*nc*(-1 + zb)) + ((1 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + 
     ((-51 + 431*nc^2 + 132*zb - 724*nc^2*zb - 72*zb^2 + 248*nc^2*zb^2)*
       G[1, zb])/(192*nc) - ((1 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) - 
     ((-13 - 15*nc^2 + 20*zb + 12*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, zb])/(32*nc))*Log[mbOS2]^3 + 
   (-(zb*(-297 + 1155*nc^2 + 504*zb - 2343*nc^2*zb - 207*zb^2 + 
         1204*nc^2*zb^2))/(288*nc*(-1 + zb)) + 
     ((-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + 
     ((-111 + 491*nc^2 + 84*zb - 676*nc^2*zb + 176*nc^2*zb^2)*G[1, zb])/
      (192*nc) - ((-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) + 
     ((-13 + 41*nc^2 + 20*zb - 52*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, zb])/(32*nc))*Log[MH2/muf2]^3 + 
   ((zb*(-5616 - 18117*nc^2 + 144*Pi^2 + 288*nc^2*Pi^2 + 9828*zb + 
        38655*nc^2*zb - 252*Pi^2*zb - 504*nc^2*Pi^2*zb - 4212*zb^2 - 
        20762*nc^2*zb^2 + 108*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2))/
      (864*nc*(-1 + zb)) + (zb*(3510 + 3270*nc^2 - 6057*zb - 7365*nc^2*zb + 
        2547*zb^2 + 4159*nc^2*zb^2)*G[0, zb])/(576*nc*(-1 + zb)) - 
     ((-96 - 2894*nc^2 + 36*Pi^2 + 72*nc^2*Pi^2 - 564*zb + 4612*nc^2*zb - 
        48*Pi^2*zb - 96*nc^2*Pi^2*zb + 495*zb^2 - 1499*nc^2*zb^2 + 
        16*Pi^2*zb^2 + 32*nc^2*Pi^2*zb^2)*G[1, zb])/(192*nc) - 
     ((5 + nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/(4*nc) - 
     ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) - 
     ((48 + 229*nc^2 + 78*zb - 446*nc^2*zb - 90*zb^2 + 178*nc^2*zb^2)*
       G[1, 0, zb])/(48*nc) - ((-39 + 3*nc^2 + 18*zb - 42*nc^2*zb + 12*zb^2 + 
        52*nc^2*zb^2)*G[1, 1, zb])/(32*nc) - 
     (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 + 
     ((5 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + 
     ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + 
     ((-33 + 10*nc^2 + 48*zb - 20*nc^2*zb - 18*zb^2 + 14*nc^2*zb^2)*
       G[1, 1, 0, zb])/(8*nc) - ((-65 + 61*nc^2 + 100*zb - 100*nc^2*zb - 
        40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + 
     (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4)*Log[muf2]^2 + 
   ((zb*(81 + 777*nc^2 - 126*zb - 1713*nc^2*zb + 45*zb^2 + 952*nc^2*zb^2))/
      (288*nc*(-1 + zb)) - ((1 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) - 
     ((-51 + 431*nc^2 + 132*zb - 724*nc^2*zb - 72*zb^2 + 248*nc^2*zb^2)*
       G[1, zb])/(192*nc) + ((1 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) + 
     ((-13 - 15*nc^2 + 20*zb + 12*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, zb])/(32*nc))*Log[muf2]^3 + 
   Log[mbOS2]^2*((zb*(-5616 - 18117*nc^2 + 144*Pi^2 + 288*nc^2*Pi^2 + 
        9828*zb + 38655*nc^2*zb - 252*Pi^2*zb - 504*nc^2*Pi^2*zb - 
        4212*zb^2 - 20762*nc^2*zb^2 + 108*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2))/
      (864*nc*(-1 + zb)) + (zb*(3510 + 3270*nc^2 - 6057*zb - 7365*nc^2*zb + 
        2547*zb^2 + 4159*nc^2*zb^2)*G[0, zb])/(576*nc*(-1 + zb)) - 
     ((-96 - 2894*nc^2 + 36*Pi^2 + 72*nc^2*Pi^2 - 564*zb + 4612*nc^2*zb - 
        48*Pi^2*zb - 96*nc^2*Pi^2*zb + 495*zb^2 - 1499*nc^2*zb^2 + 
        16*Pi^2*zb^2 + 32*nc^2*Pi^2*zb^2)*G[1, zb])/(192*nc) - 
     ((5 + nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/(4*nc) - 
     ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) - 
     ((48 + 229*nc^2 + 78*zb - 446*nc^2*zb - 90*zb^2 + 178*nc^2*zb^2)*
       G[1, 0, zb])/(48*nc) - ((-39 + 3*nc^2 + 18*zb - 42*nc^2*zb + 12*zb^2 + 
        52*nc^2*zb^2)*G[1, 1, zb])/(32*nc) - 
     (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 + 
     ((5 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + 
     ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + 
     ((-33 + 10*nc^2 + 48*zb - 20*nc^2*zb - 18*zb^2 + 14*nc^2*zb^2)*
       G[1, 1, 0, zb])/(8*nc) - ((-65 + 61*nc^2 + 100*zb - 100*nc^2*zb - 
        40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + 
     (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4 + 
     ((zb*(459 + 399*nc^2 - 756*zb - 1083*nc^2*zb + 297*zb^2 + 
          700*nc^2*zb^2))/(288*nc*(-1 + zb)) + 
       ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) - 
       ((9 + 371*nc^2 + 180*zb - 772*nc^2*zb - 144*zb^2 + 320*nc^2*zb^2)*
         G[1, zb])/(192*nc) - ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) + ((-39 + 11*nc^2 + 60*zb - 28*nc^2*zb - 24*zb^2 + 
          24*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[MH2/muf2] + 
     ((zb*(81 + 777*nc^2 - 126*zb - 1713*nc^2*zb + 45*zb^2 + 952*nc^2*zb^2))/
        (96*nc*(-1 + zb)) - (3*(1 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) - 
       ((-51 + 431*nc^2 + 132*zb - 724*nc^2*zb - 72*zb^2 + 248*nc^2*zb^2)*
         G[1, zb])/(64*nc) + (3*(1 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) + (3*(-13 - 15*nc^2 + 20*zb + 12*nc^2*zb - 8*zb^2 + 
          8*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[muf2]) + 
   Log[MH2/muf2]^2*(-(zb*(19170 - 40224*nc^2 - 288*Pi^2 + 1728*nc^2*Pi^2 - 
         33669*zb + 83991*nc^2*zb + 504*Pi^2*zb - 3024*nc^2*Pi^2*zb + 
         14499*zb^2 - 43831*nc^2*zb^2 - 216*Pi^2*zb^2 + 1296*nc^2*Pi^2*zb^2))/
      (1728*nc*(-1 + zb)) - (zb*(-1746 + 6414*nc^2 + 3027*zb - 
        12513*nc^2*zb - 1281*zb^2 + 6163*nc^2*zb^2)*G[0, zb])/
      (192*nc*(-1 + zb)) + ((1206 + 5708*nc^2 - 108*Pi^2 + 648*nc^2*Pi^2 + 
        1260*zb - 18076*nc^2*zb + 144*Pi^2*zb - 864*nc^2*Pi^2*zb - 
        1701*zb^2 + 13241*nc^2*zb^2 - 48*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2)*
       G[1, zb])/(576*nc) + (5*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/
      (4*nc) - (3*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) + 
     ((-70 + 299*nc^2 + 46*zb - 350*nc^2*zb + 6*zb^2 + 66*nc^2*zb^2)*
       G[1, 0, zb])/(16*nc) - ((-279 + 1291*nc^2 + 270*zb - 1910*nc^2*zb - 
        36*zb^2 + 580*nc^2*zb^2)*G[1, 1, zb])/(96*nc) - 
     (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 - 
     (5*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + 
     (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + 
     (3*(-11 + 34*nc^2 + 16*zb - 44*nc^2*zb - 6*zb^2 + 10*nc^2*zb^2)*
       G[1, 1, 0, zb])/(8*nc) - ((-65 + 173*nc^2 + 100*zb - 228*nc^2*zb - 
        40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + 
     (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4 + 
     (-(zb*(-675 + 1533*nc^2 + 1134*zb - 2973*nc^2*zb - 459*zb^2 + 
           1456*nc^2*zb^2))/(288*nc*(-1 + zb)) + 
       ((-3 + 5*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + 
       ((-171 + 551*nc^2 + 36*zb - 628*nc^2*zb + 72*zb^2 + 104*nc^2*zb^2)*
         G[1, zb])/(192*nc) - ((-3 + 5*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) + ((-39 + 67*nc^2 + 60*zb - 92*nc^2*zb - 24*zb^2 + 
          24*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[muf2]) - 
   (9*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/
    (176*(-1 + nc)*nc*(1 + nc)) + J[t[1, 2], (1 - zb)^(-1), zb]*
    ((3*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 1])/
      (3520*(-1 + nc)*nc*(1 + nc)) - 
     (3*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1])/(3520*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 1])/
      (1760*(-1 + nc)*nc*(1 + nc)) + 
     (7*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 2])/
      (1760*(-1 + nc)*nc*(1 + nc)) - 
     (7*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1], (1 - zb)^(-1), zb]*
    ((-3*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 2])/
      (3520*(-1 + nc)*nc*(1 + nc)) + 
     (3*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2])/(3520*(-1 + nc)*nc*(1 + nc))) + 
   (G[1, zb]*(1323630 - 1358640*nc^2 + 5193790*nc^4 - 7200*nc^3*nf + 
      110790*Pi^2 + 98450*nc^2*Pi^2 - 104580*nc^4*Pi^2 + 5352*Pi^4 - 
      7860*nc^2*Pi^4 + 2592*nc^4*Pi^4 - 4303710*zb + 6517380*nc^2*zb - 
      13507330*nc^4*zb + 10800*nc^3*nf*zb - 85500*Pi^2*zb - 
      709900*nc^2*Pi^2*zb + 622440*nc^4*Pi^2*zb - 7176*Pi^4*zb + 
      10536*nc^2*Pi^4*zb - 3456*nc^4*Pi^4*zb + 2725335*zb^2 - 
      4749890*nc^2*zb^2 + 8344065*nc^4*zb^2 - 3600*nc^3*nf*zb^2 - 
      450*Pi^2*zb^2 + 619970*nc^2*Pi^2*zb^2 - 550320*nc^4*Pi^2*zb^2 + 
      2412*Pi^4*zb^2 - 3540*nc^2*Pi^4*zb^2 + 1152*nc^4*Pi^4*zb^2 - 
      240*nc^4*zb^3 + 568080*Zeta[3] - 2552400*nc^2*Zeta[3] + 
      1971360*nc^4*Zeta[3] - 321840*zb*Zeta[3] + 2316240*nc^2*zb*Zeta[3] - 
      1981440*nc^4*zb*Zeta[3] - 95040*zb^2*Zeta[3] - 
      118080*nc^2*zb^2*Zeta[3] + 213120*nc^4*zb^2*Zeta[3]))/
    (34560*(-1 + nc)*nc*(1 + nc)) + 
   (zb*G[0, zb]*(-1141668 + 1559586*nc^2 - 1853148*nc^4 + 33696*Pi^2 - 
      280008*nc^2*Pi^2 + 243936*nc^4*Pi^2 + 2106999*zb - 2997408*nc^2*zb + 
      3677178*nc^4*zb - 59508*Pi^2*zb + 543852*nc^2*Pi^2*zb - 
      479916*nc^4*Pi^2*zb - 965331*zb^2 + 1401902*nc^2*zb^2 - 
      1812926*nc^4*zb^2 + 25812*Pi^2*zb^2 - 266532*nc^2*Pi^2*zb^2 + 
      238668*nc^4*Pi^2*zb^2 + 248832*Zeta[3] - 787968*nc^2*Zeta[3] + 
      539136*nc^4*Zeta[3] - 435456*zb*Zeta[3] + 1378944*nc^2*zb*Zeta[3] - 
      943488*nc^4*zb*Zeta[3] + 186624*zb^2*Zeta[3] - 
      590976*nc^2*zb^2*Zeta[3] + 404352*nc^4*zb^2*Zeta[3]))/
    (10368*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (G[0, 1, zb]*(-133920*zb + 440448*nc^2*zb - 371406*nc^4*zb + 
      1368*Pi^2*zb - 14472*nc^2*Pi^2*zb + 13248*nc^4*Pi^2*zb + 237681*zb^2 - 
      870324*nc^2*zb^2 + 763446*nc^4*zb^2 - 2340*Pi^2*zb^2 + 
      25380*nc^2*Pi^2*zb^2 - 23184*nc^4*Pi^2*zb^2 - 103725*zb^3 + 
      429672*nc^2*zb^3 - 392984*nc^4*zb^3 + 972*Pi^2*zb^3 - 
      10908*nc^2*Pi^2*zb^3 + 9936*nc^4*Pi^2*zb^3 - 36*zb^4 + 36*nc^2*zb^4 + 
      60*nc^4*zb^4 - 12*nc^4*zb^5 + 324*Zeta[3] + 324*nc^2*Zeta[3] - 
      972*zb*Zeta[3] - 972*nc^2*zb*Zeta[3] + 1296*zb^2*Zeta[3] + 
      1296*nc^2*zb^2*Zeta[3] - 648*zb^3*Zeta[3] - 648*nc^2*zb^3*Zeta[3]))/
    (1728*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (G[2, 1, zb]*(4500 - 20918*nc^2 - 41095*nc^4 + 180*Pi^2 - 588*nc^2*Pi^2 + 
      984*nc^4*Pi^2 - 11682*zb + 49170*nc^2*zb + 95499*nc^4*zb - 
      378*Pi^2*zb + 1818*nc^2*Pi^2*zb - 2952*nc^4*Pi^2*zb + 9396*zb^2 - 
      37947*nc^2*zb^2 - 71142*nc^4*zb^2 + 252*Pi^2*zb^2 - 
      1674*nc^2*Pi^2*zb^2 + 2664*nc^4*Pi^2*zb^2 - 2196*zb^3 + 
      9397*nc^2*zb^3 + 16850*nc^4*zb^3 - 54*Pi^2*zb^3 + 492*nc^2*Pi^2*zb^3 - 
      696*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^2*zb^4 - 60*nc^4*zb^4 + 
      12*nc^4*zb^5 + 1620*Zeta[3] + 1620*nc^2*Zeta[3] - 3564*zb*Zeta[3] - 
      3564*nc^2*zb*Zeta[3] + 2592*zb^2*Zeta[3] + 2592*nc^2*zb^2*Zeta[3] - 
      648*zb^3*Zeta[3] - 648*nc^2*zb^3*Zeta[3]))/(864*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + (6480*Sqrt[5]*Pi^2 + 19440*Sqrt[5]*nc^2*Pi^2 - 
     6480*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb] - 19440*nc^2*Pi^2*Sqrt[1 - zb]*
      Sqrt[5 - zb] + 22317930*zb - 34579260*nc^2*zb + 8850330*nc^4*zb + 
     64800*nc^3*nf*zb - 2025000*Pi^2*zb - 19440*Sqrt[5]*Pi^2*zb + 
     7485840*nc^2*Pi^2*zb - 32400*Sqrt[5]*nc^2*Pi^2*zb - 
     6331500*nc^4*Pi^2*zb - 42876*Pi^4*zb + 62964*nc^2*Pi^4*zb - 
     20736*nc^4*Pi^4*zb + 19440*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb + 
     32400*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb - 41307570*zb^2 + 
     63058410*nc^2*zb^2 - 17647875*nc^4*zb^2 - 132840*nc^3*nf*zb^2 + 
     3777840*Pi^2*zb^2 + 19440*Sqrt[5]*Pi^2*zb^2 - 15570990*nc^2*Pi^2*zb^2 + 
     12960*Sqrt[5]*nc^2*Pi^2*zb^2 + 13414680*nc^4*Pi^2*zb^2 + 
     75438*Pi^4*zb^2 - 110754*nc^2*Pi^4*zb^2 + 36288*nc^4*Pi^4*zb^2 - 
     19440*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^2 - 12960*nc^2*Pi^2*Sqrt[1 - zb]*
      Sqrt[5 - zb]*zb^2 + 18989640*zb^3 - 28941230*nc^2*zb^3 + 
     8749865*nc^4*zb^3 + 68040*nc^3*nf*zb^3 - 1750140*Pi^2*zb^3 - 
     6480*Sqrt[5]*Pi^2*zb^3 + 8110530*nc^2*Pi^2*zb^3 - 
     7098540*nc^4*Pi^2*zb^3 - 32562*Pi^4*zb^3 + 47790*nc^2*Pi^4*zb^3 - 
     15552*nc^4*Pi^4*zb^3 + 6480*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^3 - 
     2160*nc^4*zb^4 - 2700*Pi^2*zb^4 + 2700*nc^2*Pi^2*zb^4 - 
     12344400*zb*Zeta[3] + 46144080*nc^2*zb*Zeta[3] - 
     33683040*nc^4*zb*Zeta[3] + 22006080*zb^2*Zeta[3] - 
     86268240*nc^2*zb^2*Zeta[3] + 64378800*nc^4*zb^2*Zeta[3] - 
     9661680*zb^3*Zeta[3] + 40400640*nc^2*zb^3*Zeta[3] - 
     30972240*nc^4*zb^3*Zeta[3])/(311040*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (G[1, 0, zb]*(-55656 + 686294*nc^2 - 268004*nc^4 - 5004*Pi^2 + 
      53232*nc^2*Pi^2 - 47436*nc^4*Pi^2 + 353232*zb - 2313959*nc^2*zb + 
      1279070*nc^4*zb + 4086*Pi^2*zb - 82968*nc^2*Pi^2*zb + 
      77046*nc^4*Pi^2*zb - 396414*zb^2 + 2251966*nc^2*zb^2 - 
      1459498*nc^4*zb^2 + 936*Pi^2*zb^2 + 35832*nc^2*Pi^2*zb^2 - 
      35400*nc^4*Pi^2*zb^2 + 116811*zb^3 - 633181*nc^2*zb^3 + 
      443482*nc^4*zb^3 - 864*Pi^2*zb^3 - 3828*nc^2*Pi^2*zb^3 + 
      4368*nc^4*Pi^2*zb^3 + 36*zb^4 - 36*nc^2*zb^4 - 93312*Zeta[3] + 
      295488*nc^2*Zeta[3] - 202176*nc^4*Zeta[3] + 171072*zb*Zeta[3] - 
      541728*nc^2*zb*Zeta[3] + 370656*nc^4*zb*Zeta[3] - 103680*zb^2*Zeta[3] + 
      328320*nc^2*zb^2*Zeta[3] - 224640*nc^4*zb^2*Zeta[3] + 
      20736*zb^3*Zeta[3] - 65664*nc^2*zb^3*Zeta[3] + 
      44928*nc^4*zb^3*Zeta[3]))/(1728*(-1 + nc)*nc*(1 + nc)*(-2 + zb)) + 
   (G[1, 1, zb]*(2160 + 2160*nc^2 - 20034*zb + 3075838*nc^2*zb - 
      1145412*nc^4*zb + 360*nc^3*nf*zb - 27090*Pi^2*zb + 
      267030*nc^2*Pi^2*zb - 202560*nc^4*Pi^2*zb + 491859*zb^2 - 
      9149953*nc^2*zb^2 + 4643838*nc^4*zb^2 + 180*nc^3*nf*zb^2 + 
      32445*Pi^2*zb^2 - 480375*nc^2*Pi^2*zb^2 + 363120*nc^4*Pi^2*zb^2 - 
      634014*zb^3 + 8397248*nc^2*zb^3 - 5064852*nc^4*zb^3 - 
      900*nc^3*nf*zb^3 - 6480*Pi^2*zb^3 + 259200*nc^2*Pi^2*zb^3 - 
      191100*nc^4*Pi^2*zb^3 + 196614*zb^4 - 2295548*nc^2*zb^4 + 
      1516083*nc^4*zb^4 + 360*nc^3*nf*zb^4 - 1485*Pi^2*zb^4 - 
      42885*nc^2*Pi^2*zb^4 + 30090*nc^4*Pi^2*zb^4 - 1080*nc^4*zb^5 + 
      180*nc^4*zb^6 - 345600*zb*Zeta[3] + 1205280*nc^2*zb*Zeta[3] - 
      859680*nc^4*zb*Zeta[3] + 656640*zb^2*Zeta[3] - 
      2209680*nc^2*zb^2*Zeta[3] + 1553040*nc^4*zb^2*Zeta[3] - 
      414720*zb^3*Zeta[3] + 1270080*nc^2*zb^3*Zeta[3] - 
      855360*nc^4*zb^3*Zeta[3] + 86400*zb^4*Zeta[3] - 
      233280*nc^2*zb^4*Zeta[3] + 146880*nc^4*zb^4*Zeta[3]))/
    (8640*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*zb) + 
   Log[mbOS2]*((zb*(13545 - 1240*nc^2 - 288*Pi^2 + 288*nc^2*Pi^2 - 24039*zb + 
        1777*nc^2*zb + 504*Pi^2*zb - 504*nc^2*Pi^2*zb + 10494*zb^2 - 
        409*nc^2*zb^2 - 216*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2)*G[0, zb])/
      (288*nc*(-1 + zb)) + (zb*(-10350 + 14388*nc^2 + 18153*zb - 
        27222*nc^2*zb - 7803*zb^2 + 12962*nc^2*zb^2)*G[0, 0, zb])/
      (288*nc*(-1 + zb)) - (zb*(-5436 + 14322*nc^2 + 9396*zb - 
        27597*nc^2*zb - 3960*zb^2 + 13435*nc^2*zb^2)*G[0, 1, zb])/
      (288*nc*(-1 + zb)) - ((3303 + 12896*nc^2 - 324*Pi^2 + 324*nc^2*Pi^2 + 
        1692*zb - 30958*nc^2*zb + 432*Pi^2*zb - 432*nc^2*Pi^2*zb - 
        3402*zb^2 + 17783*nc^2*zb^2 - 144*Pi^2*zb^2 + 144*nc^2*Pi^2*zb^2)*
       G[1, 0, zb])/(288*nc) + ((2439 + 4523*nc^2 - 238*Pi^2 + 
        478*nc^2*Pi^2 - 2184*zb - 10924*nc^2*zb + 344*Pi^2*zb - 
        632*nc^2*Pi^2*zb + 150*zb^2 + 6524*nc^2*zb^2 - 128*Pi^2*zb^2 + 
        160*nc^2*Pi^2*zb^2)*G[1, 1, zb])/(192*nc) - 
     ((-2 + zb)*(-32 - 68*nc^2 + 37*zb + 111*nc^2*zb)*G[2, 1, zb])/(16*nc) - 
     (6*(-1 + nc)*(1 + nc)*zb*(-4 + 3*zb)*G[0, 0, 0, zb])/nc + 
     ((-12 + 23*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 1, zb])/(4*nc) + 
     ((-7 + 11*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 0, zb])/(2*nc) - 
     ((-3 + 13*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 1, zb])/(4*nc) + 
     ((591 - 1264*nc^2 - 132*zb + 1016*nc^2*zb - 258*zb^2 + 56*nc^2*zb^2)*
       G[1, 0, 0, zb])/(48*nc) + ((-345 + 1298*nc^2 + 72*zb - 1324*nc^2*zb + 
        150*zb^2 + 146*nc^2*zb^2)*G[1, 0, 1, zb])/(48*nc) + 
     ((-501 + 1429*nc^2 + 372*zb - 2024*nc^2*zb + 30*zb^2 + 652*nc^2*zb^2)*
       G[1, 1, 0, zb])/(48*nc) - ((-38 + 140*nc^2 + 27*zb - 197*nc^2*zb + 
        5*zb^2 + 57*nc^2*zb^2)*G[1, 1, 1, zb])/(8*nc) - 
     ((-5 + 31*nc^2 + 16*zb - 68*nc^2*zb - 12*zb^2 + 26*nc^2*zb^2)*
       G[1, 2, 1, zb])/(8*nc) + 2*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, 0, zb] - 
     (11*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, 1, zb])/4 + 
     (5*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 2, 1, zb])/2 + 
     (3*(-1 + nc)*(1 + nc)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/nc - 
     ((-12 + 23*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 1, zb])/(8*nc) - 
     ((-7 + 11*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 0, zb])/(4*nc) + 
     ((-3 + 13*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 1, zb])/(8*nc) - 
     ((-42 + 65*nc^2 + 60*zb - 88*nc^2*zb - 22*zb^2 + 26*nc^2*zb^2)*
       G[1, 1, 0, 0, zb])/(2*nc) + 
     ((-97 + 197*nc^2 + 140*zb - 260*nc^2*zb - 52*zb^2 + 68*nc^2*zb^2)*
       G[1, 1, 0, 1, zb])/(8*nc) + 
     ((-46 + 81*nc^2 + 68*zb - 112*nc^2*zb - 26*zb^2 + 30*nc^2*zb^2)*
       G[1, 1, 1, 0, zb])/(4*nc) - 
     ((-81 + 133*nc^2 + 132*zb - 196*nc^2*zb - 56*zb^2 + 56*nc^2*zb^2)*
       G[1, 1, 1, 1, zb])/(16*nc) + 
     ((-2 + 3*nc^2 + 4*zb - 8*nc^2*zb - 2*zb^2 + 6*nc^2*zb^2)*
       G[1, 1, 2, 1, zb])/(2*nc) - nc*(-1 + 2*zb)^2*G[1, 2, 1, 0, zb] + 
     (11*nc*(-1 + 2*zb)^2*G[1, 2, 1, 1, zb])/8 - 
     (5*nc*(-1 + 2*zb)^2*G[1, 2, 2, 1, zb])/4 + 
     ((zb*(-675 + 1533*nc^2 + 1134*zb - 2973*nc^2*zb - 459*zb^2 + 
          1456*nc^2*zb^2))/(288*nc*(-1 + zb)) - 
       ((-3 + 5*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) - 
       ((-171 + 551*nc^2 + 36*zb - 628*nc^2*zb + 72*zb^2 + 104*nc^2*zb^2)*
         G[1, zb])/(192*nc) + ((-3 + 5*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) - ((-39 + 67*nc^2 + 60*zb - 92*nc^2*zb - 24*zb^2 + 
          24*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[MH2/muf2]^2 + 
     (-(zb*(-5616 - 18117*nc^2 + 144*Pi^2 + 288*nc^2*Pi^2 + 9828*zb + 
           38655*nc^2*zb - 252*Pi^2*zb - 504*nc^2*Pi^2*zb - 4212*zb^2 - 
           20762*nc^2*zb^2 + 108*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2))/
        (432*nc*(-1 + zb)) - (zb*(3510 + 3270*nc^2 - 6057*zb - 7365*nc^2*zb + 
          2547*zb^2 + 4159*nc^2*zb^2)*G[0, zb])/(288*nc*(-1 + zb)) + 
       ((-96 - 2894*nc^2 + 36*Pi^2 + 72*nc^2*Pi^2 - 564*zb + 4612*nc^2*zb - 
          48*Pi^2*zb - 96*nc^2*Pi^2*zb + 495*zb^2 - 1499*nc^2*zb^2 + 
          16*Pi^2*zb^2 + 32*nc^2*Pi^2*zb^2)*G[1, zb])/(96*nc) + 
       ((5 + nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/(2*nc) + 
       ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(2*nc) + 
       ((48 + 229*nc^2 + 78*zb - 446*nc^2*zb - 90*zb^2 + 178*nc^2*zb^2)*
         G[1, 0, zb])/(24*nc) + ((-39 + 3*nc^2 + 18*zb - 42*nc^2*zb + 
          12*zb^2 + 52*nc^2*zb^2)*G[1, 1, zb])/(16*nc) + 
       nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb] - 
       ((5 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(4*nc) - 
       ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(4*nc) - 
       ((-33 + 10*nc^2 + 48*zb - 20*nc^2*zb - 18*zb^2 + 14*nc^2*zb^2)*
         G[1, 1, 0, zb])/(4*nc) + ((-65 + 61*nc^2 + 100*zb - 100*nc^2*zb - 
          40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(16*nc) - 
       (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/2)*Log[muf2] + 
     (-(zb*(81 + 777*nc^2 - 126*zb - 1713*nc^2*zb + 45*zb^2 + 952*nc^2*zb^2))/
        (96*nc*(-1 + zb)) + (3*(1 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + 
       ((-51 + 431*nc^2 + 132*zb - 724*nc^2*zb - 72*zb^2 + 248*nc^2*zb^2)*
         G[1, zb])/(64*nc) - (3*(1 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) - (3*(-13 - 15*nc^2 + 20*zb + 12*nc^2*zb - 8*zb^2 + 
          8*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[muf2]^2 + 
     Log[MH2/muf2]*((zb*(10134 - 1330*nc^2 - 192*Pi^2 + 384*nc^2*Pi^2 - 
          17775*zb + 2227*nc^2*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 
          7641*zb^2 - 769*nc^2*zb^2 - 144*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2))/
        (576*nc*(-1 + zb)) + (zb*(-4374 + 7986*nc^2 + 7569*zb - 
          15087*nc^2*zb - 3195*zb^2 + 7165*nc^2*zb^2)*G[0, zb])/
        (288*nc*(-1 + zb)) - ((747 + 7195*nc^2 - 108*Pi^2 + 216*nc^2*Pi^2 + 
          1476*zb - 15956*nc^2*zb + 144*Pi^2*zb - 288*nc^2*Pi^2*zb - 
          1593*zb^2 + 8869*nc^2*zb^2 - 48*Pi^2*zb^2 + 96*nc^2*Pi^2*zb^2)*
         G[1, zb])/(288*nc) - ((-5 + 7*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/
        (2*nc) + ((-3 + 5*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(2*nc) - 
       ((-129 + 334*nc^2 + 30*zb - 302*nc^2*zb + 54*zb^2 + 10*nc^2*zb^2)*
         G[1, 0, zb])/(24*nc) + ((-99 + 325*nc^2 + 81*zb - 509*nc^2*zb + 
          184*nc^2*zb^2)*G[1, 1, zb])/(24*nc) + nc*(-2 + zb)*(-2 + 3*zb)*
        G[2, 1, zb] + ((-5 + 7*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(4*nc) - 
       ((-3 + 5*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(4*nc) - 
       ((-33 + 56*nc^2 + 48*zb - 76*nc^2*zb - 18*zb^2 + 22*nc^2*zb^2)*
         G[1, 1, 0, zb])/(4*nc) + ((-65 + 117*nc^2 + 100*zb - 164*nc^2*zb - 
          40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(16*nc) - 
       (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/2 + 
       (-(zb*(459 + 399*nc^2 - 756*zb - 1083*nc^2*zb + 297*zb^2 + 
             700*nc^2*zb^2))/(144*nc*(-1 + zb)) - 
         ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(4*nc) + 
         ((9 + 371*nc^2 + 180*zb - 772*nc^2*zb - 144*zb^2 + 320*nc^2*zb^2)*
           G[1, zb])/(96*nc) + ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
          (8*nc) - ((-39 + 11*nc^2 + 60*zb - 28*nc^2*zb - 24*zb^2 + 
            24*nc^2*zb^2)*G[1, 1, zb])/(16*nc))*Log[muf2]) + 
     (G[1, zb]*(-25623 + 202507*nc^2 - 702*Pi^2 + 7578*nc^2*Pi^2 + 
        122364*zb - 392384*nc^2*zb - 1656*Pi^2*zb - 8424*nc^2*Pi^2*zb - 
        82728*zb^2 + 188044*nc^2*zb^2 + 1656*Pi^2*zb^2 + 
        1152*nc^2*Pi^2*zb^2 - 46656*Zeta[3] + 38880*nc^2*Zeta[3] + 
        62208*zb*Zeta[3] - 51840*nc^2*zb*Zeta[3] - 20736*zb^2*Zeta[3] + 
        17280*nc^2*zb^2*Zeta[3]))/(3456*nc) - 
     (zb*(822150 + 1125114*nc^2 - 24192*Pi^2 + 65448*nc^2*Pi^2 - 1502145*zb - 
        2315787*nc^2*zb + 41580*Pi^2*zb - 134784*nc^2*Pi^2*zb + 679995*zb^2 + 
        1202705*nc^2*zb^2 - 17388*Pi^2*zb^2 + 70488*nc^2*Pi^2*zb^2 - 
        248832*Zeta[3] + 207360*nc^2*Zeta[3] + 435456*zb*Zeta[3] - 
        362880*nc^2*zb*Zeta[3] - 186624*zb^2*Zeta[3] + 
        155520*nc^2*zb^2*Zeta[3]))/(20736*nc*(-1 + zb))) + 
   Log[muf2]*(-(zb*(13545 - 1240*nc^2 - 288*Pi^2 + 288*nc^2*Pi^2 - 24039*zb + 
         1777*nc^2*zb + 504*Pi^2*zb - 504*nc^2*Pi^2*zb + 10494*zb^2 - 
         409*nc^2*zb^2 - 216*Pi^2*zb^2 + 216*nc^2*Pi^2*zb^2)*G[0, zb])/
      (288*nc*(-1 + zb)) - (zb*(-10350 + 14388*nc^2 + 18153*zb - 
        27222*nc^2*zb - 7803*zb^2 + 12962*nc^2*zb^2)*G[0, 0, zb])/
      (288*nc*(-1 + zb)) + (zb*(-5436 + 14322*nc^2 + 9396*zb - 
        27597*nc^2*zb - 3960*zb^2 + 13435*nc^2*zb^2)*G[0, 1, zb])/
      (288*nc*(-1 + zb)) + ((3303 + 12896*nc^2 - 324*Pi^2 + 324*nc^2*Pi^2 + 
        1692*zb - 30958*nc^2*zb + 432*Pi^2*zb - 432*nc^2*Pi^2*zb - 
        3402*zb^2 + 17783*nc^2*zb^2 - 144*Pi^2*zb^2 + 144*nc^2*Pi^2*zb^2)*
       G[1, 0, zb])/(288*nc) - ((2439 + 4523*nc^2 - 238*Pi^2 + 
        478*nc^2*Pi^2 - 2184*zb - 10924*nc^2*zb + 344*Pi^2*zb - 
        632*nc^2*Pi^2*zb + 150*zb^2 + 6524*nc^2*zb^2 - 128*Pi^2*zb^2 + 
        160*nc^2*Pi^2*zb^2)*G[1, 1, zb])/(192*nc) + 
     ((-2 + zb)*(-32 - 68*nc^2 + 37*zb + 111*nc^2*zb)*G[2, 1, zb])/(16*nc) + 
     (6*(-1 + nc)*(1 + nc)*zb*(-4 + 3*zb)*G[0, 0, 0, zb])/nc - 
     ((-12 + 23*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 1, zb])/(4*nc) - 
     ((-7 + 11*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 0, zb])/(2*nc) + 
     ((-3 + 13*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 1, zb])/(4*nc) - 
     ((591 - 1264*nc^2 - 132*zb + 1016*nc^2*zb - 258*zb^2 + 56*nc^2*zb^2)*
       G[1, 0, 0, zb])/(48*nc) - ((-345 + 1298*nc^2 + 72*zb - 1324*nc^2*zb + 
        150*zb^2 + 146*nc^2*zb^2)*G[1, 0, 1, zb])/(48*nc) - 
     ((-501 + 1429*nc^2 + 372*zb - 2024*nc^2*zb + 30*zb^2 + 652*nc^2*zb^2)*
       G[1, 1, 0, zb])/(48*nc) + ((-38 + 140*nc^2 + 27*zb - 197*nc^2*zb + 
        5*zb^2 + 57*nc^2*zb^2)*G[1, 1, 1, zb])/(8*nc) + 
     ((-5 + 31*nc^2 + 16*zb - 68*nc^2*zb - 12*zb^2 + 26*nc^2*zb^2)*
       G[1, 2, 1, zb])/(8*nc) - 2*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, 0, zb] + 
     (11*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, 1, zb])/4 - 
     (5*nc*(-2 + zb)*(-2 + 3*zb)*G[2, 2, 1, zb])/2 - 
     (3*(-1 + nc)*(1 + nc)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/nc + 
     ((-12 + 23*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 1, zb])/(8*nc) + 
     ((-7 + 11*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 0, zb])/(4*nc) - 
     ((-3 + 13*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 1, zb])/(8*nc) + 
     ((-42 + 65*nc^2 + 60*zb - 88*nc^2*zb - 22*zb^2 + 26*nc^2*zb^2)*
       G[1, 1, 0, 0, zb])/(2*nc) - 
     ((-97 + 197*nc^2 + 140*zb - 260*nc^2*zb - 52*zb^2 + 68*nc^2*zb^2)*
       G[1, 1, 0, 1, zb])/(8*nc) - 
     ((-46 + 81*nc^2 + 68*zb - 112*nc^2*zb - 26*zb^2 + 30*nc^2*zb^2)*
       G[1, 1, 1, 0, zb])/(4*nc) + 
     ((-81 + 133*nc^2 + 132*zb - 196*nc^2*zb - 56*zb^2 + 56*nc^2*zb^2)*
       G[1, 1, 1, 1, zb])/(16*nc) - 
     ((-2 + 3*nc^2 + 4*zb - 8*nc^2*zb - 2*zb^2 + 6*nc^2*zb^2)*
       G[1, 1, 2, 1, zb])/(2*nc) + nc*(-1 + 2*zb)^2*G[1, 2, 1, 0, zb] - 
     (11*nc*(-1 + 2*zb)^2*G[1, 2, 1, 1, zb])/8 + 
     (5*nc*(-1 + 2*zb)^2*G[1, 2, 2, 1, zb])/4 - 
     (G[1, zb]*(-25623 + 202507*nc^2 - 702*Pi^2 + 7578*nc^2*Pi^2 + 
        122364*zb - 392384*nc^2*zb - 1656*Pi^2*zb - 8424*nc^2*Pi^2*zb - 
        82728*zb^2 + 188044*nc^2*zb^2 + 1656*Pi^2*zb^2 + 
        1152*nc^2*Pi^2*zb^2 - 46656*Zeta[3] + 38880*nc^2*Zeta[3] + 
        62208*zb*Zeta[3] - 51840*nc^2*zb*Zeta[3] - 20736*zb^2*Zeta[3] + 
        17280*nc^2*zb^2*Zeta[3]))/(3456*nc) + 
     (zb*(822150 + 1125114*nc^2 - 24192*Pi^2 + 65448*nc^2*Pi^2 - 1502145*zb - 
        2315787*nc^2*zb + 41580*Pi^2*zb - 134784*nc^2*Pi^2*zb + 679995*zb^2 + 
        1202705*nc^2*zb^2 - 17388*Pi^2*zb^2 + 70488*nc^2*Pi^2*zb^2 - 
        248832*Zeta[3] + 207360*nc^2*Zeta[3] + 435456*zb*Zeta[3] - 
        362880*nc^2*zb*Zeta[3] - 186624*zb^2*Zeta[3] + 
        155520*nc^2*zb^2*Zeta[3]))/(20736*nc*(-1 + zb))) + 
   Log[MH2/muf2]*(-(zb*(-48573 + 143655*nc^2 - 104082*nc^4 + 864*Pi^2 - 
         5184*nc^2*Pi^2 + 4320*nc^4*Pi^2 + 86130*zb - 280410*nc^2*zb + 
         212244*nc^4*zb - 1512*Pi^2*zb + 9072*nc^2*Pi^2*zb - 
         7560*nc^4*Pi^2*zb - 37557*zb^2 + 136883*nc^2*zb^2 - 
         108290*nc^4*zb^2 + 648*Pi^2*zb^2 - 3888*nc^2*Pi^2*zb^2 + 
         3240*nc^4*Pi^2*zb^2)*G[0, zb])/(864*(-1 + nc)*nc*(1 + nc)*
       (-1 + zb)) - (zb*(-4026 + 14652*nc^2 + 7059*zb - 28194*nc^2*zb - 
        3033*zb^2 + 13670*nc^2*zb^2)*G[0, 0, zb])/(96*nc*(-1 + zb)) + 
     (zb*(-6732 + 32970*nc^2 + 11664*zb - 64389*nc^2*zb - 4932*zb^2 + 
        31771*nc^2*zb^2)*G[0, 1, zb])/(288*nc*(-1 + zb)) + 
     ((-4221 - 7789*nc^2 + 9010*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 
        1620*nc^4*Pi^2 - 1260*zb + 43442*nc^2*zb - 37046*nc^4*zb - 
        432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 3618*zb^2 - 
        34501*nc^2*zb^2 + 28795*nc^4*zb^2 + 144*Pi^2*zb^2 - 
        864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, zb])/
      (288*(-1 + nc)*nc*(1 + nc)) - 
     ((-3195 + 1356*nc^2 + 3567*nc^4 + 238*Pi^2 - 1228*nc^2*Pi^2 + 
        990*nc^4*Pi^2 + 3012*zb + 7144*nc^2*zb - 14652*nc^4*zb - 
        344*Pi^2*zb + 1616*nc^2*Pi^2*zb - 1272*nc^4*Pi^2*zb - 294*zb^2 - 
        8250*nc^2*zb^2 + 11536*nc^4*zb^2 + 128*Pi^2*zb^2 - 
        416*nc^2*Pi^2*zb^2 + 288*nc^4*Pi^2*zb^2)*G[1, 1, zb])/
      (192*(-1 + nc)*nc*(1 + nc)) + 
     ((-210 - 266*nc^2 + 652*nc^4 + 336*zb + 502*nc^2*zb - 1214*nc^4*zb - 
        111*zb^2 - 186*nc^2*zb^2 + 441*nc^4*zb^2)*G[2, 1, zb])/
      (48*(-1 + nc)*nc*(1 + nc)) + (6*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*
       G[0, 0, 0, zb])/nc - (3*(-4 + 17*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 1, zb])/
      (4*nc) - ((-7 + 25*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 0, zb])/(2*nc) + 
     ((9 - 9*nc^2 + 117*zb - 1149*nc^2*zb + 1200*nc^4*zb - 216*zb^2 + 
        2040*nc^2*zb^2 - 2100*nc^4*zb^2 + 90*zb^3 - 866*nc^2*zb^3 + 
        900*nc^4*zb^3)*G[0, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
     ((-305 + 1308*nc^2 + 188*zb - 1400*nc^2*zb + 38*zb^2 + 200*nc^2*zb^2)*
       G[1, 0, 0, zb])/(16*nc) - ((-588 + 3089*nc^2 + 396*zb - 3616*nc^2*zb + 
        42*zb^2 + 686*nc^2*zb^2)*G[1, 0, 1, zb])/(48*nc) - 
     ((663 - 3878*nc^2 + 2991*nc^4 - 588*zb + 4948*nc^2*zb - 3936*nc^4*zb + 
        42*zb^2 - 1214*nc^2*zb^2 + 972*nc^4*zb^2)*G[1, 1, 0, zb])/
      (48*(-1 + nc)*nc*(1 + nc)) + 
     ((345 - 2482*nc^2 + 1993*nc^4 - 342*zb + 3416*nc^2*zb - 2786*nc^4*zb + 
        42*zb^2 - 952*nc^2*zb^2 + 766*nc^4*zb^2)*G[1, 1, 1, zb])/
      (48*(-1 + nc)*nc*(1 + nc)) - 
     ((3 - 76*nc^2 + 13*nc^4 + 12*zb + 92*nc^2*zb - 8*nc^4*zb - 18*zb^2 - 
        46*nc^2*zb^2 + 28*nc^4*zb^2)*G[1, 2, 1, zb])/
      (24*(-1 + nc)*nc*(1 + nc)) - 
     (nc*(-21 + 22*nc^2 + 45*zb - 44*nc^2*zb - 18*zb^2 + 16*nc^2*zb^2)*
       G[2, 1, 0, zb])/(3*(-1 + nc)*(1 + nc)) + 
     ((135 - 327*nc^2 - 496*nc^4 - 297*zb + 465*nc^2*zb + 1488*nc^4*zb + 
        216*zb^2 - 216*nc^2*zb^2 - 1356*nc^4*zb^2 - 54*zb^3 + 30*nc^2*zb^3 + 
        364*nc^4*zb^3)*G[2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
     ((45 - 53*nc^2 - 224*nc^4 - 99*zb - 21*nc^2*zb + 672*nc^4*zb + 72*zb^2 + 
        96*nc^2*zb^2 - 612*nc^4*zb^2 - 18*zb^3 - 38*nc^2*zb^3 + 
        164*nc^4*zb^3)*G[2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/nc + 
     (3*(-4 + 17*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 1, zb])/(8*nc) + 
     ((-7 + 25*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 0, zb])/(4*nc) - 
     ((27 - 232*nc^2 + 225*nc^4 - 36*zb + 320*nc^2*zb - 300*nc^4*zb + 
        12*zb^2 - 112*nc^2*zb^2 + 100*nc^4*zb^2)*G[1, 0, 1, 1, zb])/
      (8*(-1 + nc)*nc*(1 + nc)) + ((-42 + 129*nc^2 + 60*zb - 168*nc^2*zb - 
        22*zb^2 + 42*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(2*nc) - 
     ((-97 + 353*nc^2 + 140*zb - 452*nc^2*zb - 52*zb^2 + 100*nc^2*zb^2)*
       G[1, 1, 0, 1, zb])/(8*nc) - 
     ((-46 + 135*nc^2 + 68*zb - 184*nc^2*zb - 26*zb^2 + 46*nc^2*zb^2)*
       G[1, 1, 1, 0, zb])/(4*nc) + 
     ((-81 + 189*nc^2 + 132*zb - 260*nc^2*zb - 56*zb^2 + 56*nc^2*zb^2)*
       G[1, 1, 1, 1, zb])/(16*nc) - 
     ((-2 + 3*nc^2 + 4*zb - 8*nc^2*zb - 2*zb^2 + 6*nc^2*zb^2)*
       G[1, 1, 2, 1, zb])/(2*nc) + nc*(3 - 8*zb + 6*zb^2)*G[1, 2, 1, 0, zb] - 
     (nc*(-63 + 27*nc^2 + 124*zb - 76*nc^2*zb - 60*zb^2 + 60*nc^2*zb^2)*
       G[1, 2, 1, 1, zb])/(8*(-1 + nc)*(1 + nc)) + 
     (nc*(-25 + 13*nc^2 + 52*zb - 36*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*
       G[1, 2, 2, 1, zb])/(4*(-1 + nc)*(1 + nc)) - 
     (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/((-1 + nc)*(1 + nc)) + 
     (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/((-1 + nc)*(1 + nc)) - 
     (5*nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (2*nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) + 
     (-(zb*(10134 - 1330*nc^2 - 192*Pi^2 + 384*nc^2*Pi^2 - 17775*zb + 
           2227*nc^2*zb + 336*Pi^2*zb - 672*nc^2*Pi^2*zb + 7641*zb^2 - 
           769*nc^2*zb^2 - 144*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2))/
        (576*nc*(-1 + zb)) - (zb*(-4374 + 7986*nc^2 + 7569*zb - 
          15087*nc^2*zb - 3195*zb^2 + 7165*nc^2*zb^2)*G[0, zb])/
        (288*nc*(-1 + zb)) + ((747 + 7195*nc^2 - 108*Pi^2 + 216*nc^2*Pi^2 + 
          1476*zb - 15956*nc^2*zb + 144*Pi^2*zb - 288*nc^2*Pi^2*zb - 
          1593*zb^2 + 8869*nc^2*zb^2 - 48*Pi^2*zb^2 + 96*nc^2*Pi^2*zb^2)*
         G[1, zb])/(288*nc) + ((-5 + 7*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/
        (2*nc) - ((-3 + 5*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(2*nc) + 
       ((-129 + 334*nc^2 + 30*zb - 302*nc^2*zb + 54*zb^2 + 10*nc^2*zb^2)*
         G[1, 0, zb])/(24*nc) - ((-99 + 325*nc^2 + 81*zb - 509*nc^2*zb + 
          184*nc^2*zb^2)*G[1, 1, zb])/(24*nc) - nc*(-2 + zb)*(-2 + 3*zb)*
        G[2, 1, zb] - ((-5 + 7*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(4*nc) + 
       ((-3 + 5*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(4*nc) + 
       ((-33 + 56*nc^2 + 48*zb - 76*nc^2*zb - 18*zb^2 + 22*nc^2*zb^2)*
         G[1, 1, 0, zb])/(4*nc) - ((-65 + 117*nc^2 + 100*zb - 164*nc^2*zb - 
          40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(16*nc) + 
       (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/2)*Log[muf2] + 
     ((zb*(459 + 399*nc^2 - 756*zb - 1083*nc^2*zb + 297*zb^2 + 
          700*nc^2*zb^2))/(288*nc*(-1 + zb)) + 
       ((-3 + nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) - 
       ((9 + 371*nc^2 + 180*zb - 772*nc^2*zb - 144*zb^2 + 320*nc^2*zb^2)*
         G[1, zb])/(192*nc) - ((-3 + nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/
        (16*nc) + ((-39 + 11*nc^2 + 60*zb - 28*nc^2*zb - 24*zb^2 + 
          24*nc^2*zb^2)*G[1, 1, zb])/(32*nc))*Log[muf2]^2 - 
     (G[1, zb]*(35019 - 372982*nc^2 + 165643*nc^4 + 2646*Pi^2 - 
        26184*nc^2*Pi^2 + 23538*nc^4*Pi^2 - 153792*zb + 989708*nc^2*zb - 
        577532*nc^4*zb - 936*Pi^2*zb + 28464*nc^2*Pi^2*zb - 
        27528*nc^4*Pi^2*zb + 102330*zb^2 - 614380*nc^2*zb^2 + 
        421810*nc^4*zb^2 - 792*Pi^2*zb^2 - 4296*nc^2*Pi^2*zb^2 + 
        5088*nc^4*Pi^2*zb^2 + 46656*Zeta[3] - 147744*nc^2*Zeta[3] + 
        101088*nc^4*Zeta[3] - 62208*zb*Zeta[3] + 196992*nc^2*zb*Zeta[3] - 
        134784*nc^4*zb*Zeta[3] + 20736*zb^2*Zeta[3] - 
        65664*nc^2*zb^2*Zeta[3] + 44928*nc^4*zb^2*Zeta[3]))/
      (3456*(-1 + nc)*nc*(1 + nc)) + 
     (zb*(-956286 + 1211124*nc^2 - 1504758*nc^4 + 34560*Pi^2 - 
        277416*nc^2*Pi^2 + 242856*nc^4*Pi^2 + 1750977*zb - 2332506*nc^2*zb + 
        3036297*nc^4*zb - 59724*Pi^2*zb + 538668*nc^2*Pi^2*zb - 
        478944*nc^4*Pi^2*zb - 794691*zb^2 + 1085462*nc^2*zb^2 - 
        1520435*nc^4*zb^2 + 25164*Pi^2*zb^2 - 263940*nc^2*Pi^2*zb^2 + 
        238776*nc^4*Pi^2*zb^2 + 248832*Zeta[3] - 787968*nc^2*Zeta[3] + 
        539136*nc^4*Zeta[3] - 435456*zb*Zeta[3] + 1378944*nc^2*zb*Zeta[3] - 
        943488*nc^4*zb*Zeta[3] + 186624*zb^2*Zeta[3] - 
        590976*nc^2*zb^2*Zeta[3] + 404352*nc^4*zb^2*Zeta[3]))/
      (20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(-2250 + 5120*nc^2 - 320*nc*nf - 96*Pi^2 - 
      432*nc^2*Pi^2 + 2961*zb - 10035*nc^2*zb + 480*nc*nf*zb + 144*Pi^2*zb + 
      648*nc^2*Pi^2*zb))/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(528 - 730*nc^2 - 864*zb + 1377*nc^2*zb)*G[0, zb])/
    (576*nc^2) - ((-1 + nc)*(1 + nc)*(-459 - 370*nc^2 + 160*nc*nf + 48*Pi^2 + 
      216*nc^2*Pi^2 + 2376*zb - 1174*nc^2*zb - 224*nc*nf*zb - 96*Pi^2*zb - 
      432*nc^2*Pi^2*zb - 2160*zb^2 + 2466*nc^2*zb^2 - 24*nc*nf*zb^2 + 
      36*Pi^2*zb^2 + 162*nc^2*Pi^2*zb^2)*G[1, zb])/(1728*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(-2 + 3*zb)*G[0, 0, zb])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*(-2 + 3*zb)*G[0, 1, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-168 + 173*nc^2 + 264*zb - 310*nc^2*zb + 6*zb^2 + 
      24*nc^2*zb^2)*G[1, 0, zb])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(459 - 1276*nc^2 + 136*nc*nf + 12*Pi^2 + 
      54*nc^2*Pi^2 - 864*zb + 1958*nc^2*zb - 272*nc*nf*zb - 24*Pi^2*zb - 
      108*nc^2*Pi^2*zb + 324*zb^2 - 457*nc^2*zb^2 + 112*nc*nf*zb^2 + 
      12*Pi^2*zb^2 + 54*nc^2*Pi^2*zb^2)*G[1, 1, zb])/(864*nc^2) + 
   ((-1 + nc)*(1 + nc)*(144 - 325*nc^2 + 40*nc*nf + 12*Pi^2 + 54*nc^2*Pi^2 - 
      234*zb + 596*nc^2*zb - 80*nc*nf*zb - 24*Pi^2*zb - 108*nc^2*Pi^2*zb + 
      63*zb^2 - 259*nc^2*zb^2 + 40*nc*nf*zb^2 + 12*Pi^2*zb^2 + 
      54*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(432*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*G[0, 1, 1, zb])/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*(-2 + 3*zb)*G[1, 0, 0, zb])/
    (12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-2 + zb)*(-2 + 3*zb)*
     G[1, 0, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-51 + 76*nc^2 + 90*zb - 143*nc^2*zb - 27*zb^2 + 
      58*nc^2*zb^2)*G[1, 1, 0, zb])/(72*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-81 + 151*nc^2 - 12*nc*nf + 162*zb - 302*nc^2*zb + 
      24*nc*nf*zb - 72*zb^2 + 142*nc^2*zb^2 - 12*nc*nf*zb^2)*G[1, 1, 1, zb])/
    (144*nc^2) - ((-1 + nc)*(1 + nc)*(-21 + 56*nc^2 - 4*nc*nf + 42*zb - 
      112*nc^2*zb + 8*nc*nf*zb - 18*zb^2 + 53*nc^2*zb^2 - 4*nc*nf*zb^2)*
     G[1, 2, 1, zb])/(72*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-18 + 23*nc^2 + 36*zb - 118*nc^2*zb - 18*zb^2 + 
      62*nc^2*zb^2)*G[2, 1, 0, zb])/(72*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-48 + 281*nc^2 - 16*nc*nf + 96*zb - 346*nc^2*zb + 
      32*nc*nf*zb - 36*zb^2 + 140*nc^2*zb^2 - 16*nc*nf*zb^2)*G[2, 1, 1, zb])/
    (144*nc^2) + ((-1 + nc)*(1 + nc)*(-9 + 58*nc^2 + 18*zb - 44*nc^2*zb - 
      9*zb^2 + 13*nc^2*zb^2)*G[2, 2, 1, zb])/(36*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 0, 1, 1, zb])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + zb)^2*G[1, 1, 0, 0, zb])/
    (6*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-1 + zb)^2*
     G[1, 1, 0, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*
     (-1 + zb)^2*G[1, 1, 1, 0, zb])/(12*nc^2) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 1, 1, zb])/(3*nc^2) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 2, 1, zb])/(3*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(4 - 9*nc^2 - 4*zb + 6*nc^2*zb)*
     G[1, 2, 1, 0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*
     (16 - 5*nc^2 - 16*zb + 14*nc^2*zb)*G[1, 2, 1, 1, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(2 + nc^2 - 2*zb + 2*nc^2*zb)*
     G[1, 2, 2, 1, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*
     (-1 + zb)^2*G[2, 1, 0, 0, zb])/(3*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-1 + zb)^2*G[2, 1, 0, 1, zb])/
    (12*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, 0, zb])/
    (2*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 1, 2, 1, zb])/4 - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 2, 1, 0, zb])/3 + 
   ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)^2*G[2, 2, 1, 1, zb])/(6*nc^2) + 
   (((-1 + nc)*(1 + nc)*zb*(24 - 68*nc^2 + 8*nc*nf - 45*zb + 111*nc^2*zb - 
        12*nc*nf*zb))/(144*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*(-2 + 3*zb)*
       G[0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(44*nc^2 - 8*nc*nf - 6*zb - 
        82*nc^2*zb + 16*nc*nf*zb + 15*zb^2 + 18*nc^2*zb^2 - 6*nc*nf*zb^2)*
       G[1, zb])/(144*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-2 + 3*zb)*
       G[1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 52*nc^2 - 
        4*nc*nf + 60*zb - 104*nc^2*zb + 8*nc*nf*zb - 27*zb^2 + 49*nc^2*zb^2 - 
        4*nc*nf*zb^2)*G[1, 1, zb])/(144*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-12 + 34*nc^2 - 4*nc*nf + 24*zb - 68*nc^2*zb + 
        8*nc*nf*zb - 9*zb^2 + 31*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, zb])/
      (72*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 0, zb])/
      (12*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 1, zb])/
      (12*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 2, 1, zb])/
      (6*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 0, zb])/
      (6*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, zb])/
      (6*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 2, 1, zb])/
      (6*nc^2))*Log[MH2/muf2], 
  (zb*(-115206 + 63870*nc^2 + 252*Pi^2 - 252*nc^2*Pi^2 + 186225*zb - 
      94605*nc^2*zb + 4284*Pi^2*zb - 4284*nc^2*Pi^2*zb - 79999*zb^2 + 
      33511*nc^2*zb^2 - 5208*Pi^2*zb^2 + 5208*nc^2*Pi^2*zb^2)*G[0, zb])/
    (10368*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 
      329*zb^2)*G[0, 0, zb])/(432*nc*(-1 + zb)) - 
   (zb*(8850 - 8790*nc^2 - 6573*zb + 5955*nc^2*zb - 2235*zb^2 + 
      3071*nc^2*zb^2 - 15*nc^2*zb^3 + 3*nc^2*zb^4)*G[0, 1, zb])/
    (1728*nc*(-1 + zb)) - ((-5689 - 2867*nc^2 + 42*Pi^2 - 42*nc^2*Pi^2 + 
      10664*zb + 1156*nc^2*zb + 672*Pi^2*zb - 672*nc^2*Pi^2*zb - 11638*zb^2 + 
      7330*nc^2*zb^2 - 336*Pi^2*zb^2 + 336*nc^2*Pi^2*zb^2)*G[1, 0, zb])/
    (1728*nc) - ((-2 + zb)*(-596 + 752*nc^2 - 3*Pi^2 + 272*zb - 677*nc^2*zb + 
      3*Pi^2*zb + 394*zb^2 - 85*nc^2*zb^2 - 12*Pi^2*zb^2 - 9*nc^2*zb^3 + 
      3*nc^2*zb^4)*G[2, 1, zb])/(864*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, 0, zb])/
    (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(6 - 78*zb + 83*zb^2)*
     G[0, 0, 1, zb])/(18*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(6 - 78*zb + 83*zb^2)*G[0, 1, 0, zb])/
    (18*nc*(-1 + zb)) - (zb*(-32 + 45*nc^2 + 194*zb - 195*nc^2*zb - 
      180*zb^2 + 174*nc^2*zb^2)*G[0, 1, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, 0, 0, zb])/(72*nc) - 
   ((-1571 + 1561*nc^2 + 1684*zb - 1580*nc^2*zb - 1376*zb^2 + 1288*nc^2*zb^2)*
     G[1, 0, 1, zb])/(288*nc) + 
   ((305 - 365*nc^2 + 14*Pi^2 - 14*nc^2*Pi^2 - 302*zb + 442*nc^2*zb - 
      28*Pi^2*zb + 28*nc^2*Pi^2*zb + 162*zb^2 - 298*nc^2*zb^2)*
     G[1, 1, 0, zb])/(96*nc) - 
   ((839 - 1719*nc^2 + 66*Pi^2 - 66*nc^2*Pi^2 - 1042*zb + 2826*nc^2*zb - 
      132*Pi^2*zb + 132*nc^2*Pi^2*zb + 56*zb^2 - 1704*nc^2*zb^2)*
     G[1, 1, 1, zb])/(576*nc) - 
   ((-206 + 89*nc^2 + 226*zb - 100*nc^2*zb + 3*Pi^2*zb - 74*zb^2 + 
      74*nc^2*zb^2)*G[1, 2, 1, zb])/(144*nc) + 
   ((-2 + zb)*(12 - 4*nc^2 + 3*zb + 3*nc^2*zb)*G[2, 1, 0, zb])/(24*nc) - 
   ((-2 + zb)*(-87 + 16*nc^2 + 111*zb - 28*nc^2*zb - 6*zb^2 + 12*nc^2*zb^2)*
     G[2, 1, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-2 + zb)*(-25 + 4*nc^2 + 34*zb - 7*nc^2*zb - 3*zb^2 + 3*nc^2*zb^2)*
     G[2, 2, 1, zb])/(24*nc*(-1 + zb)) + 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 1, 1, zb])/(24*nc*(-1 + zb)) + 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, 0, zb])/(24*nc*(-1 + zb)) - 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, 1, zb])/(12*nc*(-1 + zb)) - 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 2, 1, zb])/(24*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, 0, 0, zb])/(4*nc) - 
   ((-1 + nc)*(1 + nc)*(4 - 47*zb + 22*zb^2)*G[1, 0, 0, 1, zb])/(12*nc) - 
   ((-1 + nc)*(1 + nc)*(4 - 47*zb + 22*zb^2)*G[1, 0, 1, 0, zb])/(12*nc) + 
   ((-59 + 45*nc^2 + 199*zb - 168*nc^2*zb - 80*zb^2 + 72*nc^2*zb^2)*
     G[1, 0, 1, 1, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*
     G[1, 1, 0, 0, zb])/(12*nc) + ((-1 + nc)*(1 + nc)*(10 - 89*zb + 46*zb^2)*
     G[1, 1, 0, 1, zb])/(24*nc) + 
   ((-47 + 50*nc^2 + 103*zb - 106*nc^2*zb - 38*zb^2 + 38*nc^2*zb^2)*
     G[1, 1, 1, 0, zb])/(24*nc) - 
   ((-53 + 56*nc^2 + 91*zb - 94*nc^2*zb - 32*zb^2 + 32*nc^2*zb^2)*
     G[1, 1, 1, 1, zb])/(24*nc) + 
   ((8 - 11*nc^2 - zb + 4*nc^2*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 1, 2, 1, zb])/
    (24*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 2, 1, 0, zb])/(6*nc) + 
   ((32 + 16*nc^2 + 35*zb - 32*nc^2*zb - 40*zb^2 + 16*nc^2*zb^2)*
     G[1, 2, 1, 1, zb])/(48*nc) - 
   ((12 + 4*nc^2 + 9*zb - 8*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*
     G[1, 2, 2, 1, zb])/(24*nc) - ((-2 + zb)*(1 - zb + 4*zb^2)*
     G[2, 1, 0, 1, zb])/(24*nc*(-1 + zb)) + 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, 0, zb])/(8*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, 1, zb])/(4*nc*(-1 + zb)) + 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 2, 1, zb])/(12*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, 0, zb])/(12*nc*(-1 + zb)) + 
   (7*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, 1, zb])/(24*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(6*nc*(-1 + zb)) + 
   ((-2 + zb)*G[1, 0, 0, 1, 1, zb])/(4*nc) + ((-2 + zb)*G[1, 0, 1, 1, 0, zb])/
    (4*nc) - ((-2 + zb)*G[1, 0, 1, 1, 1, zb])/(2*nc) - 
   ((-2 + zb)*G[1, 0, 1, 2, 1, zb])/(4*nc) - 
   (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 0, zb])/(2*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 1, zb])/(4*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, 0, zb])/(4*nc) - 
   ((5 - 7*nc^2 - 13*zb + 14*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, 0, zb])/(4*nc) - 
   ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, 1, zb])/nc - 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, 0, zb])/(8*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, 1, zb])/(16*nc) + 
   (3*zb*G[1, 1, 2, 1, 1, zb])/(8*nc) - (zb*G[1, 1, 2, 2, 1, zb])/(4*nc) + 
   (zb*G[1, 2, 1, 0, 1, zb])/(4*nc) - (3*zb*G[1, 2, 1, 1, 0, zb])/(4*nc) + 
   (3*zb*G[1, 2, 1, 1, 1, zb])/(2*nc) - (zb*G[1, 2, 1, 2, 1, zb])/(2*nc) + 
   (zb*G[1, 2, 2, 1, 0, zb])/(2*nc) - (7*zb*G[1, 2, 2, 1, 1, zb])/(4*nc) + 
   (zb*G[1, 2, 2, 2, 1, zb])/nc + 
   (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[mbOS2]^3 + 
   (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[MH2/muf2]^3 + 
   (((-1 + nc)*(1 + nc)*zb*(122154 - 108*Pi^2 - 232287*zb - 1836*Pi^2*zb + 
        113141*zb^2 + 2232*Pi^2*zb^2))/(20736*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(1130 - 1817*zb + 719*zb^2)*G[0, zb])/
      (288*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(6799 - 18*Pi^2 - 6620*zb - 
        288*Pi^2*zb + 2434*zb^2 + 144*Pi^2*zb^2)*G[1, zb])/(3456*nc) - 
     ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, zb])/
      (72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(33 - 159*zb + 146*zb^2)*
       G[0, 1, zb])/(144*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(559 - 713*zb + 334*zb^2)*G[1, 0, zb])/(144*nc) + 
     ((-1 + nc)*(1 + nc)*(-407 - 6*Pi^2 + 466*zb + 12*Pi^2*zb - 188*zb^2)*
       G[1, 1, zb])/(192*nc) + ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*
       G[1, 0, 0, zb])/(24*nc) - ((-1 + nc)*(1 + nc)*(11 - 46*zb + 20*zb^2)*
       G[1, 0, 1, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(-7 - 22*zb + 20*zb^2)*
       G[1, 1, 0, zb])/(24*nc) + ((-1 + nc)*(1 + nc)*(5 - 16*zb + 8*zb^2)*
       G[1, 1, 1, zb])/(16*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 0, 0, zb])/(4*nc) + ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 0, 1, zb])/(4*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 1, 0, zb])/(8*nc) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 1, 1, zb])/(16*nc))*Log[muf2] + 
   (-((-1 + nc)*(1 + nc)*zb*(3402 - 7821*zb + 4643*zb^2))/
      (3456*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
       G[0, zb])/(288*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(191 - 289*zb + 86*zb^2)*G[1, zb])/(192*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(96*nc) - 
     ((-1 + nc)*(1 + nc)*(-5 + 2*zb + 4*zb^2)*G[1, 1, zb])/(32*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(16*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(32*nc))*Log[muf2]^2 + 
   (((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[muf2]^3 + 
   Log[MH2/muf2]^2*(((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 329*zb^2))/
      (3456*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
       G[0, zb])/(96*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, zb])/(576*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(32*nc) - 
     ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*G[1, 1, zb])/(96*nc) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(16*nc) + 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(32*nc) + 
     (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) + 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) - 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[muf2]) + 
   Log[mbOS2]^2*(-((-1 + nc)*(1 + nc)*zb*(3402 - 7821*zb + 4643*zb^2))/
      (3456*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
       G[0, zb])/(288*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(191 - 289*zb + 86*zb^2)*G[1, zb])/(192*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(96*nc) - 
     ((-1 + nc)*(1 + nc)*(-5 + 2*zb + 4*zb^2)*G[1, 1, zb])/(32*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(16*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(32*nc) + 
     (((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) - 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[MH2/muf2] + 
     (((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(192*nc*(-1 + zb)) - 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(64*nc) + 
       (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[muf2]) + 
   Log[MH2/muf2]*((zb*(-115206 + 63870*nc^2 + 252*Pi^2 - 252*nc^2*Pi^2 + 
        186225*zb - 94605*nc^2*zb + 4284*Pi^2*zb - 4284*nc^2*Pi^2*zb - 
        79999*zb^2 + 33511*nc^2*zb^2 - 5208*Pi^2*zb^2 + 5208*nc^2*Pi^2*zb^2))/
      (20736*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 
        329*zb^2)*G[0, zb])/(864*nc*(-1 + zb)) - 
     ((-5689 - 2867*nc^2 + 42*Pi^2 - 42*nc^2*Pi^2 + 10664*zb + 1156*nc^2*zb + 
        672*Pi^2*zb - 672*nc^2*Pi^2*zb - 11638*zb^2 + 7330*nc^2*zb^2 - 
        336*Pi^2*zb^2 + 336*nc^2*Pi^2*zb^2)*G[1, zb])/(3456*nc) - 
     ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, zb])/
      (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(6 - 78*zb + 83*zb^2)*
       G[0, 1, zb])/(36*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, 0, zb])/(144*nc) + 
     ((305 - 365*nc^2 + 14*Pi^2 - 14*nc^2*Pi^2 - 302*zb + 442*nc^2*zb - 
        28*Pi^2*zb + 28*nc^2*Pi^2*zb + 162*zb^2 - 298*nc^2*zb^2)*G[1, 1, zb])/
      (192*nc) + ((-2 + zb)*(12 - 4*nc^2 + 3*zb + 3*nc^2*zb)*G[2, 1, zb])/
      (48*nc) + (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, zb])/(48*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, 0, zb])/(8*nc) - 
     ((-1 + nc)*(1 + nc)*(4 - 47*zb + 22*zb^2)*G[1, 0, 1, zb])/(24*nc) - 
     ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*G[1, 1, 0, zb])/(24*nc) + 
     ((-47 + 50*nc^2 + 103*zb - 106*nc^2*zb - 38*zb^2 + 38*nc^2*zb^2)*
       G[1, 1, 1, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)^2*
       G[1, 2, 1, zb])/(12*nc) + ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, zb])/
      (16*nc*(-1 + zb)) - ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/
      (24*nc*(-1 + zb)) + ((-2 + zb)*G[1, 0, 1, 1, zb])/(8*nc) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, zb])/(4*nc) + 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, zb])/(8*nc) + 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, zb])/(8*nc) - 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, zb])/(16*nc) - 
     (3*zb*G[1, 2, 1, 1, zb])/(8*nc) + (zb*G[1, 2, 2, 1, zb])/(4*nc) + 
     (-((-1 + nc)*(1 + nc)*zb*(1130 - 1817*zb + 719*zb^2))/
        (576*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
         G[0, zb])/(144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*
         (559 - 713*zb + 334*zb^2)*G[1, zb])/(288*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(48*nc) - 
       ((-1 + nc)*(1 + nc)*(-7 - 22*zb + 20*zb^2)*G[1, 1, zb])/(48*nc) - 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(8*nc) + 
       (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(16*nc))*Log[muf2] + 
     (((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) - 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[muf2]^2) + 
   Log[mbOS2]*(-((-1 + nc)*(1 + nc)*zb*(122154 - 108*Pi^2 - 232287*zb - 
         1836*Pi^2*zb + 113141*zb^2 + 2232*Pi^2*zb^2))/(20736*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(1130 - 1817*zb + 719*zb^2)*G[0, zb])/
      (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(6799 - 18*Pi^2 - 6620*zb - 
        288*Pi^2*zb + 2434*zb^2 + 144*Pi^2*zb^2)*G[1, zb])/(3456*nc) + 
     ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, zb])/
      (72*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(33 - 159*zb + 146*zb^2)*
       G[0, 1, zb])/(144*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(559 - 713*zb + 334*zb^2)*G[1, 0, zb])/(144*nc) - 
     ((-1 + nc)*(1 + nc)*(-407 - 6*Pi^2 + 466*zb + 12*Pi^2*zb - 188*zb^2)*
       G[1, 1, zb])/(192*nc) - ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*
       G[1, 0, 0, zb])/(24*nc) + ((-1 + nc)*(1 + nc)*(11 - 46*zb + 20*zb^2)*
       G[1, 0, 1, zb])/(48*nc) + ((-1 + nc)*(1 + nc)*(-7 - 22*zb + 20*zb^2)*
       G[1, 1, 0, zb])/(24*nc) - ((-1 + nc)*(1 + nc)*(5 - 16*zb + 8*zb^2)*
       G[1, 1, 1, zb])/(16*nc) + ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 0, 0, zb])/(4*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 0, 1, zb])/(4*nc) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 1, 0, zb])/(8*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*
       G[1, 1, 1, 1, zb])/(16*nc) + 
     (((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(576*nc*(-1 + zb)) - 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(192*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*
      Log[MH2/muf2]^2 + (((-1 + nc)*(1 + nc)*zb*(3402 - 7821*zb + 4643*zb^2))/
        (1728*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
         G[0, zb])/(144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*
         (191 - 289*zb + 86*zb^2)*G[1, zb])/(96*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(48*nc) + 
       ((-1 + nc)*(1 + nc)*(-5 + 2*zb + 4*zb^2)*G[1, 1, zb])/(16*nc) - 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(8*nc) - 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(16*nc))*Log[muf2] + 
     (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(192*nc*(-1 + zb)) + 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(64*nc) - 
       (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(32*nc))*Log[muf2]^2 + 
     Log[MH2/muf2]*(((-1 + nc)*(1 + nc)*zb*(1130 - 1817*zb + 719*zb^2))/
        (576*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
         G[0, zb])/(144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*
         (559 - 713*zb + 334*zb^2)*G[1, zb])/(288*nc) - 
       ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(48*nc) + 
       ((-1 + nc)*(1 + nc)*(-7 - 22*zb + 20*zb^2)*G[1, 1, zb])/(48*nc) + 
       ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(8*nc) - 
       (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(16*nc) + 
       (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/(288*nc*(-1 + zb)) + 
         ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, zb])/(96*nc) - 
         ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/(16*nc))*Log[muf2])) + 
   (G[1, 1, zb]*(-8644 - 4461*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 + 17774*zb + 
      3396*nc^2*zb + 684*Pi^2*zb - 684*nc^2*Pi^2*zb - 13144*zb^2 + 
      3936*nc^2*zb^2 - 360*Pi^2*zb^2 + 360*nc^2*Pi^2*zb^2 - 36*nc^2*zb^3 + 
      9*nc^2*zb^4 - 864*Zeta[3] + 864*nc^2*Zeta[3] + 1728*zb*Zeta[3] - 
      1728*nc^2*zb*Zeta[3]))/(1728*nc) - 
   (G[1, zb]*(-50670 - 20348*nc^2 - 4288*Pi^2 + 4332*nc^2*Pi^2 + 101226*zb + 
      26642*nc^2*zb + 3932*Pi^2*zb - 4164*nc^2*Pi^2*zb - 49655*zb^2 - 
      15615*nc^2*zb^2 - 3256*Pi^2*zb^2 + 3432*nc^2*Pi^2*zb^2 + 12*nc^2*zb^3 - 
      576*Zeta[3] + 576*nc^2*Zeta[3] - 9216*zb*Zeta[3] + 
      9216*nc^2*zb*Zeta[3] + 4608*zb^2*Zeta[3] - 4608*nc^2*zb^2*Zeta[3]))/
    (6912*nc) - (zb*(-235206 + 566352*nc^2 + 40104*Pi^2 - 40500*nc^2*Pi^2 + 
      416628*zb - 1032615*nc^2*zb - 27684*Pi^2*zb + 29862*nc^2*Pi^2*zb - 
      158318*zb^2 + 468647*nc^2*zb^2 - 13824*Pi^2*zb^2 + 
      11406*nc^2*Pi^2*zb^2 + 108*nc^2*zb^3 + 5184*Zeta[3] - 
      5184*nc^2*Zeta[3] + 88128*zb*Zeta[3] - 88128*nc^2*zb*Zeta[3] - 
      107136*zb^2*Zeta[3] + 107136*nc^2*zb^2*Zeta[3]))/(62208*nc*(-1 + zb))}}


==> anc/XSReg.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0}, {((-1 + nc)*(1 + nc)*zb)/(2*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[0, zb])/nc - 
   ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, zb])/(2*nc*zb) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[MH2/muf2])/(2*nc), 
  -(zb*(-4 + 7*zb))/8 + ((1 - 2*zb + 2*zb^2)*G[0, zb])/2 + 
   ((-1 + 2*zb - 2*zb^2)*G[1, zb])/4 + ((1 - 2*zb + 2*zb^2)*Log[MH2/muf2])/4, 
  0, 0, 0, 0, 0, 0}, 
 {-((-1 + nc)*(1 + nc)*(-135 - 383*nc^2 + 80*nc*nf - 48*Pi^2 + 72*nc^2*Pi^2 + 
       378*zb - 108*nc*zb + 738*nc^2*zb - 144*nc*nf*zb + 72*Pi^2*zb - 
       108*nc^2*Pi^2*zb - 243*zb^2 + 36*nc*zb^2 - 355*nc^2*zb^2 + 
       64*nc*nf*zb^2 - 24*Pi^2*zb^2 + 36*nc^2*Pi^2*zb^2 + 88*nc*zb^3)*
      G[0, zb])/(144*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-144 - 276*nc^2 + 60*nc*nf - 48*Pi^2 + 60*nc^2*Pi^2 + 
      9*zb - 127*nc*zb + 285*nc^2*zb - 60*nc*nf*zb + 72*Pi^2*zb - 
      24*nc*Pi^2*zb - 84*nc^2*Pi^2*zb - 9*zb^2 + 176*nc*zb^2 - 
      231*nc^2*zb^2 + 42*nc*nf*zb^2 - 36*Pi^2*zb^2 + 12*nc*Pi^2*zb^2 + 
      42*nc^2*Pi^2*zb^2 + 38*nc*zb^3)*G[1, zb])/(144*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf + 6*zb + 15*nc*zb - 39*nc^2*zb + 
      6*nc*nf*zb - 6*zb^2 - 15*nc*zb^2 + 17*nc^2*zb^2 - 2*nc*nf*zb^2 + 
      4*nc*zb^3)*G[0, 0, zb])/(6*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-9 - 68*nc^2 + 14*nc*nf + 30*zb + 138*nc^2*zb - 
      30*nc*nf*zb - 24*zb^2 + 51*nc*zb^2 - 126*nc^2*zb^2 + 24*nc*nf*zb^2 + 
      21*zb^3 - 51*nc*zb^3 + 56*nc^2*zb^3 - 8*nc*nf*zb^3 - 18*zb^4 + 
      16*nc*zb^4)*G[0, 1, zb])/(24*nc^2*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(18 + 70*nc^2 - 16*nc*nf + 36*zb + 42*nc*zb - 
      100*nc^2*zb + 16*nc*nf*zb - 33*zb^2 - 72*nc*zb^2 + 65*nc^2*zb^2 - 
      8*nc*nf*zb^2 + 24*nc*zb^3)*G[1, 0, zb])/(24*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(45 + 87*nc^2 - 24*nc*nf + 6*zb + 54*nc*zb - 
      136*nc^2*zb + 28*nc*nf*zb + 6*zb^2 - 87*nc*zb^2 + 89*nc^2*zb^2 - 
      14*nc*nf*zb^2 - 36*zb^3 + 36*nc*zb^3)*G[1, 1, zb])/(48*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(3 + 2*nc - 6*zb - 4*nc*zb + 2*nc*zb^2)*G[2, 1, zb])/
    (12*nc^2) + (6*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, 0, zb])/nc^2 - 
   ((-1 + nc)*(1 + nc)*(-64 + 58*nc^2 + 66*zb - 60*nc^2*zb - 33*zb^2 + 
      30*nc^2*zb^2)*G[0, 0, 1, zb])/(8*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(-15 + 16*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 0, zb])/
    (4*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-26 + 30*nc^2 + 30*zb - 34*nc^2*zb - 
      15*zb^2 + 17*nc^2*zb^2)*G[0, 1, 1, zb])/(8*nc^2*zb) - 
   ((-1 + nc)*(1 + nc)*(-62 + 62*nc^2 + 78*zb - 16*nc*zb - 78*nc^2*zb - 
      39*zb^2 + 8*nc*zb^2 + 39*nc^2*zb^2)*G[1, 0, 0, zb])/(8*nc^2*zb) + 
   ((-1 + nc)*(1 + nc)*(-20 + 19*nc^2 + 28*zb - 6*nc*zb - 26*nc^2*zb - 
      17*zb^2 + 3*nc*zb^2 + 13*nc^2*zb^2 + 2*zb^3)*G[1, 0, 1, zb])/
    (4*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-7 + 9*nc^2 + 10*zb - 4*nc*zb - 
      12*nc^2*zb - 5*zb^2 + 2*nc*zb^2 + 6*nc^2*zb^2)*G[1, 1, 0, zb])/
    (2*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-20 + 36*nc^2 + 42*zb - 20*nc*zb - 
      58*nc^2*zb - 27*zb^2 + 10*nc*zb^2 + 29*nc^2*zb^2 + 4*zb^3)*
     G[1, 1, 1, zb])/(16*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-1 + zb)^2*
     G[1, 2, 1, zb])/(2*nc^2) - (5*(-1 + nc)*(1 + nc)*(-1 + zb)^2*
     G[2, 1, 1, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-1 + zb)^2*
     G[2, 2, 1, zb])/(2*nc^2) + 
   (-((-1 + nc)*(1 + nc)*(-36 - 98*nc^2 + 20*nc*nf - 12*Pi^2 + 18*nc^2*Pi^2 + 
         99*zb - 27*nc*zb + 189*nc^2*zb - 36*nc*nf*zb + 18*Pi^2*zb - 
         27*nc^2*Pi^2*zb - 63*zb^2 + 9*nc*zb^2 - 91*nc^2*zb^2 + 
         16*nc*nf*zb^2 - 6*Pi^2*zb^2 + 9*nc^2*Pi^2*zb^2 + 22*nc*zb^3))/
      (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf + 6*zb + 
        15*nc*zb - 39*nc^2*zb + 6*nc*nf*zb - 6*zb^2 - 15*nc*zb^2 + 
        17*nc^2*zb^2 - 2*nc*nf*zb^2 + 4*nc*zb^3)*G[0, zb])/
      (12*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 - 8*nc*nf + 
        18*zb + 21*nc*zb - 50*nc^2*zb + 8*nc*nf*zb - 18*zb^2 - 36*nc*zb^2 + 
        34*nc^2*zb^2 - 4*nc*nf*zb^2 + 12*nc*zb^3)*G[1, zb])/(24*nc^2*zb) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, zb])/nc^2 - 
     (7*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^2*zb) - 
     ((-1 + nc)*(1 + nc)*(-14 + 14*nc^2 + 18*zb - 4*nc*zb - 18*nc^2*zb - 
        9*zb^2 + 2*nc*zb^2 + 9*nc^2*zb^2)*G[1, 0, zb])/(4*nc^2*zb) + 
     ((-1 + nc)*(1 + nc)*(-8 + 12*nc^2 + 14*zb - 8*nc*zb - 18*nc^2*zb - 
        7*zb^2 + 4*nc*zb^2 + 9*nc^2*zb^2)*G[1, 1, zb])/(8*nc^2*zb))*
    Log[MH2/muf2] + 
   (-((-1 + nc)*(1 + nc)*(22*nc^2 - 4*nc*nf + 12*zb + 15*nc*zb - 45*nc^2*zb + 
         6*nc*nf*zb - 12*zb^2 - 15*nc*zb^2 + 23*nc^2*zb^2 - 2*nc*nf*zb^2 + 
         4*nc*zb^3))/(48*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, zb])/(2*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 6*zb - 2*nc*zb - 6*nc^2*zb - 3*zb^2 + 
        nc*zb^2 + 3*nc^2*zb^2)*G[1, zb])/(8*nc^2*zb))*Log[MH2/muf2]^2 + 
   ((-1 + nc)*(1 + nc)*(108 - 1508*nc^2 + 224*nc*nf + 264*nc^2*Pi^2 - 
      48*nc*nf*Pi^2 + 1890*zb + 60*nc*zb + 2802*nc^2*zb - 444*nc*nf*zb + 
      216*Pi^2*zb + 180*nc*Pi^2*zb - 594*nc^2*Pi^2*zb + 72*nc*nf*Pi^2*zb - 
      2700*zb^2 - 339*nc*zb^2 - 1294*nc^2*zb^2 + 220*nc*nf*zb^2 - 
      216*Pi^2*zb^2 - 180*nc*Pi^2*zb^2 + 330*nc^2*Pi^2*zb^2 - 
      24*nc*nf*Pi^2*zb^2 + 702*zb^3 + 487*nc*zb^3 + 48*nc*Pi^2*zb^3 - 
      3456*Zeta[3] + 4968*nc^2*Zeta[3] + 5184*zb*Zeta[3] - 
      7452*nc^2*zb*Zeta[3] - 1728*zb^2*Zeta[3] + 2484*nc^2*zb^2*Zeta[3]))/
    (864*nc^2*(-1 + zb)), 
  -((-27 + 81*nc^2 + 12*Pi^2 - 48*nc^2*Pi^2 + 702*zb - 1566*nc^2*zb - 
       36*Pi^2*zb + 144*nc^2*Pi^2*zb - 1899*zb^2 + 3105*nc^2*zb^2 + 
       48*Pi^2*zb^2 - 192*nc^2*Pi^2*zb^2 + 1224*zb^3 - 1588*nc^2*zb^3 - 
       24*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3)*G[0, zb])/(288*nc*(-1 + zb)) + 
   ((-468 - 1648*nc^2 - 96*Pi^2 - 108*nc^2*Pi^2 - 1143*zb + 5927*nc^2*zb + 
      192*Pi^2*zb - 72*nc^2*Pi^2*zb + 1926*zb^2 - 4186*nc^2*zb^2 - 
      120*Pi^2*zb^2 + 192*nc^2*Pi^2*zb^2)*G[1, zb])/(576*nc) - 
   ((18 - 18*nc^2 - 144*zb + 468*nc^2*zb + 333*zb^2 - 915*nc^2*zb^2 - 
      207*zb^3 + 497*nc^2*zb^3)*G[0, 0, zb])/(48*nc*(-1 + zb)) + 
   ((27 - 27*nc^2 - 171*zb + 771*nc^2*zb + 384*zb^2 - 1452*nc^2*zb^2 - 
      240*zb^3 + 772*nc^2*zb^3)*G[0, 1, zb])/(96*nc*(-1 + zb)) + 
   ((-2 + 37*nc^2 + 22*zb - 118*nc^2*zb - 27*zb^2 + 89*nc^2*zb^2)*
     G[1, 0, zb])/(8*nc) - ((135 + 613*nc^2 + 36*zb - 1940*nc^2*zb - 
      228*zb^2 + 1396*nc^2*zb^2)*G[1, 1, zb])/(192*nc) + 
   ((-2 + zb)*(-4 - 4*nc^2 + 3*zb + 2*nc^2*zb)*G[2, 1, zb])/(8*nc) + 
   ((-35 + 61*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(16*nc) - 
   ((-4 + 11*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(4*nc) - 
   ((-10 + 21*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(8*nc) + 
   ((-3 + 23*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(16*nc) - 
   ((-45 - 23*nc^2 + 90*zb - 50*nc^2*zb - 66*zb^2 + 90*nc^2*zb^2)*
     G[1, 0, 0, zb])/(16*nc) + 
   ((-29 - 31*nc^2 + 58*zb - 18*nc^2*zb - 40*zb^2 + 56*nc^2*zb^2)*
     G[1, 0, 1, zb])/(16*nc) + 
   ((-7 - 8*nc^2 + 14*zb - 4*nc^2*zb - 10*zb^2 + 12*nc^2*zb^2)*
     G[1, 1, 0, zb])/(4*nc) - 
   ((-43 - 33*nc^2 + 86*zb - 30*nc^2*zb - 52*zb^2 + 52*nc^2*zb^2)*
     G[1, 1, 1, zb])/(32*nc) + 
   ((-2 + 7*nc^2 + 4*zb - 10*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*G[1, 2, 1, zb])/
    (4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/2 + 
   (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/4 - 
   (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/2 + 
   (-(-9 + 45*nc^2 + 6*Pi^2 - 24*nc^2*Pi^2 + 315*zb - 819*nc^2*zb - 
        18*Pi^2*zb + 72*nc^2*Pi^2*zb - 846*zb^2 + 1548*nc^2*zb^2 + 
        24*Pi^2*zb^2 - 96*nc^2*Pi^2*zb^2 + 540*zb^3 - 758*nc^2*zb^3 - 
        12*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)/(288*nc*(-1 + zb)) - 
     ((9 - 9*nc^2 - 69*zb + 237*nc^2*zb + 165*zb^2 - 459*nc^2*zb^2 - 
        105*zb^3 + 247*nc^2*zb^3)*G[0, zb])/(48*nc*(-1 + zb)) + 
     ((-5 + 73*nc^2 + 52*zb - 236*nc^2*zb - 58*zb^2 + 170*nc^2*zb^2)*
       G[1, zb])/(32*nc) + (3*(-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/
      (8*nc) - ((-5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(8*nc) - 
     ((-11 - 7*nc^2 + 22*zb - 10*nc^2*zb - 16*zb^2 + 20*nc^2*zb^2)*
       G[1, 0, zb])/(8*nc) + ((-3 - 5*nc^2 + 6*zb - 4*zb^2 + 4*nc^2*zb^2)*
       G[1, 1, zb])/(4*nc) - (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, zb])/4)*
    Log[MH2/muf2] + 
   (-(9 - 9*nc^2 - 45*zb + 213*nc^2*zb + 108*zb^2 - 384*nc^2*zb^2 - 72*zb^3 + 
        196*nc^2*zb^3)/(192*nc*(-1 + zb)) + 
     ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, zb])/(16*nc) - 
     ((-9 - 11*nc^2 + 18*zb - 2*nc^2*zb - 12*zb^2 + 12*nc^2*zb^2)*G[1, zb])/
      (32*nc))*Log[MH2/muf2]^2 + (-540 + 972*nc^2 + 108*Pi^2 - 
     108*nc^2*Pi^2 + 12420*zb - 10308*nc^2*zb - 324*Pi^2*zb + 
     2268*nc^2*Pi^2*zb - 26703*zb^2 + 18939*nc^2*zb^2 + 540*Pi^2*zb^2 - 
     4032*nc^2*Pi^2*zb^2 + 14823*zb^3 - 8771*nc^2*zb^3 - 324*Pi^2*zb^3 + 
     2064*nc^2*Pi^2*zb^3 + 4104*Zeta[3] - 4320*nc^2*Zeta[3] - 
     12312*zb*Zeta[3] + 12960*nc^2*zb*Zeta[3] + 16416*zb^2*Zeta[3] - 
     17280*nc^2*zb^2*Zeta[3] - 8208*zb^3*Zeta[3] + 8640*nc^2*zb^3*Zeta[3])/
    (3456*nc*(-1 + zb)), 
  ((-1 + nc)*(1 + nc)*zb*(204 + 180*Pi^2 - 699*zb - 180*Pi^2*zb + 703*zb^2 + 
      48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-27 + 9*zb + 22*zb^2)*G[0, zb])/
    (72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-151 - 24*Pi^2 + 224*zb + 
      12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
    (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(51 - 51*zb + 16*zb^2)*
     G[0, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(7 - 12*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - 
   ((-1 + nc)*(1 + nc)*(58 - 95*zb + 40*zb^2)*G[1, 1, zb])/(96*nc) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + 
   (3*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + 
   (-((-1 + nc)*(1 + nc)*zb*(-27 + 9*zb + 22*zb^2))/(144*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/
      (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(7 - 12*zb + 4*zb^2)*G[1, zb])/
      (16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[MH2/muf2] + 
   (-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(96*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[MH2/muf2]^2, 
  ((-1 + nc)*(1 + nc)*zb*(204 + 180*Pi^2 - 699*zb - 180*Pi^2*zb + 703*zb^2 + 
      48*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-27 + 9*zb + 22*zb^2)*G[0, zb])/
    (72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-151 - 24*Pi^2 + 224*zb + 
      12*Pi^2*zb + 20*zb^2)*G[1, zb])/(288*nc) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
    (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(51 - 51*zb + 16*zb^2)*
     G[0, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(7 - 12*zb + 4*zb^2)*G[1, 0, zb])/(8*nc) - 
   ((-1 + nc)*(1 + nc)*(58 - 95*zb + 40*zb^2)*G[1, 1, zb])/(96*nc) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(2*nc) + 
   (3*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(2*nc) - 
   (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + 
   (-((-1 + nc)*(1 + nc)*zb*(-27 + 9*zb + 22*zb^2))/(144*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/
      (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(7 - 12*zb + 4*zb^2)*G[1, zb])/
      (16*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, zb])/(4*nc))*Log[MH2/muf2] + 
   (-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/(96*nc*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(16*nc))*Log[MH2/muf2]^2, 
  ((-1 + nc)*(1 + nc)*zb*(-1188 + 204*nc + 180*nc*Pi^2 + 837*zb - 699*nc*zb - 
      180*nc*Pi^2*zb + 351*zb^2 + 703*nc*zb^2 + 48*nc*Pi^2*zb^2))/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-36 - 27*nc + 36*zb + 
      9*nc*zb + 22*nc*zb^2)*G[0, zb])/(36*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(27 - 151*nc - 24*nc*Pi^2 + 45*zb + 224*nc*zb + 
      12*nc*Pi^2*zb + 20*nc*zb^2)*G[1, zb])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
    (6*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 - 12*zb + 51*nc*zb + 24*zb^2 - 
      51*nc*zb^2 - 9*zb^3 + 16*nc*zb^3)*G[0, 1, zb])/(24*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-4 + 7*nc + 2*zb - 12*nc*zb + 4*nc*zb^2)*G[1, 0, zb])/
    (4*nc^2) - ((-1 + nc)*(1 + nc)*(-36 + 58*nc + 48*zb - 95*nc*zb - 
      18*zb^2 + 40*nc*zb^2)*G[1, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*G[2, 1, zb])/(4*nc^2) + 
   ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/nc + 
   ((-1 + nc)*(1 + nc)*(12*nc - 3*zb - 12*nc*zb + 3*zb^2 + 3*nc*zb^2 - zb^3)*
     G[1, 0, 1, zb])/(4*nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2)*
     G[1, 1, 0, zb])/(2*nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-12 - 20*nc + 20*zb + 20*nc*zb - 13*zb^2 - 
      5*nc*zb^2 + 2*zb^3)*G[1, 1, 1, zb])/(8*nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3 - 4*zb + 2*zb^2)*G[1, 2, 1, zb])/
    (2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
     G[2, 1, 0, zb])/(nc^2*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(28 - 38*zb + 19*zb^2)*G[2, 1, 1, zb])/
    (8*nc^2*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(4 - 6*zb + 3*zb^2)*
     G[2, 2, 1, zb])/(4*nc^2*(-2 + zb)) + 
   (-((-1 + nc)*(1 + nc)*zb*(-36 - 27*nc + 36*zb + 9*nc*zb + 22*nc*zb^2))/
      (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, zb])/(12*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-4 + 7*nc + 2*zb - 12*nc*zb + 4*nc*zb^2)*G[1, zb])/
      (8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, zb])/(2*nc) + 
     ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2)*
       G[1, 1, zb])/(4*nc^2*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, zb])/(2*nc^2*(-2 + zb)))*
    Log[MH2/muf2] + (-((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2))/
      (48*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, zb])/(8*nc))*
    Log[MH2/muf2]^2, 
  -(zb*(-414 + 664*nc^2 + 32*Pi^2 - 32*nc^2*Pi^2 + 354*zb - 603*nc^2*zb - 
       24*Pi^2*zb + 24*nc^2*Pi^2*zb))/(48*(-1 + nc)*(1 + nc)) - 
   (zb*(-98 + 75*zb)*G[0, zb])/8 + 
   ((-174 - 76*nc^2 - 36*Pi^2 + 36*nc^2*Pi^2 + 582*zb - 154*nc^2*zb + 
      48*Pi^2*zb - 48*nc^2*Pi^2*zb - 363*zb^2 + 189*nc^2*zb^2 - 
      16*Pi^2*zb^2 + 16*nc^2*Pi^2*zb^2)*G[1, zb])/(48*(-1 + nc)*(1 + nc)) + 
   2*zb*(-4 + 3*zb)*G[0, 0, zb] - (3*zb*(-4 + 3*zb)*G[0, 1, zb])/2 + 
   ((17 - 8*zb - 4*zb^2)*G[1, 0, zb])/4 + 
   ((63 - 35*nc^2 - 69*zb + 16*nc^2*zb + 12*zb^2 + 13*nc^2*zb^2)*G[1, 1, zb])/
    (12*(-1 + nc)*(1 + nc)) + ((-1 + zb)*(3 - 2*nc^2 + 2*nc^2*zb)*
     G[2, 1, zb])/(6*(-1 + nc)*(1 + nc)) - 
   ((1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(4*(-1 + nc)*(1 + nc)) - 
   (-3 + 2*zb)^2*G[1, 0, 0, zb] + (3*(-3 + 2*zb)^2*G[1, 0, 1, zb])/4 + 
   ((-3 + 2*zb)^2*G[1, 1, 0, zb])/2 + ((-13 + 20*zb - 8*zb^2)*G[1, 1, 1, zb])/
    4 + (-1 + zb)^2*G[1, 2, 1, zb] - (3*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/
    (4*(-1 + nc)*(1 + nc)) + ((5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/
    (2*(-1 + nc)*(1 + nc)) + (-(zb*(-98 + 75*zb))/16 + 
     zb*(-4 + 3*zb)*G[0, zb] + ((17 - 8*zb - 4*zb^2)*G[1, zb])/8 - 
     ((-3 + 2*zb)^2*G[1, 0, zb])/2 + ((-3 + 2*zb)^2*G[1, 1, zb])/4)*
    Log[MH2/muf2] + ((zb*(-4 + 3*zb))/4 - ((-3 + 2*zb)^2*G[1, zb])/8)*
    Log[MH2/muf2]^2, -((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb))/(12*nc) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-2 + 3*zb)*G[1, zb])/(24*nc) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 1, zb])/(12*nc) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 1, zb])/(6*nc), 0}, 
 {-((-1 + nc)*(1 + nc)*(19539 - 6432*nc + 1758*nc^2 - 8516*nc^3 + 132*nc*nf + 
       160*nc^2*nf + 876*Pi^2 - 1680*nc*Pi^2 + 72*nc^2*Pi^2 + 112*nc^3*Pi^2 - 
       47853*zb + 12780*nc*zb + 3420*nc^2*zb + 15180*nc^3*zb - 540*nc*nf*zb - 
       480*nc^2*nf*zb - 1152*Pi^2*zb + 2448*nc*Pi^2*zb - 324*nc^2*Pi^2*zb - 
       492*nc^3*Pi^2*zb + 37728*zb^2 - 8834*nc*zb^2 - 7176*nc^2*zb^2 - 
       8456*nc^3*zb^2 + 336*nc*nf*zb^2 + 480*nc^2*nf*zb^2 + 276*Pi^2*zb^2 - 
       1296*nc*Pi^2*zb^2 + 252*nc^2*Pi^2*zb^2 + 180*nc^3*Pi^2*zb^2 - 
       9324*zb^3 + 2062*nc*zb^3 + 1980*nc^2*zb^3 + 1582*nc^3*zb^3 + 
       72*nc*nf*zb^3 - 160*nc^2*nf*zb^3 + 240*nc*Pi^2*zb^3 - 
       8*nc^3*Pi^2*zb^3 - 72*zb^4 + 54*nc^2*zb^4)*G[2, 1, zb])/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9720 + 56448*nc^2 - 
      89400*nc^4 - 11520*nc*nf + 19968*nc^3*nf - 768*nc^2*nf^2 + 10368*Pi^2 - 
      24192*nc^2*Pi^2 + 13824*nc^4*Pi^2 - 16848*zb + 33861*nc*zb - 
      120384*nc^2*zb - 56391*nc^3*zb + 172080*nc^4*zb + 21888*nc*nf*zb - 
      420*nc^2*nf*zb - 34560*nc^3*nf*zb + 1152*nc^2*nf^2*zb - 15552*Pi^2*zb + 
      36288*nc^2*Pi^2*zb - 20736*nc^4*Pi^2*zb + 7128*zb^2 - 30729*nc*zb^2 + 
      63936*nc^2*zb^2 + 49155*nc^3*zb^2 - 82680*nc^4*zb^2 - 
      10368*nc*nf*zb^2 + 420*nc^2*nf*zb^2 + 14592*nc^3*nf*zb^2 - 
      384*nc^2*nf^2*zb^2 + 5184*Pi^2*zb^2 - 12096*nc^2*Pi^2*zb^2 + 
      6912*nc^4*Pi^2*zb^2 - 180*nc*zb^3 - 8836*nc^3*zb^3 - 112*nc^2*nf*zb^3)*
     G[0, 0, 0, zb])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(8640 + 37284*nc^2 - 59976*nc^4 - 7944*nc*nf + 
      14088*nc^3*nf - 624*nc^2*nf^2 + 6912*Pi^2 - 16776*nc^2*Pi^2 + 
      9972*nc^4*Pi^2 - 17046*zb - 73098*nc^2*zb + 121008*nc^4*zb + 
      15840*nc*nf*zb - 28812*nc^3*nf*zb + 1296*nc^2*nf^2*zb - 13752*Pi^2*zb + 
      33480*nc^2*Pi^2*zb - 19908*nc^4*Pi^2*zb + 17199*zb^2 - 24624*nc*zb^2 + 
      77631*nc^2*zb^2 + 44880*nc^3*zb^2 - 116286*nc^4*zb^2 - 
      15144*nc*nf*zb^2 + 25260*nc^3*nf*zb^2 - 1008*nc^2*nf^2*zb^2 + 
      10260*Pi^2*zb^2 - 25056*nc^2*Pi^2*zb^2 + 14904*nc^4*Pi^2*zb^2 - 
      15165*zb^3 + 23652*nc*zb^3 - 39387*nc^2*zb^3 - 39480*nc^3*zb^3 + 
      54930*nc^4*zb^3 + 7248*nc*nf*zb^3 - 10536*nc^3*nf*zb^3 + 
      336*nc^2*nf^2*zb^3 - 3420*Pi^2*zb^3 + 8352*nc^2*Pi^2*zb^3 - 
      4968*nc^4*Pi^2*zb^3 + 6372*zb^4 - 1388*nc*zb^4 - 2430*nc^2*zb^4 + 
      8316*nc^3*zb^4 + 324*nc^4*zb^4)*G[0, 0, 1, zb])/
    (1728*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(-8172 - 32664*nc^2 + 64380*nc^4 + 7248*nc*nf - 
      15120*nc^3*nf + 672*nc^2*nf^2 - 7176*Pi^2 + 16764*nc^2*Pi^2 - 
      9612*nc^4*Pi^2 + 13266*zb + 60558*nc^2*zb - 128268*nc^4*zb - 
      13920*nc*nf*zb + 30780*nc^3*nf*zb - 1440*nc^2*nf^2*zb + 14352*Pi^2*zb - 
      33528*nc^2*Pi^2*zb + 19224*nc^4*Pi^2*zb - 14472*zb^2 + 25308*nc*zb^2 - 
      63441*nc^2*zb^2 - 47448*nc^3*zb^2 + 121689*nc^4*zb^2 + 
      13032*nc*nf*zb^2 + 144*nc^2*nf*zb^2 - 26820*nc^3*nf*zb^2 + 
      1152*nc^2*nf^2*zb^2 - 10764*Pi^2*zb^2 + 25146*nc^2*Pi^2*zb^2 - 
      14418*nc^4*Pi^2*zb^2 + 16587*zb^3 - 23688*nc*zb^3 + 30579*nc^2*zb^3 + 
      42156*nc^3*zb^3 - 57801*nc^4*zb^3 - 6144*nc*nf*zb^3 - 
      144*nc^2*nf*zb^3 + 11160*nc^3*nf*zb^3 - 384*nc^2*nf^2*zb^3 + 
      3588*Pi^2*zb^3 - 8382*nc^2*Pi^2*zb^3 + 4806*nc^4*Pi^2*zb^3 - 
      7209*zb^4 + 740*nc*zb^4 + 4968*nc^2*zb^4 - 9844*nc^3*zb^4 - 
      216*nc*nf*zb^4 + 96*nc^2*nf*zb^4)*G[0, 1, 0, zb])/
    (1728*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(5265 + 12656*nc^2 - 35213*nc^4 - 3164*nc*nf + 
      9212*nc^3*nf - 528*nc^2*nf^2 + 4698*Pi^2 - 9786*nc^2*Pi^2 + 
      6336*nc^4*Pi^2 - 7749*zb - 20914*nc^2*zb + 72571*nc^4*zb + 
      5836*nc*nf*zb - 19732*nc^3*nf*zb + 1200*nc^2*nf^2*zb - 9612*Pi^2*zb + 
      20148*nc^2*Pi^2*zb - 12960*nc^4*Pi^2*zb + 8118*zb^2 - 10878*nc*zb^2 + 
      24108*nc^2*zb^2 + 35706*nc^3*zb^2 - 69024*nc^4*zb^2 - 5244*nc*nf*zb^2 - 
      648*nc^2*nf*zb^2 + 17652*nc^3*nf*zb^2 - 1008*nc^2*nf^2*zb^2 + 
      7371*Pi^2*zb^2 - 15543*nc^2*Pi^2*zb^2 + 9936*nc^4*Pi^2*zb^2 - 
      13923*zb^3 + 10770*nc*zb^3 - 9532*nc^2*zb^3 - 32358*nc^3*zb^3 + 
      31018*nc^4*zb^3 + 1816*nc*nf*zb^3 + 648*nc^2*nf*zb^3 - 
      7132*nc^3*nf*zb^3 + 336*nc^2*nf^2*zb^3 - 2457*Pi^2*zb^3 + 
      5181*nc^2*Pi^2*zb^3 - 3312*nc^4*Pi^2*zb^3 + 8289*zb^4 - 976*nc*zb^4 - 
      6318*nc^2*zb^4 + 9304*nc^3*zb^4 + 648*nc^4*zb^4 + 756*nc*nf*zb^4 - 
      288*nc^2*nf*zb^4)*G[0, 1, 1, zb])/(1728*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(8460 + 31896*nc^2 - 63588*nc^4 - 7056*nc*nf + 
      15504*nc^3*nf - 768*nc^2*nf^2 + 7272*Pi^2 - 16764*nc^2*Pi^2 + 
      9516*nc^4*Pi^2 - 1062*zb + 20356*nc*zb - 113034*nc^2*zb - 
      62646*nc^3*zb + 153084*nc^4*zb + 19200*nc*nf*zb - 2036*nc^2*nf*zb - 
      34416*nc^3*nf*zb + 1536*nc^2*nf^2*zb - 16848*Pi^2*zb + 720*nc*Pi^2*zb + 
      38976*nc^2*Pi^2*zb - 3408*nc^3*Pi^2*zb - 21912*nc^4*Pi^2*zb - 
      15795*zb^2 - 51240*nc*zb^2 + 149106*nc^2*zb^2 + 138390*nc^3*zb^2 - 
      161031*nc^4*zb^2 - 21648*nc*nf*zb^2 + 3288*nc^2*nf*zb^2 + 
      31800*nc^3*nf*zb^2 - 1152*nc^2*nf^2*zb^2 + 14364*Pi^2*zb^2 - 
      1080*nc*Pi^2*zb^2 - 33318*nc^2*Pi^2*zb^2 + 5112*nc^3*Pi^2*zb^2 + 
      18594*nc^4*Pi^2*zb^2 + 10881*zb^3 + 30672*nc*zb^3 - 67968*nc^2*zb^3 - 
      97568*nc^3*zb^3 + 71535*nc^4*zb^3 + 9504*nc*nf*zb^3 - 
      1348*nc^2*nf*zb^3 - 12888*nc^3*nf*zb^3 + 384*nc^2*nf^2*zb^3 - 
      4788*Pi^2*zb^3 + 360*nc*Pi^2*zb^3 + 11106*nc^2*Pi^2*zb^3 - 
      1704*nc^3*Pi^2*zb^3 - 6198*nc^4*Pi^2*zb^3 - 2484*zb^4 + 212*nc*zb^4 + 
      21024*nc^3*zb^4 + 96*nc^2*nf*zb^4)*G[1, 0, 0, zb])/
    (1728*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(54 - 54*nc^4 + 6426*zb + 19915*nc^2*zb - 
      43087*nc^4*zb - 4540*nc*nf*zb + 11200*nc^3*nf*zb - 624*nc^2*nf^2*zb + 
      4584*Pi^2*zb - 11184*nc^2*Pi^2*zb + 6648*nc^4*Pi^2*zb + 3078*zb^2 + 
      7369*nc*zb^2 - 78473*nc^2*zb^2 - 47425*nc^3*zb^2 + 107081*nc^4*zb^2 + 
      13028*nc*nf*zb^2 - 1416*nc^2*nf*zb^2 - 25652*nc^3*nf*zb^2 + 
      1296*nc^2*nf^2*zb^2 - 10656*Pi^2*zb^2 + 1128*nc*Pi^2*zb^2 + 
      26460*nc^2*Pi^2*zb^2 - 2520*nc^3*Pi^2*zb^2 - 15288*nc^4*Pi^2*zb^2 - 
      19008*zb^3 - 22452*nc*zb^3 + 107853*nc^2*zb^3 + 107160*nc^3*zb^3 - 
      112995*nc^4*zb^3 - 15576*nc*nf*zb^3 + 1800*nc^2*nf*zb^3 + 
      24012*nc^3*nf*zb^3 - 1008*nc^2*nf^2*zb^3 + 8892*Pi^2*zb^3 - 
      1692*nc*Pi^2*zb^3 - 23346*nc^2*Pi^2*zb^3 + 3780*nc^3*Pi^2*zb^3 + 
      12960*nc^4*Pi^2*zb^3 + 8964*zb^4 + 14847*nc*zb^4 - 48893*nc^2*zb^4 - 
      79419*nc^3*zb^4 + 48731*nc^4*zb^4 + 7244*nc*nf*zb^4 - 
      192*nc^2*nf*zb^4 - 9560*nc^3*nf*zb^4 + 336*nc^2*nf^2*zb^4 - 
      2676*Pi^2*zb^4 + 564*nc*Pi^2*zb^4 + 8358*nc^2*Pi^2*zb^4 - 
      1260*nc^3*Pi^2*zb^4 - 4320*nc^4*Pi^2*zb^4 + 486*zb^5 + 236*nc*zb^5 - 
      402*nc^2*zb^5 + 19108*nc^3*zb^5 + 324*nc^4*zb^5 - 156*nc*nf*zb^5 - 
      192*nc^2*nf*zb^5 - 144*Pi^2*zb^5 - 288*nc^2*Pi^2*zb^5)*G[1, 0, 1, zb])/
    (1728*nc^3*(-1 + zb)*zb^2) - 
   ((-1 + nc)*(1 + nc)*(108 - 108*nc^4 + 3051*zb + 9475*nc^2*zb - 
      40632*nc^4*zb - 2524*nc*nf*zb + 10920*nc^3*nf*zb - 672*nc^2*nf^2*zb + 
      4152*Pi^2*zb - 9768*nc^2*Pi^2*zb + 5712*nc^4*Pi^2*zb + 3348*zb^2 + 
      13466*nc*zb^2 - 43930*nc^2*zb^2 - 54266*nc^3*zb^2 + 63246*nc^4*zb^2 + 
      6964*nc*nf*zb^2 - 1976*nc^2*nf*zb^2 - 14820*nc^3*nf*zb^2 + 
      768*nc^2*nf^2*zb^2 - 6264*Pi^2*zb^2 + 1008*nc*Pi^2*zb^2 + 
      14436*nc^2*Pi^2*zb^2 - 3216*nc^3*Pi^2*zb^2 - 8220*nc^4*Pi^2*zb^2 + 
      7704*zb^3 - 12589*nc*zb^3 + 36431*nc^2*zb^3 + 63481*nc^3*zb^3 - 
      47127*nc^4*zb^3 - 5384*nc*nf*zb^3 + 520*nc^2*nf*zb^3 + 
      9576*nc^3*nf*zb^3 - 384*nc^2*nf^2*zb^3 + 3132*Pi^2*zb^3 - 
      552*nc*Pi^2*zb^3 - 7218*nc^2*Pi^2*zb^3 + 2112*nc^3*Pi^2*zb^3 + 
      4110*nc^4*Pi^2*zb^3 - 11151*zb^4 - 916*nc*zb^4 + 4482*nc^2*zb^4 - 
      24760*nc^3*zb^4 - 216*nc*nf*zb^4 + 336*nc^2*nf*zb^4)*G[1, 1, 0, zb])/
    (1728*nc^3*zb^2) + ((-1 + nc)*(1 + nc)*(324 - 324*nc^4 - 360*zb - 
      2204*nc^2*zb - 44500*nc^4*zb + 128*nc*nf*zb + 13376*nc^3*nf*zb - 
      1024*nc^2*nf^2*zb + 3960*Pi^2*zb - 10524*nc^2*Pi^2*zb + 
      6756*nc^4*Pi^2*zb + 9522*zb^2 - 1883*nc*zb^2 - 31810*nc^2*zb^2 - 
      69933*nc^3*zb^2 + 78952*nc^4*zb^2 + 5104*nc*nf*zb^2 - 
      2656*nc^2*nf*zb^2 - 20720*nc^3*nf*zb^2 + 1312*nc^2*nf^2*zb^2 - 
      6048*Pi^2*zb^2 + 528*nc*Pi^2*zb^2 + 16872*nc^2*Pi^2*zb^2 - 
      3456*nc^3*Pi^2*zb^2 - 10224*nc^4*Pi^2*zb^2 + 6660*zb^3 + 9871*nc*zb^3 + 
      15896*nc^2*zb^3 + 83037*nc^3*zb^3 - 52376*nc^4*zb^3 - 2552*nc*nf*zb^3 - 
      40*nc^2*nf*zb^3 + 12568*nc^3*nf*zb^3 - 656*nc^2*nf^2*zb^3 + 
      3348*Pi^2*zb^3 - 168*nc*Pi^2*zb^3 - 8868*nc^2*Pi^2*zb^3 + 
      2856*nc^3*Pi^2*zb^3 + 5112*nc^4*Pi^2*zb^3 - 14688*zb^4 - 9320*nc*zb^4 + 
      18438*nc^2*zb^4 - 39688*nc^3*zb^4 - 1296*nc^4*zb^4 - 2328*nc*nf*zb^4 + 
      1056*nc^2*nf*zb^4 - 216*Pi^2*zb^4 + 288*nc^2*Pi^2*zb^4)*G[1, 1, 1, zb])/
    (3456*nc^3*zb^2) + ((-1 + nc)*(1 + nc)*(-90 + 414*nc^2 + 672*Pi^2 - 
      396*nc^2*Pi^2 + 180*nc^4*Pi^2 + 2727*zb - 3550*nc*zb - 4596*nc^2*zb - 
      4882*nc^3*zb + 456*nc*nf*zb + 48*nc^2*nf*zb - 780*Pi^2*zb + 
      540*nc^2*Pi^2*zb - 180*nc^4*Pi^2*zb - 2583*zb^2 + 2168*nc*zb^2 + 
      7941*nc^2*zb^2 + 5366*nc^3*zb^2 - 984*nc*nf*zb^2 - 96*nc^2*nf*zb^2 + 
      552*Pi^2*zb^2 - 48*nc*Pi^2*zb^2 - 486*nc^2*Pi^2*zb^2 + 
      156*nc^3*Pi^2*zb^2 + 90*nc^4*Pi^2*zb^2 - 486*zb^3 + 1508*nc*zb^3 - 
      3282*nc^2*zb^3 - 2284*nc^3*zb^3 + 456*nc*nf*zb^3 + 48*nc^2*nf*zb^3 - 
      108*Pi^2*zb^3 + 144*nc^2*Pi^2*zb^3)*G[1, 2, 1, zb])/(864*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(3285 - 104*nc - 6408*nc^2 - 7692*nc^3 + 36*nc*nf - 
      12123*zb + 480*nc*zb + 9720*nc^2*zb + 14976*nc^3*zb - 108*nc*nf*zb + 
      12051*zb^2 - 132*nc*zb^2 - 3069*nc^2*zb^2 - 10116*nc^3*zb^2 + 
      72*nc*nf*zb^2 - 3213*zb^3 - 68*nc*zb^3 - 243*nc^2*zb^3 + 
      2328*nc^3*zb^3)*G[2, 1, 0, zb])/(864*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(20511 - 8512*nc - 22044*nc^2 - 23436*nc^3 + 
      2172*nc*nf + 192*nc^2*nf + 720*nc^2*Pi^2 - 51381*zb + 11256*nc*zb + 
      59436*nc^2*zb + 44532*nc^3*zb - 6516*nc*nf*zb - 576*nc^2*nf*zb - 
      2160*nc^2*Pi^2*zb + 40131*zb^2 - 996*nc*zb^2 - 51129*nc^2*zb^2 - 
      28152*nc^3*zb^2 + 6084*nc*nf*zb^2 + 576*nc^2*nf*zb^2 + 
      2160*nc^2*Pi^2*zb^2 - 9261*zb^3 - 1252*nc*zb^3 + 13737*nc^2*zb^3 + 
      6096*nc^3*zb^3 - 1740*nc*nf*zb^3 - 192*nc^2*nf*zb^3 - 
      720*nc^2*Pi^2*zb^3)*G[2, 1, 1, zb])/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(5166 - 3748*nc - 3438*nc^2 - 3436*nc^3 + 576*nc*nf - 
      72*Pi^2 + 216*nc^2*Pi^2 - 10044*zb + 5028*nc*zb + 12150*nc^2*zb + 
      6414*nc^3*zb - 1728*nc*nf*zb + 216*Pi^2*zb - 648*nc^2*Pi^2*zb + 
      5715*zb^2 - 732*nc*zb^2 - 12555*nc^2*zb^2 - 4242*nc^3*zb^2 + 
      1674*nc*nf*zb^2 - 216*Pi^2*zb^2 + 648*nc^2*Pi^2*zb^2 - 837*zb^3 - 
      436*nc*zb^3 + 3843*nc^2*zb^3 + 980*nc^3*zb^3 - 522*nc*nf*zb^3 + 
      72*Pi^2*zb^3 - 216*nc^2*Pi^2*zb^3)*G[2, 2, 1, zb])/
    (432*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-10560*nc^2 + 10560*nc^4 + 
      1920*nc*nf - 1920*nc^3*nf - 2592*zb - 3045*nc*zb + 21024*nc^2*zb + 
      5595*nc^3*zb - 18432*nc^4*zb - 2880*nc*nf*zb + 2880*nc^3*nf*zb + 
      2592*zb^2 + 3045*nc*zb^2 - 10464*nc^2*zb^2 - 5595*nc^3*zb^2 + 
      7872*nc^4*zb^2 + 960*nc*nf*zb^2 - 960*nc^3*nf*zb^2 - 812*nc*zb^3 + 
      1492*nc^3*zb^3)*G[0, 0, 0, 0, zb])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(648 + 14578*nc^2 - 13620*nc^4 - 2896*nc*nf + 
      2604*nc^3*nf - 1776*zb - 29630*nc^2*zb + 27588*nc^4*zb + 
      5888*nc*nf*zb - 5292*nc^3*nf*zb - 1416*zb^2 - 4776*nc*zb^2 + 
      29517*nc^2*zb^2 + 8634*nc^3*zb^2 - 24297*nc^4*zb^2 - 4488*nc*nf*zb^2 + 
      4032*nc^3*nf*zb^2 + 1788*zb^3 + 4776*nc*zb^3 - 14249*nc^2*zb^3 - 
      8634*nc^3*zb^3 + 10329*nc^4*zb^3 + 1496*nc*nf*zb^3 - 
      1344*nc^3*nf*zb^3 + 756*zb^4 - 1360*nc*zb^4 - 216*nc^2*zb^4 + 
      2360*nc^3*zb^4)*G[0, 0, 0, 1, zb])/(288*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(864 + 13938*nc^2 - 14758*nc^4 - 2832*nc*nf + 
      2824*nc^3*nf - 2172*zb - 28038*nc^2*zb + 29900*nc^4*zb + 
      5760*nc*nf*zb - 5744*nc^3*nf*zb - 1113*zb^2 - 4524*nc*zb^2 + 
      27759*nc^2*zb^2 + 8634*nc^3*zb^2 - 26268*nc^4*zb^2 - 4392*nc*nf*zb^2 + 
      4380*nc^3*nf*zb^2 + 1665*zb^3 + 4524*nc*zb^3 - 13227*nc^2*zb^3 - 
      8634*nc^3*zb^3 + 11126*nc^4*zb^3 + 1464*nc*nf*zb^3 - 
      1460*nc^3*nf*zb^3 + 756*zb^4 - 1288*nc*zb^4 - 432*nc^2*zb^4 + 
      2360*nc^3*zb^4)*G[0, 0, 1, 0, zb])/(288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(1620 + 8050*nc^2 - 7646*nc^4 - 1912*nc*nf + 
      1544*nc^3*nf - 4086*zb - 16994*nc^2*zb + 16096*nc^4*zb + 
      4040*nc*nf*zb - 3256*nc^3*nf*zb + 2454*zb^2 - 2022*nc*zb^2 + 
      17163*nc^2*zb^2 + 5742*nc^3*zb^2 - 14469*nc^4*zb^2 - 3192*nc*nf*zb^2 + 
      2568*nc^3*nf*zb^2 - 1068*zb^3 + 2022*nc*zb^3 - 7841*nc^2*zb^3 - 
      5742*nc^3*zb^3 + 6019*nc^4*zb^3 + 1064*nc*nf*zb^3 - 856*nc^3*nf*zb^3 + 
      1080*zb^4 - 784*nc*zb^4 - 378*nc^2*zb^4 + 1656*nc^3*zb^4)*
     G[0, 0, 1, 1, zb])/(288*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(1080 + 13292*nc^2 - 15296*nc^4 - 2816*nc*nf + 
      2984*nc^3*nf - 2532*zb - 26350*nc^2*zb + 30592*nc^4*zb + 
      5680*nc*nf*zb - 6016*nc^3*nf*zb - 936*zb^2 - 4122*nc*zb^2 + 
      26253*nc^2*zb^2 + 8334*nc^3*zb^2 - 26691*nc^4*zb^2 - 4296*nc*nf*zb^2 + 
      4548*nc^3*nf*zb^2 + 1956*zb^3 + 4122*nc*zb^3 - 12547*nc^2*zb^3 - 
      8334*nc^3*zb^3 + 11395*nc^4*zb^3 + 1432*nc*nf*zb^3 - 
      1516*nc^3*nf*zb^3 + 432*zb^4 - 1176*nc*zb^4 - 648*nc^2*zb^4 + 
      2280*nc^3*zb^4)*G[0, 1, 0, 0, zb])/(288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(1143 + 9206*nc^2 - 9947*nc^4 - 2060*nc*nf + 
      2000*nc^3*nf - 2865*zb - 18658*nc^2*zb + 20101*nc^4*zb + 
      4228*nc*nf*zb - 4072*nc^3*nf*zb + 582*zb^2 - 2940*nc*zb^2 + 
      18372*nc^2*zb^2 + 6252*nc^3*zb^2 - 17550*nc^4*zb^2 - 3252*nc*nf*zb^2 + 
      3108*nc^3*nf*zb^2 + 600*zb^3 + 2940*nc*zb^3 - 8272*nc^2*zb^3 - 
      6252*nc^3*zb^3 + 7396*nc^4*zb^3 + 1084*nc*nf*zb^3 - 1036*nc^3*nf*zb^3 + 
      540*zb^4 - 904*nc*zb^4 - 648*nc^2*zb^4 + 1720*nc^3*zb^4)*
     G[0, 1, 0, 1, zb])/(288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(630 + 3517*nc^2 - 4657*nc^4 - 880*nc*nf + 
      976*nc^3*nf - 1734*zb - 7025*nc^2*zb + 9680*nc^4*zb + 1868*nc*nf*zb - 
      2060*nc^3*nf*zb + 1212*zb^2 - 1101*nc*zb^2 + 6816*nc^2*zb^2 + 
      2835*nc^3*zb^2 - 8592*nc^4*zb^2 - 1482*nc*nf*zb^2 + 1626*nc^3*nf*zb^2 - 
      837*zb^3 + 1101*nc*zb^3 - 2876*nc^2*zb^3 - 2835*nc^3*zb^3 + 
      3569*nc^4*zb^3 + 494*nc*nf*zb^3 - 542*nc^3*nf*zb^3 + 729*zb^4 - 
      368*nc*zb^4 - 432*nc^2*zb^4 + 804*nc^3*zb^4)*G[0, 1, 1, 0, zb])/
    (144*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(1188 + 3374*nc^2 - 4534*nc^4 - 980*nc*nf + 
      952*nc^3*nf - 3312*zb - 7390*nc^2*zb + 10118*nc^4*zb + 2260*nc*nf*zb - 
      2144*nc^3*nf*zb + 3342*zb^2 + 111*nc*zb^2 + 7413*nc^2*zb^2 + 
      3195*nc^3*zb^2 - 9141*nc^4*zb^2 - 1920*nc*nf*zb^2 + 1788*nc^3*nf*zb^2 - 
      2298*zb^3 - 111*nc*zb^3 - 3181*nc^2*zb^3 - 3195*nc^3*zb^3 + 
      3557*nc^4*zb^3 + 640*nc*nf*zb^3 - 596*nc^3*nf*zb^3 + 1080*zb^4 - 
      52*nc*zb^4 - 216*nc^2*zb^4 + 900*nc^3*zb^4)*G[0, 1, 1, 1, zb])/
    (288*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(90*nc^2 - 6*zb - 168*nc^2*zb - 81*zb^2 + 
      63*nc^2*zb^2 + 12*nc^3*zb^2 + 141*zb^3 + 69*nc^2*zb^3 - 12*nc^3*zb^3 - 
      54*zb^4 - 24*nc*zb^4 - 54*nc^2*zb^4 + 8*nc^3*zb^4)*G[0, 1, 2, 1, zb])/
    (72*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(1296 + 13600*nc^2 - 
      14896*nc^4 - 2944*nc*nf + 2944*nc^3*nf + 3024*zb + 967*nc*zb - 
      39872*nc^2*zb - 1905*nc^3*zb + 36848*nc^4*zb + 6464*nc*nf*zb + 
      56*nc^2*nf*zb - 6464*nc^3*nf*zb - 10044*zb^2 - 6336*nc*zb^2 + 
      46536*nc^2*zb^2 + 11526*nc^3*zb^2 - 36492*nc^4*zb^2 - 5280*nc*nf*zb^2 - 
      84*nc^2*nf*zb^2 + 5280*nc^3*nf*zb^2 + 5724*zb^3 + 7845*nc*zb^3 - 
      20264*nc^2*zb^3 - 12265*nc^3*zb^3 + 14540*nc^4*zb^3 + 1760*nc*nf*zb^3 + 
      28*nc^2*nf*zb^3 - 1760*nc^3*nf*zb^3 - 2476*nc*zb^4 + 3468*nc^3*zb^4)*
     G[1, 0, 0, 0, zb])/(288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(1458 + 9330*nc^2 - 9670*nc^4 - 2148*nc*nf + 
      1984*nc^3*nf + 702*zb + 1158*nc*zb - 27342*nc^2*zb - 1322*nc^3*zb + 
      24449*nc^4*zb + 4764*nc*nf*zb - 4484*nc^3*nf*zb - 5493*zb^2 - 
      5250*nc*zb^2 + 31755*nc^2*zb^2 + 8472*nc^3*zb^2 - 24486*nc^4*zb^2 - 
      3924*nc*nf*zb^2 + 3756*nc^3*nf*zb^2 + 2955*zb^3 + 6060*nc*zb^3 - 
      13689*nc^2*zb^3 - 9126*nc^3*zb^3 + 9707*nc^4*zb^3 + 1308*nc*nf*zb^3 - 
      1256*nc^3*nf*zb^3 + 378*zb^4 - 1968*nc*zb^4 - 54*nc^2*zb^4 + 
      2648*nc^3*zb^4)*G[1, 0, 0, 1, zb])/(288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(1638 + 8755*nc^2 - 10431*nc^4 - 2140*nc*nf + 
      2160*nc^3*nf + 549*zb + 666*nc*zb - 26069*nc^2*zb - 990*nc^3*zb + 
      26199*nc^4*zb + 4772*nc*nf*zb - 4836*nc^3*nf*zb - 5634*zb^2 - 
      4476*nc*zb^2 + 30936*nc^2*zb^2 + 7992*nc^3*zb^2 - 26097*nc^4*zb^2 - 
      3984*nc*nf*zb^2 + 4008*nc^3*nf*zb^2 + 3123*zb^3 + 5754*nc*zb^3 - 
      13592*nc^2*zb^3 - 8898*nc^3*zb^3 + 10329*nc^4*zb^3 + 1376*nc*nf*zb^3 - 
      1332*nc^3*nf*zb^3 + 324*zb^4 - 1944*nc*zb^4 - 30*nc^2*zb^4 + 
      2616*nc^3*zb^4 - 24*nc*nf*zb^4)*G[1, 0, 1, 0, zb])/
    (288*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(1548 + 4811*nc^2 - 5425*nc^4 - 1292*nc*nf + 
      1168*nc^3*nf - 1629*zb + 494*nc*zb - 14251*nc^2*zb - 178*nc^3*zb + 
      14165*nc^4*zb + 3016*nc*nf*zb - 48*nc^2*nf*zb - 2768*nc^3*nf*zb - 
      747*zb^2 - 2412*nc*zb^2 + 17031*nc^2*zb^2 + 4410*nc^3*zb^2 - 
      14325*nc^4*zb^2 - 2712*nc*nf*zb^2 + 72*nc^2*nf*zb^2 + 
      2400*nc^3*nf*zb^2 + 180*zb^3 + 3150*nc*zb^3 - 7729*nc^2*zb^3 - 
      5400*nc^3*zb^3 + 5585*nc^4*zb^3 + 1072*nc*nf*zb^3 - 24*nc^2*nf*zb^3 - 
      800*nc^3*nf*zb^3 + 648*zb^4 - 1232*nc*zb^4 + 138*nc^2*zb^4 + 
      1696*nc^3*zb^4 - 84*nc*nf*zb^4)*G[1, 0, 1, 1, zb])/
    (288*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(-1530 - 6740*nc^2 + 9558*nc^4 + 1880*nc*nf - 
      2160*nc^3*nf - 2454*zb + 1066*nc*zb + 16322*nc^2*zb + 1280*nc^3*zb - 
      15630*nc^4*zb - 2504*nc*nf*zb + 40*nc^2*nf*zb + 2784*nc^3*nf*zb + 
      2832*zb^2 + 1405*nc*zb^2 - 11596*nc^2*zb^2 - 5377*nc^3*zb^2 + 
      10272*nc^4*zb^2 + 1252*nc*nf*zb^2 - 20*nc^2*nf*zb^2 - 
      1392*nc^3*nf*zb^2 + 648*zb^3 - 1580*nc*zb^3 - 648*nc^2*zb^3 + 
      2460*nc^3*zb^3)*G[1, 1, 0, 0, zb])/(288*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-1323 - 4441*nc^2 + 6214*nc^4 + 1300*nc*nf - 
      1444*nc^3*nf - 852*zb + 121*nc*zb + 11032*nc^2*zb + 827*nc^3*zb - 
      10495*nc^4*zb - 1852*nc*nf*zb + 96*nc^2*nf*zb + 1948*nc^3*nf*zb + 
      1113*zb^2 + 1480*nc*zb^2 - 8162*nc^2*zb^2 - 3778*nc^3*zb^2 + 
      6818*nc^4*zb^2 + 1052*nc*nf*zb^2 - 48*nc^2*nf*zb^2 - 980*nc^3*nf*zb^2 + 
      729*zb^3 - 1328*nc*zb^3 - 24*nc^2*zb^3 + 1676*nc^3*zb^3 - 
      84*nc*nf*zb^3)*G[1, 1, 0, 1, zb])/(288*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-2286 - 5112*nc^2 + 11422*nc^4 + 2088*nc*nf - 
      2800*nc^3*nf - 615*zb + 1884*nc*zb + 15105*nc^2*zb - 348*nc^3*zb - 
      20572*nc^4*zb - 3240*nc*nf*zb + 320*nc^2*nf*zb + 4024*nc^3*nf*zb + 
      390*zb^2 + 204*nc*zb^2 - 10314*nc^2*zb^2 - 4836*nc^3*zb^2 + 
      13016*nc^4*zb^2 + 1656*nc*nf*zb^2 - 160*nc^2*nf*zb^2 - 
      2000*nc^3*nf*zb^2 + 2160*zb^3 - 1392*nc*zb^3 - 1596*nc^2*zb^3 + 
      3056*nc^3*zb^3 - 24*nc*nf*zb^3)*G[1, 1, 1, 0, zb])/(576*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-1188 - 1320*nc^2 + 5780*nc^4 + 888*nc*nf - 
      1424*nc^3*nf + 3519*zb + 473*nc*zb + 6475*nc^2*zb - 1345*nc^3*zb - 
      11244*nc^4*zb - 1816*nc*nf*zb + 368*nc^2*nf*zb + 2352*nc^3*nf*zb - 
      4950*zb^2 + 530*nc*zb^2 - 6158*nc^2*zb^2 - 1942*nc^3*zb^2 + 
      6612*nc^4*zb^2 + 1160*nc*nf*zb^2 - 184*nc^2*nf*zb^2 - 
      1176*nc^3*nf*zb^2 + 2538*zb^3 - 712*nc*zb^3 + 762*nc^2*zb^3 + 
      1576*nc^3*zb^3 - 168*nc*nf*zb^3)*G[1, 1, 1, 1, zb])/(576*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(612*nc^2 + 1071*zb + 460*nc*zb - 837*nc^2*zb - 
      32*nc^3*zb + 96*nc*nf*zb - 1782*zb^2 - 596*nc*zb^2 + 858*nc^2*zb^2 - 
      380*nc^3*zb^2 - 192*nc*nf*zb^2 + 648*zb^3 + 448*nc*zb^3 - 
      474*nc^2*zb^3 + 256*nc^3*zb^3 + 96*nc*nf*zb^3)*G[1, 1, 2, 1, zb])/
    (288*nc^3*zb) - ((-1 + nc)*(1 + nc)*(72*nc^2 + 135*zb + 200*nc*zb - 
      227*nc^2*zb - 52*nc^3*zb + 4*nc*nf*zb - 156*zb^2 - 204*nc*zb^2 + 
      214*nc^2*zb^2 - 28*nc^3*zb^2 - 8*nc*nf*zb^2 - 18*zb^3 + 136*nc*zb^3 - 
      94*nc^2*zb^3 + 56*nc^3*zb^3 + 4*nc*nf*zb^3)*G[1, 2, 1, 0, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-72 + 504*nc^2 + 1389*zb + 
      388*nc*zb - 3165*nc^2*zb - 240*nc^3*zb + 264*nc*nf*zb - 2088*zb^2 - 
      980*nc*zb^2 + 4914*nc^2*zb^2 - 510*nc^3*zb^2 - 528*nc*nf*zb^2 + 
      432*zb^3 + 904*nc*zb^3 - 2235*nc^2*zb^3 + 552*nc^3*zb^3 + 
      264*nc*nf*zb^3)*G[1, 2, 1, 1, zb])/(288*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(72*nc^2 + 210*zb + 20*nc*zb - 466*nc^2*zb - 
      8*nc^3*zb + 36*nc*nf*zb - 328*zb^2 - 184*nc*zb^2 + 808*nc^2*zb^2 - 
      30*nc^3*zb^2 - 72*nc*nf*zb^2 + 126*zb^3 + 128*nc*zb^3 - 369*nc^2*zb^3 + 
      32*nc^3*zb^3 + 36*nc*nf*zb^3)*G[1, 2, 2, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(9 - 452*nc + 123*nc^2 + 27*zb + 696*nc*zb - 
      225*nc^2*zb - 36*nc^3*zb - 36*zb^2 - 432*nc*zb^2 + 102*nc^2*zb^2 - 
      36*nc^3*zb^2 + 100*nc*zb^3 + 24*nc^3*zb^3)*G[2, 1, 0, 0, zb])/
    (36*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(15 - 432*nc + 51*nc^2 + 
      4*nc^3 + 4*nc*nf + 45*zb + 660*nc*zb - 45*nc^2*zb - 48*nc^3*zb - 
      12*nc*nf*zb - 69*zb^2 - 396*nc*zb^2 - 46*nc^2*zb^2 - 24*nc^3*zb^2 + 
      12*nc*nf*zb^2 + 9*zb^3 + 88*nc*zb^3 + 40*nc^2*zb^3 + 20*nc^3*zb^3 - 
      4*nc*nf*zb^3)*G[2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-271 - 668*nc + 416*nc^2 - 24*nc^3 - 10*nc*nf + 
      786*zb + 1038*nc*zb - 1011*nc^2*zb + 30*nc*nf*zb - 704*zb^2 - 
      714*nc*zb^2 + 785*nc^2*zb^2 - 144*nc^3*zb^2 - 30*nc*nf*zb^2 + 
      189*zb^3 + 184*nc*zb^3 - 190*nc^2*zb^3 + 72*nc^3*zb^3 + 10*nc*nf*zb^3)*
     G[2, 1, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-927 - 1640*nc + 2955*nc^2 - 172*nc^3 - 348*nc*nf + 
      2727*zb + 2640*nc*zb - 8415*nc^2*zb + 78*nc^3*zb + 1044*nc*nf*zb - 
      2178*zb^2 - 2304*nc*zb^2 + 7806*nc^2*zb^2 - 954*nc^3*zb^2 - 
      1044*nc*nf*zb^2 + 378*zb^3 + 712*nc*zb^3 - 2346*nc^2*zb^3 + 
      464*nc^3*zb^3 + 348*nc*nf*zb^3)*G[2, 1, 1, 1, zb])/
    (288*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-603 - 24*nc + 957*nc^2 + 
      16*nc^3 - 108*nc*nf + 1251*zb + 36*nc*zb - 3051*nc^2*zb - 78*nc^3*zb + 
      324*nc*nf*zb - 783*zb^2 - 396*nc*zb^2 + 3066*nc^2*zb^2 + 18*nc^3*zb^2 - 
      324*nc*nf*zb^2 + 135*zb^3 + 192*nc*zb^3 - 972*nc^2*zb^3 + 4*nc^3*zb^3 + 
      108*nc*nf*zb^3)*G[2, 1, 2, 1, zb])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-561 - 484*nc + 630*nc^2 - 18*nc*nf + 1368*zb + 
      726*nc*zb - 1593*nc^2*zb - 36*nc^3*zb + 54*nc*nf*zb - 1104*zb^2 - 
      594*nc*zb^2 + 1305*nc^2*zb^2 - 36*nc^3*zb^2 - 54*nc*nf*zb^2 + 
      297*zb^3 + 176*nc*zb^3 - 342*nc^2*zb^3 + 24*nc^3*zb^3 + 18*nc*nf*zb^3)*
     G[2, 2, 1, 0, zb])/(72*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-465 - 92*nc + 797*nc^2 - 20*nc^3 - 72*nc*nf + 
      1059*zb + 162*nc*zb - 2337*nc^2*zb + 18*nc^3*zb + 216*nc*nf*zb - 
      774*zb^2 - 342*nc*zb^2 + 2206*nc^2*zb^2 - 102*nc^3*zb^2 - 
      216*nc*nf*zb^2 + 180*zb^3 + 144*nc*zb^3 - 666*nc^2*zb^3 + 
      48*nc^3*zb^3 + 72*nc*nf*zb^3)*G[2, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-660 - 88*nc + 747*nc^2 - 4*nc^3 - 54*nc*nf + 
      1359*zb + 132*nc*zb - 2412*nc^2*zb + 6*nc^3*zb + 162*nc*nf*zb - 
      942*zb^2 - 396*nc*zb^2 + 2421*nc^2*zb^2 - 18*nc^3*zb^2 - 
      162*nc*nf*zb^2 + 243*zb^3 + 176*nc*zb^3 - 756*nc^2*zb^3 + 8*nc^3*zb^3 + 
      54*nc*nf*zb^3)*G[2, 2, 2, 1, zb])/(72*nc^3*(-1 + zb)) + 
   (60*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, 0, zb])/nc^3 - 
   ((-1 + nc)*(1 + nc)*(672 - 1270*nc^2 + 605*nc^4 - 686*zb + 1282*nc^2*zb - 
      611*nc^4*zb + 343*zb^2 - 641*nc^2*zb^2 + 307*nc^4*zb^2)*
     G[0, 0, 0, 0, 1, zb])/(8*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(1944 - 3862*nc^2 + 1898*nc^4 - 1974*zb + 
      3892*nc^2*zb - 1913*nc^4*zb + 987*zb^2 - 1946*nc^2*zb^2 + 
      961*nc^4*zb^2)*G[0, 0, 0, 1, 0, zb])/(24*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(984 - 2030*nc^2 + 904*nc^4 - 1062*zb + 2090*nc^2*zb - 
      928*nc^4*zb + 531*zb^2 - 1045*nc^2*zb^2 + 473*nc^4*zb^2)*
     G[0, 0, 0, 1, 1, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(477 - 968*nc^2 + 493*nc^4 - 480*zb + 974*nc^2*zb - 
      496*nc^4*zb + 240*zb^2 - 487*nc^2*zb^2 + 248*nc^4*zb^2)*
     G[0, 0, 1, 0, 0, zb])/(6*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(872 - 1684*nc^2 + 817*nc^4 - 900*zb + 1712*nc^2*zb - 
      827*nc^4*zb + 450*zb^2 - 856*nc^2*zb^2 + 415*nc^4*zb^2)*
     G[0, 0, 1, 0, 1, zb])/(16*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(996 - 1984*nc^2 + 1070*nc^4 - 1056*zb + 
      2080*nc^2*zb - 1112*nc^4*zb + 528*zb^2 - 1040*nc^2*zb^2 + 
      565*nc^4*zb^2)*G[0, 0, 1, 1, 0, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(274 - 923*nc^2 + 423*nc^4 - 382*zb + 1028*nc^2*zb - 
      456*nc^4*zb + 191*zb^2 - 514*nc^2*zb^2 + 237*nc^4*zb^2)*
     G[0, 0, 1, 1, 1, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(56 + 68*nc^2 - 44*zb - 74*nc^2*zb + 22*zb^2 + 
      37*nc^2*zb^2)*G[0, 0, 1, 2, 1, zb])/(12*nc^3*zb) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-53 + 55*nc^2)*(2 - 2*zb + zb^2)*
     G[0, 1, 0, 0, 0, zb])/(4*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2594 - 5068*nc^2 + 2475*nc^4 - 2636*zb + 
      5122*nc^2*zb - 2499*nc^4*zb + 1318*zb^2 - 2561*nc^2*zb^2 + 
      1254*nc^4*zb^2)*G[0, 1, 0, 0, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2478 - 5168*nc^2 + 2584*nc^4 - 2532*zb + 
      5210*nc^2*zb - 2608*nc^4*zb + 1266*zb^2 - 2605*nc^2*zb^2 + 
      1313*nc^4*zb^2)*G[0, 1, 0, 1, 0, zb])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(1180 - 2626*nc^2 + 1218*nc^4 - 1270*zb + 
      2698*nc^2*zb - 1260*nc^4*zb + 635*zb^2 - 1349*nc^2*zb^2 + 
      639*nc^4*zb^2)*G[0, 1, 0, 1, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(2030 - 4066*nc^2 + 2388*nc^4 - 2102*zb + 
      4210*nc^2*zb - 2460*nc^4*zb + 1051*zb^2 - 2105*nc^2*zb^2 + 
      1230*nc^4*zb^2)*G[0, 1, 1, 0, 0, zb])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(2698 - 5034*nc^2 + 2952*nc^4 - 2890*zb + 
      5274*nc^2*zb - 3072*nc^4*zb + 1445*zb^2 - 2637*nc^2*zb^2 + 
      1536*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/(96*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(810 - 1840*nc^2 + 1192*nc^4 - 924*zb + 2086*nc^2*zb - 
      1294*nc^4*zb + 462*zb^2 - 1043*nc^2*zb^2 + 665*nc^4*zb^2)*
     G[0, 1, 1, 1, 0, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(156 - 808*nc^2 + 456*nc^4 - 294*zb + 934*nc^2*zb - 
      522*nc^4*zb + 147*zb^2 - 467*nc^2*zb^2 + 270*nc^4*zb^2)*
     G[0, 1, 1, 1, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(26 + 70*nc^2 - 14*zb - 70*nc^2*zb + 7*zb^2 + 
      35*nc^2*zb^2)*G[0, 1, 1, 2, 1, zb])/(12*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(15 + 32*nc^2 - 18*zb - 32*nc^2*zb + 9*zb^2 + 
      16*nc^2*zb^2)*G[0, 1, 2, 1, 0, zb])/(6*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(46 + 168*nc^2 - 76*zb - 150*nc^2*zb + 38*zb^2 + 
      75*nc^2*zb^2)*G[0, 1, 2, 1, 1, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-8 + 44*nc^2 - 4*zb - 38*nc^2*zb + 2*zb^2 + 
      19*nc^2*zb^2)*G[0, 1, 2, 2, 1, zb])/(12*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(1944 - 3888*nc^2 + 1944*nc^4 - 2520*zb + 406*nc*zb + 
      5040*nc^2*zb - 746*nc^3*zb - 2520*nc^4*zb + 1260*zb^2 - 203*nc*zb^2 - 
      2520*nc^2*zb^2 + 373*nc^3*zb^2 + 1260*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb])/
    (24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(5364 - 10040*nc^2 + 4834*nc^4 - 
      7296*zb + 1216*nc*zb + 13232*nc^2*zb - 2264*nc^3*zb - 6370*nc^4*zb + 
      3900*zb^2 - 608*nc*zb^2 - 6688*nc^2*zb^2 + 1132*nc^3*zb^2 + 
      3185*nc^4*zb^2 - 168*zb^3 + 48*nc^2*zb^3)*G[1, 0, 0, 0, 1, zb])/
    (96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2570 - 5080*nc^2 + 2538*nc^4 - 
      3506*zb + 584*nc*zb + 6712*nc^2*zb - 1132*nc^3*zb - 3360*nc^4*zb + 
      1879*zb^2 - 292*nc*zb^2 - 3428*nc^2*zb^2 + 566*nc^3*zb^2 + 
      1680*nc^4*zb^2 - 84*zb^3 + 48*nc^2*zb^3)*G[1, 0, 0, 1, 0, zb])/
    (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1276 - 2522*nc^2 + 1178*nc^4 - 
      1916*zb + 196*nc*zb + 3498*nc^2*zb - 724*nc^3*zb - 1610*nc^4*zb + 
      1138*zb^2 - 98*nc*zb^2 - 1812*nc^2*zb^2 + 362*nc^3*zb^2 + 
      805*nc^4*zb^2 - 120*zb^3 + 42*nc^2*zb^3)*G[1, 0, 0, 1, 1, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(2524 - 5146*nc^2 + 2626*nc^4 - 
      3352*zb + 540*nc*zb + 6838*nc^2*zb - 1092*nc^3*zb - 3466*nc^4*zb + 
      1748*zb^2 - 270*nc*zb^2 - 3527*nc^2*zb^2 + 546*nc^3*zb^2 + 
      1733*nc^4*zb^2 - 48*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/
    (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1679 - 3270*nc^2 + 1609*nc^4 - 
      2332*zb + 376*nc*zb + 4436*nc^2*zb - 816*nc^3*zb - 2142*nc^4*zb + 
      1256*zb^2 - 188*nc*zb^2 - 2326*nc^2*zb^2 + 408*nc^3*zb^2 + 
      1071*nc^4*zb^2 - 60*zb^3 + 72*nc^2*zb^3)*G[1, 0, 1, 0, 1, zb])/
    (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1292 - 2586*nc^2 + 1410*nc^4 - 
      1970*zb + 244*nc*zb + 3622*nc^2*zb - 724*nc^3*zb - 1966*nc^4*zb + 
      1228*zb^2 - 122*nc*zb^2 - 1955*nc^2*zb^2 + 362*nc^3*zb^2 + 
      983*nc^4*zb^2 - 162*zb^3 + 96*nc^2*zb^3)*G[1, 0, 1, 1, 0, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(348 - 1139*nc^2 + 543*nc^4 - 786*zb - 
      42*nc*zb + 1674*nc^2*zb - 410*nc^3*zb - 792*nc^4*zb + 573*zb^2 + 
      21*nc*zb^2 - 873*nc^2*zb^2 + 205*nc^3*zb^2 + 396*nc^4*zb^2 - 120*zb^3 + 
      24*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(58 + 82*nc^2 - 22*zb - 16*nc*zb - 78*nc^2*zb - 
      7*zb^2 + 8*nc*zb^2 + 21*nc^2*zb^2 + 12*zb^3 + 12*nc^2*zb^3)*
     G[1, 0, 1, 2, 1, zb])/(24*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(1008 - 2160*nc^2 + 1152*nc^4 - 1494*zb + 410*nc*zb + 
      3132*nc^2*zb - 706*nc^3*zb - 1638*nc^4*zb + 747*zb^2 - 205*nc*zb^2 - 
      1566*nc^2*zb^2 + 425*nc^3*zb^2 + 819*nc^4*zb^2)*G[1, 1, 0, 0, 0, zb])/
    (24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2616 - 5420*nc^2 + 2780*nc^4 - 
      4122*zb + 1168*nc*zb + 8092*nc^2*zb - 2040*nc^3*zb - 4054*nc^4*zb + 
      2313*zb^2 - 576*nc*zb^2 - 4172*nc^2*zb^2 + 1236*nc^3*zb^2 + 
      2027*nc^4*zb^2 - 168*zb^3 + 84*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/
    (96*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1274 - 2758*nc^2 + 1478*nc^4 - 
      2034*zb + 612*nc*zb + 4148*nc^2*zb - 1028*nc^3*zb - 2162*nc^4*zb + 
      1152*zb^2 - 298*nc*zb^2 - 2182*nc^2*zb^2 + 634*nc^3*zb^2 + 
      1081*nc^4*zb^2 - 90*zb^3 + 72*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(538 - 1328*nc^2 + 660*nc^4 - 
      1016*zb + 276*nc*zb + 2082*nc^2*zb - 620*nc^3*zb - 1006*nc^4*zb + 
      715*zb^2 - 138*nc*zb^2 - 1140*nc^2*zb^2 + 398*nc^3*zb^2 + 
      503*nc^4*zb^2 - 138*zb^3 + 66*nc^2*zb^3)*G[1, 1, 0, 1, 1, zb])/
    (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(902 - 2136*nc^2 + 1322*nc^4 - 
      1452*zb + 348*nc*zb + 3452*nc^2*zb - 796*nc^3*zb - 2022*nc^4*zb + 
      780*zb^2 - 174*nc*zb^2 - 1780*nc^2*zb^2 + 566*nc^3*zb^2 + 
      1011*nc^4*zb^2 - 36*zb^3 + 36*nc^2*zb^3)*G[1, 1, 1, 0, 0, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(555 - 1268*nc^2 + 785*nc^4 - 964*zb + 
      254*nc*zb + 2128*nc^2*zb - 530*nc^3*zb - 1224*nc^4*zb + 599*zb^2 - 
      115*nc*zb^2 - 1154*nc^2*zb^2 + 397*nc^3*zb^2 + 612*nc^4*zb^2 - 
      78*zb^3 + 60*nc^2*zb^3)*G[1, 1, 1, 0, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(306 - 936*nc^2 + 642*nc^4 - 653*zb + 150*nc*zb + 
      1767*nc^2*zb - 354*nc^3*zb - 1092*nc^4*zb + 457*zb^2 - 95*nc*zb^2 - 
      1014*nc^2*zb^2 + 321*nc^3*zb^2 + 546*nc^4*zb^2 - 87*zb^3 + 
      87*nc^2*zb^3)*G[1, 1, 1, 1, 0, zb])/(48*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(28 - 220*nc^2 + 152*nc^4 - 120*zb + 50*nc*zb + 
      446*nc^2*zb - 74*nc^3*zb - 278*nc^4*zb + 129*zb^2 - 41*nc*zb^2 - 
      280*nc^2*zb^2 + 101*nc^3*zb^2 + 139*nc^4*zb^2 - 46*zb^3 + 38*nc^2*zb^3)*
     G[1, 1, 1, 1, 1, zb])/(32*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-17 + 29*nc^2 + 13*zb - 16*nc*zb - 21*nc^2*zb + 
      28*nc^3*zb + 25*zb^2 + 32*nc*zb^2 - 21*nc^2*zb^2 + 8*nc^3*zb^2 - 
      21*zb^3 + 21*nc^2*zb^3)*G[1, 1, 1, 2, 1, zb])/(24*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(8 + 98*nc^2 - 50*zb - 92*nc^2*zb + 24*nc^3*zb + 
      97*zb^2 + 20*nc*zb^2 + nc^2*zb^2 + 24*nc^3*zb^2 - 48*zb^3 + 
      30*nc^2*zb^3)*G[1, 1, 2, 1, 0, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-30 + 126*nc^2 - 166*zb - 32*nc*zb + 66*nc^2*zb + 
      64*nc^3*zb + 407*zb^2 + 124*nc*zb^2 - 339*nc^2*zb^2 + 70*nc^3*zb^2 - 
      216*zb^3 + 204*nc^2*zb^3)*G[1, 1, 2, 1, 1, zb])/(48*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-27 + 6*nc^2 + 45*nc^2*zb + 12*nc^3*zb + 54*zb^2 + 
      32*nc*zb^2 - 99*nc^2*zb^2 + 3*nc^3*zb^2 - 36*zb^3 + 51*nc^2*zb^3)*
     G[1, 1, 2, 2, 1, zb])/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-6 - 44*nc^2 + 6*nc^4 + 24*zb + 26*nc^2*zb - 
      6*nc^4*zb - 39*zb^2 + 14*nc^2*zb^2 - 24*nc^3*zb^2 + 3*nc^4*zb^2 + 
      18*zb^3 - 18*nc^2*zb^3)*G[1, 2, 1, 0, 0, zb])/(12*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-12 - 28*nc^2 + 6*nc^4 + 33*zb + 16*nc^2*zb - 
      6*nc^4*zb - 48*zb^2 + 2*nc*zb^2 + 10*nc^2*zb^2 - 18*nc^3*zb^2 + 
      3*nc^4*zb^2 + 21*zb^3 - 12*nc^2*zb^3)*G[1, 2, 1, 0, 1, zb])/
    (12*nc^3*zb) - ((-1 + nc)*(1 + nc)*(32 - 110*nc^2 + 18*nc^4 + 76*zb - 
      4*nc^2*zb - 18*nc^4*zb - 200*zb^2 - 26*nc*zb^2 + 173*nc^2*zb^2 - 
      72*nc^3*zb^2 + 9*nc^4*zb^2 + 108*zb^3 - 114*nc^2*zb^3)*
     G[1, 2, 1, 1, 0, zb])/(24*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(24 - 100*nc^2 + 36*nc^4 + 297*zb - 209*nc^2*zb - 
      36*nc^4*zb - 630*zb^2 - 80*nc*zb^2 + 568*nc^2*zb^2 - 146*nc^3*zb^2 + 
      18*nc^4*zb^2 + 321*zb^3 - 309*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/
    (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-30 - 14*nc^2 - 6*zb + 71*nc^2*zb + 
      57*zb^2 + 26*nc*zb^2 - 121*nc^2*zb^2 + 5*nc^3*zb^2 - 36*zb^3 + 
      57*nc^2*zb^3)*G[1, 2, 1, 2, 1, zb])/(12*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-38 + 30*nc^2 - 4*zb + 30*nc^2*zb + 65*zb^2 + 
      22*nc*zb^2 - 105*nc^2*zb^2 + 12*nc^3*zb^2 - 42*zb^3 + 60*nc^2*zb^3)*
     G[1, 2, 2, 1, 0, zb])/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(-120 + 10*nc^2 - 27*zb + 224*nc^2*zb + 234*zb^2 + 
      94*nc*zb^2 - 463*nc^2*zb^2 + 42*nc^3*zb^2 - 147*zb^3 + 234*nc^2*zb^3)*
     G[1, 2, 2, 1, 1, zb])/(24*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-74 - 24*nc^2 + 47*zb + 114*nc^2*zb + 17*zb^2 + 
      44*nc*zb^2 - 192*nc^2*zb^2 + 2*nc^3*zb^2 - 27*zb^3 + 90*nc^2*zb^3)*
     G[1, 2, 2, 2, 1, zb])/(12*nc^3*zb) + 
   ((-1 + nc)*(1 + nc)*(5 + nc^2 - 6*zb - 2*nc^2*zb + 2*zb^2 + nc^2*zb^2)*
     G[2, 1, 0, 0, 1, zb])/(4*nc^3) + 
   ((-1 + nc)*(1 + nc)*(9 + 7*nc^2 - 14*zb - 10*nc^2*zb + 6*zb^2 + 
      4*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(5 - nc^2 - 6*zb - 2*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*
     G[2, 1, 0, 1, 1, zb])/(8*nc^3) - 
   (3*(-1 + nc)*(1 + nc)*(-4 + 5*nc^2)*(-1 + zb)^2*G[2, 1, 1, 0, 0, zb])/
    (4*nc^3) + ((-1 + nc)*(1 + nc)*(-49 + 45*nc^2 + 78*zb - 86*nc^2*zb - 
      34*zb^2 + 42*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-84 + 68*nc^2 + 164*zb - 140*nc^2*zb - 81*zb^2 + 
      71*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-111 + 11*nc^2 + 190*zb - 14*nc^2*zb - 87*zb^2 + 
      5*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(33 + 3*nc^2 - 58*zb - 6*nc^2*zb + 27*zb^2 + 
      3*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-11 + 39*nc^2 + 34*zb - 66*nc^2*zb - 20*zb^2 + 
      30*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-33 + 137*nc^2 + 118*zb - 222*nc^2*zb - 72*zb^2 + 
      98*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(13*nc^2 + 4*zb - 22*nc^2*zb - 3*zb^2 + 10*nc^2*zb^2)*
     G[2, 1, 2, 2, 1, zb])/(2*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-8 + 9*nc^2)*(-1 + zb)^2*G[2, 2, 1, 0, 0, zb])/
    (2*nc^3) - ((-1 + nc)*(1 + nc)*(-29 + 21*nc^2 + 54*zb - 46*nc^2*zb - 
      26*zb^2 + 24*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/(8*nc^3) - 
   (9*(-1 + nc)*(1 + nc)*(-7 + 19*nc^2 + 18*zb - 34*nc^2*zb - 10*zb^2 + 
      16*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-112 + 108*nc^2 + 236*zb - 204*nc^2*zb - 121*zb^2 + 
      99*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-9 + 41*nc^2 + 30*zb - 70*nc^2*zb - 18*zb^2 + 
      32*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-1 + 81*nc^2 + 30*zb - 134*nc^2*zb - 22*zb^2 + 
      60*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-5 + 118*nc^2 + 46*zb - 200*nc^2*zb - 32*zb^2 + 
      91*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/(8*nc^3) + 
   (7*(-1 + nc)*(1 + nc)*(5 + 13*nc^2 - 6*zb - 22*nc^2*zb + 2*zb^2 + 
      10*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/(8*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-37 + 42*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(64*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Sqrt[5 - 4*zb]*(-37 + 42*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(256*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-9 + zb)*(-1 + zb)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-9 + zb)*(-1 + zb)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (16*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*Pi^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/
    (32*nc^3*zb) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-9 + zb)*(-1 + zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (16*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (32*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-9 + zb)*(-1 + zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (64*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*nc^3) - ((-1 + nc)*(1 + nc)*(-1 + zb)*J[1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc*Sqrt[1 - zb]) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb])/(2*nc*Sqrt[1 - zb]) - (15*(-1 + nc)^2*(1 + nc)^2*Pi^2*
     (2 - 2*zb + zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc^3*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc*Sqrt[1 - zb]) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), 
      zb])/(2*nc*Sqrt[1 - zb]) - ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*
     Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^3) - ((-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*
     Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), 
      zb])/(16*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/
    (32*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*Sqrt[1 - zb]*Sqrt[3 + zb]*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 9*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^3) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 9*zb)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^3) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (-1 + zb)*(-5 + 9*zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)*(-5 + 9*zb)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(32*nc^3) + (9*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), 
      zb])/(16*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(64*nc^3) - (5*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(64*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^3) + 
   ((-1 + nc)*(1 + nc)*zb*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc) + 
   ((-1 + nc)*(1 + nc)*zb*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*nc) + ((-1 + nc)*(1 + nc)*zb*
     J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*nc) + ((-1 + nc)*(1 + nc)*zb*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc) + 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 2*zb)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3) - 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 2*zb)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*nc^3) - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*nc^3) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (-1 + 2*zb)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + 
   ((-1 + nc)*(1 + nc)*zb*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc) + 
   ((-1 + nc)*(1 + nc)*zb*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*nc) + ((-1 + nc)*(1 + nc)*zb*
     J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*nc) + ((-1 + nc)*(1 + nc)*zb*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc) - 
   ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/nc^3 + 
   (6*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(16*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*nc*zb) + 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    nc^3 - (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3) + (15*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (-1 + zb)^2*J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(4*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc*zb) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(4*nc*zb) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*zb) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3*zb) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^3*zb) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(1 - zb)^(-1), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
      zb^(-1), zb])/(8*nc^3*zb) + (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/nc^3 + (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/nc^3 - (18*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/nc^3 - (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + 
   (50*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    nc^3 - (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^3) - 
   (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(2*nc^3) + (25*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (-1 + zb)^2*J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^3) - (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*nc^3) + (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(16*nc^3) - (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    nc^3 + (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) + 
   (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + zb)^2*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3) - (75*(-1 + nc)*(1 + nc)*(1 + nc^2)*
     (-1 + zb)^2*J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*zb) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3*zb) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(32*nc^3*zb) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
     J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), zb])/(16*nc^3*zb) + 
   (-((-1 + nc)*(1 + nc)*(-968*nc^4 + 352*nc^3*nf - 32*nc^2*nf^2 + 288*Pi^2 - 
         576*nc^2*Pi^2 + 288*nc^4*Pi^2 + 432*zb + 1155*nc*zb - 1656*nc^2*zb - 
         2199*nc^3*zb + 2676*nc^4*zb + 144*nc*nf*zb + 120*nc^2*nf*zb - 
         672*nc^3*nf*zb + 48*nc^2*nf^2*zb - 432*Pi^2*zb + 864*nc^2*Pi^2*zb - 
         432*nc^4*Pi^2*zb - 432*zb^2 - 1155*nc*zb^2 + 1656*nc^2*zb^2 + 
         2199*nc^3*zb^2 - 1708*nc^4*zb^2 - 144*nc*nf*zb^2 - 
         120*nc^2*nf*zb^2 + 320*nc^3*nf*zb^2 - 16*nc^2*nf^2*zb^2 + 
         144*Pi^2*zb^2 - 288*nc^2*Pi^2*zb^2 + 144*nc^4*Pi^2*zb^2 + 
         216*nc*zb^3 - 744*nc^3*zb^3 + 32*nc^2*nf*zb^3))/
      (3456*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-264*nc^2 + 264*nc^4 + 
        48*nc*nf - 48*nc^3*nf - 72*zb - 75*nc*zb + 540*nc^2*zb + 
        105*nc^3*zb - 468*nc^4*zb - 72*nc*nf*zb + 72*nc^3*nf*zb + 72*zb^2 + 
        75*nc*zb^2 - 276*nc^2*zb^2 - 105*nc^3*zb^2 + 204*nc^4*zb^2 + 
        24*nc*nf*zb^2 - 24*nc^3*nf*zb^2 - 20*nc*zb^3 + 28*nc^3*zb^3)*
       G[0, zb])/(288*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(132*nc^2 - 132*nc^4 - 24*nc*nf + 24*nc^3*nf + 
        36*zb - 19*nc*zb - 402*nc^2*zb + 65*nc^3*zb + 366*nc^4*zb + 
        60*nc*nf*zb - 8*nc^2*nf*zb - 60*nc^3*nf*zb - 90*zb^2 - 9*nc*zb^2 + 
        477*nc^2*zb^2 - 45*nc^3*zb^2 - 387*nc^4*zb^2 - 54*nc*nf*zb^2 + 
        12*nc^2*nf*zb^2 + 54*nc^3*nf*zb^2 + 54*zb^3 + 48*nc*zb^3 - 
        207*nc^2*zb^3 - 32*nc^3*zb^3 + 153*nc^4*zb^3 + 18*nc*nf*zb^3 - 
        4*nc^2*nf*zb^3 - 18*nc^3*nf*zb^3 - 20*nc*zb^4 + 20*nc^3*zb^4)*
       G[1, zb])/(288*nc^3*(-1 + zb)*zb) + 
     ((-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, zb])/(2*nc^3) - 
     ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*G[0, 1, zb])/(4*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(24 - 48*nc^2 + 24*nc^4 - 36*zb + 10*nc*zb + 
        72*nc^2*zb - 14*nc^3*zb - 36*nc^4*zb + 18*zb^2 - 5*nc*zb^2 - 
        36*nc^2*zb^2 + 7*nc^3*zb^2 + 18*nc^4*zb^2)*G[1, 0, zb])/
      (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(16 - 32*nc^2 + 16*nc^4 - 28*zb + 
        10*nc*zb + 56*nc^2*zb - 14*nc^3*zb - 28*nc^4*zb + 14*zb^2 - 
        5*nc*zb^2 - 28*nc^2*zb^2 + 13*nc^3*zb^2 + 14*nc^4*zb^2)*G[1, 1, zb])/
      (96*nc^3*zb))*Log[MH2/muf2]^3 - 
   ((-1 + nc)*(1 + nc)*G[0, 0, zb]*(1620 - 50328*nc^2 + 130800*nc^4 + 
      7992*nc*nf - 34980*nc^3*nf + 1920*nc^2*nf^2 + 25362*nc^2*Pi^2 - 
      28548*nc^4*Pi^2 - 4608*nc*nf*Pi^2 + 5184*nc^3*nf*Pi^2 + 71010*zb - 
      36141*nc*zb + 82530*nc^2*zb - 9831*nc^3*zb - 307872*nc^4*zb - 
      20376*nc*nf*zb - 6096*nc^2*nf*zb + 73728*nc^3*nf*zb - 
      3456*nc^2*nf^2*zb + 6012*Pi^2*zb + 2700*nc*Pi^2*zb - 
      51237*nc^2*Pi^2*zb - 12780*nc^3*Pi^2*zb + 49941*nc^4*Pi^2*zb + 
      6912*nc*nf*Pi^2*zb - 7776*nc^3*nf*Pi^2*zb - 96930*zb^2 + 
      33801*nc*zb^2 - 19566*nc^2*zb^2 + 40404*nc^3*zb^2 + 176100*nc^4*zb^2 + 
      12384*nc*nf*zb^2 + 6960*nc^2*nf*zb^2 - 38748*nc^3*nf*zb^2 + 
      1536*nc^2*nf^2*zb^2 - 6012*Pi^2*zb^2 - 2700*nc*Pi^2*zb^2 + 
      25875*nc^2*Pi^2*zb^2 + 12780*nc^3*Pi^2*zb^2 - 21393*nc^4*Pi^2*zb^2 - 
      2304*nc*nf*Pi^2*zb^2 + 2592*nc^3*nf*Pi^2*zb^2 + 24300*zb^3 - 
      4793*nc*zb^3 - 12636*nc^2*zb^3 - 42116*nc^3*zb^3 + 972*nc^4*zb^3 - 
      1936*nc^2*nf*zb^3 + 720*nc*Pi^2*zb^3 - 3408*nc^3*Pi^2*zb^3 - 
      207360*Zeta[3] + 469152*nc^2*Zeta[3] - 261792*nc^4*Zeta[3] + 
      311040*zb*Zeta[3] - 703728*nc^2*zb*Zeta[3] + 392688*nc^4*zb*Zeta[3] - 
      103680*zb^2*Zeta[3] + 234576*nc^2*zb^2*Zeta[3] - 
      130896*nc^4*zb^2*Zeta[3]))/(5184*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*G[0, zb]*(-53865 + 200610*nc^2 - 1699845*nc^4 - 
      57240*nc*nf + 503040*nc^3*nf - 24000*nc^2*nf^2 - 52920*Pi^2 - 
      132660*nc^2*Pi^2 + 455940*nc^4*Pi^2 + 36000*nc*nf*Pi^2 - 
      115020*nc^3*nf*Pi^2 + 5760*nc^2*nf^2*Pi^2 + 23976*Pi^4 - 
      35640*nc^2*Pi^4 + 6912*nc^4*Pi^4 - 1261980*zb - 3594660*nc*zb + 
      1015290*nc^2*zb - 465450*nc^3*zb + 4967460*nc^4*zb - 92430*nc*nf*zb + 
      257880*nc^2*nf*zb - 1427130*nc^3*nf*zb + 67680*nc^2*nf^2*zb + 
      36315*Pi^2*zb - 149850*nc*Pi^2*zb + 465615*nc^2*Pi^2*zb + 
      372690*nc^3*Pi^2*zb - 930240*nc^4*Pi^2*zb - 79920*nc*nf*Pi^2*zb + 
      5400*nc^2*nf*Pi^2*zb + 200700*nc^3*nf*Pi^2*zb - 
      8640*nc^2*nf^2*Pi^2*zb - 35964*Pi^4*zb + 53460*nc^2*Pi^4*zb - 
      10368*nc^4*Pi^4*zb + 2101950*zb^2 + 3948360*nc*zb^2 - 
      1976895*nc^2*zb^2 + 590010*nc^3*zb^2 - 3267615*nc^4*zb^2 + 
      170730*nc*nf*zb^2 - 255720*nc^2*nf*zb^2 + 924090*nc^3*nf*zb^2 - 
      43680*nc^2*nf^2*zb^2 + 16605*Pi^2*zb^2 + 146610*nc*Pi^2*zb^2 - 
      332955*nc^2*Pi^2*zb^2 - 340290*nc^3*Pi^2*zb^2 + 474300*nc^4*Pi^2*zb^2 + 
      43920*nc*nf*Pi^2*zb^2 - 5400*nc^2*nf*Pi^2*zb^2 - 
      85680*nc^3*nf*Pi^2*zb^2 + 2880*nc^2*nf^2*Pi^2*zb^2 + 11988*Pi^4*zb^2 - 
      17820*nc^2*Pi^4*zb^2 + 3456*nc^4*Pi^4*zb^2 - 786105*zb^3 - 
      458445*nc*zb^3 + 760995*nc^2*zb^3 - 364795*nc^3*zb^3 - 
      21060*nc*nf*zb^3 + 18960*nc^2*nf*zb^3 - 24120*nc*Pi^2*zb^3 + 
      99000*nc^3*Pi^2*zb^3 + 1440*nc^2*nf*Pi^2*zb^3 + 291600*Zeta[3] - 
      4101840*nc^2*Zeta[3] + 4685040*nc^4*Zeta[3] + 777600*nc*nf*Zeta[3] - 
      777600*nc^3*nf*Zeta[3] - 1331640*zb*Zeta[3] - 891000*nc*zb*Zeta[3] + 
      8174520*nc^2*zb*Zeta[3] + 2300400*nc^3*zb*Zeta[3] - 
      8087040*nc^4*zb*Zeta[3] - 1166400*nc*nf*zb*Zeta[3] + 
      1166400*nc^3*nf*zb*Zeta[3] + 1040040*zb^2*Zeta[3] + 
      891000*nc*zb^2*Zeta[3] - 4072680*nc^2*zb^2*Zeta[3] - 
      2300400*nc^3*zb^2*Zeta[3] + 3402000*nc^4*zb^2*Zeta[3] + 
      388800*nc*nf*zb^2*Zeta[3] - 388800*nc^3*nf*zb^2*Zeta[3] - 
      237600*nc*zb^3*Zeta[3] + 613440*nc^3*zb^3*Zeta[3]))/
    (155520*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[0, 1, zb]*
     (-729 + 41512*nc^2 - 189943*nc^4 - 6184*nc*nf + 55024*nc^3*nf - 
      3360*nc^2*nf^2 - 2160*Pi^2 - 30816*nc^2*Pi^2 + 41772*nc^4*Pi^2 + 
      6624*nc*nf*Pi^2 - 8184*nc^3*nf*Pi^2 - 4401*zb - 70946*nc^2*zb + 
      387431*nc^4*zb + 9632*nc*nf*zb - 114752*nc^3*nf*zb + 
      7200*nc^2*nf^2*zb + 4716*Pi^2*zb + 61776*nc^2*Pi^2*zb - 
      82932*nc^4*Pi^2*zb - 13104*nc*nf*Pi^2*zb + 16296*nc^3*nf*Pi^2*zb + 
      151929*zb^2 - 96672*nc*zb^2 + 22140*nc^2*zb^2 + 11208*nc^3*zb^2 - 
      455517*nc^4*zb^2 - 14148*nc*nf*zb^2 - 12240*nc^2*nf*zb^2 + 
      120456*nc^3*nf*zb^2 - 6624*nc^2*nf^2*zb^2 + 4356*Pi^2*zb^2 + 
      6732*nc*Pi^2*zb^2 - 61884*nc^2*Pi^2*zb^2 - 18468*nc^3*Pi^2*zb^2 + 
      72144*nc^4*Pi^2*zb^2 + 9720*nc*nf*Pi^2*zb^2 - 12168*nc^3*nf*Pi^2*zb^2 - 
      232821*zb^3 + 109488*nc*zb^3 + 55948*nc^2*zb^3 + 45168*nc^3*zb^3 + 
      255113*nc^4*zb^3 + 6596*nc*nf*zb^3 + 12672*nc^2*nf*zb^3 - 
      60728*nc^3*nf*zb^3 + 2784*nc^2*nf^2*zb^3 - 8208*Pi^2*zb^3 - 
      6732*nc*Pi^2*zb^3 + 28332*nc^2*Pi^2*zb^3 + 18468*nc^3*Pi^2*zb^3 - 
      30984*nc^4*Pi^2*zb^3 - 3240*nc*nf*Pi^2*zb^3 + 4056*nc^3*nf*Pi^2*zb^3 + 
      85806*zb^4 - 26108*nc*zb^4 - 48492*nc^2*zb^4 - 66368*nc^3*zb^4 + 
      2916*nc^4*zb^4 + 4104*nc*nf*zb^4 - 2928*nc^2*nf*zb^4 + 1296*Pi^2*zb^4 + 
      1824*nc*Pi^2*zb^4 + 2592*nc^2*Pi^2*zb^4 - 4752*nc^3*Pi^2*zb^4 + 
      216*zb^5 - 162*nc^2*zb^5 + 276048*Zeta[3] - 635472*nc^2*Zeta[3] + 
      351648*nc^4*Zeta[3] - 552096*zb*Zeta[3] + 1270944*nc^2*zb*Zeta[3] - 
      703296*nc^4*zb*Zeta[3] + 414072*zb^2*Zeta[3] - 
      953208*nc^2*zb^2*Zeta[3] + 527472*nc^4*zb^2*Zeta[3] - 
      138024*zb^3*Zeta[3] + 317736*nc^2*zb^3*Zeta[3] - 
      175824*nc^4*zb^3*Zeta[3]))/(10368*nc^3*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, zb]*(106515 + 650520*nc^2 + 2782245*nc^4 - 
      36000*nc*nf - 926400*nc^3*nf + 48960*nc^2*nf^2 + 64260*Pi^2 + 
      189510*nc^2*Pi^2 - 717510*nc^4*Pi^2 - 45960*nc*nf*Pi^2 + 
      190560*nc^3*nf*Pi^2 - 11520*nc^2*nf^2*Pi^2 - 35820*Pi^4 + 
      50004*nc^2*Pi^4 - 9288*nc^4*Pi^4 + 1873935*zb - 926085*nc*zb - 
      1053120*nc^2*zb + 453045*nc^3*zb - 7297785*nc^4*zb - 311820*nc*nf*zb - 
      69200*nc^2*nf*zb + 2260980*nc^3*nf*zb - 106560*nc^2*nf^2*zb + 
      317520*Pi^2*zb + 444120*nc*Pi^2*zb - 1195230*nc^2*Pi^2*zb - 
      868800*nc^3*Pi^2*zb + 1899870*nc^4*Pi^2*zb + 170760*nc*nf*Pi^2*zb - 
      30240*nc^2*nf*Pi^2*zb - 434760*nc^3*nf*Pi^2*zb + 
      23040*nc^2*nf^2*Pi^2*zb + 83736*Pi^4*zb - 22248*nc*Pi^4*zb - 
      111816*nc^2*Pi^4*zb + 10440*nc^3*Pi^4*zb + 23148*nc^4*Pi^4*zb - 
      6417630*zb^2 - 2213205*nc*zb^2 + 3940170*nc^2*zb^2 - 
      1278195*nc^3*zb^2 + 10154340*nc^4*zb^2 + 231510*nc*nf*zb^2 + 
      611040*nc^2*nf*zb^2 - 2961870*nc^3*nf*zb^2 + 139200*nc^2*nf^2*zb^2 - 
      980910*Pi^2*zb^2 - 852120*nc*Pi^2*zb^2 + 1965420*nc^2*Pi^2*zb^2 + 
      1828260*nc^3*Pi^2*zb^2 - 2155950*nc^4*Pi^2*zb^2 - 
      230400*nc*nf*Pi^2*zb^2 + 51840*nc^2*nf*Pi^2*zb^2 + 
      411480*nc^3*nf*Pi^2*zb^2 - 17280*nc^2*nf^2*Pi^2*zb^2 - 
      71874*Pi^4*zb^2 + 33372*nc*Pi^4*zb^2 + 92718*nc^2*Pi^4*zb^2 - 
      15660*nc^3*Pi^4*zb^2 - 20790*nc^4*Pi^4*zb^2 + 6002910*zb^3 + 
      3565860*nc*zb^3 - 5518020*nc^2*zb^3 + 812260*nc^3*zb^3 - 
      5638800*nc^4*zb^3 + 242670*nc*nf*zb^3 - 637240*nc^2*nf*zb^3 + 
      1627290*nc^3*nf*zb^3 - 81600*nc^2*nf^2*zb^3 + 785430*Pi^2*zb^3 + 
      450360*nc*Pi^2*zb^3 - 959700*nc^2*Pi^2*zb^3 - 1294740*nc^3*Pi^2*zb^3 + 
      973590*nc^4*Pi^2*zb^3 + 105600*nc*nf*Pi^2*zb^3 - 
      24480*nc^2*nf*Pi^2*zb^3 - 167280*nc^3*nf*Pi^2*zb^3 + 
      5760*nc^2*nf^2*Pi^2*zb^3 + 23958*Pi^4*zb^3 - 11124*nc*Pi^4*zb^3 - 
      30906*nc^2*Pi^4*zb^3 + 5220*nc^3*Pi^4*zb^3 + 6930*nc^4*Pi^4*zb^3 - 
      1565730*zb^4 - 426570*nc*zb^4 + 1980450*nc^2*zb^4 - 37670*nc^3*zb^4 - 
      126360*nc*nf*zb^4 + 95400*nc^2*nf*zb^4 - 186300*Pi^2*zb^4 - 
      42360*nc*Pi^2*zb^4 + 323760*nc^3*Pi^2*zb^4 + 2880*nc^2*nf*Pi^2*zb^4 + 
      311040*Zeta[3] + 4926960*nc^2*Zeta[3] - 6568560*nc^4*Zeta[3] - 
      1226880*nc*nf*Zeta[3] + 1209600*nc^3*nf*Zeta[3] + 1425600*zb*Zeta[3] + 
      1321920*nc*zb*Zeta[3] - 14850000*nc^2*zb*Zeta[3] - 
      966600*nc^3*zb*Zeta[3] + 16305840*nc^4*zb*Zeta[3] + 
      2661120*nc*nf*zb*Zeta[3] + 17280*nc^2*nf*zb*Zeta[3] - 
      2665440*nc^3*nf*zb*Zeta[3] - 3703320*zb^2*Zeta[3] - 
      3758400*nc*zb^2*Zeta[3] + 17706600*nc^2*zb^2*Zeta[3] + 
      4866480*nc^3*zb^2*Zeta[3] - 16174080*nc^4*zb^2*Zeta[3] - 
      2151360*nc*nf*zb^2*Zeta[3] - 25920*nc^2*nf*zb^2*Zeta[3] + 
      2203200*nc^3*nf*zb^2*Zeta[3] + 1966680*zb^3*Zeta[3] + 
      3317760*nc*zb^3*Zeta[3] - 7783560*nc^2*zb^3*Zeta[3] - 
      5001480*nc^3*zb^3*Zeta[3] + 6436800*nc^4*zb^3*Zeta[3] + 
      717120*nc*nf*zb^3*Zeta[3] + 8640*nc^2*nf*zb^3*Zeta[3] - 
      747360*nc^3*nf*zb^3*Zeta[3] - 881280*nc*zb^4*Zeta[3] + 
      1395360*nc^3*zb^4*Zeta[3]))/(311040*nc^3*(-1 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-11286 + 41084*nc^2 - 395390*nc^4 - 
      6824*nc*nf + 119384*nc^3*nf - 7680*nc^2*nf^2 - 3456*Pi^2 - 
      67188*nc^2*Pi^2 + 80148*nc^4*Pi^2 + 13728*nc*nf*Pi^2 - 
      15456*nc^3*nf*Pi^2 - 65367*zb + 608192*nc*zb - 281642*nc^2*zb + 
      77436*nc^3*zb + 1233353*nc^4*zb + 76076*nc*nf*zb - 5408*nc^2*nf*zb - 
      333476*nc^3*nf*zb + 19200*nc^2*nf^2*zb - 8856*Pi^2*zb + 
      6768*nc*Pi^2*zb + 224382*nc^2*Pi^2*zb + 1608*nc^3*Pi^2*zb - 
      238782*nc^4*Pi^2*zb - 37776*nc*nf*Pi^2*zb - 576*nc^2*nf*Pi^2*zb + 
      42240*nc^3*nf*Pi^2*zb + 387045*zb^2 - 1388992*nc*zb^2 + 
      472694*nc^2*zb^2 - 304962*nc^3*zb^2 - 1784741*nc^4*zb^2 - 
      157292*nc*nf*zb^2 - 14672*nc^2*nf*zb^2 + 432668*nc^3*nf*zb^2 - 
      21504*nc^2*nf^2*zb^2 + 43092*Pi^2*zb^2 - 2592*nc*Pi^2*zb^2 - 
      318054*nc^2*Pi^2*zb^2 - 41916*nc^3*Pi^2*zb^2 + 297390*nc^4*Pi^2*zb^2 + 
      41232*nc*nf*Pi^2*zb^2 + 1152*nc^2*nf*Pi^2*zb^2 - 
      45912*nc^3*nf*Pi^2*zb^2 - 542862*zb^3 + 1080168*nc*zb^3 - 
      243304*nc^2*zb^3 + 544102*nc^3*zb^3 + 1256212*nc^4*zb^3 + 
      115600*nc*nf*zb^3 + 40208*nc^2*nf*zb^3 - 289264*nc^3*nf*zb^3 + 
      13056*nc^2*nf^2*zb^3 - 42660*Pi^2*zb^3 - 13716*nc*Pi^2*zb^3 + 
      210390*nc^2*Pi^2*zb^3 + 69084*nc^3*Pi^2*zb^3 - 178494*nc^4*Pi^2*zb^3 - 
      21480*nc*nf*Pi^2*zb^3 - 720*nc^2*nf*Pi^2*zb^3 + 
      23928*nc^3*nf*Pi^2*zb^3 + 281070*zb^4 - 329876*nc*zb^4 - 
      14104*nc^2*zb^4 - 430094*nc^3*zb^4 - 307490*nc^4*zb^4 - 
      27560*nc*nf*zb^4 - 24496*nc^2*nf*zb^4 + 70688*nc^3*nf*zb^4 - 
      3072*nc^2*nf^2*zb^4 + 11880*Pi^2*zb^4 + 12420*nc*Pi^2*zb^4 - 
      49530*nc^2*Pi^2*zb^4 - 38472*nc^3*Pi^2*zb^4 + 39738*nc^4*Pi^2*zb^4 + 
      4296*nc*nf*Pi^2*zb^4 + 144*nc^2*nf*Pi^2*zb^4 - 4800*nc^3*nf*Pi^2*zb^4 - 
      48600*zb^5 + 30508*nc*zb^5 + 25272*nc^2*zb^5 + 112302*nc^3*zb^5 - 
      1944*nc^4*zb^5 + 4368*nc^2*nf*zb^5 - 2880*nc*Pi^2*zb^5 + 
      7104*nc^3*Pi^2*zb^5 + 570240*Zeta[3] - 1260576*nc^2*Zeta[3] + 
      695520*nc^4*Zeta[3] - 1591488*zb*Zeta[3] + 95040*nc*zb*Zeta[3] + 
      3526416*nc^2*zb*Zeta[3] - 245376*nc^3*zb*Zeta[3] - 
      1940976*nc^4*zb*Zeta[3] + 1757376*zb^2*Zeta[3] - 
      190080*nc*zb^2*Zeta[3] - 3901392*nc^2*zb^2*Zeta[3] + 
      490752*nc^3*zb^2*Zeta[3] + 2143152*nc^4*zb^2*Zeta[3] - 
      920160*zb^3*Zeta[3] + 118800*nc*zb^3*Zeta[3] + 
      2044440*nc^2*zb^3*Zeta[3] - 306720*nc^3*zb^3*Zeta[3] - 
      1122120*nc^4*zb^3*Zeta[3] + 184032*zb^4*Zeta[3] - 
      23760*nc*zb^4*Zeta[3] - 408888*nc^2*zb^4*Zeta[3] + 
      61344*nc^3*zb^4*Zeta[3] + 224424*nc^4*zb^4*Zeta[3]))/
    (10368*nc^3*(-2 + zb)*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-5184 - 5184*nc^2 + 73008*zb + 
      164568*nc^2*zb + 468552*nc^4*zb - 28560*nc*nf*zb - 167600*nc^3*nf*zb + 
      12800*nc^2*nf^2*zb + 14904*Pi^2*zb + 61752*nc^2*Pi^2*zb - 
      89232*nc^4*Pi^2*zb - 15744*nc*nf*Pi^2*zb + 21408*nc^3*nf*Pi^2*zb + 
      542430*zb^2 - 1160672*nc*zb^2 + 22766*nc^2*zb^2 - 109504*nc^3*zb^2 - 
      1179716*nc^4*zb^2 - 64520*nc*nf*zb^2 + 17152*nc^2*nf*zb^2 + 
      338216*nc^3*nf*zb^2 - 21120*nc^2*nf^2*zb^2 + 13356*Pi^2*zb^2 - 
      34704*nc*Pi^2*zb^2 - 182916*nc^2*Pi^2*zb^2 - 912*nc^3*Pi^2*zb^2 + 
      197496*nc^4*Pi^2*zb^2 + 29952*nc*nf*Pi^2*zb^2 - 
      39024*nc^3*nf*Pi^2*zb^2 - 1574991*zb^3 + 1684676*nc*zb^3 + 
      20083*nc^2*zb^3 + 310732*nc^3*zb^3 + 1324556*nc^4*zb^3 + 
      107720*nc*nf*zb^3 + 15680*nc^2*nf*zb^3 - 332728*nc^3*nf*zb^3 + 
      17792*nc^2*nf^2*zb^3 - 37044*Pi^2*zb^3 + 36504*nc*Pi^2*zb^3 + 
      181668*nc^2*Pi^2*zb^3 + 36984*nc^3*Pi^2*zb^3 - 181608*nc^4*Pi^2*zb^3 - 
      22080*nc*nf*Pi^2*zb^3 + 28464*nc^3*nf*Pi^2*zb^3 + 1214622*zb^4 - 
      776386*nc*zb^4 - 277468*nc^2*zb^4 - 445678*nc^3*zb^4 - 
      414254*nc^4*zb^4 - 19472*nc*nf*zb^4 - 20960*nc^2*nf*zb^4 + 
      102760*nc^3*nf*zb^4 - 5216*nc^2*nf^2*zb^4 + 5544*Pi^2*zb^4 + 
      216*nc*Pi^2*zb^4 - 42456*nc^2*Pi^2*zb^4 - 35448*nc^3*Pi^2*zb^4 + 
      52584*nc^4*Pi^2*zb^4 + 5520*nc*nf*Pi^2*zb^4 - 7152*nc^3*nf*Pi^2*zb^4 - 
      282204*zb^5 + 112108*nc*zb^5 + 119772*nc^2*zb^5 + 158844*nc^3*zb^5 - 
      5832*nc^4*zb^5 - 7344*nc*nf*zb^5 + 4416*nc^2*nf*zb^5 + 3888*Pi^2*zb^5 - 
      4896*nc*Pi^2*zb^5 - 5184*nc^2*Pi^2*zb^5 + 8592*nc^3*Pi^2*zb^5 - 
      1296*zb^6 + 972*nc^2*zb^6 - 615168*zb*Zeta[3] + 
      1392768*nc^2*zb*Zeta[3] - 784512*nc^4*zb*Zeta[3] + 
      1213056*zb^2*Zeta[3] - 214272*nc*zb^2*Zeta[3] - 
      2700864*nc^2*zb^2*Zeta[3] + 454464*nc^3*zb^2*Zeta[3] + 
      1517184*nc^4*zb^2*Zeta[3] - 905472*zb^3*Zeta[3] + 
      235008*nc*zb^3*Zeta[3] + 2004480*nc^2*zb^3*Zeta[3] - 
      508032*nc^3*zb^3*Zeta[3] - 1124928*nc^4*zb^3*Zeta[3] + 
      226368*zb^4*Zeta[3] - 63936*nc*zb^4*Zeta[3] - 
      501120*nc^2*zb^4*Zeta[3] + 140400*nc^3*zb^4*Zeta[3] + 
      281232*nc^4*zb^4*Zeta[3]))/(20736*nc^3*(-2 + zb)*zb^2) + 
   Log[MH2/muf2]^2*(-((-1 + nc)*(1 + nc)*(144 + 784*nc^2 - 1412*nc^4 - 
         160*nc*nf + 336*nc^3*nf - 16*nc^2*nf^2 + 192*Pi^2 - 432*nc^2*Pi^2 + 
         240*nc^4*Pi^2 - 180*zb + 693*nc*zb - 1926*nc^2*zb - 1170*nc^3*zb + 
         2832*nc^4*zb + 324*nc*nf*zb + 30*nc^2*nf*zb - 588*nc^3*nf*zb + 
         24*nc^2*nf^2*zb - 288*Pi^2*zb + 648*nc^2*Pi^2*zb - 
         360*nc^4*Pi^2*zb + 36*zb^2 - 639*nc*zb^2 + 1142*nc^2*zb^2 + 
         1080*nc^3*zb^2 - 1420*nc^4*zb^2 - 164*nc*nf*zb^2 - 30*nc^2*nf*zb^2 + 
         252*nc^3*nf*zb^2 - 8*nc^2*nf^2*zb^2 + 96*Pi^2*zb^2 - 
         216*nc^2*Pi^2*zb^2 + 120*nc^4*Pi^2*zb^2 + 34*nc*zb^3 - 
         262*nc^3*zb^3 + 8*nc^2*nf*zb^3)*G[0, zb])/(288*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(288 + 1172*nc^2 - 3396*nc^4 - 248*nc*nf + 
        952*nc^3*nf - 64*nc^2*nf^2 + 480*Pi^2 - 1056*nc^2*Pi^2 + 
        576*nc^4*Pi^2 + 648*zb + 1441*nc*zb - 6740*nc^2*zb - 4233*nc^3*zb + 
        9436*nc^4*zb + 920*nc*nf*zb - 168*nc^2*nf*zb - 2232*nc^3*nf*zb + 
        128*nc^2*nf^2*zb - 1104*Pi^2*zb + 120*nc*Pi^2*zb + 
        2448*nc^2*Pi^2*zb - 216*nc^3*Pi^2*zb - 1344*nc^4*Pi^2*zb - 
        1512*zb^2 - 3900*nc*zb^2 + 10320*nc^2*zb^2 + 10044*nc^3*zb^2 - 
        10920*nc^4*zb^2 - 1248*nc*nf*zb^2 + 120*nc^2*nf*zb^2 + 
        2160*nc^3*nf*zb^2 - 96*nc^2*nf^2*zb^2 + 936*Pi^2*zb^2 - 
        180*nc*Pi^2*zb^2 - 2088*nc^2*Pi^2*zb^2 + 324*nc^3*Pi^2*zb^2 + 
        1152*nc^4*Pi^2*zb^2 + 576*zb^3 + 2739*nc*zb^3 - 4752*nc^2*zb^3 - 
        7915*nc^3*zb^3 + 4880*nc^4*zb^3 + 576*nc*nf*zb^3 + 112*nc^2*nf*zb^3 - 
        880*nc^3*nf*zb^3 + 32*nc^2*nf^2*zb^3 - 312*Pi^2*zb^3 + 
        60*nc*Pi^2*zb^3 + 696*nc^2*Pi^2*zb^3 - 108*nc^3*Pi^2*zb^3 - 
        384*nc^4*Pi^2*zb^3 - 280*nc*zb^4 + 2072*nc^3*zb^4 - 64*nc^2*nf*zb^4)*
       G[1, zb])/(1152*nc^3*(-1 + zb)*zb) - 
     ((-1 + nc)*(1 + nc)*(-198*nc^2 + 198*nc^4 + 36*nc*nf - 36*nc^3*nf - 
        48*zb - 60*nc*zb + 393*nc^2*zb + 90*nc^3*zb - 345*nc^4*zb - 
        54*nc*nf*zb + 54*nc^3*nf*zb + 48*zb^2 + 60*nc*zb^2 - 195*nc^2*zb^2 - 
        90*nc^3*zb^2 + 147*nc^4*zb^2 + 18*nc*nf*zb^2 - 18*nc^3*nf*zb^2 - 
        16*nc*zb^3 + 24*nc^3*zb^3)*G[0, 0, zb])/(24*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(12 + 152*nc^2 - 164*nc^4 - 32*nc*nf + 32*nc^3*nf - 
        24*zb - 304*nc^2*zb + 328*nc^4*zb + 64*nc*nf*zb - 64*nc^3*nf*zb - 
        22*zb^2 - 45*nc*zb^2 + 308*nc^2*zb^2 + 75*nc^3*zb^2 - 286*nc^4*zb^2 - 
        48*nc*nf*zb^2 + 48*nc^3*nf*zb^2 + 34*zb^3 + 45*nc*zb^3 - 
        156*nc^2*zb^3 - 75*nc^3*zb^3 + 122*nc^4*zb^3 + 16*nc*nf*zb^3 - 
        16*nc^3*nf*zb^3 - 12*nc*zb^4 + 20*nc^3*zb^4)*G[0, 1, zb])/
      (32*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(36 + 456*nc^2 - 
        492*nc^4 - 96*nc*nf + 96*nc^3*nf + 108*zb + 21*nc*zb - 1356*nc^2*zb + 
        13*nc^3*zb + 1248*nc^4*zb + 216*nc*nf*zb - 8*nc^2*nf*zb - 
        216*nc^3*nf*zb - 336*zb^2 - 198*nc*zb^2 + 1590*nc^2*zb^2 + 
        228*nc^3*zb^2 - 1254*nc^4*zb^2 - 180*nc*nf*zb^2 + 12*nc^2*nf*zb^2 + 
        180*nc^3*nf*zb^2 + 192*zb^3 + 261*nc*zb^3 - 690*nc^2*zb^3 - 
        317*nc^3*zb^3 + 498*nc^4*zb^3 + 60*nc*nf*zb^3 - 4*nc^2*nf*zb^3 - 
        60*nc^3*nf*zb^3 - 84*nc*zb^4 + 100*nc^3*zb^4)*G[1, 0, zb])/
      (96*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-72 - 296*nc^2 + 
        456*nc^4 + 80*nc*nf - 96*nc^3*nf - 120*zb - 7*nc*zb + 896*nc^2*zb - 
        109*nc^3*zb - 864*nc^4*zb - 128*nc*nf*zb + 32*nc^2*nf*zb + 
        144*nc^3*nf*zb + 156*zb^2 + 176*nc*zb^2 - 664*nc^2*zb^2 - 
        160*nc^3*zb^2 + 552*nc^4*zb^2 + 64*nc*nf*zb^2 - 16*nc^2*nf*zb^2 - 
        72*nc^3*nf*zb^2 - 112*nc*zb^3 + 112*nc^3*zb^3)*G[1, 1, zb])/
      (192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 1, zb])/(24*(-1 + zb)) + (6*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*
       G[0, 0, 0, zb])/nc^3 - (7*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*
       G[0, 0, 1, zb])/(2*nc^3*zb) - (7*(-1 + nc)^3*(1 + nc)^3*
       (2 - 2*zb + zb^2)*G[0, 1, 0, zb])/(2*nc^3*zb) + 
     ((-1 + nc)^2*(1 + nc)^2*(-5 + 6*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 1, zb])/
      (4*nc^3*zb) - ((-1 + nc)*(1 + nc)*(28 - 56*nc^2 + 28*nc^4 - 38*zb + 
        8*nc*zb + 76*nc^2*zb - 12*nc^3*zb - 38*nc^4*zb + 19*zb^2 - 
        4*nc*zb^2 - 38*nc^2*zb^2 + 6*nc^3*zb^2 + 19*nc^4*zb^2)*
       G[1, 0, 0, zb])/(4*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(64 - 128*nc^2 + 64*nc^4 - 88*zb + 18*nc*zb + 
        176*nc^2*zb - 30*nc^3*zb - 88*nc^4*zb + 44*zb^2 - 9*nc*zb^2 - 
        88*nc^2*zb^2 + 15*nc^3*zb^2 + 44*nc^4*zb^2)*G[1, 0, 1, zb])/
      (16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(40 - 88*nc^2 + 48*nc^4 - 68*zb + 
        26*nc*zb + 144*nc^2*zb - 38*nc^3*zb - 76*nc^4*zb + 34*zb^2 - 
        13*nc*zb^2 - 72*nc^2*zb^2 + 25*nc^3*zb^2 + 38*nc^4*zb^2)*
       G[1, 1, 0, zb])/(16*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(16 - 48*nc^2 + 32*nc^4 - 32*zb + 22*nc*zb + 
        88*nc^2*zb - 26*nc^3*zb - 56*nc^4*zb + 16*zb^2 - 11*nc*zb^2 - 
        44*nc^2*zb^2 + 27*nc^3*zb^2 + 28*nc^4*zb^2)*G[1, 1, 1, zb])/
      (32*nc^3*zb) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/4 + 
     ((-1 + nc)*(1 + nc)*(252*nc^2 - 3812*nc^4 + 18*nc*nf + 1138*nc^3*nf - 
        80*nc^2*nf^2 - 108*Pi^2 - 444*nc^2*Pi^2 + 684*nc^4*Pi^2 + 
        120*nc*nf*Pi^2 - 144*nc^3*nf*Pi^2 - 2052*zb + 1848*nc*zb - 
        636*nc^2*zb - 1230*nc^3*zb + 9942*nc^4*zb + 321*nc*nf*zb + 
        528*nc^2*nf*zb - 2535*nc^3*nf*zb + 144*nc^2*nf^2*zb + 18*Pi^2*zb - 
        225*nc*Pi^2*zb + 1026*nc^2*Pi^2*zb + 405*nc^3*Pi^2*zb - 
        1242*nc^4*Pi^2*zb - 180*nc*nf*Pi^2*zb + 216*nc^3*nf*Pi^2*zb + 
        2052*zb^2 - 1389*nc*zb^2 + 384*nc^2*zb^2 - 192*nc^3*zb^2 - 
        6130*nc^4*zb^2 - 339*nc*nf*zb^2 - 528*nc^2*nf*zb^2 + 
        1397*nc^3*nf*zb^2 - 64*nc^2*nf^2*zb^2 + 90*Pi^2*zb^2 + 
        225*nc*Pi^2*zb^2 - 582*nc^2*Pi^2*zb^2 - 405*nc^3*Pi^2*zb^2 + 
        558*nc^4*Pi^2*zb^2 + 60*nc*nf*Pi^2*zb^2 - 72*nc^3*nf*Pi^2*zb^2 - 
        351*nc*zb^3 + 1504*nc^3*zb^3 + 64*nc^2*nf*zb^3 - 60*nc*Pi^2*zb^3 + 
        108*nc^3*Pi^2*zb^3 + 8208*Zeta[3] - 15120*nc^2*Zeta[3] + 
        6912*nc^4*Zeta[3] - 12312*zb*Zeta[3] + 22680*nc^2*zb*Zeta[3] - 
        10368*nc^4*zb*Zeta[3] + 4104*zb^2*Zeta[3] - 7560*nc^2*zb^2*Zeta[3] + 
        3456*nc^4*zb^2*Zeta[3]))/(1728*nc^3*(-1 + zb))) + 
   Log[MH2/muf2]*(-((-1 + nc)*(1 + nc)*(1656 + 9408*nc^2 - 14936*nc^4 - 
         1920*nc*nf + 3328*nc^3*nf - 128*nc^2*nf^2 + 1728*Pi^2 - 
         4032*nc^2*Pi^2 + 2304*nc^4*Pi^2 - 2880*zb + 5841*nc*zb - 
         20064*nc^2*zb - 9591*nc^3*zb + 28752*nc^4*zb + 3648*nc*nf*zb + 
         60*nc^2*nf*zb - 5760*nc^3*nf*zb + 192*nc^2*nf^2*zb - 2592*Pi^2*zb + 
         6048*nc^2*Pi^2*zb - 3456*nc^4*Pi^2*zb + 1224*zb^2 - 5229*nc*zb^2 + 
         10656*nc^2*zb^2 + 8475*nc^3*zb^2 - 13816*nc^4*zb^2 - 
         1728*nc*nf*zb^2 - 60*nc^2*nf*zb^2 + 2432*nc^3*nf*zb^2 - 
         64*nc^2*nf^2*zb^2 + 864*Pi^2*zb^2 - 2016*nc^2*Pi^2*zb^2 + 
         1152*nc^4*Pi^2*zb^2 - 40*nc*zb^3 - 1604*nc^3*zb^3 + 16*nc^2*nf*zb^3)*
        G[0, 0, zb])/(576*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-1296 - 5124*nc^2 + 9808*nc^4 + 1128*nc*nf - 
        2360*nc^3*nf + 112*nc^2*nf^2 - 1152*Pi^2 + 2688*nc^2*Pi^2 - 
        1536*nc^4*Pi^2 + 2556*zb + 9720*nc^2*zb - 19668*nc^4*zb - 
        2160*nc*nf*zb + 4824*nc^3*nf*zb - 240*nc^2*nf^2*zb + 2304*Pi^2*zb - 
        5376*nc^2*Pi^2*zb + 3072*nc^4*Pi^2*zb - 2196*zb^2 + 3477*nc*zb^2 - 
        10212*nc^2*zb^2 - 7617*nc^3*zb^2 + 19008*nc^4*zb^2 + 
        1968*nc*nf*zb^2 + 168*nc^2*nf*zb^2 - 4224*nc^3*nf*zb^2 + 
        192*nc^2*nf^2*zb^2 - 1728*Pi^2*zb^2 + 4032*nc^2*Pi^2*zb^2 - 
        2304*nc^4*Pi^2*zb^2 + 1440*zb^3 - 3045*nc*zb^3 + 4320*nc^2*zb^3 + 
        6825*nc^3*zb^3 - 9148*nc^4*zb^3 - 792*nc*nf*zb^3 - 168*nc^2*nf*zb^3 + 
        1760*nc^3*nf*zb^3 - 64*nc^2*nf^2*zb^3 + 576*Pi^2*zb^3 - 
        1344*nc^2*Pi^2*zb^3 + 768*nc^4*Pi^2*zb^3 - 504*zb^4 - 48*nc*zb^4 + 
        1296*nc^2*zb^4 - 1756*nc^3*zb^4 - 144*nc*nf*zb^4 + 64*nc^2*nf*zb^4)*
       G[0, 1, zb])/(576*nc^3*(-1 + zb)*zb) - 
     ((-1 + nc)*(1 + nc)*(1296 + 4728*nc^2 - 9896*nc^4 - 1056*nc*nf + 
        2464*nc^3*nf - 128*nc^2*nf^2 + 1176*Pi^2 - 2688*nc^2*Pi^2 + 
        1512*nc^4*Pi^2 - 216*zb + 3032*nc*zb - 17924*nc^2*zb - 9872*nc^3*zb + 
        24492*nc^4*zb + 2960*nc*nf*zb - 336*nc^2*nf*zb - 5536*nc^3*nf*zb + 
        256*nc^2*nf^2*zb - 2736*Pi^2*zb + 216*nc*Pi^2*zb + 
        6264*nc^2*Pi^2*zb - 552*nc^3*Pi^2*zb - 3504*nc^4*Pi^2*zb - 
        1629*zb^2 - 8250*nc*zb^2 + 24054*nc^2*zb^2 + 22482*nc^3*zb^2 - 
        26145*nc^4*zb^2 - 3408*nc*nf*zb^2 + 408*nc^2*nf*zb^2 + 
        5160*nc^3*nf*zb^2 - 192*nc^2*nf^2*zb^2 + 2340*Pi^2*zb^2 - 
        324*nc*Pi^2*zb^2 - 5364*nc^2*Pi^2*zb^2 + 828*nc^3*Pi^2*zb^2 + 
        2988*nc^4*Pi^2*zb^2 + 549*zb^3 + 5370*nc*zb^3 - 10858*nc^2*zb^3 - 
        16470*nc^3*zb^3 + 11549*nc^4*zb^3 + 1504*nc*nf*zb^3 - 
        24*nc^2*nf*zb^3 - 2088*nc^3*nf*zb^3 + 64*nc^2*nf^2*zb^3 - 
        780*Pi^2*zb^3 + 108*nc*Pi^2*zb^3 + 1788*nc^2*Pi^2*zb^3 - 
        276*nc^3*Pi^2*zb^3 - 996*nc^4*Pi^2*zb^3 - 152*nc*zb^4 + 
        3764*nc^3*zb^4 - 48*nc^2*nf*zb^4)*G[1, 0, zb])/
      (576*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-918 - 464*nc^2 + 
        10302*nc^4 + 296*nc*nf - 3080*nc^3*nf + 224*nc^2*nf^2 - 1272*Pi^2 + 
        3000*nc^2*Pi^2 - 1680*nc^4*Pi^2 - 900*zb - 5054*nc*zb + 
        12064*nc^2*zb + 16038*nc^3*zb - 18748*nc^4*zb - 1792*nc*nf*zb + 
        704*nc^2*nf*zb + 4496*nc^3*nf*zb - 256*nc^2*nf^2*zb + 1896*Pi^2*zb - 
        480*nc*Pi^2*zb - 4416*nc^2*Pi^2*zb + 960*nc^3*Pi^2*zb + 
        2448*nc^4*Pi^2*zb - 1026*zb^2 + 4843*nc*zb^2 - 8504*nc^2*zb^2 - 
        20127*nc^3*zb^2 + 14162*nc^4*zb^2 + 1280*nc*nf*zb^2 - 
        16*nc^2*nf*zb^2 - 2896*nc^3*nf*zb^2 + 128*nc^2*nf^2*zb^2 - 
        948*Pi^2*zb^2 + 240*nc*Pi^2*zb^2 + 2208*nc^2*Pi^2*zb^2 - 
        648*nc^3*Pi^2*zb^2 - 1224*nc^4*Pi^2*zb^2 + 1728*zb^3 + 280*nc*zb^3 - 
        3312*nc^2*zb^3 + 8560*nc^3*zb^3 + 288*nc*nf*zb^3 - 224*nc^2*nf*zb^3)*
       G[1, 1, zb])/(1152*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(144 - 236*nc - 246*nc^2 - 686*nc^3 + 12*nc*nf + 
        8*nc^2*nf - 396*zb + 246*nc*zb + 648*nc^2*zb + 1311*nc^3*zb - 
        36*nc*nf*zb - 24*nc^2*nf*zb + 342*zb^2 + 60*nc*zb^2 - 492*nc^2*zb^2 - 
        861*nc^3*zb^2 + 24*nc*nf*zb^2 + 24*nc^2*nf*zb^2 - 90*zb^3 - 
        62*nc*zb^3 + 90*nc^2*zb^3 + 194*nc^3*zb^3 - 8*nc^2*nf*zb^3)*
       G[2, 1, zb])/(144*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-3520*nc^2 + 3520*nc^4 + 640*nc*nf - 640*nc^3*nf - 
        864*zb - 1095*nc*zb + 7008*nc^2*zb + 1785*nc^3*zb - 6144*nc^4*zb - 
        960*nc*nf*zb + 960*nc^3*nf*zb + 864*zb^2 + 1095*nc*zb^2 - 
        3488*nc^2*zb^2 - 1785*nc^3*zb^2 + 2624*nc^4*zb^2 + 320*nc*nf*zb^2 - 
        320*nc^3*nf*zb^2 - 292*nc*zb^3 + 476*nc^3*zb^3)*G[0, 0, 0, zb])/
      (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(72 + 1132*nc^2 - 1138*nc^4 - 
        232*nc*nf + 220*nc^3*nf - 168*zb - 2266*nc^2*zb + 2302*nc^4*zb + 
        472*nc*nf*zb - 448*nc^3*nf*zb - 123*zb^2 - 327*nc*zb^2 + 
        2244*nc^2*zb^2 + 627*nc^3*zb^2 - 2022*nc^4*zb^2 - 360*nc*nf*zb^2 + 
        342*nc^3*nf*zb^2 + 183*zb^3 + 327*nc*zb^3 - 1074*nc^2*zb^3 - 
        627*nc^3*zb^3 + 858*nc^4*zb^3 + 120*nc*nf*zb^3 - 114*nc^3*nf*zb^3 + 
        36*zb^4 - 92*nc*zb^4 - 36*nc^2*zb^4 + 172*nc^3*zb^4)*G[0, 0, 1, zb])/
      (48*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(90 + 1074*nc^2 - 
        1208*nc^4 - 228*nc*nf + 236*nc^3*nf - 204*zb - 2128*nc^2*zb + 
        2420*nc^4*zb + 460*nc*nf*zb - 476*nc^3*nf*zb - 84*zb^2 - 
        342*nc*zb^2 + 2130*nc^2*zb^2 + 627*nc^3*zb^2 - 2112*nc^4*zb^2 - 
        348*nc*nf*zb^2 + 360*nc^3*nf*zb^2 + 162*zb^3 + 342*nc*zb^3 - 
        1040*nc^2*zb^3 - 627*nc^3*zb^3 + 900*nc^4*zb^3 + 116*nc*nf*zb^3 - 
        120*nc^3*nf*zb^3 + 36*zb^4 - 96*nc*zb^4 - 36*nc^2*zb^4 + 
        172*nc^3*zb^4)*G[0, 1, 0, zb])/(48*nc^3*(-1 + zb)*zb) - 
     ((-1 + nc)*(1 + nc)*(270 + 1028*nc^2 - 1254*nc^4 - 272*nc*nf + 
        264*nc^3*nf - 588*zb - 2104*nc^2*zb + 2604*nc^4*zb + 568*nc*nf*zb - 
        552*nc^3*nf*zb + 243*zb^2 - 270*nc*zb^2 + 2184*nc^2*zb^2 + 
        762*nc^3*zb^2 - 2313*nc^4*zb^2 - 444*nc*nf*zb^2 + 432*nc^3*nf*zb^2 + 
        3*zb^3 + 270*nc*zb^3 - 1036*nc^2*zb^3 - 762*nc^3*zb^3 + 
        963*nc^4*zb^3 + 148*nc*nf*zb^3 - 144*nc^3*nf*zb^3 + 72*zb^4 - 
        72*nc*zb^4 - 72*nc^2*zb^4 + 208*nc^3*zb^4)*G[0, 1, 1, zb])/
      (96*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(216 + 2164*nc^2 - 
        2380*nc^4 - 472*nc*nf + 472*nc^3*nf + 504*zb + 192*nc*zb - 
        6440*nc^2*zb - 226*nc^3*zb + 5936*nc^4*zb + 1040*nc*nf*zb - 
        8*nc^2*nf*zb - 1040*nc^3*nf*zb - 1650*zb^2 - 1125*nc*zb^2 + 
        7554*nc^2*zb^2 + 1671*nc^3*zb^2 - 5904*nc^4*zb^2 - 852*nc*nf*zb^2 + 
        12*nc^2*nf*zb^2 + 852*nc^3*nf*zb^2 + 930*zb^3 + 1353*nc*zb^3 - 
        3278*nc^2*zb^3 - 1865*nc^3*zb^3 + 2348*nc^4*zb^3 + 284*nc*nf*zb^3 - 
        4*nc^2*nf*zb^3 - 284*nc^3*nf*zb^3 - 420*nc*zb^4 + 540*nc^3*zb^4)*
       G[1, 0, 0, zb])/(96*nc^3*(-1 + zb)*zb) - 
     ((-1 + nc)*(1 + nc)*(216 + 1372*nc^2 - 1544*nc^4 - 328*nc*nf + 
        320*nc^3*nf + 114*zb + 118*nc*zb - 4196*nc^2*zb - 64*nc^3*zb + 
        3950*nc^4*zb + 752*nc*nf*zb - 16*nc^2*nf*zb - 728*nc^3*nf*zb - 
        843*zb^2 - 708*nc*zb^2 + 5076*nc^2*zb^2 + 1008*nc^3*zb^2 - 
        3969*nc^4*zb^2 - 660*nc*nf*zb^2 + 24*nc^2*nf*zb^2 + 
        612*nc^3*nf*zb^2 + 477*zb^3 + 870*nc*zb^3 - 2304*nc^2*zb^3 - 
        1216*nc^3*zb^3 + 1563*nc^4*zb^3 + 252*nc*nf*zb^3 - 8*nc^2*nf*zb^3 - 
        204*nc^3*nf*zb^3 + 36*zb^4 - 280*nc*zb^4 + 52*nc^2*zb^4 + 
        368*nc^3*zb^4 - 16*nc*nf*zb^4)*G[1, 0, 1, zb])/
      (96*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-117 - 478*nc^2 + 
        705*nc^4 + 136*nc*nf - 156*nc^3*nf - 174*zb + 23*nc*zb + 
        1232*nc^2*zb + 35*nc^3*zb - 1192*nc^4*zb - 188*nc*nf*zb + 
        16*nc^2*nf*zb + 208*nc^3*nf*zb + 204*zb^2 + 185*nc*zb^2 - 
        883*nc^2*zb^2 - 358*nc^3*zb^2 + 770*nc^4*zb^2 + 94*nc*nf*zb^2 - 
        8*nc^2*nf*zb^2 - 104*nc^3*nf*zb^2 + 36*zb^3 - 136*nc*zb^3 - 
        36*nc^2*zb^3 + 180*nc^3*zb^3)*G[1, 1, 0, zb])/(48*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(-126 - 274*nc^2 + 700*nc^4 + 112*nc*nf - 
        160*nc^3*nf - 12*zb + 11*nc*zb + 1068*nc^2*zb - 161*nc^3*zb - 
        1368*nc^4*zb - 204*nc*nf*zb + 48*nc^2*nf*zb + 252*nc^3*nf*zb + 
        45*zb^2 + 167*nc*zb^2 - 831*nc^2*zb^2 - 239*nc^3*zb^2 + 
        840*nc^4*zb^2 + 114*nc*nf*zb^2 - 24*nc^2*nf*zb^2 - 126*nc^3*nf*zb^2 + 
        54*zb^3 - 136*nc*zb^3 - 10*nc^2*zb^3 + 184*nc^3*zb^3 - 8*nc*nf*zb^3)*
       G[1, 1, 1, zb])/(96*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(18*nc^2 + 30*zb + 7*nc*zb - 46*nc^2*zb - 
        8*nc^3*zb + 4*nc*nf*zb - 39*zb^2 - 20*nc*zb^2 + 62*nc^2*zb^2 - 
        14*nc^3*zb^2 - 8*nc*nf*zb^2 + 9*zb^3 + 16*nc*zb^3 - 31*nc^2*zb^3 + 
        16*nc^3*zb^3 + 4*nc*nf*zb^3)*G[1, 2, 1, zb])/(24*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(-3 - 42*nc + 15*nc^2 - 2*nc^3 + 9*zb + 66*nc*zb - 
        27*nc^2*zb - 6*zb^2 - 42*nc*zb^2 + 12*nc^2*zb^2 - 12*nc^3*zb^2 + 
        10*nc*zb^3 + 6*nc^3*zb^3)*G[2, 1, 0, zb])/(12*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-108 - 96*nc + 194*nc^2 - 16*nc^3 - 20*nc*nf + 
        270*zb + 156*nc*zb - 564*nc^2*zb + 12*nc^3*zb + 60*nc*nf*zb - 
        207*zb^2 - 132*nc*zb^2 + 525*nc^2*zb^2 - 84*nc^3*zb^2 - 
        60*nc*nf*zb^2 + 45*zb^3 + 40*nc*zb^3 - 155*nc^2*zb^3 + 40*nc^3*zb^3 + 
        20*nc*nf*zb^3)*G[2, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-78 - 12*nc + 96*nc^2 - 12*nc*nf + 180*zb + 
        24*nc*zb - 306*nc^2*zb - 6*nc^3*zb + 36*nc*nf*zb - 129*zb^2 - 
        48*nc*zb^2 + 303*nc^2*zb^2 - 6*nc^3*zb^2 - 36*nc*nf*zb^2 + 27*zb^3 + 
        20*nc*zb^3 - 93*nc^2*zb^3 + 4*nc^3*zb^3 + 12*nc*nf*zb^3)*
       G[2, 2, 1, zb])/(24*nc^3*(-1 + zb)) + 
     (30*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, zb])/nc^3 - 
     ((-1 + nc)^2*(1 + nc)^2*(-312 + 294*nc^2 + 316*zb - 298*nc^2*zb - 
        158*zb^2 + 149*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(8*nc^3*zb) - 
     ((-1 + nc)^2*(1 + nc)^2*(-304 + 306*nc^2 + 306*zb - 308*nc^2*zb - 
        153*zb^2 + 154*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(132 - 290*nc^2 + 142*nc^4 - 138*zb + 302*nc^2*zb - 
        148*nc^4*zb + 69*zb^2 - 151*nc^2*zb^2 + 74*nc^4*zb^2)*
       G[0, 0, 1, 1, zb])/(8*nc^3*zb) - 
     ((-1 + nc)^2*(1 + nc)^2*(-151 + 155*nc^2)*(2 - 2*zb + zb^2)*
       G[0, 1, 0, 0, zb])/(8*nc^3*zb) + 
     ((-1 + nc)^2*(1 + nc)^2*(-192 + 188*nc^2 + 194*zb - 190*nc^2*zb - 
        97*zb^2 + 95*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(138 - 284*nc^2 + 162*nc^4 - 142*zb + 292*nc^2*zb - 
        166*nc^4*zb + 71*zb^2 - 146*nc^2*zb^2 + 83*nc^4*zb^2)*
       G[0, 1, 1, 0, zb])/(8*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(36 - 114*nc^2 + 66*nc^4 - 40*zb + 122*nc^2*zb - 
        70*nc^4*zb + 20*zb^2 - 61*nc^2*zb^2 + 35*nc^4*zb^2)*
       G[0, 1, 1, 1, zb])/(8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
       (2 - 2*zb + zb^2)*G[0, 1, 2, 1, zb])/(2*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(612 - 1224*nc^2 + 612*nc^4 - 804*zb + 146*nc*zb + 
        1608*nc^2*zb - 238*nc^3*zb - 804*nc^4*zb + 402*zb^2 - 73*nc*zb^2 - 
        804*nc^2*zb^2 + 119*nc^3*zb^2 + 402*nc^4*zb^2)*G[1, 0, 0, 0, zb])/
      (16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(388 - 760*nc^2 + 372*nc^4 - 
        526*zb + 84*nc*zb + 1026*nc^2*zb - 164*nc^3*zb - 500*nc^4*zb + 
        275*zb^2 - 42*nc*zb^2 - 525*nc^2*zb^2 + 82*nc^3*zb^2 + 
        250*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 0, 0, 1, zb])/
      (16*nc^3*zb) + ((-1 + nc)*(1 + nc)*(190 - 382*nc^2 + 192*nc^4 - 
        256*zb + 44*nc*zb + 514*nc^2*zb - 82*nc^3*zb - 258*nc^4*zb + 
        134*zb^2 - 22*nc*zb^2 - 263*nc^2*zb^2 + 41*nc^3*zb^2 + 
        129*nc^4*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 0, 1, 0, zb])/
      (8*nc^3*zb) - ((-1 + nc)*(1 + nc)*(160 - 352*nc^2 + 176*nc^4 - 236*zb + 
        36*nc*zb + 496*nc^2*zb - 100*nc^3*zb - 246*nc^4*zb + 130*zb^2 - 
        18*nc*zb^2 - 260*nc^2*zb^2 + 50*nc^3*zb^2 + 123*nc^4*zb^2 - 8*zb^3 + 
        8*nc^2*zb^3)*G[1, 0, 1, 1, zb])/(16*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(276 - 600*nc^2 + 324*nc^4 - 426*zb + 136*nc*zb + 
        900*nc^2*zb - 212*nc^3*zb - 474*nc^4*zb + 213*zb^2 - 68*nc*zb^2 - 
        450*nc^2*zb^2 + 130*nc^3*zb^2 + 237*nc^4*zb^2)*G[1, 1, 0, 0, zb])/
      (16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(168 - 360*nc^2 + 192*nc^4 - 
        272*zb + 82*nc*zb + 560*nc^2*zb - 138*nc^3*zb - 288*nc^4*zb + 
        148*zb^2 - 41*nc*zb^2 - 292*nc^2*zb^2 + 89*nc^3*zb^2 + 
        144*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 1, 0, 1, zb])/
      (16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(88 - 228*nc^2 + 148*nc^4 - 160*zb + 
        60*nc*zb + 400*nc^2*zb - 104*nc^3*zb - 242*nc^4*zb + 86*zb^2 - 
        30*nc*zb^2 - 206*nc^2*zb^2 + 80*nc^3*zb^2 + 121*nc^4*zb^2 - 4*zb^3 + 
        4*nc^2*zb^3)*G[1, 1, 1, 0, zb])/(16*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(32 - 152*nc^2 + 104*nc^4 - 82*zb + 50*nc*zb + 
        288*nc^2*zb - 66*nc^3*zb - 186*nc^4*zb + 53*zb^2 - 33*nc*zb^2 - 
        156*nc^2*zb^2 + 81*nc^3*zb^2 + 93*nc^4*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*
       G[1, 1, 1, 1, zb])/(32*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 - 2*nc^2*zb + 2*nc^3*zb + 3*zb^2 + 
        2*nc*zb^2 - 2*nc^2*zb^2 + 2*nc^3*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*
       G[1, 1, 2, 1, zb])/(4*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(2*nc^2 - zb - nc^2*zb + 2*zb^2 - nc^2*zb^2 + 
        2*nc^3*zb^2 - zb^3 + nc^2*zb^3)*G[1, 2, 1, 0, zb])/(2*nc^3*zb) + 
     ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 - 8*zb + 12*nc^2*zb + 25*zb^2 + 
        4*nc*zb^2 - 27*nc^2*zb^2 + 12*nc^3*zb^2 - 14*zb^3 + 14*nc^2*zb^3)*
       G[1, 2, 1, 1, zb])/(8*nc^3*zb) - 
     ((-1 + nc)*(1 + nc)*(-6 - 2*nc^2 - 2*zb + 10*nc^2*zb + 13*zb^2 + 
        4*nc*zb^2 - 17*nc^2*zb^2 + 2*nc^3*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*
       G[1, 2, 2, 1, zb])/(4*nc^3*zb) - (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 1, 1, 0, zb])/(4*nc^3) + (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 1, 1, 1, zb])/(4*nc^3) - (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 1, 2, 1, zb])/(2*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 2, 1, 0, zb])/(2*nc^3) - (11*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 2, 1, 1, zb])/(4*nc^3) + (3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
       G[2, 2, 2, 1, zb])/nc^3 + ((-1 + nc)*(1 + nc)*G[0, zb]*
       (-216 + 6374*nc^2 - 20002*nc^4 - 860*nc*nf + 5412*nc^3*nf - 
        320*nc^2*nf^2 - 216*Pi^2 - 3264*nc^2*Pi^2 + 4008*nc^4*Pi^2 + 
        672*nc*nf*Pi^2 - 768*nc^3*nf*Pi^2 - 10638*zb + 7806*nc*zb - 
        9192*nc^2*zb - 1038*nc^3*zb + 47766*nc^4*zb + 2676*nc*nf*zb + 
        1476*nc^2*nf*zb - 11532*nc^3*nf*zb + 576*nc^2*nf^2*zb - 684*Pi^2*zb - 
        810*nc*Pi^2*zb + 7092*nc^2*Pi^2*zb + 2070*nc^3*Pi^2*zb - 
        7200*nc^4*Pi^2*zb - 1008*nc*nf*Pi^2*zb + 1152*nc^3*nf*Pi^2*zb + 
        12258*zb^2 - 6213*nc*zb^2 + 1414*nc^2*zb^2 - 4839*nc^3*zb^2 - 
        27764*nc^4*zb^2 - 1816*nc*nf*zb^2 - 1548*nc^2*nf*zb^2 + 
        6120*nc^3*nf*zb^2 - 256*nc^2*nf^2*zb^2 + 900*Pi^2*zb^2 + 
        810*nc*Pi^2*zb^2 - 3828*nc^2*Pi^2*zb^2 - 2070*nc^3*Pi^2*zb^2 + 
        3192*nc^4*Pi^2*zb^2 + 336*nc*nf*Pi^2*zb^2 - 384*nc^3*nf*Pi^2*zb^2 - 
        1404*zb^3 - 759*nc*zb^3 + 1404*nc^2*zb^3 + 7227*nc^3*zb^3 + 
        280*nc^2*nf*zb^3 - 216*nc*Pi^2*zb^3 + 552*nc^3*Pi^2*zb^3 + 
        37152*Zeta[3] - 77760*nc^2*Zeta[3] + 40608*nc^4*Zeta[3] - 
        55728*zb*Zeta[3] + 116640*nc^2*zb*Zeta[3] - 60912*nc^4*zb*Zeta[3] + 
        18576*zb^2*Zeta[3] - 38880*nc^2*zb^2*Zeta[3] + 
        20304*nc^4*zb^2*Zeta[3]))/(1728*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-12960 + 19440*nc^2 - 292780*nc^4 - 8370*nc*nf + 
        86090*nc^3*nf - 4000*nc^2*nf^2 - 8100*Pi^2 - 21840*nc^2*Pi^2 + 
        75060*nc^4*Pi^2 + 6000*nc*nf*Pi^2 - 18960*nc^3*nf*Pi^2 + 
        960*nc^2*nf^2*Pi^2 + 3996*Pi^4 - 5940*nc^2*Pi^4 + 1152*nc^4*Pi^4 - 
        224775*zb - 422955*nc*zb + 249870*nc^2*zb - 210045*nc^3*zb + 
        831015*nc^4*zb - 22305*nc*nf*zb + 58920*nc^2*nf*zb - 
        236235*nc^3*nf*zb + 11280*nc^2*nf^2*zb + 4860*Pi^2*zb - 
        35550*nc*Pi^2*zb + 86400*nc^2*Pi^2*zb + 64800*nc^3*Pi^2*zb - 
        159300*nc^4*Pi^2*zb - 14040*nc*nf*Pi^2*zb + 33840*nc^3*nf*Pi^2*zb - 
        1440*nc^2*nf^2*Pi^2*zb - 5994*Pi^4*zb + 8910*nc^2*Pi^4*zb - 
        1728*nc^4*Pi^4*zb + 269325*zb^2 + 477270*nc*zb^2 - 378120*nc^2*zb^2 + 
        201720*nc^3*zb^2 - 538235*nc^4*zb^2 + 44715*nc*nf*zb^2 - 
        60900*nc^2*nf*zb^2 + 150145*nc^3*nf*zb^2 - 7280*nc^2*nf^2*zb^2 + 
        3240*Pi^2*zb^2 + 34470*nc*Pi^2*zb^2 - 64560*nc^2*Pi^2*zb^2 - 
        59940*nc^3*Pi^2*zb^2 + 84240*nc^4*Pi^2*zb^2 + 8040*nc*nf*Pi^2*zb^2 - 
        14880*nc^3*nf*Pi^2*zb^2 + 480*nc^2*nf^2*Pi^2*zb^2 + 1998*Pi^4*zb^2 - 
        2970*nc^2*Pi^4*zb^2 + 576*nc^4*Pi^4*zb^2 - 31590*zb^3 - 
        69075*nc*zb^3 + 108810*nc^2*zb^3 - 36675*nc^3*zb^3 - 
        14040*nc*nf*zb^3 + 5180*nc^2*nf*zb^3 - 4200*nc*Pi^2*zb^3 + 
        17580*nc^3*Pi^2*zb^3 + 48600*Zeta[3] - 680400*nc^2*Zeta[3] + 
        774360*nc^4*Zeta[3] + 129600*nc*nf*Zeta[3] - 129600*nc^3*nf*Zeta[3] - 
        208980*zb*Zeta[3] - 194400*nc*zb*Zeta[3] + 1357560*nc^2*zb*Zeta[3] + 
        380700*nc^3*zb*Zeta[3] - 1362420*nc^4*zb*Zeta[3] - 
        194400*nc*nf*zb*Zeta[3] + 194400*nc^3*nf*zb*Zeta[3] + 
        160380*zb^2*Zeta[3] + 194400*nc*zb^2*Zeta[3] - 
        677160*nc^2*zb^2*Zeta[3] - 380700*nc^3*zb^2*Zeta[3] + 
        588060*nc^4*zb^2*Zeta[3] + 64800*nc*nf*zb^2*Zeta[3] - 
        64800*nc^3*nf*zb^2*Zeta[3] - 51840*nc*zb^3*Zeta[3] + 
        101520*nc^3*zb^3*Zeta[3]))/(51840*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(567 + 160*nc^2 + 28545*nc^4 - 220*nc*nf - 
        9172*nc^3*nf + 640*nc^2*nf^2 + 540*Pi^2 + 4356*nc^2*Pi^2 - 
        5688*nc^4*Pi^2 - 1008*nc*nf*Pi^2 + 1152*nc^3*nf*Pi^2 + 5049*zb - 
        42756*nc*zb + 18320*nc^2*zb - 9444*nc^3*zb - 79945*nc^4*zb - 
        4940*nc*nf*zb + 488*nc^2*nf*zb + 21612*nc^3*nf*zb - 
        1280*nc^2*nf^2*zb + 576*Pi^2*zb - 588*nc*Pi^2*zb - 
        13140*nc^2*Pi^2*zb + 108*nc^3*Pi^2*zb + 14508*nc^4*Pi^2*zb + 
        2304*nc*nf*Pi^2*zb - 2592*nc^3*nf*Pi^2*zb - 22572*zb^2 + 
        74988*nc*zb^2 - 28944*nc^2*zb^2 + 23064*nc^3*zb^2 + 
        101556*nc^4*zb^2 + 9936*nc*nf*zb^2 + 1992*nc^2*nf*zb^2 - 
        23760*nc^3*nf*zb^2 + 1152*nc^2*nf^2*zb^2 - 2970*Pi^2*zb^2 - 
        432*nc*Pi^2*zb^2 + 16020*nc^2*Pi^2*zb^2 + 2808*nc^3*Pi^2*zb^2 - 
        14778*nc^4*Pi^2*zb^2 - 1944*nc*nf*Pi^2*zb^2 + 2160*nc^3*nf*Pi^2*
         zb^2 + 19764*zb^3 - 32334*nc*zb^3 + 7656*nc^2*zb^3 - 
        31762*nc^3*zb^3 - 50156*nc^4*zb^3 - 4776*nc*nf*zb^3 - 
        3152*nc^2*nf*zb^3 + 11320*nc^3*nf*zb^3 - 512*nc^2*nf^2*zb^3 + 
        1854*Pi^2*zb^3 + 1692*nc*Pi^2*zb^3 - 7236*nc^2*Pi^2*zb^3 - 
        3636*nc^3*Pi^2*zb^3 + 5958*nc^4*Pi^2*zb^3 + 648*nc*nf*Pi^2*zb^3 - 
        720*nc^3*nf*Pi^2*zb^3 - 2808*zb^4 + 102*nc*zb^4 + 2808*nc^2*zb^4 + 
        18078*nc^3*zb^4 + 672*nc^2*nf*zb^4 - 672*nc*Pi^2*zb^4 + 
        1104*nc^3*Pi^2*zb^4 - 47952*Zeta[3] + 98064*nc^2*Zeta[3] - 
        50112*nc^4*Zeta[3] + 109728*zb*Zeta[3] - 10368*nc*zb*Zeta[3] - 
        226800*nc^2*zb*Zeta[3] + 20304*nc^3*zb*Zeta[3] + 
        117072*nc^4*zb*Zeta[3] - 92664*zb^2*Zeta[3] + 15552*nc*zb^2*Zeta[3] + 
        193104*nc^2*zb^2*Zeta[3] - 30456*nc^3*zb^2*Zeta[3] - 
        100440*nc^4*zb^2*Zeta[3] + 30888*zb^3*Zeta[3] - 
        5184*nc*zb^3*Zeta[3] - 64368*nc^2*zb^3*Zeta[3] + 
        10152*nc^3*zb^3*Zeta[3] + 33480*nc^4*zb^3*Zeta[3]))/
      (3456*nc^3*(-1 + zb)*zb)) + 
   ((-1 + nc)*(1 + nc)*(247860 - 138240*nc^2 - 8621180*nc^4 - 908820*nc*nf + 
      2804740*nc^3*nf - 74240*nc^2*nf^2 + 35640*Pi^2 - 341460*nc^2*Pi^2 + 
      3132660*nc^4*Pi^2 + 84960*nc*nf*Pi^2 - 921360*nc^3*nf*Pi^2 + 
      57600*nc^2*nf^2*Pi^2 + 4968*Pi^4 - 99576*nc^2*Pi^4 + 26784*nc^4*Pi^4 + 
      19872*nc*nf*Pi^4 - 3008340*zb - 49557510*nc*zb + 22403880*nc^2*zb - 
      4076610*nc^3*zb + 31388700*nc^4*zb - 3716910*nc*nf*zb + 
      2962560*nc^2*nf*zb - 10529610*nc^3*nf*zb + 503040*nc^2*nf^2*zb + 
      2585520*Pi^2*zb + 1028520*nc*Pi^2*zb + 1382400*nc^2*Pi^2*zb - 
      531000*nc^3*Pi^2*zb - 7788960*nc^4*Pi^2*zb - 352080*nc*nf*Pi^2*zb - 
      151200*nc^2*nf*Pi^2*zb + 2005560*nc^3*nf*Pi^2*zb - 
      103680*nc^2*nf^2*Pi^2*zb - 73116*Pi^4*zb - 166860*nc*Pi^4*zb + 
      235224*nc^2*Pi^4*zb + 78300*nc^3*Pi^4*zb - 61452*nc^4*Pi^4*zb - 
      29808*nc*nf*Pi^4*zb + 2991330*zb^2 + 56560365*nc*zb^2 - 
      27618120*nc^2*zb^2 + 6148995*nc^3*zb^2 - 22767520*nc^4*zb^2 + 
      5468130*nc*nf*zb^2 - 2776800*nc^2*nf*zb^2 + 7724870*nc^3*nf*zb^2 - 
      428800*nc^2*nf^2*zb^2 - 4748220*Pi^2*zb^2 - 665100*nc*Pi^2*zb^2 - 
      532260*nc^2*Pi^2*zb^2 + 957600*nc^3*Pi^2*zb^2 + 
      4510500*nc^4*Pi^2*zb^2 + 267120*nc*nf*Pi^2*zb^2 + 
      177120*nc^2*nf*Pi^2*zb^2 - 1084200*nc^3*nf*Pi^2*zb^2 + 
      46080*nc^2*nf^2*Pi^2*zb^2 + 68148*Pi^4*zb^2 + 166860*nc*Pi^4*zb^2 - 
      135648*nc^2*Pi^4*zb^2 - 78300*nc^3*Pi^4*zb^2 + 34668*nc^4*Pi^4*zb^2 + 
      9936*nc*nf*Pi^4*zb^2 - 230850*zb^3 - 8297775*nc*zb^3 + 
      5352480*nc^2*zb^3 - 3369265*nc^3*zb^3 - 842400*nc*nf*zb^3 - 
      103840*nc^2*nf*zb^3 + 2128680*Pi^2*zb^3 - 530700*nc*Pi^2*zb^3 - 
      505440*nc^2*Pi^2*zb^3 - 627540*nc^3*Pi^2*zb^3 + 145800*nc^4*Pi^2*zb^3 - 
      54720*nc^2*nf*Pi^2*zb^3 - 44496*nc*Pi^4*zb^3 + 20880*nc^3*Pi^4*zb^3 - 
      3732480*Zeta[3] - 18630000*nc^2*Zeta[3] + 44778960*nc^4*Zeta[3] + 
      4639680*nc*nf*Zeta[3] - 8929440*nc^3*nf*Zeta[3] + 
      172800*nc^2*nf^2*Zeta[3] - 3732480*Pi^2*Zeta[3] + 
      9253440*nc^2*Pi^2*Zeta[3] - 5806080*nc^4*Pi^2*Zeta[3] + 
      8699400*zb*Zeta[3] - 3440880*nc*zb*Zeta[3] + 39725640*nc^2*zb*Zeta[3] + 
      22051440*nc^3*zb*Zeta[3] - 82645920*nc^4*zb*Zeta[3] - 
      8670240*nc*nf*zb*Zeta[3] + 129600*nc^2*nf*zb*Zeta[3] + 
      15253920*nc^3*nf*zb*Zeta[3] - 259200*nc^2*nf^2*zb*Zeta[3] + 
      5598720*Pi^2*zb*Zeta[3] - 13880160*nc^2*Pi^2*zb*Zeta[3] + 
      8709120*nc^4*Pi^2*zb*Zeta[3] - 4966920*zb^2*Zeta[3] + 
      1458000*nc*zb^2*Zeta[3] - 21095640*nc^2*zb^2*Zeta[3] - 
      19485360*nc^3*zb^2*Zeta[3] + 37866960*nc^4*zb^2*Zeta[3] + 
      4030560*nc*nf*zb^2*Zeta[3] - 129600*nc^2*nf*zb^2*Zeta[3] - 
      6324480*nc^3*nf*zb^2*Zeta[3] + 86400*nc^2*nf^2*zb^2*Zeta[3] - 
      1866240*Pi^2*zb^2*Zeta[3] + 4626720*nc^2*Pi^2*zb^2*Zeta[3] - 
      2903040*nc^4*Pi^2*zb^2*Zeta[3] + 1615680*nc*zb^3*Zeta[3] + 
      3741120*nc^3*zb^3*Zeta[3] + 34560*nc^2*nf*zb^3*Zeta[3] + 
      44789760*Zeta[5] - 89579520*nc^2*Zeta[5] + 39191040*nc^4*Zeta[5] - 
      67184640*zb*Zeta[5] + 134369280*nc^2*zb*Zeta[5] - 
      58786560*nc^4*zb*Zeta[5] + 22394880*zb^2*Zeta[5] - 
      44789760*nc^2*zb^2*Zeta[5] + 19595520*nc^4*zb^2*Zeta[5]))/
    (1866240*nc^3*(-1 + zb)), 
  -((2664 - 24556*nc^2 + 35564*nc^4 + 2512*nc*nf - 4112*nc^3*nf - 2910*Pi^2 + 
       9768*nc^2*Pi^2 - 11514*nc^4*Pi^2 - 48150*zb + 864*nc*zb + 
       289416*nc^2*zb - 864*nc^3*zb - 620226*nc^4*zb - 9816*nc*nf*zb + 
       22728*nc^3*nf*zb + 8730*Pi^2*zb - 29304*nc^2*Pi^2*zb + 
       34542*nc^4*Pi^2*zb + 137907*zb^2 + 14688*nc*zb^2 - 622954*nc^2*zb^2 - 
       14688*nc^3*zb^2 + 1122563*nc^4*zb^2 + 23068*nc*nf*zb^2 - 
       44324*nc^3*nf*zb^2 - 11640*Pi^2*zb^2 + 39072*nc^2*Pi^2*zb^2 - 
       46056*nc^4*Pi^2*zb^2 - 92421*zb^3 - 17856*nc*zb^3 + 360582*nc^2*zb^3 + 
       17856*nc^3*zb^3 - 575989*nc^4*zb^3 - 16532*nc*nf*zb^3 + 
       27244*nc^3*nf*zb^3 + 5820*Pi^2*zb^3 - 19536*nc^2*Pi^2*zb^3 + 
       23028*nc^4*Pi^2*zb^3)*G[0, 0, 0, zb])/(3456*nc^2*(-1 + zb)) + 
   ((2862 - 25380*nc^2 + 52622*nc^4 + 2808*nc*nf - 6248*nc^3*nf - 4344*Pi^2 + 
      12996*nc^2*Pi^2 - 16428*nc^4*Pi^2 - 26604*zb - 2448*nc*zb + 
      326808*nc^2*zb + 2448*nc^3*zb - 954864*nc^4*zb - 13608*nc*nf*zb + 
      37272*nc^3*nf*zb + 13032*Pi^2*zb - 38988*nc^2*Pi^2*zb + 
      49284*nc^4*Pi^2*zb + 103599*zb^2 + 27504*nc*zb^2 - 731268*nc^2*zb^2 - 
      27504*nc^3*zb^2 + 1707467*nc^4*zb^2 + 33120*nc*nf*zb^2 - 
      71984*nc^3*nf*zb^2 - 17376*Pi^2*zb^2 + 51984*nc^2*Pi^2*zb^2 - 
      65712*nc^4*Pi^2*zb^2 - 79839*zb^3 - 28896*nc*zb^3 + 434384*nc^2*zb^3 + 
      28896*nc^3*zb^3 - 869035*nc^4*zb^3 - 23664*nc*nf*zb^3 + 
      43648*nc^3*nf*zb^3 + 8688*Pi^2*zb^3 - 25992*nc^2*Pi^2*zb^3 + 
      32856*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*G[0, 0, 1, zb])/
    (6912*nc^2*(-1 + zb)) - ((-2718 + 30180*nc^2 - 50158*nc^4 - 3288*nc*nf + 
      5848*nc^3*nf + 3756*Pi^2 - 13236*nc^2*Pi^2 + 16560*nc^4*Pi^2 + 
      32472*zb + 2448*nc*zb - 357624*nc^2*zb - 2448*nc^3*zb + 
      980988*nc^4*zb + 16776*nc*nf*zb - 38760*nc^3*nf*zb - 11268*Pi^2*zb + 
      39708*nc^2*Pi^2*zb - 49680*nc^4*Pi^2*zb - 117009*zb^2 - 27504*nc*zb^2 + 
      773328*nc^2*zb^2 + 27504*nc^3*zb^2 - 1754047*nc^4*zb^2 - 
      37920*nc*nf*zb^2 + 73816*nc^3*nf*zb^2 + 15024*Pi^2*zb^2 - 
      52944*nc^2*Pi^2*zb^2 + 66240*nc^4*Pi^2*zb^2 + 87273*zb^3 + 
      28896*nc*zb^3 - 450428*nc^2*zb^3 - 28896*nc^3*zb^3 + 892863*nc^4*zb^3 + 
      25968*nc*nf*zb^3 - 43976*nc^3*nf*zb^3 - 7512*Pi^2*zb^3 + 
      26472*nc^2*Pi^2*zb^3 - 33120*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*
     G[0, 1, 0, zb])/(6912*nc^2*(-1 + zb)) - 
   ((558 - 4366*nc^2 + 15104*nc^4 + 556*nc*nf - 1796*nc^3*nf - 1308*Pi^2 + 
      3654*nc^2*Pi^2 - 5160*nc^4*Pi^2 + 13545*zb - 2376*nc*zb + 
      49218*nc^2*zb + 3312*nc^3*zb - 342195*nc^4*zb - 5388*nc*nf*zb + 
      14916*nc^3*nf*zb + 3924*Pi^2*zb - 10962*nc^2*Pi^2*zb + 
      15480*nc^4*Pi^2*zb - 19458*zb^2 + 12744*nc*zb^2 - 128161*nc^2*zb^2 - 
      12816*nc^3*zb^2 + 599378*nc^4*zb^2 + 12310*nc*nf*zb^2 - 
      27986*nc^3*nf*zb^2 - 5232*Pi^2*zb^2 + 14616*nc^2*Pi^2*zb^2 - 
      20640*nc^4*Pi^2*zb^2 + 5391*zb^3 - 11472*nc*zb^3 + 84133*nc^2*zb^3 + 
      11040*nc^3*zb^3 - 300411*nc^4*zb^3 - 8150*nc*nf*zb^3 + 
      16210*nc^3*nf*zb^3 + 2616*Pi^2*zb^3 - 7308*nc^2*Pi^2*zb^3 + 
      10320*nc^4*Pi^2*zb^3 - 36*zb^4 + 36*nc^4*zb^4)*G[0, 1, 1, zb])/
    (3456*nc^2*(-1 + zb)) + ((34263 + 52320*nc - 112014*nc^2 - 52320*nc^3 + 
      846415*nc^4 + 37832*nc*nf - 29048*nc^3*nf - 8244*Pi^2 + 
      14196*nc^2*Pi^2 + 19824*nc^4*Pi^2 - 192105*zb - 105984*nc*zb + 
      817350*nc^2*zb + 105984*nc^3*zb - 2835837*nc^4*zb - 73704*nc*nf*zb + 
      72648*nc^3*nf*zb + 25260*Pi^2*zb - 58380*nc^2*Pi^2*zb - 
      8304*nc^4*Pi^2*zb + 323928*zb^2 + 93024*nc*zb^2 - 1389452*nc^2*zb^2 - 
      93024*nc^3*zb^2 + 3313616*nc^4*zb^2 + 66704*nc*nf*zb^2 - 
      90608*nc^3*nf*zb^2 - 29112*Pi^2*zb^2 + 83520*nc^2*Pi^2*zb^2 - 
      46872*nc^4*Pi^2*zb^2 - 166050*zb^3 - 39360*nc*zb^3 + 684116*nc^2*zb^3 + 
      39360*nc^3*zb^3 - 1321030*nc^4*zb^3 - 30832*nc*nf*zb^3 + 
      47008*nc^3*nf*zb^3 + 12096*Pi^2*zb^3 - 39336*nc^2*Pi^2*zb^3 + 
      35352*nc^4*Pi^2*zb^3 - 36*zb^4 + 36*nc^4*zb^4)*G[1, 0, 0, zb])/
    (6912*nc^2*(-1 + zb)) - ((15849 + 37872*nc - 13786*nc^2 - 37632*nc^3 + 
      651253*nc^4 + 29004*nc*nf - 20532*nc^3*nf - 5316*Pi^2 + 
      2688*nc^2*Pi^2 + 16356*nc^4*Pi^2 - 92529*zb - 80136*nc*zb + 
      373506*nc^2*zb + 77400*nc^3*zb - 2173353*nc^4*zb - 57420*nc*nf*zb + 
      54108*nc^3*nf*zb + 16236*Pi^2*zb - 25008*nc^2*Pi^2*zb - 
      10236*nc^4*Pi^2*zb + 161532*zb^2 + 74376*nc*zb^2 - 758922*nc^2*zb^2 - 
      69768*nc^3*zb^2 + 2518608*nc^4*zb^2 + 51696*nc*nf*zb^2 - 
      69720*nc^3*nf*zb^2 - 18816*Pi^2*zb^2 + 46368*nc^2*Pi^2*zb^2 - 
      30720*nc^4*Pi^2*zb^2 - 84780*zb^3 - 32112*nc*zb^3 + 399202*nc^2*zb^3 + 
      30000*nc^3*zb^3 - 994276*nc^4*zb^3 - 23280*nc*nf*zb^3 + 
      36144*nc^3*nf*zb^3 + 7896*Pi^2*zb^3 - 24048*nc^2*Pi^2*zb^3 + 
      24600*nc^4*Pi^2*zb^3 - 72*zb^4 + 72*nc^4*zb^4)*G[1, 0, 1, zb])/
    (6912*nc^2*(-1 + zb)) - ((-39222 - 26736*nc + 61986*nc^2 + 31056*nc^3 - 
      855806*nc^4 - 35280*nc*nf + 28512*nc^3*nf + 6924*Pi^2 - 864*nc*Pi^2 - 
      10368*nc^2*Pi^2 + 864*nc^3*Pi^2 - 27348*nc^4*Pi^2 - 288*nc*nf*Pi^2 + 
      288*nc^3*nf*Pi^2 + 95220*zb + 29784*nc*zb - 402348*nc^2*zb - 
      39864*nc^3*zb + 1815448*nc^4*zb + 31104*nc*nf*zb - 37368*nc^3*nf*zb - 
      14376*Pi^2*zb + 1728*nc*Pi^2*zb + 32928*nc^2*Pi^2*zb - 
      1728*nc^3*Pi^2*zb + 7032*nc^4*Pi^2*zb + 576*nc*nf*Pi^2*zb - 
      576*nc^3*nf*Pi^2*zb - 71091*zb^2 - 15792*nc*zb^2 + 368052*nc^2*zb^2 + 
      25584*nc^3*zb^2 - 1102457*nc^4*zb^2 - 23232*nc*nf*zb^2 + 
      35592*nc^3*nf*zb^2 + 9120*Pi^2*zb^2 - 26928*nc^2*Pi^2*zb^2 + 
      20688*nc^4*Pi^2*zb^2 + 18*zb^3 - 18*nc^4*zb^3)*G[1, 1, 0, zb])/
    (6912*nc^2) + ((2700 - 2700*nc^4 - 8100*zb + 16200*nc^2*zb - 
      8100*nc^4*zb - 212076*zb^2 - 63720*nc*zb^2 - 337856*nc^2*zb^2 + 
      116520*nc^3*zb^2 - 3170940*nc^4*zb^2 - 116320*nc*nf*zb^2 + 
      100200*nc^3*nf*zb^2 + 27660*Pi^2*zb^2 - 3600*nc*Pi^2*zb^2 - 
      35760*nc^2*Pi^2*zb^2 + 3600*nc^3*Pi^2*zb^2 - 73140*nc^4*Pi^2*zb^2 - 
      2160*nc*nf*Pi^2*zb^2 + 2160*nc^3*nf*Pi^2*zb^2 + 197541*zb^3 + 
      80100*nc*zb^3 - 14738*nc^2*zb^3 - 187140*nc^3*zb^3 + 
      6443065*nc^4*zb^3 + 105140*nc*nf*zb^3 - 140980*nc^3*nf*zb^3 - 
      52680*Pi^2*zb^3 + 7200*nc*Pi^2*zb^3 + 107520*nc^2*Pi^2*zb^3 - 
      7200*nc^3*Pi^2*zb^3 + 11160*nc^4*Pi^2*zb^3 + 4320*nc*nf*Pi^2*zb^3 - 
      4320*nc^3*nf*Pi^2*zb^3 - 12735*zb^4 - 10800*nc*zb^4 + 
      347904*nc^2*zb^4 + 109680*nc^3*zb^4 - 3715295*nc^4*zb^4 - 
      75540*nc*nf*zb^4 + 123260*nc^3*nf*zb^4 + 30600*Pi^2*zb^4 - 
      82320*nc^2*Pi^2*zb^4 + 67800*nc^4*Pi^2*zb^4 - 90*zb^5 + 90*nc^4*zb^5)*
     G[1, 1, 1, zb])/(34560*nc^2*zb^2) - 
   ((216 - 216*nc^4 - 648*zb + 1296*nc^2*zb - 648*nc^4*zb - 14130*zb^2 - 
      4944*nc*zb^2 + 5562*nc^2*zb^2 + 2136*nc^3*zb^2 - 13522*nc^4*zb^2 + 
      312*nc*nf*zb^2 + 2136*nc^3*nf*zb^2 + 1128*Pi^2*zb^2 - 
      72*nc^2*Pi^2*zb^2 + 5196*nc^4*Pi^2*zb^2 + 9234*zb^3 + 5424*nc*zb^3 - 
      3852*nc^2*zb^3 - 2400*nc^3*zb^3 + 26714*nc^4*zb^3 - 192*nc*nf*zb^3 - 
      2712*nc^3*nf*zb^3 - 1608*Pi^2*zb^3 + 72*nc*Pi^2*zb^3 + 
      648*nc^2*Pi^2*zb^3 - 7128*nc^4*Pi^2*zb^3 - 2061*zb^4 - 1776*nc*zb^4 - 
      4932*nc^2*zb^4 + 1776*nc^3*zb^4 - 7123*nc^4*zb^4 - 48*nc*nf*zb^4 + 
      960*nc^3*nf*zb^4 + 264*Pi^2*zb^4 + 336*nc^2*Pi^2*zb^4 + 
      1800*nc^4*Pi^2*zb^4 + 18*zb^5 - 18*nc^4*zb^5)*G[1, 2, 1, zb])/
    (3456*nc^2*zb^2) - ((-13824 - 3456*nc + 34644*nc^2 + 1152*nc^3 - 
      22468*nc^4 + 1152*nc*nf + 2976*nc^3*nf - 180*Pi^2 - 780*nc^2*Pi^2 + 
      3000*nc^4*Pi^2 + 20070*zb + 4320*nc*zb - 62064*nc^2*zb - 2592*nc^3*zb + 
      49458*nc^4*zb - 2592*nc*nf*zb - 6144*nc^3*nf*zb + 396*Pi^2*zb + 
      1716*nc^2*Pi^2*zb - 6600*nc^4*Pi^2*zb - 6003*zb^2 - 432*nc*zb^2 + 
      32202*nc^2*zb^2 + 1872*nc^3*zb^2 - 32175*nc^4*zb^2 + 1872*nc*nf*zb^2 + 
      4128*nc^3*nf*zb^2 - 288*Pi^2*zb^2 - 1248*nc^2*Pi^2*zb^2 + 
      4800*nc^4*Pi^2*zb^2 - 225*zb^3 - 432*nc*zb^3 - 4974*nc^2*zb^3 - 
      432*nc^3*zb^3 + 7055*nc^4*zb^3 - 432*nc*nf*zb^3 - 960*nc^3*nf*zb^3 + 
      72*Pi^2*zb^3 + 312*nc^2*Pi^2*zb^3 - 1200*nc^4*Pi^2*zb^3 - 18*zb^4 + 
      18*nc^4*zb^4)*G[2, 1, 0, zb])/(3456*nc^2*(-1 + zb)) + 
   ((-7650 - 6264*nc + 14370*nc^2 + 1152*nc^3 - 13630*nc^4 + 1152*nc*nf + 
      2672*nc^3*nf + 420*Pi^2 - 1305*nc^2*Pi^2 + 3645*nc^4*Pi^2 + 5157*zb + 
      11124*nc*zb - 17163*nc^2*zb - 2592*nc^3*zb + 33908*nc^4*zb - 
      2592*nc*nf*zb - 5504*nc^3*nf*zb - 924*Pi^2*zb + 2871*nc^2*Pi^2*zb - 
      8019*nc^4*Pi^2*zb + 5562*zb^2 - 4428*nc*zb^2 + 171*nc^2*zb^2 + 
      1872*nc^3*zb^2 - 26045*nc^4*zb^2 + 1872*nc*nf*zb^2 + 
      3680*nc^3*nf*zb^2 + 672*Pi^2*zb^2 - 2088*nc^2*Pi^2*zb^2 + 
      5832*nc^4*Pi^2*zb^2 - 3042*zb^3 + 216*nc*zb^3 + 2382*nc^2*zb^3 - 
      432*nc^3*zb^3 + 6636*nc^4*zb^3 - 432*nc*nf*zb^3 - 848*nc^3*nf*zb^3 - 
      168*Pi^2*zb^3 + 522*nc^2*Pi^2*zb^3 - 1458*nc^4*Pi^2*zb^3 - 27*zb^4 + 
      27*nc^4*zb^4)*G[2, 1, 1, zb])/(1728*nc^2*(-1 + zb)) - 
   ((-11160 - 7200*nc + 23748*nc^2 + 1152*nc^3 - 8324*nc^4 + 1152*nc*nf + 
      2976*nc^3*nf + 1740*Pi^2 + 600*nc^2*Pi^2 + 5220*nc^4*Pi^2 + 3150*zb + 
      13392*nc*zb - 32364*nc^2*zb - 2592*nc^3*zb + 15534*nc^4*zb - 
      2592*nc*nf*zb - 6144*nc^3*nf*zb - 3828*Pi^2*zb - 1320*nc^2*Pi^2*zb - 
      11484*nc^4*Pi^2*zb + 14679*zb^2 - 5760*nc*zb^2 + 6246*nc^2*zb^2 + 
      1872*nc^3*zb^2 - 5421*nc^4*zb^2 + 1872*nc*nf*zb^2 + 4128*nc^3*nf*zb^2 + 
      2784*Pi^2*zb^2 + 960*nc^2*Pi^2*zb^2 + 8352*nc^4*Pi^2*zb^2 - 6651*zb^3 + 
      432*nc*zb^3 + 1986*nc^2*zb^3 - 432*nc^3*zb^3 + 337*nc^4*zb^3 - 
      432*nc*nf*zb^3 - 960*nc^3*nf*zb^3 - 696*Pi^2*zb^3 - 
      240*nc^2*Pi^2*zb^3 - 2088*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*
     G[2, 2, 1, zb])/(3456*nc^2*(-1 + zb)) - 
   ((-3015 + 16814*nc^2 - 17803*nc^4 - 1172*nc*nf + 1900*nc^3*nf + 25803*zb - 
      141186*nc^2*zb + 208563*nc^4*zb + 3516*nc*nf*zb - 5700*nc^3*nf*zb - 
      62040*zb^2 + 274652*nc^2*zb^2 - 373708*nc^4*zb^2 - 4688*nc*nf*zb^2 + 
      7600*nc^3*nf*zb^2 + 39252*zb^3 - 155640*nc^2*zb^3 + 196020*nc^4*zb^3 + 
      2344*nc*nf*zb^3 - 3800*nc^3*nf*zb^3)*G[0, 0, 0, 0, zb])/
    (1152*nc^2*(-1 + zb)) - ((1044 - 10074*nc^2 + 13430*nc^4 + 768*nc*nf - 
      1568*nc^3*nf - 12648*zb + 80898*nc^2*zb - 155778*nc^4*zb - 
      2304*nc*nf*zb + 4704*nc^3*nf*zb + 33840*zb^2 - 160788*nc^2*zb^2 + 
      276092*nc^4*zb^2 + 3072*nc*nf*zb^2 - 6272*nc^3*nf*zb^2 - 22224*zb^3 + 
      92812*nc^2*zb^3 - 143832*nc^4*zb^3 - 1536*nc*nf*zb^3 + 
      3136*nc^3*nf*zb^3 - 9*zb^4 - 27*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*
     G[0, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)) + 
   ((-1296 + 10518*nc^2 - 13006*nc^4 - 816*nc*nf + 1504*nc^3*nf + 13560*zb - 
      87186*nc^2*zb + 157782*nc^4*zb + 2448*nc*nf*zb - 4512*nc^3*nf*zb - 
      35172*zb^2 + 170592*nc^2*zb^2 - 279850*nc^4*zb^2 - 3264*nc*nf*zb^2 + 
      6016*nc^3*nf*zb^2 + 22872*zb^3 - 97156*nc^2*zb^3 + 145474*nc^4*zb^3 + 
      1632*nc*nf*zb^3 - 3008*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[0, 0, 1, 0, zb])/(1152*nc^2*(-1 + zb)) + 
   ((-90 - 1953*nc^2 + 4199*nc^4 + 180*nc*nf - 572*nc^3*nf - 1326*zb + 
      360*nc*zb + 14349*nc^2*zb - 51273*nc^4*zb - 540*nc*nf*zb + 
      1716*nc^3*nf*zb + 5028*zb^2 - 360*nc*zb^2 - 30822*nc^2*zb^2 + 
      89129*nc^4*zb^2 + 720*nc*nf*zb^2 - 2288*nc^3*nf*zb^2 - 3564*zb^3 + 
      96*nc*zb^3 + 18778*nc^2*zb^3 - 45603*nc^4*zb^3 - 360*nc*nf*zb^3 + 
      1144*nc^3*nf*zb^3 - 42*zb^4 - 66*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*
     G[0, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
   ((-558 + 5484*nc^2 - 6224*nc^4 - 480*nc*nf + 716*nc^3*nf + 6990*zb - 
      45924*nc^2*zb + 77628*nc^4*zb + 1440*nc*nf*zb - 2148*nc^3*nf*zb - 
      18447*zb^2 + 89100*nc^2*zb^2 - 138149*nc^4*zb^2 - 1920*nc*nf*zb^2 + 
      2864*nc^3*nf*zb^2 + 11979*zb^3 - 50388*nc^2*zb^3 + 71929*nc^4*zb^3 + 
      960*nc*nf*zb^3 - 1432*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[0, 1, 0, 0, zb])/(576*nc^2*(-1 + zb)) - 
   ((-207 + 3297*nc^2 - 4532*nc^4 - 300*nc*nf + 572*nc^3*nf + 3345*zb - 
      25815*nc^2*zb + 56592*nc^4*zb + 900*nc*nf*zb - 1716*nc^3*nf*zb - 
      9843*zb^2 + 51162*nc^2*zb^2 - 99575*nc^4*zb^2 - 1200*nc*nf*zb^2 + 
      2288*nc^3*nf*zb^2 + 6645*zb^3 - 29444*nc^2*zb^3 + 51351*nc^4*zb^3 + 
      600*nc*nf*zb^3 - 1144*nc^3*nf*zb^3 + 63*zb^4 + 9*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[0, 1, 0, 1, zb])/(576*nc^2*(-1 + zb)) - 
   ((-207 + 2814*nc^2 - 3937*nc^4 - 276*nc*nf + 508*nc^3*nf + 2445*zb - 
      360*nc*zb - 18996*nc^2*zb + 51237*nc^4*zb + 828*nc*nf*zb - 
      1524*nc^3*nf*zb - 6885*zb^2 + 360*nc*zb^2 + 37539*nc^2*zb^2 - 
      89440*nc^4*zb^2 - 1104*nc*nf*zb^2 + 2032*nc^3*nf*zb^2 + 4647*zb^3 - 
      96*nc*zb^3 - 22045*nc^2*zb^3 + 45820*nc^4*zb^3 + 552*nc*nf*zb^3 - 
      1016*nc^3*nf*zb^3)*G[0, 1, 1, 0, zb])/(576*nc^2*(-1 + zb)) + 
   ((-162 + 887*nc^2 - 2231*nc^4 - 68*nc*nf + 332*nc^3*nf + 102*zb - 
      720*nc*zb + 15*nc^2*zb + 28293*nc^4*zb + 204*nc*nf*zb - 
      996*nc^3*nf*zb - 462*zb^2 + 720*nc*zb^2 + 1853*nc^2*zb^2 - 
      47717*nc^4*zb^2 - 272*nc*nf*zb^2 + 1328*nc^3*nf*zb^2 + 402*zb^3 - 
      192*nc*zb^3 - 2363*nc^2*zb^3 + 23691*nc^4*zb^3 + 136*nc*nf*zb^3 - 
      664*nc^3*nf*zb^3 + 120*zb^4 + 60*nc^4*zb^4)*G[0, 1, 1, 1, zb])/
    (576*nc^2*(-1 + zb)) - ((36*nc^2 - 36*nc^4 - 162*zb + 180*nc*zb + 
      654*nc^2*zb - 324*nc^4*zb + 213*zb^2 - 180*nc*zb^2 - 1449*nc^2*zb^2 + 
      528*nc^4*zb^2 - 87*zb^3 + 48*nc*zb^3 + 855*nc^2*zb^3 - 200*nc^4*zb^3 + 
      39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*G[0, 1, 2, 1, zb])/
    (288*nc^2*(-1 + zb)) + ((-9483 - 288*nc + 51948*nc^2 + 288*nc^3 - 
      17073*nc^4 - 1724*nc*nf + 140*nc^3*nf + 47337*zb - 4320*nc*zb - 
      235920*nc^2*zb + 4320*nc^3*zb + 208743*nc^4*zb + 3444*nc*nf*zb - 
      996*nc^3*nf*zb - 75162*zb^2 + 6912*nc*zb^2 + 342080*nc^2*zb^2 - 
      6912*nc^3*zb^2 - 370238*nc^4*zb^2 - 3248*nc*nf*zb^2 + 
      3056*nc^3*nf*zb^2 + 37308*zb^3 - 2304*nc*zb^3 - 158108*nc^2*zb^3 + 
      2304*nc^3*zb^3 + 181864*nc^4*zb^3 + 1528*nc*nf*zb^3 - 
      2200*nc^3*nf*zb^3)*G[1, 0, 0, 0, zb])/(1152*nc^2*(-1 + zb)) + 
   ((9195 - 408*nc - 31020*nc^2 + 408*nc^3 + 7655*nc^4 + 960*nc*nf + 
      216*nc^3*nf - 37551*zb + 4536*nc*zb + 142800*nc^2*zb - 4536*nc^3*zb - 
      142035*nc^4*zb - 1872*nc*nf*zb + 168*nc^3*nf*zb + 52842*zb^2 - 
      6048*nc*zb^2 - 208380*nc^2*zb^2 + 6048*nc^3*zb^2 + 260970*nc^4*zb^2 + 
      1872*nc*nf*zb^2 - 2064*nc^3*nf*zb^2 - 24474*zb^3 + 1920*nc*zb^3 + 
      96600*nc^2*zb^3 - 1920*nc^3*zb^3 - 129254*nc^4*zb^3 - 960*nc*nf*zb^3 + 
      1680*nc^3*nf*zb^3 - 9*zb^4 - 27*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*
     G[1, 0, 0, 1, zb])/(1152*nc^2*(-1 + zb)) - 
   ((-2703 + 136*nc + 10942*nc^2 - 136*nc^3 - 1613*nc^4 - 240*nc*nf - 
      224*nc^3*nf + 11911*zb - 1512*nc*zb - 50450*nc^2*zb + 1512*nc^3*zb + 
      45525*nc^4*zb + 480*nc*nf*zb + 272*nc^3*nf*zb - 17456*zb^2 + 
      2016*nc*zb^2 + 73270*nc^2*zb^2 - 2016*nc^3*zb^2 - 85816*nc^4*zb^2 - 
      560*nc*nf*zb^2 + 432*nc^3*nf*zb^2 + 8236*zb^3 - 640*nc*zb^3 - 
      33762*nc^2*zb^3 + 640*nc^3*zb^3 + 42864*nc^4*zb^3 + 320*nc*nf*zb^3 - 
      480*nc^3*nf*zb^3 + 13*zb^4 - nc^4*zb^4 - zb^5 + nc^4*zb^5)*
     G[1, 0, 1, 0, zb])/(384*nc^2*(-1 + zb)) - 
   ((4005 - 720*nc - 7632*nc^2 + 552*nc^3 - 2837*nc^4 - 54*nc*nf + 
      546*nc^3*nf - 13407*zb + 2916*nc*zb + 33816*nc^2*zb - 2376*nc^3*zb - 
      32391*nc^4*zb + 162*nc*nf*zb - 918*nc^3*nf*zb + 15570*zb^2 - 
      3060*nc*zb^2 - 48378*nc^2*zb^2 + 2592*nc^3*zb^2 + 70974*nc^4*zb^2 + 
      48*nc*nf*zb^2 - 48*nc^3*nf*zb^2 - 6120*zb^3 + 864*nc*zb^3 + 
      22194*nc^2*zb^3 - 768*nc^3*zb^3 - 36742*nc^4*zb^3 - 156*nc*nf*zb^3 + 
      420*nc^3*nf*zb^3 - 42*zb^4 - 66*nc^4*zb^4 - 6*zb^5 + 6*nc^4*zb^5)*
     G[1, 0, 1, 1, zb])/(576*nc^2*(-1 + zb)) - 
   ((11571 - 96*nc - 46324*nc^2 + 96*nc^3 + 27953*nc^4 + 528*nc*nf + 
      1056*nc^3*nf - 31218*zb + 4800*nc*zb + 141008*nc^2*zb - 4800*nc^3*zb - 
      147874*nc^4*zb + 672*nc*nf*zb - 1920*nc^3*nf*zb + 23454*zb^2 - 
      2688*nc*zb^2 - 106492*nc^2*zb^2 + 2688*nc^3*zb^2 + 126266*nc^4*zb^2 + 
      768*nc*nf*zb^2 - 1056*nc^3*nf*zb^2 + 216*zb^3 - 18*zb^4 + 18*nc^4*zb^4)*
     G[1, 1, 0, 0, zb])/(1152*nc^2) + 
   ((8733 - 384*nc - 29030*nc^2 + 384*nc^3 + 12551*nc^4 - 36*nc*nf + 
      1332*nc^3*nf - 21570*zb + 3936*nc*zb + 88780*nc^2*zb - 3936*nc^3*zb - 
      90970*nc^4*zb + 1080*nc*nf*zb - 2136*nc^3*nf*zb + 14706*zb^2 - 
      2112*nc*zb^2 - 66650*nc^2*zb^2 + 2112*nc^3*zb^2 + 81224*nc^4*zb^2 + 
      336*nc*nf*zb^2 - 528*nc^3*nf*zb^2 + 336*zb^3 + 24*nc^4*zb^3 - 24*zb^4 + 
      24*nc^4*zb^4)*G[1, 1, 0, 1, zb])/(1152*nc^2) - 
   ((-12852 + 2124*nc + 34715*nc^2 - 2268*nc^3 - 21933*nc^4 + 576*nc*nf - 
      1824*nc^3*nf + 25446*zb - 5040*nc*zb - 91150*nc^2*zb + 5184*nc^3*zb + 
      95628*nc^4*zb - 1944*nc*nf*zb + 3096*nc^3*nf*zb - 14118*zb^2 + 
      2016*nc*zb^2 + 60944*nc^2*zb^2 - 2016*nc^3*zb^2 - 75990*nc^4*zb^2 - 
      144*nc*nf*zb^2 + 240*nc^3*nf*zb^2 + 36*zb^3 - 3*zb^4 + 3*nc^4*zb^4)*
     G[1, 1, 1, 0, zb])/(1152*nc^2) - 
   ((126111 - 25320*nc - 249754*nc^2 + 26760*nc^3 + 103955*nc^4 - 
      10180*nc*nf + 18420*nc^3*nf - 206802*zb + 44880*nc*zb + 
      549476*nc^2*zb - 46320*nc^3*zb - 461690*nc^4*zb + 20360*nc*nf*zb - 
      28520*nc^3*nf*zb + 84120*zb^2 - 16320*nc*zb^2 - 316056*nc^2*zb^2 + 
      16320*nc^3*zb^2 + 351600*nc^4*zb^2 - 1520*nc*nf*zb^2 + 
      1520*nc^3*nf*zb^2 + 2760*zb^3 + 1200*nc^4*zb^3 - 30*zb^4 + 
      30*nc^4*zb^4)*G[1, 1, 1, 1, zb])/(11520*nc^2) + 
   ((2883 + 192*nc - 5355*nc^2 - 264*nc^3 + 11212*nc^4 + 96*nc*nf - 
      216*nc^3*nf - 3756*zb - 24*nc*zb + 9618*nc^2*zb + 96*nc^3*zb - 
      19958*nc^4*zb - 192*nc*nf*zb + 336*nc^3*nf*zb + 1452*zb^2 - 
      96*nc*zb^2 - 4092*nc^2*zb^2 + 96*nc^3*zb^2 + 8518*nc^4*zb^2 + 
      96*nc*nf*zb^2 - 144*nc^3*nf*zb^2 + 108*zb^3 - 9*zb^4 + 9*nc^4*zb^4)*
     G[1, 1, 2, 1, zb])/(576*nc^2) + 
   ((-1221 + 32*nc + 3322*nc^2 - 32*nc^3 - 6705*nc^4 - 32*nc*nf + 
      112*nc^3*nf + 1552*zb - 64*nc*zb - 4808*nc^2*zb + 64*nc^3*zb + 
      10636*nc^4*zb + 64*nc*nf*zb - 160*nc^3*nf*zb - 564*zb^2 + 32*nc*zb^2 + 
      1762*nc^2*zb^2 - 32*nc^3*zb^2 - 4342*nc^4*zb^2 - 32*nc*nf*zb^2 + 
      64*nc^3*nf*zb^2 + 12*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 1, 0, zb])/
    (192*nc^2) - ((-4830 - 384*nc + 13716*nc^2 - 192*nc^3 - 27326*nc^4 - 
      192*nc*nf + 672*nc^3*nf + 6306*zb - 420*nc*zb - 22062*nc^2*zb + 
      384*nc^3*zb + 45280*nc^4*zb + 384*nc*nf*zb - 960*nc^3*nf*zb - 
      2739*zb^2 + 480*nc*zb^2 + 9303*nc^2*zb^2 - 192*nc^3*zb^2 - 
      18995*nc^4*zb^2 - 192*nc*nf*zb^2 + 384*nc^3*nf*zb^2 + 108*zb^3 - 
      9*zb^4 + 9*nc^4*zb^4)*G[1, 2, 1, 1, zb])/(576*nc^2) + 
   ((-1555 - 96*nc + 3554*nc^2 - 32*nc^3 - 5563*nc^4 - 32*nc*nf + 
      112*nc^3*nf + 1964*zb - 72*nc*zb - 5852*nc^2*zb + 64*nc^3*zb + 
      8948*nc^4*zb + 64*nc*nf*zb - 160*nc^3*nf*zb - 810*zb^2 + 96*nc*zb^2 + 
      2532*nc^2*zb^2 - 32*nc^3*zb^2 - 3696*nc^4*zb^2 - 32*nc*nf*zb^2 + 
      64*nc^3*nf*zb^2 + 12*zb^3 - zb^4 + nc^4*zb^4)*G[1, 2, 2, 1, zb])/
    (192*nc^2) + ((-1584 + 4428*nc^2 - 13732*nc^4 + 240*nc^3*nf + 2964*zb - 
      8832*nc^2*zb + 30156*nc^4*zb - 528*nc^3*nf*zb - 1614*zb^2 + 
      5526*nc^2*zb^2 - 22404*nc^4*zb^2 + 384*nc^3*nf*zb^2 + 198*zb^3 - 
      1122*nc^2*zb^3 + 5420*nc^4*zb^3 - 96*nc^3*nf*zb^3 + 39*zb^4 - 
      3*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*G[2, 1, 0, 0, zb])/
    (288*nc^2*(-1 + zb)) - ((-456 - 16*nc + 1332*nc^2 - 6408*nc^4 + 
      120*nc^3*nf + 636*zb + 24*nc*zb - 2588*nc^2*zb + 14096*nc^4*zb - 
      264*nc^3*nf*zb - 96*zb^2 - 72*nc*zb^2 + 1560*nc^2*zb^2 - 
      10504*nc^4*zb^2 + 192*nc^3*nf*zb^2 - 120*zb^3 + 32*nc*zb^3 - 
      304*nc^2*zb^3 + 2544*nc^4*zb^3 - 48*nc^3*nf*zb^3 + 39*zb^4 - 
      3*nc^4*zb^4 - 3*zb^5 + 3*nc^4*zb^5)*G[2, 1, 0, 1, zb])/
    (192*nc^2*(-1 + zb)) + ((2784 - 96*nc - 8850*nc^2 + 28394*nc^4 - 
      640*nc^3*nf - 4832*zb + 144*nc*zb + 17406*nc^2*zb - 62794*nc^4*zb + 
      1408*nc^3*nf*zb + 2396*zb^2 - 432*nc*zb^2 - 10644*nc^2*zb^2 + 
      46880*nc^4*zb^2 - 1024*nc^3*nf*zb^2 - 360*zb^3 + 192*nc*zb^3 + 
      2088*nc^2*zb^3 - 11392*nc^4*zb^3 + 256*nc^3*nf*zb^3 + 13*zb^4 - 
      nc^4*zb^4 - zb^5 + nc^4*zb^5)*G[2, 1, 1, 0, zb])/(384*nc^2*(-1 + zb)) + 
   ((-10092 + 576*nc + 18606*nc^2 - 71066*nc^4 + 2240*nc^3*nf + 17772*zb - 
      864*nc*zb - 37794*nc^2*zb + 161606*nc^4*zb - 4928*nc^3*nf*zb - 
      8946*zb^2 + 2592*nc*zb^2 + 24090*nc^2*zb^2 - 124472*nc^4*zb^2 + 
      3584*nc^3*nf*zb^2 + 1230*zb^3 - 1152*nc*zb^3 - 4902*nc^2*zb^3 + 
      31004*nc^4*zb^3 - 896*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[2, 1, 1, 1, zb])/(1152*nc^2*(-1 + zb)) - 
   ((-4728 + 96*nc + 8334*nc^2 - 14810*nc^4 + 360*nc^3*nf + 8844*zb - 
      144*nc*zb - 18258*nc^2*zb + 32406*nc^4*zb - 792*nc^3*nf*zb - 
      4932*zb^2 + 432*nc*zb^2 + 12834*nc^2*zb^2 - 23514*nc^4*zb^2 + 
      576*nc^3*nf*zb^2 + 780*zb^3 - 192*nc*zb^3 - 2910*nc^2*zb^3 + 
      5566*nc^4*zb^3 - 144*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[2, 1, 2, 1, zb])/(576*nc^2*(-1 + zb)) - 
   ((4320 - 96*nc - 13626*nc^2 + 27266*nc^4 - 480*nc^3*nf - 8232*zb + 
      144*nc*zb + 27630*nc^2*zb - 58530*nc^4*zb + 1056*nc^3*nf*zb + 
      4848*zb^2 - 432*nc*zb^2 - 17640*nc^2*zb^2 + 41736*nc^4*zb^2 - 
      768*nc^3*nf*zb^2 - 972*zb^3 + 192*nc*zb^3 + 3636*nc^2*zb^3 - 
      9736*nc^4*zb^3 + 192*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[2, 2, 1, 0, zb])/(576*nc^2*(-1 + zb)) + 
   ((2336 - 112*nc - 6507*nc^2 + 12271*nc^4 - 320*nc^3*nf - 4358*zb + 
      168*nc*zb + 13663*nc^2*zb - 27215*nc^4*zb + 704*nc^3*nf*zb + 
      2509*zb^2 - 504*nc*zb^2 - 9120*nc^2*zb^2 + 20165*nc^4*zb^2 - 
      512*nc^3*nf*zb^2 - 523*zb^3 + 224*nc*zb^3 + 1964*nc^2*zb^3 - 
      4869*nc^4*zb^3 + 128*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[2, 2, 1, 1, zb])/(192*nc^2*(-1 + zb)) - 
   ((6336 - 192*nc - 17172*nc^2 + 21364*nc^4 - 480*nc^3*nf - 11652*zb + 
      288*nc*zb + 36792*nc^2*zb - 45876*nc^4*zb + 1056*nc^3*nf*zb + 
      6450*zb^2 - 864*nc*zb^2 - 25200*nc^2*zb^2 + 32466*nc^4*zb^2 - 
      768*nc^3*nf*zb^2 - 1170*zb^3 + 384*nc*zb^3 + 5580*nc^2*zb^3 - 
      7538*nc^4*zb^3 + 192*nc^3*nf*zb^3 + 39*zb^4 - 3*nc^4*zb^4 - 3*zb^5 + 
      3*nc^4*zb^5)*G[2, 2, 2, 1, zb])/(576*nc^2*(-1 + zb)) + 
   (5*(115 - 330*nc^2 + 323*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, 0, zb])/
    (32*nc^2) - ((1060 - 3065*nc^2 + 3453*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 0, 0, 1, zb])/(96*nc^2) - 
   ((1070 - 3097*nc^2 + 3489*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, 0, zb])/
    (96*nc^2) + ((477 - 1282*nc^2 + 2045*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 0, 1, 1, zb])/(96*nc^2) - 
   ((1109 - 3142*nc^2 + 3477*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 0, zb])/
    (96*nc^2) + ((682 - 1907*nc^2 + 2412*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 1, 0, 1, zb])/(96*nc^2) + 
   ((449 - 1393*nc^2 + 2094*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, 0, zb])/
    (96*nc^2) - ((188 - 275*nc^2 + 1001*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 1, 1, 1, zb])/(96*nc^2) + 
   ((1 + nc^2)*(13 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 2, 1, zb])/
    (24*nc^2) - ((286 - 797*nc^2 + 861*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 0, 0, 0, zb])/(24*nc^2) + 
   ((722 - 1927*nc^2 + 2376*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 0, 1, zb])/
    (96*nc^2) + ((183 - 487*nc^2 + 596*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 0, 1, 0, zb])/(24*nc^2) - 
   ((340 - 766*nc^2 + 1319*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, 1, zb])/
    (96*nc^2) + ((579 - 1487*nc^2 + 2104*nc^4)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 1, 0, 0, zb])/(96*nc^2) - 
   ((343 - 858*nc^2 + 1359*nc^4 - 686*zb + 1716*nc^2*zb - 2718*nc^4*zb + 
      710*zb^2 - 1716*nc^2*zb^2 + 2718*nc^4*zb^2)*G[0, 1, 1, 0, 1, zb])/
    (96*nc^2) - ((255 - 475*nc^2 + 1074*nc^4 - 510*zb + 950*nc^2*zb - 
      2148*nc^4*zb + 450*zb^2 - 950*nc^2*zb^2 + 2148*nc^4*zb^2)*
     G[0, 1, 1, 1, 0, zb])/(96*nc^2) + 
   ((583 - 110*nc^2 + 1085*nc^4 - 1166*zb + 220*nc^2*zb - 2170*nc^4*zb + 
      788*zb^2 - 220*nc^2*zb^2 + 2170*nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/
    (240*nc^2) - ((44 + 3*nc^2 + 27*nc^4 - 88*zb - 6*nc^2*zb - 54*nc^4*zb + 
      58*zb^2 + 6*nc^2*zb^2 + 54*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/(48*nc^2) + 
   ((15 + nc^2 + 12*nc^4 - 30*zb - 2*nc^2*zb - 24*nc^4*zb + 18*zb^2 + 
      2*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 1, 0, zb])/(24*nc^2) - 
   ((47 - 10*nc^2 + 20*nc^4 - 94*zb + 20*nc^2*zb - 40*nc^4*zb + 49*zb^2 - 
      20*nc^2*zb^2 + 40*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/(24*nc^2) + 
   ((21 - 11*nc^2 + 12*nc^4 - 42*zb + 22*nc^2*zb - 24*nc^4*zb + 24*zb^2 - 
      22*nc^2*zb^2 + 24*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/(24*nc^2) - 
   ((4759 - 6188*nc^2 - 6915*nc^4 - 9518*zb + 20416*nc^2*zb - 5778*nc^4*zb + 
      6828*zb^2 - 18864*nc^2*zb^2 + 14628*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb])/
    (192*nc^2) + ((1561 - 2466*nc^2 - 2887*nc^4 - 3064*zb + 6982*nc^2*zb - 
      1558*nc^4*zb + 2140*zb^2 - 5998*nc^2*zb^2 + 4990*nc^4*zb^2)*
     G[1, 0, 0, 0, 1, zb])/(96*nc^2) + 
   ((1538 - 2150*nc^2 - 3085*nc^4 - 3044*zb + 6708*nc^2*zb - 1378*nc^4*zb + 
      2140*zb^2 - 5992*nc^2*zb^2 + 4972*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/
    (96*nc^2) - ((805 + 48*nc - 1554*nc^2 - 2479*nc^4 - 1552*zb - 24*nc*zb + 
      3614*nc^2*zb - 26*nc^4*zb + 1006*zb^2 - 2722*nc^2*zb^2 + 
      2606*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/(96*nc^2) + 
   ((1533 - 2021*nc^2 - 3002*nc^4 - 3066*zb + 6658*nc^2*zb - 1460*nc^4*zb + 
      2186*zb^2 - 6070*nc^2*zb^2 + 4992*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/
    (96*nc^2) - ((1012 - 1587*nc^2 - 2446*nc^4 - 1966*zb + 4456*nc^2*zb - 
      592*nc^4*zb + 1352*zb^2 - 3780*nc^2*zb^2 + 3280*nc^4*zb^2)*
     G[1, 0, 1, 0, 1, zb])/(96*nc^2) - 
   ((743 + 48*nc - 1494*nc^2 - 2483*nc^4 - 1478*zb - 24*nc*zb + 
      3732*nc^2*zb - 66*nc^4*zb + 990*zb^2 - 2958*nc^2*zb^2 + 2656*nc^4*zb^2)*
     G[1, 0, 1, 1, 0, zb])/(96*nc^2) + 
   ((197 + 48*nc - 560*nc^2 - 883*nc^4 - 363*zb - 24*nc*zb + 907*nc^2*zb + 
      288*nc^4*zb + 203*zb^2 - 489*nc^2*zb^2 + 534*nc^4*zb^2)*
     G[1, 0, 1, 1, 1, zb])/(48*nc^2) - 
   ((23 - 12*nc + 5*nc^2 + 24*nc^4 - 40*zb + 6*nc*zb - 4*nc^2*zb - 
      36*nc^4*zb + 26*zb^2 + 4*nc^2*zb^2 + 20*nc^4*zb^2)*
     G[1, 0, 1, 2, 1, zb])/(24*nc^2) + 
   ((1779 - 144*nc - 1816*nc^2 + 144*nc^3 - 4807*nc^4 - 48*nc*nf + 
      48*nc^3*nf - 3558*zb + 288*nc*zb + 6916*nc^2*zb - 288*nc^3*zb + 
      658*nc^4*zb + 96*nc*nf*zb - 96*nc^3*nf*zb + 2324*zb^2 - 
      6048*nc^2*zb^2 + 4156*nc^4*zb^2)*G[1, 1, 0, 0, 0, zb])/(96*nc^2) - 
   ((1054 - 108*nc - 1332*nc^2 + 108*nc^3 - 3863*nc^4 - 36*nc*nf + 
      36*nc^3*nf - 2114*zb + 216*nc*zb + 4486*nc^2*zb - 216*nc^3*zb + 
      1174*nc^4*zb + 72*nc*nf*zb - 72*nc^3*nf*zb + 1368*zb^2 - 
      3752*nc^2*zb^2 + 2560*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/(96*nc^2) - 
   ((1012 - 108*nc - 1121*nc^2 + 108*nc^3 - 3964*nc^4 - 36*nc*nf + 
      36*nc^3*nf - 2072*zb + 216*nc*zb + 4342*nc^2*zb - 216*nc^3*zb + 
      1264*nc^4*zb + 72*nc*nf*zb - 72*nc^3*nf*zb + 1374*zb^2 - 
      3772*nc^2*zb^2 + 2594*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/(96*nc^2) + 
   ((685 - 96*nc - 1404*nc^2 + 144*nc^3 - 5657*nc^4 - 48*nc*nf + 48*nc^3*nf - 
      1534*zb + 264*nc*zb + 4108*nc^2*zb - 288*nc^3*zb + 3026*nc^4*zb + 
      96*nc*nf*zb - 96*nc^3*nf*zb + 1048*zb^2 - 3268*nc^2*zb^2 + 
      2292*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/(192*nc^2) - 
   ((2625 - 240*nc - 2388*nc^2 + 240*nc^3 - 5559*nc^4 - 144*nc*nf + 
      144*nc^3*nf - 4962*zb + 480*nc*zb + 8824*nc^2*zb - 480*nc^3*zb + 
      710*nc^4*zb + 288*nc*nf*zb - 288*nc^3*nf*zb + 2924*zb^2 - 
      7064*nc^2*zb^2 + 4908*nc^4*zb^2)*G[1, 1, 1, 0, 0, zb])/(192*nc^2) + 
   ((1509 - 180*nc - 1422*nc^2 + 180*nc^3 - 4131*nc^4 - 108*nc*nf + 
      108*nc^3*nf - 2850*zb + 360*nc*zb + 5260*nc^2*zb - 360*nc^3*zb + 
      1286*nc^4*zb + 216*nc*nf*zb - 216*nc^3*nf*zb + 1672*zb^2 - 
      4184*nc^2*zb^2 + 2896*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/(192*nc^2) + 
   ((1596 - 132*nc - 1555*nc^2 + 132*nc^3 - 2797*nc^4 - 132*nc*nf + 
      132*nc^3*nf - 2976*zb + 264*nc*zb + 5122*nc^2*zb - 264*nc^3*zb + 
      670*nc^4*zb + 264*nc*nf*zb - 264*nc^3*nf*zb + 1600*zb^2 - 
      3594*nc^2*zb^2 + 2282*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/(192*nc^2) - 
   ((5357 - 660*nc - 3252*nc^2 + 660*nc^3 - 13745*nc^4 - 900*nc*nf + 
      900*nc^3*nf - 9434*zb + 1320*nc*zb + 13704*nc^2*zb - 1320*nc^3*zb + 
      10370*nc^4*zb + 1800*nc*nf*zb - 1800*nc^3*nf*zb + 4632*zb^2 - 
      9732*nc^2*zb^2 + 5700*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/(1920*nc^2) + 
   ((254 - 355*nc^2 + 213*nc^4 - 380*zb + 586*nc^2*zb - 494*nc^4*zb + 
      172*zb^2 - 258*nc^2*zb^2 + 126*nc^4*zb^2)*G[1, 1, 1, 2, 1, zb])/
    (96*nc^2) - ((240 - 548*nc^2 + 601*nc^4 - 384*zb + 860*nc^2*zb - 
      958*nc^4*zb + 174*zb^2 - 380*nc^2*zb^2 + 322*nc^4*zb^2)*
     G[1, 1, 2, 1, 0, zb])/(48*nc^2) + 
   ((812 - 1341*nc^2 + 1384*nc^4 - 1340*zb + 36*nc*zb + 2070*nc^2*zb - 
      2176*nc^4*zb + 616*zb^2 - 898*nc^2*zb^2 + 610*nc^4*zb^2)*
     G[1, 1, 2, 1, 1, zb])/(96*nc^2) - 
   ((330 - 553*nc^2 + 455*nc^4 - 544*zb + 12*nc*zb + 834*nc^2*zb - 
      722*nc^4*zb + 254*zb^2 - 350*nc^2*zb^2 + 236*nc^4*zb^2)*
     G[1, 1, 2, 2, 1, zb])/(48*nc^2) + 
   ((75 - 203*nc^2 + 318*nc^4 - 114*zb + 302*nc^2*zb - 428*nc^4*zb + 
      51*zb^2 - 129*nc^2*zb^2 + 130*nc^4*zb^2)*G[1, 2, 1, 0, 0, zb])/
    (12*nc^2) - ((258 - 458*nc^2 + 849*nc^4 - 396*zb - 12*nc*zb + 
      696*nc^2*zb - 1142*nc^4*zb + 180*zb^2 - 292*nc^2*zb^2 + 338*nc^4*zb^2)*
     G[1, 2, 1, 0, 1, zb])/(48*nc^2) - 
   ((1086 - 2507*nc^2 + 4014*nc^4 - 1740*zb + 72*nc*zb + 3746*nc^2*zb - 
      5424*nc^4*zb + 804*zb^2 - 1630*nc^2*zb^2 + 1634*nc^4*zb^2)*
     G[1, 2, 1, 1, 0, zb])/(96*nc^2) + 
   ((959 - 1536*nc^2 + 2875*nc^4 - 1582*zb + 144*nc*zb + 2412*nc^2*zb - 
      3906*nc^4*zb + 750*zb^2 - 1062*nc^2*zb^2 + 1010*nc^4*zb^2)*
     G[1, 2, 1, 1, 1, zb])/(96*nc^2) - 
   ((162 - 271*nc^2 + 359*nc^4 - 254*zb + 12*nc*zb + 388*nc^2*zb - 
      484*nc^4*zb + 113*zb^2 - 153*nc^2*zb^2 + 156*nc^4*zb^2)*
     G[1, 2, 1, 2, 1, zb])/(24*nc^2) + 
   ((450 - 1145*nc^2 + 1542*nc^4 - 708*zb + 24*nc*zb + 1654*nc^2*zb - 
      2088*nc^4*zb + 312*zb^2 - 702*nc^2*zb^2 + 718*nc^4*zb^2)*
     G[1, 2, 2, 1, 0, zb])/(48*nc^2) - 
   ((634 - 1404*nc^2 + 1826*nc^4 - 1048*zb + 84*nc*zb + 2042*nc^2*zb - 
      2476*nc^4*zb + 480*zb^2 - 860*nc^2*zb^2 + 771*nc^4*zb^2)*
     G[1, 2, 2, 1, 1, zb])/(48*nc^2) + 
   ((526 - 1087*nc^2 + 1110*nc^4 - 836*zb + 48*nc*zb + 1478*nc^2*zb - 
      1488*nc^4*zb + 376*zb^2 - 578*nc^2*zb^2 + 508*nc^4*zb^2)*
     G[1, 2, 2, 2, 1, zb])/(48*nc^2) - 
   ((-53 + 91*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 0, zb])/24 + 
   ((-9 - 48*nc^2 + 107*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 0, 1, zb])/
    (48*nc^2) + ((-2 + 3*nc^2)*(3 + 20*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 0, 1, 0, zb])/(24*nc^2) - 
   ((-55 - 45*nc^2 + 130*nc^4 + 54*zb + 54*nc^2*zb - 156*nc^4*zb - 13*zb^2 - 
      18*nc^2*zb^2 + 52*nc^4*zb^2)*G[2, 1, 0, 1, 1, zb])/(24*nc^2) + 
   ((36 - 195*nc^2 + 377*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, 0, zb])/
    (48*nc^2) - ((42 - 395*nc^2 + 775*nc^4 - 44*zb + 474*nc^2*zb - 
      930*nc^4*zb + 12*zb^2 - 158*nc^2*zb^2 + 310*nc^4*zb^2)*
     G[2, 1, 1, 0, 1, zb])/(32*nc^2) - 
   ((156 - 691*nc^2 + 1391*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, 0, zb])/
    (192*nc^2) + ((2194 - 7775*nc^2 + 18725*nc^4 - 2748*zb + 9330*nc^2*zb - 
      22470*nc^4*zb + 964*zb^2 - 3110*nc^2*zb^2 + 7490*nc^4*zb^2)*
     G[2, 1, 1, 1, 1, zb])/(960*nc^2) - 
   ((356 - 705*nc^2 + 1075*nc^4 - 408*zb + 846*nc^2*zb - 1290*nc^4*zb + 
      128*zb^2 - 282*nc^2*zb^2 + 430*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/
    (96*nc^2) + ((11 - 30*nc^2 + 42*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 2, 1, 0, zb])/(8*nc^2) - 
   ((216 - 424*nc^2 + 597*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, 1, zb])/
    (96*nc^2) + ((94 - 176*nc^2 + 183*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 2, 2, 1, zb])/(48*nc^2) - 
   ((9 - 24*nc^2 + 43*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, 0, zb])/
    (6*nc^2) + ((51 - 95*nc^2 + 236*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 0, 1, zb])/(48*nc^2) + 
   ((132 - 325*nc^2 + 537*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, 0, zb])/
    (48*nc^2) - ((45 - 73*nc^2 + 131*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 1, 1, zb])/(16*nc^2) + 
   ((98 - 179*nc^2 + 185*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 2, 1, zb])/
    (48*nc^2) - ((20 - 55*nc^2 + 67*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 1, 0, zb])/(8*nc^2) + 
   ((369 - 884*nc^2 + 943*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, 1, zb])/
    (96*nc^2) - ((155 - 342*nc^2 + 271*nc^4)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 2, 1, zb])/(48*nc^2) + 
   (Pi^2*(-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/64 + 
   (5*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(-5 + 7*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/256 + 
   (5*Sqrt[5 - 4*zb]*(-17 + 3*nc^2 + 26*zb + 32*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(32*nc^2) - 
   (5*Sqrt[5 - 4*zb]*(-17 + 3*nc^2 + 26*zb + 32*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(128*nc^2) - 
   (Pi^2*(-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb])/384 + 
   (Pi^2*(-3 + 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/384 + 
   (5*Pi^2*(-1 + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/128 - 
   (5*(76 + 71*nc^2 - 112*zb - 104*nc^2*zb + 36*zb^2 + 24*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(8*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(19 + nc^2 - 14*zb + 6*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(19 + nc^2 - 14*zb + 6*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) + 
   (5*(76 + 71*nc^2 - 112*zb - 104*nc^2*zb + 36*zb^2 + 24*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*nc^2) + (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (19 + nc^2 - 14*zb + 6*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^2) - 
   (5*Pi^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/16 + 
   (5*(76 + 71*nc^2 - 112*zb - 104*nc^2*zb + 36*zb^2 + 24*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (32*nc^2) + (9*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (19 + nc^2 - 14*zb + 6*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(256*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*(19 + nc^2 - 14*zb + 6*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(256*nc^2) - 
   (5*(76 + 71*nc^2 - 112*zb - 104*nc^2*zb + 36*zb^2 + 24*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (128*nc^2) - (3*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     (19 + nc^2 - 14*zb + 6*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(128*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*zb*J[1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*zb*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), 
      zb])/(16*nc^2*Sqrt[1 - zb]) + 
   ((-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/4 - (3*(-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/32 + 
   (5*(-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], zb^(-1), (1 - zb)^(-1), zb])/
    32 + ((3 - 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/32 + 
   ((3 - 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], zb^(-1), (1 - zb)^(-1), zb])/32 - 
   (15*Pi^2*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/64 - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*zb*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^2*Sqrt[1 - zb]) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*zb*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb])/(16*nc^2*Sqrt[1 - zb]) - 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-5 + 7*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/32 - 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-5 + 7*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/64 - 
   (9*Sqrt[1 - zb]*Sqrt[3 + zb]*(-5 + 7*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/128 - 
   (3*Sqrt[1 - zb]*Sqrt[3 + zb]*(-5 + 7*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), zb])/64 + (3*(-4681 + 4575*nc^2)*(-1 + zb)^2*
     J[t[1, 1]/zb, t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) - 
   (7*(-4681 + 4575*nc^2)*(-1 + zb)^2*J[t[1, 1]/zb, t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(1760*nc^2) - 
   (3*(1 + 6*nc^2 - 2*zb - 14*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/(3520*nc^2) + 
   (7*(1 + 6*nc^2 - 2*zb - 14*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (1760*nc^2) - (9*(-1 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(1760*nc^2) + 
   (21*(-1 + zb)^2*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/(880*nc^2) - (3*(-4681 + 4575*nc^2)*(-1 + zb)^2*
     J[t[1, 2]/zb, t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) + 
   (7*(-4681 + 4575*nc^2)*(-1 + zb)^2*J[t[1, 2]/zb, t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(1760*nc^2) + 
   (3*(1 + 6*nc^2 - 2*zb - 14*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/(3520*nc^2) - 
   (7*(1 + 6*nc^2 - 2*zb - 14*nc^2*zb + 9*nc^2*zb^2)*
     J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (1760*nc^2) + (9*(-1 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(1760*nc^2) - 
   (21*(-1 + zb)^2*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/(880*nc^2) + (3*(-4705 + 4561*nc^2 + 9430*zb - 9130*nc^2*zb - 
      4719*zb^2 + 4573*nc^2*zb^2)*J[t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/
    (3520*nc^2) - (7*(-4705 + 4561*nc^2 + 9430*zb - 9130*nc^2*zb - 
      4719*zb^2 + 4573*nc^2*zb^2)*J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/(1760*nc^2) - (3*(-4705 + 4561*nc^2 + 9430*zb - 9130*nc^2*zb - 
      4719*zb^2 + 4573*nc^2*zb^2)*J[t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/
    (3520*nc^2) + (7*(-4705 + 4561*nc^2 + 9430*zb - 9130*nc^2*zb - 
      4719*zb^2 + 4573*nc^2*zb^2)*J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/(1760*nc^2) + (9*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 
      18*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(8*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   (5*(-39 - 9*nc^2 + 62*zb + 10*nc^2*zb - 24*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^2) + (5*(-39 - 9*nc^2 + 62*zb + 10*nc^2*zb - 24*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^2) + 
   (5*(-39 - 9*nc^2 + 62*zb + 10*nc^2*zb - 24*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(16*nc^2) - 
   (5*(-39 - 9*nc^2 + 62*zb + 10*nc^2*zb - 24*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(64*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(880*nc^2) + 
   (21*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + 
   (9*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(880*nc^2) - 
   (21*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(440*nc^2) + 
   (3*(4 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*nc^2) - 
   (7*(4 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc^2) - 
   (3*(4 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*nc^2) + 
   (7*(4 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) + 
   (9*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(128*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/(128*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(-16 + 11*nc^2 + 20*zb - 18*nc^2*zb - 6*zb^2 + 
      6*nc^2*zb^2)*J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) - 
   (15*(-2 + zb)*(-8 - 6*nc^2 + 6*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^2) + (15*(-2 + zb)*(-8 - 6*nc^2 + 6*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(8*nc^2) + 
   (15*(-2 + zb)*(-8 - 6*nc^2 + 6*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*nc^2) - 
   (15*(-2 + zb)*(-8 - 6*nc^2 + 6*zb + 3*nc^2*zb)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(32*nc^2) - 
   (21*(-1 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], 
      (1 - zb)^(-1), zb])/(880*nc^2) + 
   (49*(-1 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^2) + 
   (21*(-1 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], 
      (1 - zb)^(-1), zb])/(880*nc^2) - 
   (49*(-1 + zb)^2*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^2) + 
   (9*(-1 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/
    (880*nc^2) - (21*(-1 + zb)^2*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^2) - 
   (9*(-1 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/
    (880*nc^2) + (21*(-1 + zb)^2*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*nc^2) + 
   ((3 - 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/16 + ((-3 + 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/32 + 
   ((3 - 2*zb)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, zb^(-1), (1 - zb)^(-1), zb])/
    32 + ((-3 + 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/16 + 
   ((3 - 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, (2 - zb)^(-1), (1 - zb)^(-1), 
      zb])/32 + ((-3 + 2*zb)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb^(-1), 
      (1 - zb)^(-1), zb])/32 - 
   (3*(-1 + zb)^2*J[zb^(-1), (zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), 
      zb])/(220*nc^2) + (7*(-1 + zb)^2*J[zb^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) + 
   (3*(-1 + zb)^2*J[zb^(-1), (zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), 
      zb])/(220*nc^2) - (7*(-1 + zb)^2*J[zb^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc^2) + 
   (3*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2], (1 - zb)^(-1), zb])/
    (80*nc^2) - (7*(-1 + zb)^2*J[zb^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(40*nc^2) - 
   (3*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1], (1 - zb)^(-1), zb])/
    (80*nc^2) + (7*(-1 + zb)^2*J[zb^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(40*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc^2) + 
   ((1 - 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + 
   ((1 - 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/32 - 
   (9*(-1 + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/64 - 
   (3*(-1 + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/32 - 
   (9*(-64 + 55*nc^2)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(352*nc^2) + 
   (21*(-64 + 55*nc^2)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - 
   (9*(-187 + 195*nc^2)*(-1 + zb)^2*J[t[1, 1]/(2 - zb), zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(352*nc^2) + 
   (21*(-187 + 195*nc^2)*(-1 + zb)^2*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + 
   (9*(-64 + 55*nc^2)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(352*nc^2) - 
   (21*(-64 + 55*nc^2)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + 
   (9*(-187 + 195*nc^2)*(-1 + zb)^2*J[(zb*t[1, 1])/(2 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/(704*nc^2) - 
   (21*(-187 + 195*nc^2)*(-1 + zb)^2*J[(zb*t[1, 1])/(2 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) + 
   (9*(-64 + 55*nc^2)*(-1 + zb)^2*J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(352*nc^2) - 
   (21*(-64 + 55*nc^2)*(-1 + zb)^2*J[t[1, 2]/(1 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) + 
   (9*(-187 + 195*nc^2)*(-1 + zb)^2*J[t[1, 2]/(2 - zb), zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(352*nc^2) - 
   (21*(-187 + 195*nc^2)*(-1 + zb)^2*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - 
   (9*(-64 + 55*nc^2)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(352*nc^2) + 
   (21*(-64 + 55*nc^2)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*nc^2) - 
   (9*(-187 + 195*nc^2)*(-1 + zb)^2*J[(zb*t[1, 2])/(2 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb])/(704*nc^2) + 
   (21*(-187 + 195*nc^2)*(-1 + zb)^2*J[(zb*t[1, 2])/(2 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(352*nc^2) - 
   (45*(-63 + 61*nc^2)*(-1 + zb)^2*J[t[2, 1], zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(704*nc^2) + 
   (105*(-63 + 61*nc^2)*(-1 + zb)^2*J[t[2, 1], zb^(-1), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(352*nc^2) + 
   (45*(-63 + 61*nc^2)*(-1 + zb)^2*J[t[2, 2], zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(704*nc^2) - 
   (105*(-63 + 61*nc^2)*(-1 + zb)^2*J[t[2, 2], zb^(-1), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(352*nc^2) + 
   (9*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^2) - 
   (9*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) - 
   (5*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + 
   (5*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (4*nc^2) + (5*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^2) - (5*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 
      4*zb^2 + 6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   (5*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(16*nc^2) + 
   (3*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^2) + 
   (9*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(64*nc^2) + 
   (5*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(64*nc^2) - 
   (3*(-1 + nc)*(1 + nc)*(-4 + 9*nc^2 + 8*zb - 14*nc^2*zb - 4*zb^2 + 
      6*nc^2*zb^2)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + 
   (15*(-3 + 5*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/nc^2 - 
   (15*(-3 + 5*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^2) - 
   (15*(-3 + 5*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^2) + 
   (15*(-3 + 5*nc^2 + 6*zb - 6*nc^2*zb - 3*zb^2 + 2*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 
      Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/(8*nc^2) + 
   ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/2 + 
   ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/4 + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/8 + 
   (3*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/4 - 
   (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    4 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/4 + (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/2 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + 
   (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 + 10*(5 - 6*zb + 2*zb^2)*
    J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
     (1 - zb)^(-1), zb] - (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/2 - (5*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/2 + 
   (5*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    8 + (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/16 + 
   (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/
    16 - (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/8 - 
   (27*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/64 - (15*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/64 + 
   (9*(-1 + nc)*(1 + nc)*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/32 - 15*(5 - 6*zb + 2*zb^2)*
    J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
     (1 - zb)^(-1), zb] + (15*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/4 + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/4 - 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    16 - (50*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^2 + 
   (25*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*nc^2) + 
   (25*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^2) - 
   (25*(-1 + zb)^2*J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^2) + 
   (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/8 + 
   (3*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/16 + 
   (27*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/32 + 
   (9*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/16 + 
   (-(81 - 360*nc^2 + 279*nc^4 + 36*nc*nf - 36*nc^3*nf - 168*Pi^2 + 
        528*nc^2*Pi^2 - 456*nc^4*Pi^2 + 45*zb + 72*nc*zb + 12924*nc^2*zb - 
        72*nc^3*zb - 29433*nc^4*zb - 204*nc*nf*zb + 876*nc^3*nf*zb + 
        504*Pi^2*zb - 1584*nc^2*Pi^2*zb + 1368*nc^4*Pi^2*zb + 1818*zb^2 + 
        1224*nc*zb^2 - 26100*nc^2*zb^2 - 1224*nc^3*zb^2 + 53634*nc^4*zb^2 + 
        1032*nc*nf*zb^2 - 2136*nc^3*nf*zb^2 - 672*Pi^2*zb^2 + 
        2112*nc^2*Pi^2*zb^2 - 1824*nc^4*Pi^2*zb^2 - 1944*zb^3 - 
        1488*nc*zb^3 + 14400*nc^2*zb^3 + 1488*nc^3*zb^3 - 27520*nc^4*zb^3 - 
        928*nc*nf*zb^3 + 1424*nc^3*nf*zb^3 + 336*Pi^2*zb^3 - 
        1056*nc^2*Pi^2*zb^3 + 912*nc^4*Pi^2*zb^3)/(13824*nc^2*(-1 + zb)) - 
     ((-18 + 109*nc^2 - 113*nc^4 - 10*nc*nf + 14*nc^3*nf + 96*zb - 
        771*nc^2*zb + 1077*nc^4*zb + 30*nc*nf*zb - 42*nc^3*nf*zb - 240*zb^2 + 
        1420*nc^2*zb^2 - 1820*nc^4*zb^2 - 40*nc*nf*zb^2 + 56*nc^3*nf*zb^2 + 
        162*zb^3 - 790*nc^2*zb^3 + 920*nc^4*zb^3 + 20*nc*nf*zb^3 - 
        28*nc^3*nf*zb^3)*G[0, zb])/(576*nc^2*(-1 + zb)) + 
     ((-180 - 6*nc + 337*nc^2 + 6*nc^3 + 455*nc^4 - 32*nc*nf - 8*nc^3*nf + 
        603*zb - 90*nc*zb - 1929*nc^2*zb + 90*nc^3*zb + 282*nc^4*zb + 
        60*nc*nf*zb + 12*nc^3*nf*zb - 747*zb^2 + 144*nc*zb^2 + 
        2956*nc^2*zb^2 - 144*nc^3*zb^2 - 1817*nc^4*zb^2 - 52*nc*nf*zb^2 + 
        20*nc^3*nf*zb^2 + 324*zb^3 - 48*nc*zb^3 - 1364*nc^2*zb^3 + 
        48*nc^3*zb^3 + 1112*nc^4*zb^3 + 24*nc*nf*zb^3 - 24*nc^3*nf*zb^3)*
       G[1, zb])/(1152*nc^2*(-1 + zb)) + 
     ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, zb])/(48*nc^2) - 
     ((7 - 22*nc^2 + 19*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, zb])/(96*nc^2) - 
     ((21 - 14*nc^2 - 47*nc^4 - 42*zb + 76*nc^2*zb - 2*nc^4*zb + 28*zb^2 - 
        72*nc^2*zb^2 + 44*nc^4*zb^2)*G[1, 0, zb])/(96*nc^2) + 
     ((49 - 12*nc - 18*nc^2 + 12*nc^3 - 143*nc^4 - 4*nc*nf + 4*nc^3*nf - 
        98*zb + 24*nc*zb + 132*nc^2*zb - 24*nc^3*zb + 94*nc^4*zb + 
        8*nc*nf*zb - 8*nc^3*nf*zb + 56*zb^2 - 112*nc^2*zb^2 + 56*nc^4*zb^2)*
       G[1, 1, zb])/(384*nc^2))*Log[MH2/muf2]^3 + 
   (45*(-63 + 61*nc^2)*(-1 + zb)^3*J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*
     t[1, 1])/(704*nc^2) - (105*(-63 + 61*nc^2)*(-1 + zb)^3*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/(352*nc^2) - 
   (45*(-63 + 61*nc^2)*(-1 + zb)^3*J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*
     t[1, 2])/(704*nc^2) + (105*(-63 + 61*nc^2)*(-1 + zb)^3*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/(352*nc^2) + 
   J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(18831 - 18266*nc^2 - 56450*zb + 54694*nc^2*zb + 56514*zb^2 - 
        54738*nc^2*zb^2 - 18885*zb^3 + 18300*nc^2*zb^3)*t[1, 1])/
      (7040*nc^2) - (7*(4 - 30*nc^2 + 9*zb + 6*nc^2*zb)*(-11 + 9*zb + zb^2)*
       t[2, 1])/(7040*nc^2)) + J[t[1, 2], (1 - zb)^(-1), zb]*
    ((-3*(18831 - 18266*nc^2 - 56450*zb + 54694*nc^2*zb + 56514*zb^2 - 
        54738*nc^2*zb^2 - 18885*zb^3 + 18300*nc^2*zb^3)*t[1, 1])/
      (14080*nc^2) + (3*(4 - 30*nc^2 + 9*zb + 6*nc^2*zb)*(-11 + 9*zb + zb^2)*
       t[2, 1])/(14080*nc^2)) + J[t[1, 1], (1 - zb)^(-1), zb]*
    ((3*(18831 - 18266*nc^2 - 56450*zb + 54694*nc^2*zb + 56514*zb^2 - 
        54738*nc^2*zb^2 - 18885*zb^3 + 18300*nc^2*zb^3)*t[1, 2])/
      (14080*nc^2) - (3*(4 - 30*nc^2 + 9*zb + 6*nc^2*zb)*(-11 + 9*zb + zb^2)*
       t[2, 2])/(14080*nc^2)) + J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(18831 - 18266*nc^2 - 56450*zb + 54694*nc^2*zb + 56514*zb^2 - 
        54738*nc^2*zb^2 - 18885*zb^3 + 18300*nc^2*zb^3)*t[1, 2])/
      (7040*nc^2) + (7*(4 - 30*nc^2 + 9*zb + 6*nc^2*zb)*(-11 + 9*zb + zb^2)*
       t[2, 2])/(7040*nc^2)) - 
   (G[0, 1, zb]*(6615 - 87316*nc^2 + 121933*nc^4 + 7564*nc*nf - 
      15388*nc^3*nf - 864*Pi^2 + 28656*nc^2*Pi^2 - 31632*nc^4*Pi^2 - 
      3168*nc*nf*Pi^2 + 3984*nc^3*nf*Pi^2 - 54729*zb + 212544*nc*zb + 
      2068236*nc^2*zb - 211104*nc^3*zb - 1831023*nc^4*zb + 80652*nc*nf*zb + 
      104244*nc^3*nf*zb + 23904*Pi^2*zb - 240192*nc^2*Pi^2*zb + 
      389808*nc^4*Pi^2*zb + 9504*nc*nf*Pi^2*zb - 11952*nc^3*nf*Pi^2*zb + 
      301185*zb^2 - 186192*nc*zb^2 - 4330468*nc^2*zb^2 + 171360*nc^3*zb^2 + 
      3897247*nc^4*zb^2 + 54472*nc*nf*zb^2 - 365344*nc^3*nf*zb^2 - 
      66744*Pi^2*zb^2 + 436932*nc^2*Pi^2*zb^2 - 685680*nc^4*Pi^2*zb^2 - 
      12672*nc*nf*Pi^2*zb^2 + 15936*nc^3*nf*Pi^2*zb^2 - 248211*zb^3 - 
      23808*nc*zb^3 + 2386828*nc^2*zb^3 + 43872*nc^3*zb^3 - 
      2151417*nc^4*zb^3 - 138848*nc*nf*zb^3 + 288776*nc^3*nf*zb^3 + 
      42624*Pi^2*zb^3 - 233844*nc^2*Pi^2*zb^3 + 352560*nc^4*Pi^2*zb^3 + 
      6336*nc*nf*Pi^2*zb^3 - 7968*nc^3*nf*Pi^2*zb^3 - 4860*zb^4 + 
      4752*nc^2*zb^4 - 360*nc^3*zb^4 + 540*nc^4*zb^4 + 1170*Pi^2*zb^4 - 
      90*nc^4*Pi^2*zb^4 + 72*nc^3*zb^5 - 90*Pi^2*zb^5 + 90*nc^4*Pi^2*zb^5 - 
      184032*Zeta[3] + 519264*nc^2*Zeta[3] - 559872*nc^4*Zeta[3] + 
      552096*zb*Zeta[3] - 1557792*nc^2*zb*Zeta[3] + 1679616*nc^4*zb*Zeta[3] - 
      736128*zb^2*Zeta[3] + 2077056*nc^2*zb^2*Zeta[3] - 
      2239488*nc^4*zb^2*Zeta[3] + 368064*zb^3*Zeta[3] - 
      1038528*nc^2*zb^3*Zeta[3] + 1119744*nc^4*zb^3*Zeta[3]))/
    (41472*nc^2*(-1 + zb)) + 
   (G[0, 0, zb]*(19062 - 130100*nc^2 + 179926*nc^4 + 12392*nc*nf - 
      22360*nc^3*nf - 5940*Pi^2 + 42552*nc^2*Pi^2 - 48756*nc^4*Pi^2 - 
      3456*nc*nf*Pi^2 + 5664*nc^3*nf*Pi^2 - 387882*zb + 324288*nc*zb + 
      2908716*nc^2*zb - 324288*nc^3*zb - 2420346*nc^4*zb + 102768*nc*nf*zb + 
      111264*nc^3*nf*zb + 47268*Pi^2*zb - 301896*nc^2*Pi^2*zb + 
      539460*nc^4*Pi^2*zb + 10368*nc*nf*Pi^2*zb - 16992*nc^3*nf*Pi^2*zb + 
      1116369*zb^2 - 295776*nc*zb^2 - 6223994*nc^2*zb^2 + 295776*nc^3*zb^2 + 
      5390077*nc^4*zb^2 + 87992*nc*nf*zb^2 - 452776*nc^3*nf*zb^2 - 
      107136*Pi^2*zb^2 + 571752*nc^2*Pi^2*zb^2 - 950016*nc^4*Pi^2*zb^2 - 
      13824*nc*nf*Pi^2*zb^2 + 22656*nc^3*nf*Pi^2*zb^2 - 744093*zb^3 - 
      31584*nc*zb^3 + 3476394*nc^2*zb^3 + 31584*nc^3*zb^3 - 
      3071377*nc^4*zb^3 - 199312*nc*nf*zb^3 + 376160*nc^3*nf*zb^3 + 
      65808*Pi^2*zb^3 - 322584*nc^2*Pi^2*zb^3 + 492720*nc^4*Pi^2*zb^3 + 
      6912*nc*nf*Pi^2*zb^3 - 11328*nc^3*nf*Pi^2*zb^3 - 3456*zb^4 + 
      3456*nc^2*zb^4 + 432*nc^4*zb^4 - 274752*Zeta[3] + 801360*nc^2*Zeta[3] - 
      800496*nc^4*Zeta[3] + 824256*zb*Zeta[3] - 2404080*nc^2*zb*Zeta[3] + 
      2401488*nc^4*zb*Zeta[3] - 1099008*zb^2*Zeta[3] + 
      3205440*nc^2*zb^2*Zeta[3] - 3201984*nc^4*zb^2*Zeta[3] + 
      549504*zb^3*Zeta[3] - 1602720*nc^2*zb^3*Zeta[3] + 
      1600992*nc^4*zb^3*Zeta[3]))/(41472*nc^2*(-1 + zb)) - 
   (G[0, zb]*(158355 - 1102660*nc^2 + 2083025*nc^4 + 70780*nc*nf - 
      307580*nc^3*nf - 8640*Pi^2 + 284040*nc^2*Pi^2 - 650040*nc^4*Pi^2 - 
      34560*nc*nf*Pi^2 + 80160*nc^3*nf*Pi^2 - 26892*Pi^4 + 69228*nc^2*Pi^4 - 
      36936*nc^4*Pi^4 - 3592755*zb + 11713680*nc*zb + 27356520*nc^2*zb - 
      5553360*nc^3*zb - 58368825*nc^4*zb + 7344300*nc*nf*zb - 
      1748940*nc^3*nf*zb + 733320*Pi^2*zb - 25920*nc*Pi^2*zb - 
      5285520*nc^2*Pi^2*zb + 25920*nc^3*Pi^2*zb + 16665480*nc^4*Pi^2*zb + 
      172800*nc*nf*Pi^2*zb - 554400*nc^3*nf*Pi^2*zb + 80676*Pi^4*zb - 
      207684*nc^2*Pi^4*zb + 110808*nc^4*Pi^4*zb + 10879110*zb^2 - 
      17134200*nc*zb^2 - 72282100*nc^2*zb^2 + 6139800*nc^3*zb^2 + 
      133940600*nc^4*zb^2 - 2699240*nc*nf*zb^2 - 7009160*nc^3*nf*zb^2 - 
      2178360*Pi^2*zb^2 - 440640*nc*Pi^2*zb^2 + 11945340*nc^2*Pi^2*zb^2 + 
      440640*nc^3*Pi^2*zb^2 - 30314580*nc^4*Pi^2*zb^2 - 
      527040*nc*nf*Pi^2*zb^2 + 1158000*nc^3*nf*Pi^2*zb^2 - 107568*Pi^4*zb^2 + 
      276912*nc^2*Pi^4*zb^2 - 147744*nc^4*Pi^4*zb^2 - 7444710*zb^3 + 
      6390600*nc*zb^3 + 45048840*nc^2*zb^3 - 812040*nc^3*zb^3 - 
      79723880*nc^4*zb^3 - 4717760*nc*nf*zb^3 + 9225040*nc^3*nf*zb^3 + 
      1453680*Pi^2*zb^3 + 535680*nc*Pi^2*zb^3 - 7071540*nc^2*Pi^2*zb^3 - 
      535680*nc^3*Pi^2*zb^3 + 15541380*nc^4*Pi^2*zb^3 + 
      411840*nc*nf*Pi^2*zb^3 - 729840*nc^3*nf*Pi^2*zb^3 + 53784*Pi^4*zb^3 - 
      138456*nc^2*Pi^4*zb^3 + 73872*nc^4*Pi^4*zb^3 - 2255040*Zeta[3] + 
      7596720*nc^2*Zeta[3] - 6227280*nc^4*Zeta[3] - 578880*nc*nf*Zeta[3] + 
      570240*nc^3*nf*Zeta[3] + 14100480*zb*Zeta[3] - 
      58365360*nc^2*zb*Zeta[3] + 83728080*nc^4*zb*Zeta[3] + 
      1736640*nc*nf*zb*Zeta[3] - 1710720*nc^3*nf*zb*Zeta[3] - 
      29237760*zb^2*Zeta[3] + 113039280*nc^2*zb^2*Zeta[3] - 
      151301520*nc^4*zb^2*Zeta[3] - 2315520*nc*nf*zb^2*Zeta[3] + 
      2280960*nc^3*nf*zb^2*Zeta[3] + 17392320*zb^3*Zeta[3] - 
      64344240*nc^2*zb^3*Zeta[3] + 79226640*nc^4*zb^3*Zeta[3] + 
      1157760*nc*nf*zb^3*Zeta[3] - 1140480*nc^3*nf*zb^3*Zeta[3]))/
    (1244160*nc^2*(-1 + zb)) - 
   (G[1, zb]*(-9161100 + 10127220*nc + 35905090*nc^2 + 2656020*nc^3 - 
      29502480*nc^4 - 1520380*nc*nf + 2905100*nc^3*nf + 505710*Pi^2 + 
      776880*nc*Pi^2 - 2876340*nc^2*Pi^2 - 784800*nc^3*Pi^2 + 
      11745450*nc^4*Pi^2 + 551520*nc*nf*Pi^2 - 411840*nc^3*nf*Pi^2 + 
      58086*Pi^4 - 29646*nc^2*Pi^4 - 108*nc^4*Pi^4 + 24086565*zb - 
      30484620*nc*zb - 123998850*nc^2*zb - 5314860*nc^3*zb + 
      123741735*nc^4*zb - 123960*nc*nf*zb - 7357800*nc^3*nf*zb - 
      2452410*Pi^2*zb - 1540080*nc*Pi^2*zb + 11804580*nc^2*Pi^2*zb + 
      1589760*nc^3*Pi^2*zb - 38798910*nc^4*Pi^2*zb - 1097280*nc*nf*Pi^2*zb + 
      1039680*nc^3*nf*Pi^2*zb - 168570*Pi^4*zb + 170370*nc^2*Pi^4*zb - 
      39996*nc^4*Pi^4*zb - 22298895*zb^2 + 29571300*nc*zb^2 + 
      146624510*nc^2*zb^2 + 5193540*nc^3*zb^2 - 171059725*nc^4*zb^2 - 
      3111500*nc*nf*zb^2 + 13786060*nc^3*nf*zb^2 + 3609630*Pi^2*zb^2 + 
      1321920*nc*Pi^2*zb^2 - 16585920*nc^2*Pi^2*zb^2 - 
      1395360*nc^3*Pi^2*zb^2 + 44940150*nc^4*Pi^2*zb^2 + 
      996480*nc*nf*Pi^2*zb^2 - 1295280*nc^3*nf*Pi^2*zb^2 + 185616*Pi^4*zb^2 - 
      283752*nc^2*Pi^4*zb^2 + 91080*nc^4*Pi^4*zb^2 + 7373430*zb^3 - 
      9213900*nc*zb^3 - 58530750*nc^2*zb^3 - 2536860*nc^3*zb^3 + 
      77022710*nc^4*zb^3 + 4755840*nc*nf*zb^3 - 9333360*nc^3*nf*zb^3 - 
      1660230*Pi^2*zb^3 - 558720*nc*Pi^2*zb^3 + 7657680*nc^2*Pi^2*zb^3 + 
      590400*nc^3*Pi^2*zb^3 - 17843310*nc^4*Pi^2*zb^3 - 
      450720*nc*nf*Pi^2*zb^3 + 667440*nc^3*nf*Pi^2*zb^3 - 75132*Pi^4*zb^3 + 
      143028*nc^2*Pi^4*zb^3 - 50976*nc^4*Pi^4*zb^3 + 2160*nc^3*zb^4 - 
      2700*Pi^2*zb^4 + 2700*nc^4*Pi^2*zb^4 + 2835000*Zeta[3] + 
      103680*nc*Zeta[3] - 25726680*nc^2*Zeta[3] - 103680*nc^3*Zeta[3] + 
      7076160*nc^4*Zeta[3] + 695520*nc*nf*Zeta[3] + 47520*nc^3*nf*Zeta[3] - 
      18108360*zb*Zeta[3] + 1555200*nc*zb*Zeta[3] + 
      104681160*nc^2*zb*Zeta[3] - 1555200*nc^3*zb*Zeta[3] - 
      83462400*nc^4*zb*Zeta[3] - 1464480*nc*nf*zb*Zeta[3] + 
      64800*nc^3*nf*zb*Zeta[3] + 30974400*zb^2*Zeta[3] - 
      2488320*nc*zb^2*Zeta[3] - 144307440*nc^2*zb^2*Zeta[3] + 
      2488320*nc^3*zb^2*Zeta[3] + 147318480*nc^4*zb^2*Zeta[3] + 
      1468800*nc*nf*zb^2*Zeta[3] - 708480*nc^3*nf*zb^2*Zeta[3] - 
      15701040*zb^3*Zeta[3] + 829440*nc*zb^3*Zeta[3] + 
      65352960*nc^2*zb^3*Zeta[3] - 829440*nc^3*zb^3*Zeta[3] - 
      72107280*nc^4*zb^3*Zeta[3] - 699840*nc*nf*zb^3*Zeta[3] + 
      596160*nc^3*nf*zb^3*Zeta[3]))/(1244160*nc^2*(-1 + zb)) - 
   (G[2, 1, zb]*(-648 + 648*nc^4 - 8694*zb + 14304*nc*zb - 74424*nc^2*zb - 
      18048*nc^3*zb + 13670*nc^4*zb - 4608*nc*nf*zb - 5000*nc^3*nf*zb - 
      1422*Pi^2*zb + 72*nc*Pi^2*zb - 108*nc^2*Pi^2*zb - 26994*nc^4*Pi^2*zb + 
      720*nc^3*nf*Pi^2*zb + 90207*zb^2 - 13680*nc*zb^2 + 153000*nc^2*zb^2 + 
      25272*nc^3*zb^2 - 40913*nc^4*zb^2 + 10152*nc*nf*zb^2 + 
      9704*nc^3*nf*zb^2 + 5184*Pi^2*zb^2 - 108*nc*Pi^2*zb^2 - 
      4950*nc^2*Pi^2*zb^2 + 61038*nc^4*Pi^2*zb^2 - 1584*nc^3*nf*Pi^2*zb^2 - 
      118314*zb^3 - 6192*nc*zb^3 - 105075*nc^2*zb^3 - 6084*nc^3*zb^3 + 
      34610*nc^4*zb^3 - 7164*nc*nf*zb^3 - 5900*nc^3*nf*zb^3 - 
      4401*Pi^2*zb^3 + 324*nc*Pi^2*zb^3 + 7695*nc^2*Pi^2*zb^3 - 
      47790*nc^4*Pi^2*zb^3 + 1152*nc^3*nf*Pi^2*zb^3 + 37287*zb^4 + 
      4728*nc*zb^4 + 24171*nc^2*zb^4 - 804*nc^3*zb^4 - 9221*nc^4*zb^4 + 
      1620*nc*nf*zb^4 + 1196*nc^3*nf*zb^4 + 99*Pi^2*zb^4 - 144*nc*Pi^2*zb^4 - 
      2637*nc^2*Pi^2*zb^4 + 12066*nc^4*Pi^2*zb^4 - 288*nc^3*nf*Pi^2*zb^4 + 
      162*zb^5 - 216*nc^2*zb^5 - 180*nc^3*zb^5 - 54*nc^4*zb^5 + 
      585*Pi^2*zb^5 - 45*nc^4*Pi^2*zb^5 + 36*nc^3*zb^6 - 45*Pi^2*zb^6 + 
      45*nc^4*Pi^2*zb^6 + 3780*zb*Zeta[3] + 54540*nc^2*zb*Zeta[3] - 
      68040*nc^4*zb*Zeta[3] - 8316*zb^2*Zeta[3] - 119988*nc^2*zb^2*Zeta[3] + 
      149688*nc^4*zb^2*Zeta[3] + 6048*zb^3*Zeta[3] + 
      87264*nc^2*zb^3*Zeta[3] - 108864*nc^4*zb^3*Zeta[3] - 
      1512*zb^4*Zeta[3] - 21816*nc^2*zb^4*Zeta[3] + 27216*nc^4*zb^4*Zeta[3]))/
    (10368*nc^2*(-1 + zb)*zb) - 
   (G[1, 0, zb]*(-545886 - 132336*nc + 3888540*nc^2 - 278352*nc^3 - 
      933474*nc^4 - 263968*nc*nf + 346912*nc^3*nf + 39024*Pi^2 + 
      1728*nc*Pi^2 - 226224*nc^2*Pi^2 - 1728*nc^3*Pi^2 - 9840*nc^4*Pi^2 + 
      10368*nc*nf*Pi^2 - 864*nc^3*nf*Pi^2 + 2559573*zb + 406728*nc*zb - 
      16452762*nc^2*zb + 776664*nc^3*zb + 7434267*nc^4*zb + 498992*nc*nf*zb - 
      1033616*nc^3*nf*zb - 197496*Pi^2*zb + 25056*nc*Pi^2*zb + 
      1104120*nc^2*Pi^2*zb - 25056*nc^3*Pi^2*zb - 828264*nc^4*Pi^2*zb - 
      25920*nc*nf*Pi^2*zb + 6480*nc^3*nf*Pi^2*zb - 4302153*zb^2 - 
      787752*nc*zb^2 + 25433902*nc^2*zb^2 - 475416*nc^3*zb^2 - 
      15512695*nc^4*zb^2 - 649168*nc*nf*zb^2 + 1647424*nc^3*nf*zb^2 + 
      355680*Pi^2*zb^2 - 54432*nc*Pi^2*zb^2 - 1923408*nc^2*Pi^2*zb^2 + 
      54432*nc^3*Pi^2*zb^2 + 2115936*nc^4*Pi^2*zb^2 + 29952*nc*nf*Pi^2*zb^2 - 
      21456*nc^3*nf*Pi^2*zb^2 + 2990601*zb^3 + 717984*nc*zb^3 - 
      16642782*nc^2*zb^3 - 124128*nc^3*zb^3 + 12000313*nc^4*zb^3 + 
      595456*nc*nf*zb^3 - 1312768*nc^3*nf*zb^3 - 261072*Pi^2*zb^3 + 
      34560*nc*Pi^2*zb^3 + 1377072*nc^2*Pi^2*zb^3 - 34560*nc^3*Pi^2*zb^3 - 
      1726728*nc^4*Pi^2*zb^3 - 19008*nc*nf*Pi^2*zb^3 + 
      22464*nc^3*nf*Pi^2*zb^3 - 698679*zb^4 - 204624*nc*zb^4 + 
      3769646*nc^2*zb^4 + 101232*nc^3*zb^4 - 2993707*nc^4*zb^4 - 
      181312*nc*nf*zb^4 + 352048*nc^3*nf*zb^4 + 63864*Pi^2*zb^4 - 
      6912*nc*Pi^2*zb^4 - 331560*nc^2*Pi^2*zb^4 + 6912*nc^3*Pi^2*zb^4 + 
      438528*nc^4*Pi^2*zb^4 + 4608*nc*nf*Pi^2*zb^4 - 6624*nc^3*nf*Pi^2*zb^4 - 
      3456*zb^5 + 3456*nc^2*zb^5 + 432*nc^4*zb^5 + 749952*Zeta[3] - 
      1053216*nc^2*Zeta[3] - 1248480*nc^4*Zeta[3] - 2669760*zb*Zeta[3] + 
      4913136*nc^2*zb*Zeta[3] + 1086480*nc^4*zb*Zeta[3] + 
      3811968*zb^2*Zeta[3] - 8567856*nc^2*zb^2*Zeta[3] + 
      2891376*nc^4*zb^2*Zeta[3] - 2452032*zb^3*Zeta[3] + 
      6228576*nc^2*zb^3*Zeta[3] - 3897504*nc^4*zb^3*Zeta[3] + 
      559872*zb^4*Zeta[3] - 1520640*nc^2*zb^4*Zeta[3] + 
      1168128*nc^4*zb^4*Zeta[3]))/(41472*nc^2*(-2 + zb)*(-1 + zb)) + 
   (G[1, 1, zb]*(-64800 + 25920*nc^2 + 90720*nc^4 + 4477302*zb + 
      3717840*nc*zb - 37502960*nc^2*zb + 2572560*nc^3*zb + 18286930*nc^4*zb + 
      1876600*nc*nf*zb - 2874520*nc^3*nf*zb - 431640*Pi^2*zb + 
      5760*nc*Pi^2*zb + 1903200*nc^2*Pi^2*zb - 5760*nc^3*Pi^2*zb - 
      389640*nc^4*Pi^2*zb - 25920*nc*nf*Pi^2*zb - 69120*nc^3*nf*Pi^2*zb - 
      7743303*zb^2 - 9046920*nc*zb^2 + 102066608*nc^2*zb^2 - 
      4259880*nc^3*zb^2 - 69430725*nc^4*zb^2 - 1682860*nc*nf*zb^2 + 
      5780220*nc^3*nf*zb^2 + 1375020*Pi^2*zb^2 - 290880*nc*Pi^2*zb^2 - 
      6840240*nc^2*Pi^2*zb^2 + 290880*nc^3*Pi^2*zb^2 + 
      6070980*nc^4*Pi^2*zb^2 - 38880*nc*nf*Pi^2*zb^2 + 
      161280*nc^3*nf*Pi^2*zb^2 + 4585302*zb^3 + 9106800*nc*zb^3 - 
      92589560*nc^2*zb^3 + 393840*nc^3*zb^3 + 75165050*nc^4*zb^3 + 
      2548920*nc*nf*zb^3 - 7074680*nc^3*nf*zb^3 - 1349280*Pi^2*zb^3 + 
      305280*nc*Pi^2*zb^3 + 7609440*nc^2*Pi^2*zb^3 - 305280*nc^3*Pi^2*zb^3 - 
      8716560*nc^4*Pi^2*zb^3 - 8640*nc*nf*Pi^2*zb^3 - 
      11520*nc^3*nf*Pi^2*zb^3 - 828198*zb^4 - 2756400*nc*zb^4 + 
      25389048*nc^2*zb^4 + 563760*nc^3*zb^4 - 22520430*nc^4*zb^4 - 
      1088320*nc*nf*zb^4 + 2451600*nc^3*nf*zb^4 + 320040*Pi^2*zb^4 - 
      80640*nc*Pi^2*zb^4 - 2332560*nc^2*Pi^2*zb^4 + 80640*nc^3*Pi^2*zb^4 + 
      2889240*nc^4*Pi^2*zb^4 + 17280*nc*nf*Pi^2*zb^4 - 
      25920*nc^3*nf*Pi^2*zb^4 - 42120*zb^5 + 38880*nc^2*zb^5 - 
      12960*nc^3*zb^5 + 3240*nc^4*zb^5 + 37800*Pi^2*zb^5 - 
      5400*nc^4*Pi^2*zb^5 + 2160*nc^3*zb^6 - 2700*Pi^2*zb^6 + 
      2700*nc^4*Pi^2*zb^6 - 5469120*zb*Zeta[3] + 414720*nc*zb*Zeta[3] + 
      5827680*nc^2*zb*Zeta[3] - 414720*nc^3*zb*Zeta[3] + 
      16377120*nc^4*zb*Zeta[3] + 138240*nc*nf*zb*Zeta[3] - 
      138240*nc^3*nf*zb*Zeta[3] + 14173920*zb^2*Zeta[3] - 
      1036800*nc*zb^2*Zeta[3] - 25127280*nc^2*zb^2*Zeta[3] + 
      1036800*nc^3*zb^2*Zeta[3] - 11774160*nc^4*zb^2*Zeta[3] - 
      345600*nc*nf*zb^2*Zeta[3] + 345600*nc^3*nf*zb^2*Zeta[3] - 
      13452480*zb^3*Zeta[3] + 414720*nc*zb^3*Zeta[3] + 
      30693600*nc^2*zb^3*Zeta[3] - 414720*nc^3*zb^3*Zeta[3] - 
      10838880*nc^4*zb^3*Zeta[3] + 138240*nc*nf*zb^3*Zeta[3] - 
      138240*nc^3*nf*zb^3*Zeta[3] + 3866400*zb^4*Zeta[3] - 
      9793440*nc^2*zb^4*Zeta[3] + 6315840*nc^4*zb^4*Zeta[3]))/
    (414720*nc^2*(-2 + zb)*zb) + Log[MH2/muf2]^2*
    (-((135 - 1524*nc^2 + 2069*nc^4 + 156*nc*nf - 236*nc^3*nf - 216*Pi^2 + 
         744*nc^2*Pi^2 - 768*nc^4*Pi^2 - 2187*zb + 72*nc*zb + 22200*nc^2*zb - 
         72*nc^3*zb - 43557*nc^4*zb - 660*nc*nf*zb + 1572*nc^3*nf*zb + 
         648*Pi^2*zb - 2232*nc^2*Pi^2*zb + 2304*nc^4*Pi^2*zb + 7470*zb^2 + 
         1224*nc*zb^2 - 45582*nc^2*zb^2 - 1224*nc^3*zb^2 + 78284*nc^4*zb^2 + 
         1740*nc*nf*zb^2 - 3236*nc^3*nf*zb^2 - 864*Pi^2*zb^2 + 
         2976*nc^2*Pi^2*zb^2 - 3072*nc^4*Pi^2*zb^2 - 5418*zb^3 - 
         1488*nc*zb^3 + 25498*nc^2*zb^3 + 1488*nc^3*zb^3 - 39852*nc^4*zb^3 - 
         1300*nc*nf*zb^3 + 2028*nc^3*nf*zb^3 + 432*Pi^2*zb^3 - 
         1488*nc^2*Pi^2*zb^3 + 1536*nc^4*Pi^2*zb^3)*G[0, zb])/
      (2304*nc^2*(-1 + zb)) + ((3411 + 4360*nc - 21728*nc^2 - 4360*nc^3 + 
        62365*nc^4 + 3084*nc*nf - 2252*nc^3*nf - 564*Pi^2 + 1128*nc^2*Pi^2 + 
        1260*nc^4*Pi^2 - 15183*zb - 8832*nc*zb + 89436*nc^2*zb + 
        8832*nc^3*zb - 202509*nc^4*zb - 6012*nc*nf*zb + 5532*nc^3*nf*zb + 
        1692*Pi^2*zb - 4248*nc^2*Pi^2*zb - 612*nc^4*Pi^2*zb + 21960*zb^2 + 
        7752*nc*zb^2 - 117480*nc^2*zb^2 - 7752*nc^3*zb^2 + 228416*nc^4*zb^2 + 
        5400*nc*nf*zb^2 - 6680*nc^3*nf*zb^2 - 1944*Pi^2*zb^2 + 
        5808*nc^2*Pi^2*zb^2 - 2712*nc^4*Pi^2*zb^2 - 10188*zb^3 - 
        3280*nc*zb^3 + 49772*nc^2*zb^3 + 3280*nc^3*zb^3 - 88144*nc^4*zb^3 - 
        2472*nc*nf*zb^3 + 3400*nc^3*nf*zb^3 + 816*Pi^2*zb^3 - 
        2688*nc^2*Pi^2*zb^3 + 2064*nc^4*Pi^2*zb^3)*G[1, zb])/
      (4608*nc^2*(-1 + zb)) - ((-117 + 646*nc^2 - 661*nc^4 - 52*nc*nf + 
        76*nc^3*nf + 825*zb - 5226*nc^2*zb + 7149*nc^4*zb + 156*nc*nf*zb - 
        228*nc^3*nf*zb - 2016*zb^2 + 10036*nc^2*zb^2 - 12556*nc^4*zb^2 - 
        208*nc*nf*zb^2 + 304*nc^3*nf*zb^2 + 1308*zb^3 - 5664*nc^2*zb^3 + 
        6500*nc^4*zb^3 + 104*nc*nf*zb^3 - 152*nc^3*nf*zb^3)*G[0, 0, zb])/
      (384*nc^2*(-1 + zb)) + ((-18 + 182*nc^2 - 208*nc^4 - 20*nc*nf + 
        28*nc^3*nf + 186*zb - 1446*nc^2*zb + 2232*nc^4*zb + 60*nc*nf*zb - 
        84*nc^3*nf*zb - 513*zb^2 + 2804*nc^2*zb^2 - 3883*nc^4*zb^2 - 
        80*nc*nf*zb^2 + 112*nc^3*nf*zb^2 + 345*zb^3 - 1596*nc^2*zb^3 + 
        1995*nc^4*zb^3 + 40*nc*nf*zb^3 - 56*nc^3*nf*zb^3)*G[0, 1, zb])/
      (192*nc^2*(-1 + zb)) + ((-201 - 6*nc + 794*nc^2 + 6*nc^3 - 87*nc^4 - 
        36*nc*nf + 879*zb - 90*nc*zb - 3942*nc^2*zb + 90*nc^3*zb + 
        2841*nc^4*zb + 72*nc*nf*zb - 12*nc^3*nf*zb - 1296*zb^2 + 
        144*nc*zb^2 + 5810*nc^2*zb^2 - 144*nc^3*zb^2 - 5362*nc^4*zb^2 - 
        68*nc*nf*zb^2 + 52*nc^3*nf*zb^2 + 618*zb^3 - 48*nc*zb^3 - 
        2662*nc^2*zb^3 + 48*nc^3*zb^3 + 2656*nc^4*zb^3 + 32*nc*nf*zb^3 - 
        40*nc^3*nf*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - 
     ((1149 - 8*nc - 2764*nc^2 + 8*nc^3 + 7*nc^4 + 36*nc*nf + 108*nc^3*nf - 
        2454*zb + 400*nc*zb + 8432*nc^2*zb - 400*nc^3*zb - 5082*nc^4*zb + 
        72*nc*nf*zb - 200*nc^3*nf*zb + 1452*zb^2 - 224*nc*zb^2 - 
        5920*nc^2*zb^2 + 224*nc^3*zb^2 + 5044*nc^4*zb^2 + 48*nc*nf*zb^2 - 
        48*nc^3*nf*zb^2)*G[1, 1, zb])/(768*nc^2) + 
     ((-180 + 405*nc^2 - 783*nc^4 + 20*nc^3*nf + 378*zb - 855*nc^2*zb + 
        1823*nc^4*zb - 44*nc^3*nf*zb - 252*zb^2 + 576*nc^2*zb^2 - 
        1436*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 54*zb^3 - 126*nc^2*zb^3 + 
        364*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, zb])/(192*nc^2*(-1 + zb)) + 
     (3*(19 - 58*nc^2 + 51*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/
      (32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 0, 1, zb])/(32*nc^2) - ((33 - 100*nc^2 + 91*nc^4)*
       (1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(32*nc^2) + 
     ((11 - 39*nc^2 + 38*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/
      (32*nc^2) - ((157 - 156*nc^2 - 265*nc^4 - 314*zb + 624*nc^2*zb - 
        118*nc^4*zb + 220*zb^2 - 592*nc^2*zb^2 + 404*nc^4*zb^2)*
       G[1, 0, 0, zb])/(64*nc^2) + 
     ((23 - 26*nc^2 - 45*nc^4 - 46*zb + 94*nc^2*zb - 12*nc^4*zb + 32*zb^2 - 
        86*nc^2*zb^2 + 58*nc^4*zb^2)*G[1, 0, 1, zb])/(16*nc^2) + 
     ((50 - 6*nc - 27*nc^2 + 6*nc^3 - 151*nc^4 - 2*nc*nf + 2*nc^3*nf - 
        100*zb + 12*nc*zb + 162*nc^2*zb - 12*nc^3*zb + 58*nc^4*zb + 
        4*nc*nf*zb - 4*nc^3*nf*zb + 62*zb^2 - 144*nc^2*zb^2 + 82*nc^4*zb^2)*
       G[1, 1, 0, zb])/(32*nc^2) - 
     ((115 - 20*nc - 70*nc^2 + 20*nc^3 - 253*nc^4 - 12*nc*nf + 12*nc^3*nf - 
        206*zb + 40*nc*zb + 284*nc^2*zb - 40*nc^3*zb + 178*nc^4*zb + 
        24*nc*nf*zb - 24*nc^3*nf*zb + 104*zb^2 - 208*nc^2*zb^2 + 
        104*nc^4*zb^2)*G[1, 1, 1, zb])/(128*nc^2) + 
     ((21 - 42*nc^2 + 45*nc^4 - 30*zb + 60*nc^2*zb - 62*nc^4*zb + 12*zb^2 - 
        24*nc^2*zb^2 + 12*nc^4*zb^2)*G[1, 2, 1, zb])/(32*nc^2) - 
     ((-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/16 + 
     (3*(1 - 3*nc^2 + 4*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/(32*nc^2) - 
     ((3 - 6*nc^2 + 7*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/(16*nc^2) + 
     (243 - 6012*nc^2 + 7497*nc^4 + 396*nc*nf - 828*nc^3*nf + 
       1284*nc^2*Pi^2 - 2076*nc^4*Pi^2 - 96*nc*nf*Pi^2 + 240*nc^3*nf*Pi^2 - 
       4401*zb + 27024*nc*zb + 133620*nc^2*zb - 27024*nc^3*zb - 
       144483*nc^4*zb + 11484*nc*nf*zb + 4788*nc^3*nf*zb + 2088*Pi^2*zb - 
       15228*nc^2*Pi^2*zb + 31644*nc^4*Pi^2*zb + 288*nc*nf*Pi^2*zb - 
       720*nc^3*nf*Pi^2*zb + 28458*zb^2 - 24648*nc*zb^2 - 289464*nc^2*zb^2 + 
       24648*nc^3*zb^2 + 313926*nc^4*zb^2 + 2592*nc*nf*zb^2 - 
       29088*nc^3*nf*zb^2 - 6264*Pi^2*zb^2 + 33072*nc^2*Pi^2*zb^2 - 
       57336*nc^4*Pi^2*zb^2 - 384*nc*nf*Pi^2*zb^2 + 960*nc^3*nf*Pi^2*zb^2 - 
       24300*zb^3 - 2632*nc*zb^3 + 163584*nc^2*zb^3 + 2632*nc^3*zb^3 - 
       174924*nc^4*zb^3 - 14152*nc*nf*zb^3 + 26152*nc^3*nf*zb^3 + 
       4176*Pi^2*zb^3 - 19704*nc^2*Pi^2*zb^3 + 29880*nc^4*Pi^2*zb^3 + 
       192*nc*nf*Pi^2*zb^3 - 480*nc^3*nf*Pi^2*zb^3 - 20304*Zeta[3] + 
       54000*nc^2*Zeta[3] - 46656*nc^4*Zeta[3] + 60912*zb*Zeta[3] - 
       162000*nc^2*zb*Zeta[3] + 139968*nc^4*zb*Zeta[3] - 81216*zb^2*Zeta[3] + 
       216000*nc^2*zb^2*Zeta[3] - 186624*nc^4*zb^2*Zeta[3] + 
       40608*zb^3*Zeta[3] - 108000*nc^2*zb^3*Zeta[3] + 
       93312*nc^4*zb^3*Zeta[3])/(27648*nc^2*(-1 + zb))) + 
   Log[MH2/muf2]*(-((396 - 4212*nc^2 + 5856*nc^4 + 432*nc*nf - 672*nc^3*nf - 
         480*Pi^2 + 1680*nc^2*Pi^2 - 1872*nc^4*Pi^2 - 7344*zb + 144*nc*zb + 
         51636*nc^2*zb - 144*nc^3*zb - 101172*nc^4*zb - 1680*nc*nf*zb + 
         3744*nc^3*nf*zb + 1440*Pi^2*zb - 5040*nc^2*Pi^2*zb + 
         5616*nc^4*Pi^2*zb + 22059*zb^2 + 2448*nc*zb^2 - 108492*nc^2*zb^2 - 
         2448*nc^3*zb^2 + 182145*nc^4*zb^2 + 3924*nc*nf*zb^2 - 
         7308*nc^3*nf*zb^2 - 1920*Pi^2*zb^2 + 6720*nc^2*Pi^2*zb^2 - 
         7488*nc^4*Pi^2*zb^2 - 15111*zb^3 - 2976*nc*zb^3 + 61804*nc^2*zb^3 + 
         2976*nc^3*zb^3 - 93029*nc^4*zb^3 - 2804*nc*nf*zb^3 + 
         4492*nc^3*nf*zb^3 + 960*Pi^2*zb^3 - 3360*nc^2*Pi^2*zb^3 + 
         3744*nc^4*Pi^2*zb^3)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) + 
     ((351 - 5000*nc^2 + 7369*nc^4 + 548*nc*nf - 868*nc^3*nf - 684*Pi^2 + 
        2172*nc^2*Pi^2 - 2520*nc^4*Pi^2 - 4833*zb - 408*nc*zb + 
        58476*nc^2*zb + 408*nc^3*zb - 150987*nc^4*zb - 2796*nc*nf*zb + 
        6156*nc^3*nf*zb + 2052*Pi^2*zb - 6516*nc^2*Pi^2*zb + 
        7560*nc^4*Pi^2*zb + 18594*zb^2 + 4584*nc*zb^2 - 123728*nc^2*zb^2 - 
        4584*nc^3*zb^2 + 269710*nc^4*zb^2 + 6320*nc*nf*zb^2 - 
        11872*nc^3*nf*zb^2 - 2736*Pi^2*zb^2 + 8688*nc^2*Pi^2*zb^2 - 
        10080*nc^4*Pi^2*zb^2 - 14112*zb^3 - 4816*nc*zb^3 + 71340*nc^2*zb^3 + 
        4816*nc^3*zb^3 - 137244*nc^4*zb^3 - 4328*nc*nf*zb^3 + 
        7096*nc^3*nf*zb^3 + 1368*Pi^2*zb^3 - 4344*nc^2*Pi^2*zb^3 + 
        5040*nc^4*Pi^2*zb^3)*G[0, 1, zb])/(2304*nc^2*(-1 + zb)) + 
     ((2952 + 4360*nc - 15146*nc^2 - 4360*nc^3 + 69302*nc^4 + 3152*nc*nf - 
        2400*nc^3*nf - 702*Pi^2 + 1188*nc^2*Pi^2 + 1590*nc^4*Pi^2 - 
        16632*zb - 8832*nc*zb + 83268*nc^2*zb + 8832*nc^3*zb - 
        230736*nc^4*zb - 6120*nc*nf*zb + 5952*nc^3*nf*zb + 2130*Pi^2*zb - 
        4884*nc^2*Pi^2*zb - 690*nc^4*Pi^2*zb + 27279*zb^2 + 7752*nc*zb^2 - 
        126728*nc^2*zb^2 - 7752*nc^3*zb^2 + 266613*nc^4*zb^2 + 
        5528*nc*nf*zb^2 - 7344*nc^3*nf*zb^2 - 2436*Pi^2*zb^2 + 
        6984*nc^2*Pi^2*zb^2 - 3660*nc^4*Pi^2*zb^2 - 13599*zb^3 - 
        3280*nc*zb^3 + 58606*nc^2*zb^3 + 3280*nc^3*zb^3 - 104987*nc^4*zb^3 - 
        2560*nc*nf*zb^3 + 3792*nc^3*nf*zb^3 + 1008*Pi^2*zb^3 - 
        3288*nc^2*Pi^2*zb^3 + 2760*nc^4*Pi^2*zb^3)*G[1, 0, zb])/
      (1152*nc^2*(-1 + zb)) - ((-3915 - 2228*nc + 8663*nc^2 + 2588*nc^3 - 
        66006*nc^4 - 2906*nc*nf + 2318*nc^3*nf + 564*Pi^2 - 72*nc*Pi^2 - 
        798*nc^2*Pi^2 + 72*nc^3*Pi^2 - 2052*nc^4*Pi^2 - 24*nc*nf*Pi^2 + 
        24*nc^3*nf*Pi^2 + 8703*zb + 2482*nc*zb - 35719*nc^2*zb - 
        3322*nc^3*zb + 138584*nc^4*zb + 2536*nc*nf*zb - 2976*nc^3*nf*zb - 
        1152*Pi^2*zb + 144*nc*Pi^2*zb + 2556*nc^2*Pi^2*zb - 
        144*nc^3*Pi^2*zb + 600*nc^4*Pi^2*zb + 48*nc*nf*Pi^2*zb - 
        48*nc^3*nf*Pi^2*zb - 5562*zb^2 - 1316*nc*zb^2 + 28502*nc^2*zb^2 + 
        2132*nc^3*zb^2 - 82568*nc^4*zb^2 - 1856*nc*nf*zb^2 + 
        2752*nc^3*nf*zb^2 + 744*Pi^2*zb^2 - 2112*nc^2*Pi^2*zb^2 + 
        1464*nc^4*Pi^2*zb^2)*G[1, 1, zb])/(1152*nc^2) + 
     ((1368 + 288*nc + 124*nc^2 - 96*nc^3 - 100*nc^4 - 96*nc*nf - 
        248*nc^3*nf + 15*Pi^2 + 75*nc^2*Pi^2 - 240*nc^4*Pi^2 - 2052*zb - 
        360*nc*zb - 1320*nc^2*zb + 216*nc^3*zb - 716*nc^4*zb + 216*nc*nf*zb + 
        512*nc^3*nf*zb - 33*Pi^2*zb - 165*nc^2*Pi^2*zb + 528*nc^4*Pi^2*zb + 
        693*zb^2 + 36*nc*zb^2 + 1827*nc^2*zb^2 - 156*nc^3*zb^2 + 
        998*nc^4*zb^2 - 156*nc*nf*zb^2 - 344*nc^3*nf*zb^2 + 24*Pi^2*zb^2 + 
        120*nc^2*Pi^2*zb^2 - 384*nc^4*Pi^2*zb^2 - 9*zb^3 + 36*nc*zb^3 - 
        599*nc^2*zb^3 + 36*nc^3*zb^3 - 350*nc^4*zb^3 + 36*nc*nf*zb^3 + 
        80*nc^3*nf*zb^3 - 6*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 + 
        96*nc^4*Pi^2*zb^3)*G[2, 1, zb])/(576*nc^2*(-1 + zb)) - 
     ((-135 + 707*nc^2 - 726*nc^4 - 50*nc*nf + 78*nc^3*nf + 1068*zb - 
        6081*nc^2*zb + 8499*nc^4*zb + 150*nc*nf*zb - 234*nc^3*nf*zb - 
        2571*zb^2 + 11846*nc^2*zb^2 - 15183*nc^4*zb^2 - 200*nc*nf*zb^2 + 
        312*nc^3*nf*zb^2 + 1638*zb^3 - 6712*nc^2*zb^3 + 7938*nc^4*zb^3 + 
        100*nc*nf*zb^3 - 156*nc^3*nf*zb^3)*G[0, 0, 0, zb])/
      (96*nc^2*(-1 + zb)) + ((-99 + 815*nc^2 - 1046*nc^4 - 68*nc*nf + 
        128*nc^3*nf + 1011*zb - 6891*nc^2*zb + 12102*nc^4*zb + 204*nc*nf*zb - 
        384*nc^3*nf*zb - 2700*zb^2 + 13664*nc^2*zb^2 - 21332*nc^4*zb^2 - 
        272*nc*nf*zb^2 + 512*nc^3*nf*zb^2 + 1788*zb^3 - 7860*nc^2*zb^3 + 
        11060*nc^4*zb^3 + 136*nc*nf*zb^3 - 256*nc^3*nf*zb^3)*G[0, 0, 1, zb])/
      (192*nc^2*(-1 + zb)) + ((-99 + 872*nc^2 - 993*nc^4 - 80*nc*nf + 
        120*nc^3*nf + 1089*zb - 7326*nc^2*zb + 11961*nc^4*zb + 240*nc*nf*zb - 
        360*nc^3*nf*zb - 2868*zb^2 + 14372*nc^2*zb^2 - 21156*nc^4*zb^2 - 
        320*nc*nf*zb^2 + 480*nc^3*nf*zb^2 + 1878*zb^3 - 8206*nc^2*zb^3 + 
        10972*nc^4*zb^3 + 160*nc*nf*zb^3 - 240*nc^3*nf*zb^3)*G[0, 1, 0, zb])/
      (192*nc^2*(-1 + zb)) - ((45 + 624*nc^2 - 1153*nc^4 - 84*nc*nf + 
        172*nc^3*nf + 303*zb - 120*nc*zb - 4632*nc^2*zb + 14025*nc^4*zb + 
        252*nc*nf*zb - 516*nc^3*nf*zb - 1380*zb^2 + 120*nc*zb^2 + 
        9900*nc^2*zb^2 - 24172*nc^4*zb^2 - 336*nc*nf*zb^2 + 
        688*nc^3*nf*zb^2 + 1032*zb^3 - 32*nc*zb^3 - 6052*nc^2*zb^3 + 
        12260*nc^4*zb^3 + 168*nc*nf*zb^3 - 344*nc^3*nf*zb^3)*G[0, 1, 1, zb])/
      (384*nc^2*(-1 + zb)) + ((-819 - 24*nc + 4148*nc^2 + 24*nc^3 - 
        1401*nc^4 - 144*nc*nf + 8*nc^3*nf + 3966*zb - 360*nc*zb - 
        19566*nc^2*zb + 360*nc^3*zb + 16656*nc^4*zb + 288*nc*nf*zb - 
        72*nc^3*nf*zb - 6207*zb^2 + 576*nc*zb^2 + 28598*nc^2*zb^2 - 
        576*nc^3*zb^2 - 29235*nc^4*zb^2 - 272*nc*nf*zb^2 + 240*nc^3*nf*zb^2 + 
        3060*zb^3 - 192*nc*zb^3 - 13180*nc^2*zb^3 + 192*nc^3*zb^3 + 
        14220*nc^4*zb^3 + 128*nc*nf*zb^3 - 176*nc^3*nf*zb^3)*G[1, 0, 0, zb])/
      (192*nc^2*(-1 + zb)) - ((-645 + 34*nc + 2581*nc^2 - 34*nc^3 - 
        176*nc^4 - 60*nc*nf - 60*nc^3*nf + 2790*zb - 378*nc*zb - 
        12219*nc^2*zb + 378*nc^3*zb + 9541*nc^4*zb + 120*nc*nf*zb + 
        80*nc^3*nf*zb - 4059*zb^2 + 504*nc*zb^2 + 17786*nc^2*zb^2 - 
        504*nc^3*zb^2 - 18371*nc^4*zb^2 - 140*nc*nf*zb^2 + 92*nc^3*nf*zb^2 + 
        1914*zb^3 - 160*nc*zb^3 - 8148*nc^2*zb^3 + 160*nc^3*zb^3 + 
        9198*nc^4*zb^3 + 80*nc*nf*zb^3 - 112*nc^3*nf*zb^3)*G[1, 0, 1, zb])/
      (192*nc^2*(-1 + zb)) - ((1059 - 8*nc - 3635*nc^2 + 8*nc^3 + 1676*nc^4 + 
        44*nc*nf + 92*nc^3*nf - 2682*zb + 400*nc*zb + 11272*nc^2*zb - 
        400*nc^3*zb - 10208*nc^4*zb + 56*nc*nf*zb - 168*nc^3*nf*zb + 
        1878*zb^2 - 224*nc*zb^2 - 8278*nc^2*zb^2 + 224*nc^3*zb^2 + 
        8784*nc^4*zb^2 + 64*nc*nf*zb^2 - 80*nc^3*nf*zb^2)*G[1, 1, 0, zb])/
      (192*nc^2) + ((2175 - 354*nc - 5285*nc^2 + 378*nc^3 + 1370*nc^4 - 
        104*nc*nf + 320*nc^3*nf - 4041*zb + 840*nc*zb + 13336*nc^2*zb - 
        864*nc^3*zb - 9567*nc^4*zb + 340*nc*nf*zb - 548*nc^3*nf*zb + 
        1992*zb^2 - 336*nc*zb^2 - 8424*nc^2*zb^2 + 336*nc^3*zb^2 + 
        8160*nc^4*zb^2 + 8*nc*nf*zb^2 - 8*nc^3*nf*zb^2)*G[1, 1, 1, zb])/
      (384*nc^2) - ((303 - 8*nc - 669*nc^2 + 8*nc^3 + 1324*nc^4 + 8*nc*nf - 
        28*nc^3*nf - 384*zb + 16*nc*zb + 1044*nc^2*zb - 16*nc^3*zb - 
        2254*nc^4*zb - 16*nc*nf*zb + 40*nc^3*nf*zb + 138*zb^2 - 8*nc*zb^2 - 
        420*nc^2*zb^2 + 8*nc^3*zb^2 + 946*nc^4*zb^2 + 8*nc*nf*zb^2 - 
        16*nc^3*nf*zb^2)*G[1, 2, 1, zb])/(96*nc^2) + 
     ((-156 + 429*nc^2 - 1039*nc^4 + 20*nc^3*nf + 324*zb - 879*nc^2*zb + 
        2321*nc^4*zb - 44*nc^3*nf*zb - 213*zb^2 + 570*nc^2*zb^2 - 
        1751*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 45*zb^3 - 120*nc^2*zb^3 + 
        429*nc^4*zb^3 - 8*nc^3*nf*zb^3)*G[2, 1, 0, zb])/(48*nc^2*(-1 + zb)) - 
     ((-450 + 12*nc + 1008*nc^2 - 2914*nc^4 + 80*nc^3*nf + 885*zb - 
        18*nc*zb - 2049*nc^2*zb + 6626*nc^4*zb - 176*nc^3*nf*zb - 540*zb^2 + 
        54*nc*zb^2 + 1314*nc^2*zb^2 - 5090*nc^4*zb^2 + 128*nc^3*nf*zb^2 + 
        105*zb^3 - 24*nc*zb^3 - 273*nc^2*zb^3 + 1266*nc^4*zb^3 - 
        32*nc^3*nf*zb^3)*G[2, 1, 1, zb])/(96*nc^2*(-1 + zb)) + 
     ((-198 + 4*nc + 363*nc^2 - 863*nc^4 + 20*nc^3*nf + 381*zb - 6*nc*zb - 
        738*nc^2*zb + 1913*nc^4*zb - 44*nc^3*nf*zb - 225*zb^2 + 18*nc*zb^2 + 
        474*nc^2*zb^2 - 1415*nc^4*zb^2 + 32*nc^3*nf*zb^2 + 42*zb^3 - 
        8*nc*zb^3 - 99*nc^2*zb^3 + 341*nc^4*zb^3 - 8*nc^3*nf*zb^3)*
       G[2, 2, 1, zb])/(48*nc^2*(-1 + zb)) + 
     ((143 - 426*nc^2 + 391*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb])/
      (16*nc^2) - ((42 - 128*nc^2 + 131*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 0, 0, 1, zb])/(8*nc^2) - ((43 - 130*nc^2 + 131*nc^4)*
       (1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, zb])/(8*nc^2) + 
     ((65 - 218*nc^2 + 269*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/
      (32*nc^2) - ((179 - 526*nc^2 + 519*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 1, 0, 0, zb])/(32*nc^2) + ((53 - 158*nc^2 + 167*nc^4)*
       (1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, zb])/(16*nc^2) + 
     ((37 - 114*nc^2 + 137*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/
      (16*nc^2) - ((20 - 75*nc^2 + 113*nc^4)*(1 - 2*zb + 2*zb^2)*
       G[0, 1, 1, 1, zb])/(32*nc^2) + 
     ((1 + nc^2 + 4*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/(16*nc^2) - 
     ((393 - 456*nc^2 - 585*nc^4 - 786*zb + 1632*nc^2*zb - 414*nc^4*zb + 
        560*zb^2 - 1536*nc^2*zb^2 + 1120*nc^4*zb^2)*G[1, 0, 0, 0, zb])/
      (32*nc^2) + ((124 - 172*nc^2 - 236*nc^4 - 245*zb + 537*nc^2*zb - 
        92*nc^4*zb + 170*zb^2 - 476*nc^2*zb^2 + 354*nc^4*zb^2)*
       G[1, 0, 0, 1, zb])/(16*nc^2) + 
     ((244 - 319*nc^2 - 473*nc^4 - 488*zb + 1054*nc^2*zb - 182*nc^4*zb + 
        344*zb^2 - 956*nc^2*zb^2 + 708*nc^4*zb^2)*G[1, 0, 1, 0, zb])/
      (32*nc^2) - ((217 + 16*nc - 478*nc^2 - 705*nc^4 - 430*zb - 8*nc*zb + 
        1144*nc^2*zb + 42*nc^4*zb + 284*zb^2 - 880*nc^2*zb^2 + 644*nc^4*zb^2)*
       G[1, 0, 1, 1, zb])/(64*nc^2) + 
     ((547 - 48*nc - 438*nc^2 + 48*nc^3 - 1509*nc^4 - 16*nc*nf + 16*nc^3*nf - 
        1094*zb + 96*nc*zb + 1980*nc^2*zb - 96*nc^3*zb + 330*nc^4*zb + 
        32*nc*nf*zb - 32*nc^3*nf*zb + 708*zb^2 - 1768*nc^2*zb^2 + 
        1124*nc^4*zb^2)*G[1, 1, 0, 0, zb])/(64*nc^2) - 
     ((303 - 36*nc - 254*nc^2 + 36*nc^3 - 1089*nc^4 - 12*nc*nf + 12*nc^3*nf - 
        622*zb + 72*nc*zb + 1172*nc^2*zb - 72*nc^3*zb + 378*nc^4*zb + 
        24*nc*nf*zb - 24*nc^3*nf*zb + 408*zb^2 - 1040*nc^2*zb^2 + 
        664*nc^4*zb^2)*G[1, 1, 0, 1, zb])/(64*nc^2) - 
     ((180 - 20*nc - 135*nc^2 + 20*nc^3 - 400*nc^4 - 12*nc*nf + 12*nc^3*nf - 
        336*zb + 40*nc*zb + 550*nc^2*zb - 40*nc^3*zb + 132*nc^4*zb + 
        24*nc*nf*zb - 24*nc^3*nf*zb + 188*zb^2 - 428*nc^2*zb^2 + 
        264*nc^4*zb^2)*G[1, 1, 1, 0, zb])/(32*nc^2) + 
     ((367 - 44*nc - 318*nc^2 + 44*nc^3 - 689*nc^4 - 44*nc*nf + 44*nc^3*nf - 
        662*zb + 88*nc*zb + 996*nc^2*zb - 88*nc^3*zb + 482*nc^4*zb + 
        88*nc*nf*zb - 88*nc^3*nf*zb + 328*zb^2 - 656*nc^2*zb^2 + 
        328*nc^4*zb^2)*G[1, 1, 1, 1, zb])/(128*nc^2) - 
     ((39 - 69*nc^2 + 47*nc^4 - 62*zb + 110*nc^2*zb - 82*nc^4*zb + 28*zb^2 - 
        48*nc^2*zb^2 + 20*nc^4*zb^2)*G[1, 1, 2, 1, zb])/(16*nc^2) + 
     ((23 - 66*nc^2 + 87*nc^4 - 34*zb + 96*nc^2*zb - 118*nc^4*zb + 14*zb^2 - 
        40*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 2, 1, 0, zb])/(8*nc^2) - 
     ((165 - 367*nc^2 + 436*nc^4 - 258*zb + 12*nc*zb + 550*nc^2*zb - 
        592*nc^4*zb + 112*zb^2 - 232*nc^2*zb^2 + 152*nc^4*zb^2)*
       G[1, 2, 1, 1, zb])/(32*nc^2) + 
     ((75 - 163*nc^2 + 162*nc^4 - 118*zb + 4*nc*zb + 246*nc^2*zb - 
        220*nc^4*zb + 52*zb^2 - 104*nc^2*zb^2 + 68*nc^4*zb^2)*
       G[1, 2, 2, 1, zb])/(16*nc^2) - (3*(-3 + 5*nc^2)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 0, 0, zb])/8 + ((-1 - 4*nc^2 + 9*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 0, 1, zb])/(8*nc^2) + ((3 - 15*nc^2 + 26*nc^4)*
       (5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb])/(8*nc^2) - 
     ((13 - 45*nc^2 + 70*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/
      (32*nc^2) + ((11 - 23*nc^2 + 26*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 1, 2, 1, zb])/(16*nc^2) - ((6 - 17*nc^2 + 25*nc^4)*
       (5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/(8*nc^2) + 
     ((11 - 24*nc^2 + 31*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/
      (8*nc^2) - ((10 - 21*nc^2 + 21*nc^4)*(5 - 6*zb + 2*zb^2)*
       G[2, 2, 2, 1, zb])/(8*nc^2) - 
     (G[1, zb]*(31347 + 5514*nc - 149243*nc^2 + 11598*nc^3 + 26680*nc^4 + 
        10728*nc*nf - 14168*nc^3*nf - 1764*Pi^2 - 72*nc*Pi^2 + 
        8262*nc^2*Pi^2 + 72*nc^3*Pi^2 + 786*nc^4*Pi^2 - 384*nc*nf*Pi^2 - 
        24*nc^3*nf*Pi^2 - 110781*zb - 14190*nc*zb + 545223*nc^2*zb - 
        26562*nc^3*zb - 252198*nc^4*zb - 15228*nc*nf*zb + 34860*nc^3*nf*zb + 
        7488*Pi^2*zb - 1080*nc*Pi^2*zb - 37890*nc^2*Pi^2*zb + 
        1080*nc^3*Pi^2*zb + 31194*nc^4*Pi^2*zb + 720*nc*nf*Pi^2*zb - 
        72*nc^3*nf*Pi^2*zb + 134703*zb^2 + 25728*nc*zb^2 - 665704*nc^2*zb^2 + 
        6528*nc^3*zb^2 + 444081*nc^4*zb^2 + 19540*nc*nf*zb^2 - 
        48516*nc^3*nf*zb^2 - 11016*Pi^2*zb^2 + 1728*nc*Pi^2*zb^2 + 
        55704*nc^2*Pi^2*zb^2 - 1728*nc^3*Pi^2*zb^2 - 64500*nc^4*Pi^2*zb^2 - 
        624*nc*nf*Pi^2*zb^2 + 528*nc^3*nf*Pi^2*zb^2 - 55269*zb^3 - 
        17052*nc*zb^3 + 269724*nc^2*zb^3 + 8436*nc^3*zb^3 - 
        218691*nc^4*zb^3 - 15040*nc*nf*zb^3 + 27824*nc^3*nf*zb^3 + 
        5292*Pi^2*zb^3 - 576*nc*Pi^2*zb^3 - 26076*nc^2*Pi^2*zb^3 + 
        576*nc^3*Pi^2*zb^3 + 33288*nc^4*Pi^2*zb^3 + 288*nc*nf*Pi^2*zb^3 - 
        432*nc^3*nf*Pi^2*zb^3 - 32400*Zeta[3] + 42876*nc^2*Zeta[3] + 
        53892*nc^4*Zeta[3] + 98496*zb*Zeta[3] - 179172*nc^2*zb*Zeta[3] - 
        29484*nc^4*zb*Zeta[3] - 114048*zb^2*Zeta[3] + 259848*nc^2*zb^2*
         Zeta[3] - 110376*nc^4*zb^2*Zeta[3] + 47952*zb^3*Zeta[3] - 
        123552*nc^2*zb^3*Zeta[3] + 85968*nc^4*zb^3*Zeta[3]))/
      (6912*nc^2*(-1 + zb)) + (G[0, zb]*(1323 - 9752*nc^2 + 12525*nc^4 + 
        692*nc*nf - 1356*nc^3*nf - 324*Pi^2 + 2622*nc^2*Pi^2 - 
        3222*nc^4*Pi^2 - 192*nc*nf*Pi^2 + 360*nc^3*nf*Pi^2 - 27405*zb + 
        27024*nc*zb + 220152*nc^2*zb - 27024*nc^3*zb - 188211*nc^4*zb + 
        9636*nc*nf*zb + 7548*nc^3*nf*zb + 3240*Pi^2*zb - 22482*nc^2*Pi^2*zb + 
        41382*nc^4*Pi^2*zb + 576*nc*nf*Pi^2*zb - 1080*nc^3*nf*Pi^2*zb + 
        80595*zb^2 - 24648*nc*zb^2 - 464918*nc^2*zb^2 + 24648*nc^3*zb^2 + 
        413835*nc^4*zb^2 + 6344*nc*nf*zb^2 - 35136*nc^3*nf*zb^2 - 
        7992*Pi^2*zb^2 + 44508*nc^2*Pi^2*zb^2 - 73836*nc^4*Pi^2*zb^2 - 
        768*nc*nf*Pi^2*zb^2 + 1440*nc^3*nf*Pi^2*zb^2 - 54513*zb^3 - 
        2632*nc*zb^3 + 256926*nc^2*zb^3 + 2632*nc^3*zb^3 - 232973*nc^4*zb^3 - 
        16352*nc*nf*zb^3 + 29968*nc^3*nf*zb^3 + 5076*Pi^2*zb^3 - 
        25512*nc^2*Pi^2*zb^3 + 38364*nc^4*Pi^2*zb^3 + 384*nc*nf*Pi^2*zb^3 - 
        720*nc^3*nf*Pi^2*zb^3 - 25056*Zeta[3] + 68472*nc^2*Zeta[3] - 
        61992*nc^4*Zeta[3] + 75168*zb*Zeta[3] - 205416*nc^2*zb*Zeta[3] + 
        185976*nc^4*zb*Zeta[3] - 100224*zb^2*Zeta[3] + 
        273888*nc^2*zb^2*Zeta[3] - 247968*nc^4*zb^2*Zeta[3] + 
        50112*zb^3*Zeta[3] - 136944*nc^2*zb^3*Zeta[3] + 
        123984*nc^4*zb^3*Zeta[3]))/(6912*nc^2*(-1 + zb)) - 
     (37665 - 338220*nc^2 + 751275*nc^4 + 21780*nc*nf - 118260*nc^3*nf - 
       3240*Pi^2 + 97920*nc^2*Pi^2 - 212760*nc^4*Pi^2 - 11520*nc*nf*Pi^2 + 
       25920*nc^3*nf*Pi^2 - 7452*Pi^4 + 25236*nc^2*Pi^4 - 11664*nc^4*Pi^4 + 
       559305*zb + 3904560*nc*zb + 8070540*nc^2*zb - 1851120*nc^3*zb - 
       19788405*nc^4*zb + 2485140*nc*nf*zb - 652020*nc^3*nf*zb + 
       156600*Pi^2*zb - 8640*nc*Pi^2*zb - 1742400*nc^2*Pi^2*zb + 
       8640*nc^3*Pi^2*zb + 5312520*nc^4*Pi^2*zb + 46080*nc*nf*Pi^2*zb - 
       169920*nc^3*nf*Pi^2*zb + 22356*Pi^4*zb - 75708*nc^2*Pi^4*zb + 
       34992*nc^4*Pi^4*zb + 15390*zb^2 - 5711400*nc*zb^2 - 
       20183100*nc^2*zb^2 + 2046600*nc^3*zb^2 + 41994510*nc^4*zb^2 - 
       1015080*nc*nf*zb^2 - 2060760*nc^3*nf*zb^2 - 556200*Pi^2*zb^2 - 
       146880*nc*Pi^2*zb^2 + 3899880*nc^2*Pi^2*zb^2 + 146880*nc^3*Pi^2*zb^2 - 
       9614160*nc^4*Pi^2*zb^2 - 144000*nc*nf*Pi^2*zb^2 + 
       347040*nc^3*nf*Pi^2*zb^2 - 29808*Pi^4*zb^2 + 100944*nc^2*Pi^4*zb^2 - 
       46656*nc^4*Pi^4*zb^2 - 612360*zb^3 + 2130200*nc*zb^3 + 
       12214620*nc^2*zb^3 - 270680*nc^3*zb^3 - 23691460*nc^4*zb^3 - 
       1492480*nc*nf*zb^3 + 2882240*nc^3*nf*zb^3 + 402840*Pi^2*zb^3 + 
       178560*nc*Pi^2*zb^3 - 2313000*nc^2*Pi^2*zb^3 - 178560*nc^3*Pi^2*zb^3 + 
       4923360*nc^4*Pi^2*zb^3 + 117120*nc*nf*Pi^2*zb^3 - 
       218400*nc^3*nf*Pi^2*zb^3 + 14904*Pi^4*zb^3 - 50472*nc^2*Pi^4*zb^3 + 
       23328*nc^4*Pi^4*zb^3 - 835920*Zeta[3] + 2531520*nc^2*Zeta[3] - 
       1972080*nc^4*Zeta[3] - 198720*nc*nf*Zeta[3] + 164160*nc^3*nf*Zeta[3] + 
       4996080*zb*Zeta[3] - 19504800*nc^2*zb*Zeta[3] + 
       26742960*nc^4*zb*Zeta[3] + 596160*nc*nf*zb*Zeta[3] - 
       492480*nc^3*nf*zb*Zeta[3] - 10536480*zb^2*Zeta[3] + 
       38080800*nc^2*zb^2*Zeta[3] - 47986560*nc^4*zb^2*Zeta[3] - 
       794880*nc*nf*zb^2*Zeta[3] + 656640*nc^3*nf*zb^2*Zeta[3] + 
       6376320*zb^3*Zeta[3] - 21798720*nc^2*zb^3*Zeta[3] + 
       24978240*nc^4*zb^3*Zeta[3] + 397440*nc*nf*zb^3*Zeta[3] - 
       328320*nc^3*nf*zb^3*Zeta[3])/(829440*nc^2*(-1 + zb))) - 
   (574695 + 540540*nc^2 - 14357475*nc^4 - 498420*nc*nf + 3329460*nc^3*nf - 
     152280*Pi^2 - 2225760*nc^2*Pi^2 + 233280*Sqrt[5]*nc^2*Pi^2 + 
     4161720*nc^4*Pi^2 + 382560*nc*nf*Pi^2 - 651360*nc^3*nf*Pi^2 + 
     107568*Pi^4 - 103824*nc^2*Pi^4 - 78624*nc^4*Pi^4 - 11520*nc*nf*Pi^4 + 
     34560*nc^3*nf*Pi^4 - 233280*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb] - 
     71122455*zb - 19037520*nc*zb + 120747660*nc^2*zb + 98512560*nc^3*zb + 
     351571395*nc^4*zb - 106122300*nc*nf*zb + 51524220*nc^3*nf*zb - 
     1406160*Pi^2*zb + 9633600*nc*Pi^2*zb + 36262080*nc^2*Pi^2*zb - 
     388800*Sqrt[5]*nc^2*Pi^2*zb - 9728640*nc^3*Pi^2*zb - 
     64813680*nc^4*Pi^2*zb + 3592800*nc*nf*Pi^2*zb + 
     2832480*nc^3*nf*Pi^2*zb - 497232*Pi^4*zb + 1835136*nc^2*Pi^4*zb - 
     543888*nc^4*Pi^4*zb + 34560*nc*nf*Pi^4*zb - 103680*nc^3*nf*Pi^4*zb + 
     388800*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb + 114462720*zb^2 - 
     2047320*nc*zb^2 - 88834740*nc^2*zb^2 - 145789560*nc^3*zb^2 - 
     834597660*nc^4*zb^2 + 77584920*nc*nf*zb^2 + 16159560*nc^3*nf*zb^2 + 
     3176820*Pi^2*zb^2 - 8350560*nc*Pi^2*zb^2 - 94617240*nc^2*Pi^2*zb^2 + 
     155520*Sqrt[5]*nc^2*Pi^2*zb^2 + 8873280*nc^3*Pi^2*zb^2 + 
     143022180*nc^4*Pi^2*zb^2 + 667680*nc*nf*Pi^2*zb^2 - 
     11948160*nc^3*nf*Pi^2*zb^2 + 1055700*Pi^4*zb^2 - 
     3630348*nc^2*Pi^4*zb^2 + 1395360*nc^4*Pi^4*zb^2 - 
     46080*nc*nf*Pi^4*zb^2 + 138240*nc^3*nf*Pi^4*zb^2 - 
     155520*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^2 - 43914960*zb^3 + 
     27489960*nc*zb^3 - 22094100*nc^2*zb^3 + 46989000*nc^3*zb^3 + 
     508739260*nc^4*zb^3 + 29574680*nc*nf*zb^3 - 71668600*nc^3*nf*zb^3 - 
     1099980*Pi^2*zb^3 - 1527840*nc*Pi^2*zb^3 + 60732600*nc^2*Pi^2*zb^3 + 
     947520*nc^3*Pi^2*zb^3 - 81242220*nc^4*Pi^2*zb^3 - 
     4527840*nc*nf*Pi^2*zb^3 + 10135680*nc^3*nf*Pi^2*zb^3 - 
     666036*Pi^4*zb^3 + 2019996*nc^2*Pi^4*zb^3 - 846576*nc^4*Pi^4*zb^3 + 
     23040*nc*nf*Pi^4*zb^3 - 69120*nc^3*nf*Pi^4*zb^3 + 25920*nc^3*zb^4 - 
     518400*Pi^2*zb^4 + 518400*nc^2*Pi^2*zb^4 + 64800*nc^4*Pi^2*zb^4 + 
     10303200*Zeta[3] - 47856960*nc^2*Zeta[3] + 50703840*nc^4*Zeta[3] + 
     5374080*nc*nf*Zeta[3] - 5201280*nc^3*nf*Zeta[3] - 3667680*Pi^2*Zeta[3] + 
     14061600*nc^2*Pi^2*Zeta[3] - 19854720*nc^4*Pi^2*Zeta[3] - 
     131608800*zb*Zeta[3] + 1244160*nc*zb*Zeta[3] + 
     424504800*nc^2*zb*Zeta[3] - 1244160*nc^3*zb*Zeta[3] - 
     987137280*nc^4*zb*Zeta[3] - 19440000*nc*nf*zb*Zeta[3] + 
     30015360*nc^3*nf*zb*Zeta[3] + 11003040*Pi^2*zb*Zeta[3] - 
     42184800*nc^2*Pi^2*zb*Zeta[3] + 59564160*nc^4*Pi^2*zb*Zeta[3] + 
     311292720*zb^2*Zeta[3] + 21150720*nc*zb^2*Zeta[3] - 
     957668400*nc^2*zb^2*Zeta[3] - 21150720*nc^3*zb^2*Zeta[3] + 
     1788626880*nc^4*zb^2*Zeta[3] + 41791680*nc*nf*zb^2*Zeta[3] - 
     58207680*nc^3*nf*zb^2*Zeta[3] - 14670720*Pi^2*zb^2*Zeta[3] + 
     56246400*nc^2*Pi^2*zb^2*Zeta[3] - 79418880*nc^4*Pi^2*zb^2*Zeta[3] - 
     189987120*zb^3*Zeta[3] - 25712640*nc*zb^3*Zeta[3] + 
     579188880*nc^2*zb^3*Zeta[3] + 25712640*nc^3*zb^3*Zeta[3] - 
     911014560*nc^4*zb^3*Zeta[3] - 28831680*nc*nf*zb^3*Zeta[3] + 
     35605440*nc^3*nf*zb^3*Zeta[3] + 7335360*Pi^2*zb^3*Zeta[3] - 
     28123200*nc^2*Pi^2*zb^3*Zeta[3] + 39709440*nc^4*Pi^2*zb^3*Zeta[3] + 
     46733760*Zeta[5] - 143000640*nc^2*Zeta[5] + 157386240*nc^4*Zeta[5] - 
     140201280*zb*Zeta[5] + 429001920*nc^2*zb*Zeta[5] - 
     472158720*nc^4*zb*Zeta[5] + 186935040*zb^2*Zeta[5] - 
     572002560*nc^2*zb^2*Zeta[5] + 629544960*nc^4*zb^2*Zeta[5] - 
     93467520*zb^3*Zeta[5] + 286001280*nc^2*zb^3*Zeta[5] - 
     314772480*nc^4*zb^3*Zeta[5])/(14929920*nc^2*(-1 + zb)), 
  ((-1 + nc)*(1 + nc)*zb*(173373 - 21453*nc^2 + 6096*nc*nf - 10620*Pi^2 + 
      14760*nc^2*Pi^2 - 165849*zb - 14952*nc^2*zb - 6960*nc*nf*zb + 
      10620*Pi^2*zb - 14760*nc^2*Pi^2*zb - 391*zb^2 + 47948*nc^2*zb^2 + 
      1936*nc*nf*zb^2 - 2832*Pi^2*zb^2 + 3936*nc^2*Pi^2*zb^2)*G[0, 0, zb])/
    (10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
     (46200 - 6906*nc^2 + 3060*nc*nf - 4599*Pi^2 + 5346*nc^2*Pi^2 - 
      45732*zb - 10212*nc^2*zb - 3168*nc*nf*zb + 4599*Pi^2*zb - 
      5346*nc^2*Pi^2*zb + 2855*zb^2 + 19616*nc^2*zb^2 + 732*nc*nf*zb^2 - 
      1176*Pi^2*zb^2 + 1368*nc^2*Pi^2*zb^2)*G[0, 1, zb])/
    (5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-224 + 2298*nc^2 - 432*Pi^2 + 242*nc^2*Pi^2 - 361*zb - 2556*nc^2*zb + 
      432*Pi^2*zb - 242*nc^2*Pi^2*zb + 797*zb^2 + 363*nc^2*zb^2 - 
      144*Pi^2*zb^2 + 176*nc^2*Pi^2*zb^2)*G[2, 1, zb])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-33861 + 56391*nc^2 + 
      420*nc*nf + 30729*zb - 49155*nc^2*zb - 420*nc*nf*zb + 180*zb^2 + 
      8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/
    (3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-4572 + 10824*nc^2 + 
      3897*zb - 9366*nc^2*zb + 85*zb^2 + 1971*nc^2*zb^2)*G[0, 0, 1, zb])/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-4995 + 11529*nc^2 - 
      36*nc*nf + 4158*zb - 10098*nc^2*zb + 36*nc*nf*zb + 247*zb^2 + 
      2353*nc^2*zb^2 - 24*nc*nf*zb^2)*G[0, 1, 0, zb])/(864*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-4551 + 17595*nc^2 - 324*nc*nf + 3633*zb - 
      15651*nc^2*zb + 324*nc*nf*zb + 376*zb^2 + 4382*nc^2*zb^2 - 
      144*nc*nf*zb^2)*G[0, 1, 1, zb])/(1728*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-10318 - 26703*nc^2 - 1018*nc*nf + 1416*Pi^2 - 
      1968*nc^2*Pi^2 + 3828*zb + 63345*nc^2*zb + 1644*nc*nf*zb - 
      2124*Pi^2*zb + 2952*nc^2*Pi^2*zb + 6600*zb^2 - 47986*nc^2*zb^2 - 
      674*nc*nf*zb^2 + 708*Pi^2*zb^2 - 984*nc^2*Pi^2*zb^2 - 110*zb^3 + 
      10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-11207 - 43717*nc^2 - 
      1416*nc*nf + 2280*Pi^2 - 2808*nc^2*Pi^2 + 5628*zb + 102948*nc^2*zb + 
      1800*nc*nf*zb - 3420*Pi^2*zb + 4212*nc^2*Pi^2*zb + 3831*zb^2 - 
      79239*nc^2*zb^2 - 192*nc*nf*zb^2 + 1140*Pi^2*zb^2 - 
      1404*nc^2*Pi^2*zb^2 + 1748*zb^3 + 19432*nc^2*zb^3 - 192*nc*nf*zb^3)*
     G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-17342 - 48082*nc^2 - 1976*nc*nf + 2544*Pi^2 - 
      3600*nc^2*Pi^2 - 605*zb + 63377*nc^2*zb + 520*nc*nf*zb - 1224*Pi^2*zb + 
      2280*nc^2*Pi^2*zb - 3212*zb^2 - 25416*nc^2*zb^2 + 336*nc*nf*zb^2)*
     G[1, 1, 0, zb])/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-24643 - 67381*nc^2 - 2368*nc*nf + 5136*Pi^2 - 
      4608*nc^2*Pi^2 + 18047*zb + 87269*nc^2*zb - 616*nc*nf*zb - 
      2664*Pi^2*zb + 3480*nc^2*Pi^2*zb - 12616*zb^2 - 41840*nc^2*zb^2 + 
      1344*nc*nf*zb^2)*G[1, 1, 1, zb])/(6912*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2579 + 3225*nc^2 + 2728*zb - 3027*nc^2*zb - 
      24*Pi^2*zb - 66*nc^2*Pi^2*zb - 518*zb^2 + 792*nc^2*zb^2)*
     G[1, 2, 1, zb])/(864*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-172 + 980*nc^2 + 307*zb - 1304*nc^2*zb - 115*zb^2 + 434*nc^2*zb^2)*
     G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-1688 + 3214*nc^2 + 1985*zb - 
      4132*nc^2*zb - 293*zb^2 + 1126*nc^2*zb^2)*G[2, 1, 1, zb])/
    (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (-560 + 603*nc^2 + 614*zb - 738*nc^2*zb - 50*zb^2 + 198*nc^2*zb^2)*
     G[2, 2, 1, zb])/(216*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-1164 + 4011*nc^2 + 1164*zb - 4011*nc^2*zb - 
      296*zb^2 + 1084*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-1686 + 4173*nc^2 + 1686*zb - 4173*nc^2*zb - 
      452*zb^2 + 1132*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-387 + 2715*nc^2 + 387*zb - 2715*nc^2*zb - 
      24*zb^2 + 736*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-711 + 1395*nc^2 + 711*zb - 1395*nc^2*zb - 
      196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-858 + 2973*nc^2 + 858*zb - 2973*nc^2*zb - 
      212*zb^2 + 800*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-693 + 2733*nc^2 + 693*zb - 2733*nc^2*zb - 
      240*zb^2 + 772*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(207 + 3171*nc^2 - 207*zb - 3171*nc^2*zb + 
      108*zb^2 + 860*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-36 + 15*nc^2 + 36*zb - 15*nc^2*zb - 12*zb^2 + 
      4*nc^2*zb^2)*G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(967 - 1905*nc^2 + 56*nc*nf - 6336*zb + 
      11526*nc^2*zb - 84*nc*nf*zb + 7845*zb^2 - 12265*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/
    (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-165 - 475*nc^2 - 1005*zb + 
      3831*nc^2*zb + 1770*zb^2 - 4248*nc^2*zb^2 - 600*zb^3 + 1228*nc^2*zb^3)*
     G[1, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(71 - 155*nc^2 - 638*zb + 1305*nc^2*zb + 827*zb^2 - 
      1450*nc^2*zb^2 - 260*zb^3 + 420*nc^2*zb^3)*G[1, 0, 1, 0, zb])/
    (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-325 + 48*nc^2 - 24*nc*nf - 
      114*zb + 1950*nc^2*zb + 36*nc*nf*zb + 663*zb^2 - 2490*nc^2*zb^2 - 
      12*nc*nf*zb^2 - 224*zb^3 + 756*nc^2*zb^3)*G[1, 0, 1, 1, zb])/
    (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2502 + 2256*nc^2 + 
      40*nc*nf + 6837*zb - 6903*nc^2*zb - 20*nc*nf*zb - 3036*zb^2 + 
      2908*nc^2*zb^2)*G[1, 1, 0, 0, zb])/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1151 + 1223*nc^2 + 96*nc*nf + 3904*zb - 
      4540*nc^2*zb - 48*nc*nf*zb - 1832*zb^2 + 1880*nc^2*zb^2)*
     G[1, 1, 0, 1, zb])/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1205 + 374*nc^2 + 80*nc*nf + 2611*zb - 
      1933*nc^2*zb - 40*nc*nf*zb - 1316*zb^2 + 1048*nc^2*zb^2)*
     G[1, 1, 1, 0, zb])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-2599 - 433*nc^2 + 368*nc*nf + 5234*zb - 
      3406*nc^2*zb - 184*nc*nf*zb - 3208*zb^2 + 2344*nc^2*zb^2)*
     G[1, 1, 1, 1, zb])/(1152*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-121 + 69*nc^2 + 179*zb - 213*nc^2*zb - 136*zb^2 + 
      144*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-100 + 40*nc^2 + 102*zb - 91*nc^2*zb - 68*zb^2 + 
      72*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-91 - 10*nc^2 + 233*zb - 280*nc^2*zb - 238*zb^2 + 
      284*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-6 - 6*nc^2 + 84*zb - 59*nc^2*zb - 72*zb^2 + 
      56*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-110 + 61*nc^2 + 110*zb - 61*nc^2*zb - 
      44*zb^2 + 46*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(36*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-106 + 59*nc^2 + 106*zb - 59*nc^2*zb - 
      40*zb^2 + 44*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-322 + 185*nc^2 + 322*zb - 185*nc^2*zb - 
      160*zb^2 + 176*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(96*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-380 + 263*nc^2 + 380*zb - 263*nc^2*zb - 
      296*zb^2 + 440*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 4*nc^2 + 3*zb - 4*nc^2*zb - 48*zb^2 + 
      34*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-242 + 133*nc^2 + 242*zb - 133*nc^2*zb - 
      176*zb^2 + 136*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(-38 + 33*nc^2 + 38*zb - 33*nc^2*zb - 
      128*zb^2 + 120*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(96*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
     G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/
    (48*nc^2) + (5*(-1 + nc)*(1 + nc)*(-16 + 53*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-55 + 137*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/
    (24*nc^2) - ((-1 + nc)*(1 + nc)*(-37 + 178*nc^2)*(-2 + zb)*
     G[1, 0, 0, 1, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-45 + 91*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/
    (16*nc^2) - ((-1 + nc)*(1 + nc)*(-27 + 97*nc^2)*(-2 + zb)*
     G[1, 0, 1, 0, 1, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-37 + 175*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/
    (48*nc^2) + ((-1 + nc)*(1 + nc)*(5 + 209*nc^2)*(-2 + zb)*
     G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(98 - 243*nc^2 - 50*zb + 149*nc^2*zb)*
     G[1, 1, 0, 0, 1, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(234 - 496*nc^2 - 121*zb + 310*nc^2*zb)*
     G[1, 1, 0, 1, 0, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(74 - 294*nc^2 - 37*zb + 191*nc^2*zb)*
     G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(438 - 464*nc^2 - 219*zb + 316*nc^2*zb)*
     G[1, 1, 1, 0, 0, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(494 - 590*nc^2 - 259*zb + 433*nc^2*zb)*
     G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(518 - 446*nc^2 - 239*zb + 357*nc^2*zb)*
     G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*(114 - 90*nc^2 - 41*zb + 101*nc^2*zb)*
     G[1, 1, 1, 1, 1, zb])/(64*nc^2) - 
   ((-1 + nc)*(1 + nc)*(4 + 5*nc^2 - 8*zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(12*nc^2 - 10*zb + 17*nc^2*zb)*
     G[1, 1, 2, 1, 0, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(8 + 12*nc^2 - 31*zb + 33*nc^2*zb)*
     G[1, 1, 2, 1, 1, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(12*nc^2 - 32*zb + 19*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/
    (24*nc^2) - (-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, 0, zb] + 
   ((-1 + nc)*(1 + nc)*(2 + 17*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-26 + 85*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-40 + 93*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-22 + 23*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-94 + 89*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-11 + 6*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + 
   (((-1 + nc)*(1 + nc)*zb*(1848 - 1230*nc^2 + 528*nc*nf - 225*Pi^2 + 
        405*nc^2*Pi^2 - 1389*zb - 192*nc^2*zb - 528*nc*nf*zb + 225*Pi^2*zb - 
        405*nc^2*Pi^2*zb - 351*zb^2 + 1504*nc^2*zb^2 + 64*nc*nf*zb^2 - 
        60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-693 + 1170*nc^2 - 30*nc*nf + 639*zb - 
        1080*nc^2*zb + 30*nc*nf*zb - 34*zb^2 + 262*nc^2*zb^2 - 8*nc*nf*zb^2)*
       G[0, zb])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1441 - 4233*nc^2 - 168*nc*nf + 120*Pi^2 - 
        216*nc^2*Pi^2 - 3900*zb + 10044*nc^2*zb + 120*nc*nf*zb - 
        180*Pi^2*zb + 324*nc^2*Pi^2*zb + 2739*zb^2 - 7915*nc^2*zb^2 + 
        112*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 - 280*zb^3 + 
        2072*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
      (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(21 + 13*nc^2 - 8*nc*nf - 198*zb + 228*nc^2*zb + 
        12*nc*nf*zb + 261*zb^2 - 317*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 
        100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-7 - 109*nc^2 + 32*nc*nf + 176*zb - 160*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/
      (48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*
       G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*
       (-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + 
     ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/
      (32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
       G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*
    Log[MH2/muf2]^2 + 
   (((-1 + nc)*(1 + nc)*zb*(-1155 + 2199*nc^2 - 120*nc*nf + 1155*zb - 
        2199*nc^2*zb + 120*nc*nf*zb - 216*zb^2 + 744*nc^2*zb^2 - 
        32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/
      (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 65*nc^2 - 8*nc*nf - 
        9*zb - 45*nc^2*zb + 12*nc*nf*zb + 48*zb^2 - 32*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/
      (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*
       G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 
        13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[MH2/muf2]^3 + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(53276 + 72664*nc^2 - 2656*nc*nf - 
      8124*Pi^2 + 5112*nc^2*Pi^2 - 167701*zb - 70187*nc^2*zb - 
      9328*nc*nf*zb + 20604*Pi^2*zb - 16848*nc^2*Pi^2*zb + 43526*zb^2 + 
      78042*nc^2*zb^2 + 3552*nc*nf*zb^2 - 9024*Pi^2*zb^2 + 
      6624*nc^2*Pi^2*zb^2 + 77760*Zeta[3] - 119664*nc^2*Zeta[3] - 
      33696*zb*Zeta[3] + 70632*nc^2*zb*Zeta[3]))/(20736*nc^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-32792 - 46815*nc^2 + 1352*nc*nf + 
      1044*Pi^2 - 1086*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 176256*zb + 
      83553*nc^2*zb + 4344*nc*nf*zb - 8838*Pi^2*zb + 12438*nc^2*Pi^2*zb - 
      216*nc*nf*Pi^2*zb - 156018*zb^2 - 92497*nc^2*zb^2 - 7880*nc*nf*zb^2 + 
      11538*Pi^2*zb^2 - 14184*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 
      12554*zb^3 + 56367*nc^2*zb^3 + 2184*nc*nf*zb^3 - 3744*Pi^2*zb^3 + 
      4128*nc^2*Pi^2*zb^3 - 37584*Zeta[3] + 64800*nc^2*Zeta[3] + 
      56376*zb*Zeta[3] - 97200*nc^2*zb*Zeta[3] - 18792*zb^2*Zeta[3] + 
      32400*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(852396 - 453630*nc^2 + 51576*nc*nf - 
      64098*Pi^2 + 83070*nc^2*Pi^2 + 1080*nc*nf*Pi^2 - 718800*zb + 
      400134*nc^2*zb - 51144*nc*nf*zb + 63450*Pi^2*zb - 76590*nc^2*Pi^2*zb - 
      1080*nc*nf*Pi^2*zb - 154545*zb^2 + 5449*nc^2*zb^2 + 3792*nc*nf*zb^2 - 
      5592*Pi^2*zb^2 + 19992*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 
      281880*Zeta[3] + 486000*nc^2*Zeta[3] + 281880*zb*Zeta[3] - 
      486000*nc^2*zb*Zeta[3] - 75168*zb^2*Zeta[3] + 
      129600*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(35130690 - 22787610*nc^2 + 2789760*nc*nf - 
      3578040*Pi^2 + 374400*nc^2*Pi^2 - 151200*nc*nf*Pi^2 + 79380*Pi^4 + 
      16740*nc^2*Pi^4 - 26528895*zb + 19441095*nc^2*zb - 2344800*nc*nf*zb + 
      3695220*Pi^2*zb + 483120*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb - 
      79380*Pi^4*zb - 16740*nc^2*Pi^4*zb - 9896715*zb^2 + 2049635*nc^2*zb^2 - 
      363040*nc*nf*zb^2 - 284460*Pi^2*zb^2 - 1058460*nc^2*Pi^2*zb^2 - 
      54720*nc*nf*Pi^2*zb^2 + 21168*Pi^4*zb^2 + 4464*nc^2*Pi^4*zb^2 - 
      14068080*Zeta[3] + 24708240*nc^2*Zeta[3] + 129600*nc*nf*Zeta[3] + 
      12085200*zb*Zeta[3] - 22142160*nc^2*zb*Zeta[3] - 
      129600*nc*nf*zb*Zeta[3] + 1615680*zb^2*Zeta[3] + 
      3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/
    (3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*
     (-2524665 + 939945*nc^2 - 98000*nc*nf + 84600*Pi^2 - 819960*nc^2*Pi^2 - 
      30240*nc*nf*Pi^2 + 10584*Pi^4 + 2232*nc^2*Pi^4 + 8677695*zb - 
      3983775*nc^2*zb + 680160*nc*nf*zb - 585720*Pi^2*zb + 
      1884780*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb - 15876*Pi^4*zb - 
      3348*nc^2*Pi^4*zb - 5175660*zb^2 + 2546560*nc^2*zb^2 - 
      673240*nc*nf*zb^2 + 544680*Pi^2*zb^2 - 1431180*nc^2*Pi^2*zb^2 - 
      24480*nc*nf*Pi^2*zb^2 + 5292*Pi^4*zb^2 + 1116*nc^2*Pi^4*zb^2 - 
      977370*zb^3 + 446710*nc^2*zb^3 + 91080*nc*nf*zb^3 - 43560*Pi^2*zb^3 + 
      354840*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 768960*Zeta[3] - 
      828360*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 3525120*zb*Zeta[3] + 
      4808160*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 
      3913920*zb^2*Zeta[3] - 5150520*nc^2*zb^2*Zeta[3] + 
      8640*nc*nf*zb^2*Zeta[3] - 1157760*zb^3*Zeta[3] + 
      1464480*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
   Log[MH2/muf2]*(((-1 + nc)*(1 + nc)*zb*(20622 - 4026*nc^2 + 1476*nc*nf - 
        1530*Pi^2 + 2250*nc^2*Pi^2 - 18597*zb - 2283*nc^2*zb - 
        1548*nc*nf*zb + 1530*Pi^2*zb - 2250*nc^2*Pi^2*zb - 1191*zb^2 + 
        7659*nc^2*zb^2 + 280*nc*nf*zb^2 - 408*Pi^2*zb^2 + 600*nc^2*Pi^2*zb^2)*
       G[0, zb])/(3456*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-5841 + 9591*nc^2 - 60*nc*nf + 5229*zb - 
        8475*nc^2*zb + 60*nc*nf*zb + 40*zb^2 + 1604*nc^2*zb^2 - 
        16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-3477 + 7617*nc^2 - 168*nc*nf + 3045*zb - 
        6825*nc^2*zb + 168*nc*nf*zb + 48*zb^2 + 1756*nc^2*zb^2 - 
        64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-404 - 4492*nc^2 - 168*nc*nf + 204*Pi^2 - 
        300*nc^2*Pi^2 - 1317*zb + 10647*nc^2*zb + 204*nc*nf*zb - 
        306*Pi^2*zb + 450*nc^2*Pi^2*zb + 1833*zb^2 - 8121*nc^2*zb^2 - 
        12*nc*nf*zb^2 + 102*Pi^2*zb^2 - 150*nc^2*Pi^2*zb^2 - 112*zb^3 + 
        1918*nc^2*zb^3 - 24*nc*nf*zb^3)*G[1, 0, zb])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-1138 - 14846*nc^2 - 672*nc*nf + 672*Pi^2 - 
        1008*nc^2*Pi^2 - 2539*zb + 20263*nc^2*zb - 48*nc*nf*zb - 
        336*Pi^2*zb + 672*nc^2*Pi^2*zb - 64*zb^2 - 8952*nc^2*zb^2 + 
        256*nc*nf*zb^2)*G[1, 1, zb])/(2304*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-182 + 387*nc^2 + 218*zb - 477*nc^2*zb - 
        44*zb^2 + 132*nc^2*zb^2)*G[2, 1, zb])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-327 + 627*nc^2 + 327*zb - 627*nc^2*zb - 
        92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-342 + 627*nc^2 + 342*zb - 627*nc^2*zb - 
        96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-99 + 372*nc^2 + 99*zb - 372*nc^2*zb - 36*zb^2 + 
        104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(192 - 226*nc^2 - 8*nc*nf - 1125*zb + 1671*nc^2*zb + 
        12*nc*nf*zb + 1353*zb^2 - 1865*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 
        540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(59 - 32*nc^2 - 8*nc*nf - 354*zb + 504*nc^2*zb + 
        12*nc*nf*zb + 435*zb^2 - 608*nc^2*zb^2 - 4*nc*nf*zb^2 - 140*zb^3 + 
        184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-141 + 79*nc^2 + 16*nc*nf + 429*zb - 425*nc^2*zb - 
        8*nc*nf*zb - 204*zb^2 + 200*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-173 - 109*nc^2 + 48*nc*nf + 439*zb - 319*nc^2*zb - 
        24*nc*nf*zb - 272*zb^2 + 224*nc^2*zb^2)*G[1, 1, 1, zb])/(192*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-5 - 2*nc^2 + 16*zb - 29*nc^2*zb - 20*zb^2 + 
        28*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-5 + 3*nc^2 + 5*zb - 3*nc^2*zb - 2*zb^2 + 
        3*nc^2*zb^2)*G[2, 1, 0, zb])/(6*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(-22 + 17*nc^2 + 22*zb - 17*nc^2*zb - 
        16*zb^2 + 32*nc^2*zb^2)*G[2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/
      (12*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*
       G[1, 0, 0, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 41*nc^2)*
       (-2 + zb)*G[1, 0, 0, 1, zb])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-22 + 41*nc^2)*(-2 + zb)*G[1, 0, 1, 0, zb])/
      (16*nc^2) - ((-1 + nc)*(1 + nc)*(-5 + 24*nc^2)*(-2 + zb)*
       G[1, 0, 1, 1, zb])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*
       G[1, 1, 0, 0, zb])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(82 - 138*nc^2 - 41*zb + 89*nc^2*zb)*
       G[1, 1, 0, 1, zb])/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(54 - 58*nc^2 - 27*zb + 43*nc^2*zb)*
       G[1, 1, 1, 0, zb])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(82 - 74*nc^2 - 33*zb + 81*nc^2*zb)*
       G[1, 1, 1, 1, zb])/(64*nc^2) + 
     ((-1 + nc)*(1 + nc)*(2*nc^2 - 2*zb + 3*nc^2*zb)*G[1, 1, 2, 1, zb])/
      (8*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + 
     ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*G[1, 2, 1, 1, zb])/(8*nc^2) - 
     ((-1 + nc)^2*(1 + nc)^2*zb*G[1, 2, 2, 1, zb])/(2*nc^2) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(-5682 - 8118*nc^2 + 148*nc*nf + 186*Pi^2 - 
        66*nc^2*Pi^2 + 20430*zb + 14268*nc^2*zb + 1284*nc*nf*zb - 
        1296*Pi^2*zb + 1674*nc^2*Pi^2*zb - 14619*zb^2 - 15005*nc^2*zb^2 - 
        1840*nc*nf*zb^2 + 1638*Pi^2*zb^2 - 2016*nc^2*Pi^2*zb^2 - 129*zb^3 + 
        8823*nc^2*zb^3 + 408*nc*nf*zb^3 - 528*Pi^2*zb^3 + 
        600*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 
        7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
        5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(86481 - 80313*nc^2 + 11208*nc*nf - 8982*Pi^2 + 
        13428*nc^2*Pi^2 - 72378*zb + 70656*nc^2*zb - 10740*nc*nf*zb + 
        8766*Pi^2*zb - 12456*nc^2*Pi^2*zb - 17055*zb^2 + 657*nc^2*zb^2 + 
        172*nc*nf*zb^2 - 840*Pi^2*zb^2 + 3516*nc^2*Pi^2*zb^2 - 
        38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 
        76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*
         Zeta[3]))/(20736*nc^2*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(34413 + 13287*nc^2 + 6096*nc*nf - 2700*Pi^2 + 
      12780*nc^2*Pi^2 - 29481*zb - 49044*nc^2*zb - 6960*nc*nf*zb + 
      2700*Pi^2*zb - 12780*nc^2*Pi^2*zb + 2201*zb^2 + 47300*nc^2*zb^2 + 
      1936*nc*nf*zb^2 - 720*Pi^2*zb^2 + 3408*nc^2*Pi^2*zb^2)*G[0, 0, zb])/
    (10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
     (23736 - 1290*nc^2 + 3060*nc*nf - 1683*Pi^2 + 4617*nc^2*Pi^2 - 
      26292*zb - 15072*nc^2*zb - 3168*nc*nf*zb + 1683*Pi^2*zb - 
      4617*nc^2*Pi^2*zb + 5879*zb^2 + 18860*nc^2*zb^2 + 732*nc*nf*zb^2 - 
      456*Pi^2*zb^2 + 1188*nc^2*Pi^2*zb^2)*G[0, 1, zb])/
    (5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (1752 + 1804*nc^2 + 432*Pi^2 + 26*nc^2*Pi^2 - 2697*zb - 1972*nc^2*zb - 
      432*Pi^2*zb - 26*nc^2*Pi^2*zb + 1157*zb^2 + 273*nc^2*zb^2 + 
      144*Pi^2*zb^2 + 104*nc^2*Pi^2*zb^2)*G[2, 1, zb])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-33861 + 56391*nc^2 + 
      420*nc*nf + 30729*zb - 49155*nc^2*zb - 420*nc*nf*zb + 180*zb^2 + 
      8836*nc^2*zb^2 + 112*nc*nf*zb^2)*G[0, 0, 0, zb])/
    (3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-6156 + 11220*nc^2 + 
      5913*zb - 9870*nc^2*zb - 347*zb^2 + 2079*nc^2*zb^2)*G[0, 0, 1, zb])/
    (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-6327 + 11862*nc^2 - 
      36*nc*nf + 5922*zb - 10539*nc^2*zb + 36*nc*nf*zb - 185*zb^2 + 
      2461*nc^2*zb^2 - 24*nc*nf*zb^2)*G[0, 1, 0, zb])/(864*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-5583 + 17853*nc^2 - 324*nc*nf + 5745*zb - 
      16179*nc^2*zb + 324*nc*nf*zb - 704*zb^2 + 4652*nc^2*zb^2 - 
      144*nc*nf*zb^2)*G[0, 1, 1, zb])/(1728*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(10466 - 31899*nc^2 - 1018*nc*nf + 360*Pi^2 - 
      1704*nc^2*Pi^2 - 26484*zb + 70923*nc^2*zb + 1644*nc*nf*zb - 
      540*Pi^2*zb + 2556*nc^2*Pi^2*zb + 16128*zb^2 - 50368*nc^2*zb^2 - 
      674*nc*nf*zb^2 + 180*Pi^2*zb^2 - 852*nc^2*Pi^2*zb^2 - 110*zb^3 + 
      10944*nc^2*zb^3 + 48*nc*nf*zb^3)*G[1, 0, 0, zb])/
    (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(7657 - 48433*nc^2 - 
      1416*nc*nf + 1128*Pi^2 - 2520*nc^2*Pi^2 - 23316*zb + 110184*nc^2*zb + 
      1800*nc*nf*zb - 1692*Pi^2*zb + 3780*nc^2*Pi^2*zb + 15639*zb^2 - 
      82191*nc^2*zb^2 - 192*nc*nf*zb^2 + 564*Pi^2*zb^2 - 
      1260*nc^2*Pi^2*zb^2 + 20*zb^3 + 19864*nc^2*zb^3 - 192*nc*nf*zb^3)*
     G[1, 0, 1, zb])/(3456*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(14690 - 56090*nc^2 - 1976*nc*nf + 1008*Pi^2 - 
      3216*nc^2*Pi^2 - 14749*zb + 66913*nc^2*zb + 520*nc*nf*zb - 
      552*Pi^2*zb + 2112*nc^2*Pi^2*zb - 268*zb^2 - 26152*nc^2*zb^2 + 
      336*nc*nf*zb^2)*G[1, 1, 0, zb])/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*(61 - 73557*nc^2 - 2368*nc*nf + 528*Pi^2 - 
      3456*nc^2*Pi^2 + 5983*zb + 90285*nc^2*zb - 616*nc*nf*zb - 168*Pi^2*zb + 
      2856*nc^2*Pi^2*zb - 7592*zb^2 - 43096*nc^2*zb^2 + 1344*nc*nf*zb^2)*
     G[1, 1, 1, zb])/(6912*nc^2) - 
   ((-1 + nc)*(1 + nc)*(1901 + 2105*nc^2 - 1336*zb - 2011*nc^2*zb + 
      24*Pi^2*zb - 78*nc^2*Pi^2*zb - 646*zb^2 + 824*nc^2*zb^2)*
     G[1, 2, 1, zb])/(864*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
     (40 + 927*nc^2 - 121*zb - 1197*nc^2*zb + 37*zb^2 + 396*nc^2*zb^2)*
     G[2, 1, 0, zb])/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(1136 + 2508*nc^2 - 1055*zb - 3372*nc^2*zb - 
      205*zb^2 + 1104*nc^2*zb^2)*G[2, 1, 1, zb])/(864*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(964 + 685*nc^2 - 856*zb - 955*nc^2*zb - 
      164*zb^2 + 412*nc^2*zb^2)*G[2, 2, 1, zb])/(432*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
     G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-2388 + 4317*nc^2 + 2388*zb - 4317*nc^2*zb - 
      680*zb^2 + 1180*nc^2*zb^2)*G[0, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-2262 + 4317*nc^2 + 2262*zb - 4317*nc^2*zb - 
      644*zb^2 + 1180*nc^2*zb^2)*G[0, 0, 1, 0, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-1011 + 2871*nc^2 + 1011*zb - 2871*nc^2*zb - 
      392*zb^2 + 828*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-687 + 1389*nc^2 + 687*zb - 1389*nc^2*zb - 
      196*zb^2 + 380*nc^2*zb^2)*G[0, 1, 0, 0, zb])/(96*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-735 + 1563*nc^2 + 735*zb - 1563*nc^2*zb - 
      226*zb^2 + 430*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(144*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-1101 + 2835*nc^2 + 1101*zb - 2835*nc^2*zb - 
      368*zb^2 + 804*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(111 + 3195*nc^2 - 111*zb - 3195*nc^2*zb - 
      52*zb^2 + 900*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(3*nc^2 - 3*nc^2*zb - 6*zb^2 + 2*nc^2*zb^2)*
     G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(967 - 1905*nc^2 + 56*nc*nf - 6336*zb + 
      11526*nc^2*zb - 84*nc*nf*zb + 7845*zb^2 - 12265*nc^2*zb^2 + 
      28*nc*nf*zb^2 - 2476*zb^3 + 3468*nc^2*zb^3)*G[1, 0, 0, 0, zb])/
    (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(579 - 661*nc^2 - 2625*zb + 
      4236*nc^2*zb + 3030*zb^2 - 4563*nc^2*zb^2 - 984*zb^3 + 1324*nc^2*zb^3)*
     G[1, 0, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(111 - 165*nc^2 - 746*zb + 1332*nc^2*zb + 959*zb^2 - 
      1483*nc^2*zb^2 - 324*zb^3 + 436*nc^2*zb^3)*G[1, 0, 1, 0, zb])/
    (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(223 - 89*nc^2 - 24*nc*nf - 
      1134*zb + 2205*nc^2*zb + 36*nc*nf*zb + 1503*zb^2 - 2700*nc^2*zb^2 - 
      12*nc*nf*zb^2 - 592*zb^3 + 848*nc^2*zb^3)*G[1, 0, 1, 1, zb])/
    (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1018 + 1376*nc^2 + 40*nc*nf + 
      1501*zb - 5569*nc^2*zb - 20*nc*nf*zb - 1628*zb^2 + 2556*nc^2*zb^2)*
     G[1, 1, 0, 0, zb])/(576*nc^2) + 
   ((-1 + nc)*(1 + nc)*(97 + 911*nc^2 + 96*nc*nf + 1528*zb - 3946*nc^2*zb - 
      48*nc*nf*zb - 1352*zb^2 + 1760*nc^2*zb^2)*G[1, 1, 0, 1, zb])/
    (576*nc^2) + ((-1 + nc)*(1 + nc)*(399 - 27*nc^2 + 80*nc*nf + 195*zb - 
      1329*nc^2*zb - 40*nc*nf*zb - 420*zb^2 + 824*nc^2*zb^2)*
     G[1, 1, 1, 0, zb])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(281 - 1153*nc^2 + 368*nc*nf + 914*zb - 2326*nc^2*zb - 
      184*nc*nf*zb - 904*zb^2 + 1768*nc^2*zb^2)*G[1, 1, 1, 1, zb])/
    (1152*nc^2) + ((-1 + nc)*(1 + nc)*(91 + 16*nc^2 - 101*zb - 143*nc^2*zb + 
      88*zb^2 + 88*nc^2*zb^2)*G[1, 1, 2, 1, zb])/(144*nc^2) - 
   ((-1 + nc)*(1 + nc)*(46 - 4*nc^2 - 43*zb - 22*nc^2*zb + 30*zb^2 + 
      20*nc^2*zb^2)*G[1, 2, 1, 0, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(98 - 90*nc^2 - 298*zb - 369*nc^2*zb + 356*zb^2 + 
      360*nc^2*zb^2)*G[1, 2, 1, 1, zb])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(2 - 8*nc^2 - 76*zb - 19*nc^2*zb + 56*zb^2 + 
      24*nc^2*zb^2)*G[1, 2, 2, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(55 + 3*nc^2 - 55*zb - 3*nc^2*zb + 22*zb^2 + 
      12*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(18*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(53 + 3*nc^2 - 53*zb - 3*nc^2*zb + 20*zb^2 + 
      12*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(161 + 12*nc^2 - 161*zb - 12*nc^2*zb + 
      80*zb^2 + 48*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(380 + 73*nc^2 - 380*zb - 73*nc^2*zb + 
      296*zb^2 + 292*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 5*nc^2 - 6*zb - 5*nc^2*zb + 96*zb^2 + 
      20*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(121 + 6*nc^2 - 121*zb - 6*nc^2*zb + 
      88*zb^2 + 24*nc^2*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*(19 + 7*nc^2 - 19*zb - 7*nc^2*zb + 64*zb^2 + 
      28*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(22 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
     G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/
    (48*nc^2) + ((-1 + nc)*(1 + nc)*(-152 + 283*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-146 + 283*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/
    (48*nc^2) - ((-1 + nc)*(1 + nc)*(-49 + 181*nc^2)*(-2 + zb)*
     G[1, 0, 0, 1, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-45 + 91*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/
    (16*nc^2) - ((-1 + nc)*(1 + nc)*(-47 + 102*nc^2)*(-2 + zb)*
     G[1, 0, 1, 0, 1, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-61 + 181*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/
    (48*nc^2) + ((-1 + nc)*(1 + nc)*(21 + 205*nc^2)*(-2 + zb)*
     G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(410 - 706*nc^2 - 205*zb + 425*nc^2*zb)*
     G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(292 - 510*nc^2 - 144*zb + 309*nc^2*zb)*
     G[1, 1, 0, 0, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(306 - 514*nc^2 - 149*zb + 317*nc^2*zb)*
     G[1, 1, 0, 1, 0, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(138 - 310*nc^2 - 69*zb + 199*nc^2*zb)*
     G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(174 - 398*nc^2 - 87*zb + 283*nc^2*zb)*
     G[1, 1, 1, 0, 0, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(254 - 530*nc^2 - 115*zb + 397*nc^2*zb)*
     G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
   ((-1 + nc)*(1 + nc)*(150 - 354*nc^2 - 95*zb + 321*nc^2*zb)*
     G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
   ((-1 + nc)*(1 + nc)*(50 - 74*nc^2 - 41*zb + 101*nc^2*zb)*
     G[1, 1, 1, 1, 1, zb])/(64*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-4 + 7*nc^2 + 8*zb + 2*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(6*nc^2 + 5*zb + 6*nc^2*zb)*
     G[1, 1, 2, 1, 0, zb])/(12*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-16 + 32*nc^2 + 62*zb + 35*nc^2*zb)*
     G[1, 1, 2, 1, 1, zb])/(48*nc^2) + 
   ((-1 + nc)*(1 + nc)*(12*nc^2 + 32*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/
    (24*nc^2) - (-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, 0, zb] + 
   ((-1 + nc)*(1 + nc)*(-1 + 3*nc)*(1 + 3*nc)*zb*G[1, 2, 1, 0, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(13 + 36*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/
    (24*nc^2) - ((-1 + nc)*(1 + nc)*(40 + 73*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/
    (48*nc^2) + ((-1 + nc)*(1 + nc)*(26 + 5*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/
    (24*nc^2) - ((-1 + nc)*(1 + nc)*(11 + 6*nc^2)*zb*G[1, 2, 2, 1, 0, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(47 + 21*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/
    (24*nc^2) - ((-1 + nc)*(1 + nc)*(22 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/
    (12*nc^2) + (((-1 + nc)*(1 + nc)*zb*(1848 - 1230*nc^2 + 528*nc*nf - 
        225*Pi^2 + 405*nc^2*Pi^2 - 1389*zb - 192*nc^2*zb - 528*nc*nf*zb + 
        225*Pi^2*zb - 405*nc^2*Pi^2*zb - 351*zb^2 + 1504*nc^2*zb^2 + 
        64*nc*nf*zb^2 - 60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2))/
      (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-693 + 1170*nc^2 - 
        30*nc*nf + 639*zb - 1080*nc^2*zb + 30*nc*nf*zb - 34*zb^2 + 
        262*nc^2*zb^2 - 8*nc*nf*zb^2)*G[0, zb])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1441 - 4233*nc^2 - 168*nc*nf + 120*Pi^2 - 
        216*nc^2*Pi^2 - 3900*zb + 10044*nc^2*zb + 120*nc*nf*zb - 
        180*Pi^2*zb + 324*nc^2*Pi^2*zb + 2739*zb^2 - 7915*nc^2*zb^2 + 
        112*nc*nf*zb^2 + 60*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 - 280*zb^3 + 
        2072*nc^2*zb^3 - 64*nc*nf*zb^3)*G[1, zb])/(2304*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
      (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 1, zb])/(64*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(21 + 13*nc^2 - 8*nc*nf - 198*zb + 228*nc^2*zb + 
        12*nc*nf*zb + 261*zb^2 - 317*nc^2*zb^2 - 4*nc*nf*zb^2 - 84*zb^3 + 
        100*nc^2*zb^3)*G[1, 0, zb])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-7 - 109*nc^2 + 32*nc*nf + 176*zb - 160*nc^2*zb - 
        16*nc*nf*zb - 112*zb^2 + 112*nc^2*zb^2)*G[1, 1, zb])/(384*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, zb])/
      (48*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*
       G[1, 0, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*
       (-2 + zb)*G[1, 0, 1, zb])/(32*nc^2) + 
     ((-1 + nc)*(1 + nc)*(26 - 38*nc^2 - 13*zb + 25*nc^2*zb)*G[1, 1, 0, zb])/
      (32*nc^2) - ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
       G[1, 1, 1, zb])/(64*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, zb])/8)*
    Log[MH2/muf2]^2 + 
   (((-1 + nc)*(1 + nc)*zb*(-1155 + 2199*nc^2 - 120*nc*nf + 1155*zb - 
        2199*nc^2*zb + 120*nc*nf*zb - 216*zb^2 + 744*nc^2*zb^2 - 
        32*nc*nf*zb^2))/(6912*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/
      (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 65*nc^2 - 8*nc*nf - 
        9*zb - 45*nc^2*zb + 12*nc*nf*zb + 48*zb^2 - 32*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/
      (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*
       G[1, 0, zb])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 
        13*nc^2*zb)*G[1, 1, zb])/(192*nc^2))*Log[MH2/muf2]^3 + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(295676 + 12064*nc^2 - 2656*nc*nf + 
      8820*Pi^2 + 876*nc^2*Pi^2 - 286453*zb - 40499*nc^2*zb - 9328*nc*nf*zb - 
      5076*Pi^2*zb - 10428*nc^2*Pi^2*zb + 59942*zb^2 + 73938*nc^2*zb^2 + 
      3552*nc*nf*zb^2 - 2304*Pi^2*zb^2 + 4944*nc^2*Pi^2*zb^2 + 
      53568*Zeta[3] - 113616*nc^2*Zeta[3] - 31968*zb*Zeta[3] + 
      70200*nc^2*zb*Zeta[3]))/(20736*nc^2) - 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(-155072 - 16245*nc^2 + 1352*nc*nf - 
      1692*Pi^2 - 402*nc^2*Pi^2 + 144*nc*nf*Pi^2 + 279000*zb + 
      57867*nc^2*zb + 4344*nc*nf*zb - 198*Pi^2*zb + 10278*nc^2*Pi^2*zb - 
      216*nc*nf*Pi^2*zb - 139074*zb^2 - 96733*nc^2*zb^2 - 7880*nc*nf*zb^2 + 
      3330*Pi^2*zb^2 - 12132*nc^2*Pi^2*zb^2 + 72*nc*nf*Pi^2*zb^2 + 
      15146*zb^3 + 55719*nc^2*zb^3 + 2184*nc*nf*zb^3 - 1440*Pi^2*zb^3 + 
      3552*nc^2*Pi^2*zb^3 - 23760*Zeta[3] + 61344*nc^2*Zeta[3] + 
      35640*zb*Zeta[3] - 92016*nc^2*zb*Zeta[3] - 11880*zb^2*Zeta[3] + 
      30672*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-747444 - 53670*nc^2 + 51576*nc*nf - 
      29970*Pi^2 + 74538*nc^2*Pi^2 + 1080*nc*nf*Pi^2 + 864840*zb + 
      4224*nc^2*zb - 51144*nc*nf*zb + 29322*Pi^2*zb - 68058*nc^2*Pi^2*zb - 
      1080*nc*nf*Pi^2*zb - 138345*zb^2 + 1399*nc^2*zb^2 + 3792*nc*nf*zb^2 - 
      4824*Pi^2*zb^2 + 19800*nc^2*Pi^2*zb^2 + 288*nc*nf*Pi^2*zb^2 - 
      178200*Zeta[3] + 460080*nc^2*Zeta[3] + 178200*zb*Zeta[3] - 
      460080*nc^2*zb*Zeta[3] - 47520*zb^2*Zeta[3] + 
      122688*nc^2*zb^2*Zeta[3]))/(62208*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(-50772510 - 1311810*nc^2 + 2789760*nc*nf + 
      976680*Pi^2 - 764280*nc^2*Pi^2 - 151200*nc*nf*Pi^2 - 166860*Pi^4 + 
      78300*nc^2*Pi^4 + 59374305*zb - 2034705*nc^2*zb - 2344800*nc*nf*zb - 
      535500*Pi^2*zb + 1540800*nc^2*Pi^2*zb + 177120*nc*nf*Pi^2*zb + 
      166860*Pi^4*zb - 78300*nc^2*Pi^4*zb - 9896715*zb^2 + 
      2049635*nc^2*zb^2 - 363040*nc*nf*zb^2 - 608460*Pi^2*zb^2 - 
      977460*nc^2*Pi^2*zb^2 - 54720*nc*nf*Pi^2*zb^2 - 44496*Pi^4*zb^2 + 
      20880*nc^2*Pi^4*zb^2 - 3440880*Zeta[3] + 22051440*nc^2*Zeta[3] + 
      129600*nc*nf*Zeta[3] + 1458000*zb*Zeta[3] - 19485360*nc^2*zb*Zeta[3] - 
      129600*nc*nf*zb*Zeta[3] + 1615680*zb^2*Zeta[3] + 
      3741120*nc^2*zb^2*Zeta[3] + 34560*nc*nf*zb^2*Zeta[3]))/
    (3732480*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*G[1, zb]*
     (-843465 + 519645*nc^2 - 98000*nc*nf + 435480*Pi^2 - 907680*nc^2*Pi^2 - 
      30240*nc*nf*Pi^2 - 22248*Pi^4 + 10440*nc^2*Pi^4 - 2723505*zb - 
      1133475*nc^2*zb + 680160*nc*nf*zb - 826200*Pi^2*zb + 
      1944900*nc^2*Pi^2*zb + 51840*nc*nf*Pi^2*zb + 33372*Pi^4*zb - 
      15660*nc^2*Pi^4*zb + 4382340*zb^2 + 157060*nc^2*zb^2 - 
      673240*nc*nf*zb^2 + 426600*Pi^2*zb^2 - 1401660*nc^2*Pi^2*zb^2 - 
      24480*nc*nf*Pi^2*zb^2 - 11124*Pi^4*zb^2 + 5220*nc^2*Pi^4*zb^2 - 
      815370*zb^3 + 406210*nc^2*zb^3 + 91080*nc*nf*zb^3 - 35880*Pi^2*zb^3 + 
      352920*nc^2*Pi^2*zb^3 + 2880*nc*nf*Pi^2*zb^3 + 1321920*Zeta[3] - 
      966600*nc^2*Zeta[3] + 17280*nc*nf*Zeta[3] - 3758400*zb*Zeta[3] + 
      4866480*nc^2*zb*Zeta[3] - 25920*nc*nf*zb*Zeta[3] + 
      3317760*zb^2*Zeta[3] - 5001480*nc^2*zb^2*Zeta[3] + 
      8640*nc*nf*zb^2*Zeta[3] - 881280*zb^3*Zeta[3] + 
      1395360*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
   Log[MH2/muf2]*(((-1 + nc)*(1 + nc)*zb*(7518 - 750*nc^2 + 1476*nc*nf - 
        810*Pi^2 + 2070*nc^2*Pi^2 - 5493*zb - 5559*nc^2*zb - 1548*nc*nf*zb + 
        810*Pi^2*zb - 2070*nc^2*Pi^2*zb - 1191*zb^2 + 7659*nc^2*zb^2 + 
        280*nc*nf*zb^2 - 216*Pi^2*zb^2 + 552*nc^2*Pi^2*zb^2)*G[0, zb])/
      (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-5841 + 9591*nc^2 - 
        60*nc*nf + 5229*zb - 8475*nc^2*zb + 60*nc*nf*zb + 40*zb^2 + 
        1604*nc^2*zb^2 - 16*nc*nf*zb^2)*G[0, 0, zb])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-3477 + 7617*nc^2 - 168*nc*nf + 3045*zb - 
        6825*nc^2*zb + 168*nc*nf*zb + 48*zb^2 + 1756*nc^2*zb^2 - 
        64*nc*nf*zb^2)*G[0, 1, zb])/(1152*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(1564 - 4984*nc^2 - 168*nc*nf + 108*Pi^2 - 
        276*nc^2*Pi^2 - 4269*zb + 11385*nc^2*zb + 204*nc*nf*zb - 
        162*Pi^2*zb + 414*nc^2*Pi^2*zb + 2817*zb^2 - 8367*nc^2*zb^2 - 
        12*nc*nf*zb^2 + 54*Pi^2*zb^2 - 138*nc^2*Pi^2*zb^2 - 112*zb^3 + 
        1918*nc^2*zb^3 - 24*nc*nf*zb^3)*G[1, 0, zb])/(576*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(5294 - 16454*nc^2 - 672*nc*nf + 480*Pi^2 - 
        960*nc^2*Pi^2 - 5323*zb + 20959*nc^2*zb - 48*nc*nf*zb - 240*Pi^2*zb + 
        648*nc^2*Pi^2*zb - 64*zb^2 - 8952*nc^2*zb^2 + 256*nc*nf*zb^2)*
       G[1, 1, zb])/(2304*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
       (130 + 309*nc^2 - 94*zb - 399*nc^2*zb - 44*zb^2 + 132*nc^2*zb^2)*
       G[2, 1, zb])/(288*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, 0, 0, zb])/(192*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-327 + 627*nc^2 + 327*zb - 627*nc^2*zb - 
        92*zb^2 + 172*nc^2*zb^2)*G[0, 0, 1, zb])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-342 + 627*nc^2 + 342*zb - 627*nc^2*zb - 
        96*zb^2 + 172*nc^2*zb^2)*G[0, 1, 0, zb])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-135 + 381*nc^2 + 135*zb - 381*nc^2*zb - 
        36*zb^2 + 104*nc^2*zb^2)*G[0, 1, 1, zb])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(192 - 226*nc^2 - 8*nc*nf - 1125*zb + 1671*nc^2*zb + 
        12*nc*nf*zb + 1353*zb^2 - 1865*nc^2*zb^2 - 4*nc*nf*zb^2 - 420*zb^3 + 
        540*nc^2*zb^3)*G[1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(59 - 32*nc^2 - 8*nc*nf - 354*zb + 504*nc^2*zb + 
        12*nc*nf*zb + 435*zb^2 - 608*nc^2*zb^2 - 4*nc*nf*zb^2 - 140*zb^3 + 
        184*nc^2*zb^3)*G[1, 0, 1, zb])/(96*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(19 + 39*nc^2 + 16*nc*nf + 193*zb - 366*nc^2*zb - 
        8*nc*nf*zb - 140*zb^2 + 184*nc^2*zb^2)*G[1, 1, 0, zb])/(96*nc^2) + 
     ((-1 + nc)*(1 + nc)*(1 - 51*nc^2 + 16*nc*nf + 61*zb - 85*nc^2*zb - 
        8*nc*nf*zb - 48*zb^2 + 64*nc^2*zb^2)*G[1, 1, 1, zb])/(64*nc^2) - 
     ((-1 + nc)*(1 + nc)*(3 - 4*nc^2 - 12*zb - 22*nc^2*zb + 12*zb^2 + 
        20*nc^2*zb^2)*G[1, 2, 1, zb])/(48*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(10 + nc^2 - 10*zb - nc^2*zb + 4*zb^2 + 
        4*nc^2*zb^2)*G[2, 1, 0, zb])/(12*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 3*nc^2 - 11*zb - 3*nc^2*zb + 
        8*zb^2 + 12*nc^2*zb^2)*G[2, 1, 1, zb])/(24*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
       G[2, 2, 1, zb])/(24*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*(-2 + zb)*G[1, 0, 0, 0, zb])/
      (32*nc^2) + ((-1 + nc)*(1 + nc)*(-21 + 41*nc^2)*(-2 + zb)*
       G[1, 0, 0, 1, zb])/(16*nc^2) + ((-1 + nc)*(1 + nc)*(-22 + 41*nc^2)*
       (-2 + zb)*G[1, 0, 1, 0, zb])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-3 + 5*nc)*(3 + 5*nc)*(-2 + zb)*G[1, 0, 1, 1, zb])/
      (16*nc^2) + ((-1 + nc)*(1 + nc)*(68 - 106*nc^2 - 34*zb + 65*nc^2*zb)*
       G[1, 1, 0, 0, zb])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(82 - 138*nc^2 - 41*zb + 89*nc^2*zb)*
       G[1, 1, 0, 1, zb])/(32*nc^2) - 
     ((-1 + nc)*(1 + nc)*(30 - 52*nc^2 - 15*zb + 40*nc^2*zb)*
       G[1, 1, 1, 0, zb])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(50 - 66*nc^2 - 33*zb + 81*nc^2*zb)*
       G[1, 1, 1, 1, zb])/(64*nc^2) + 
     ((-1 + nc)*(1 + nc)*(nc^2 + zb + nc^2*zb)*G[1, 1, 2, 1, zb])/(4*nc^2) - 
     ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, zb])/2 + 
     ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*zb*G[1, 2, 1, 1, zb])/(4*nc^2) - 
     ((-1 + nc)*(1 + nc)*(2 + nc^2)*zb*G[1, 2, 2, 1, zb])/(4*nc^2) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(-21378 - 4194*nc^2 + 148*nc*nf - 
        294*Pi^2 + 54*nc^2*Pi^2 + 37422*zb + 10020*nc^2*zb + 1284*nc*nf*zb - 
        216*Pi^2*zb + 1404*nc^2*Pi^2*zb - 15915*zb^2 - 14681*nc^2*zb^2 - 
        1840*nc*nf*zb^2 + 846*Pi^2*zb^2 - 1818*nc^2*Pi^2*zb^2 - 129*zb^3 + 
        8823*nc^2*zb^3 + 408*nc*nf*zb^3 - 336*Pi^2*zb^3 + 
        552*nc^2*Pi^2*zb^3 - 5184*Zeta[3] + 10152*nc^2*Zeta[3] + 
        7776*zb*Zeta[3] - 15228*nc^2*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
        5076*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(-86319 - 37113*nc^2 + 11208*nc*nf - 7110*Pi^2 + 
        12960*nc^2*Pi^2 + 100422*zb + 27456*nc^2*zb - 10740*nc*nf*zb + 
        6894*Pi^2*zb - 11988*nc^2*Pi^2*zb - 17055*zb^2 + 657*nc^2*zb^2 + 
        172*nc*nf*zb^2 - 840*Pi^2*zb^2 + 3516*nc^2*Pi^2*zb^2 - 
        38880*Zeta[3] + 76140*nc^2*Zeta[3] + 38880*zb*Zeta[3] - 
        76140*nc^2*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 20304*nc^2*zb^2*
         Zeta[3]))/(20736*nc^2*(-1 + zb))), 
  -((-1 + nc)*(1 + nc)*zb*(-86994 - 173373*nc + 54936*nc^2 + 21453*nc^3 - 
       288*nc*nf - 6096*nc^2*nf - 1188*Pi^2 + 10620*nc*Pi^2 - 396*nc^2*Pi^2 - 
       14760*nc^3*Pi^2 + 71361*zb + 165849*nc*zb - 50724*nc^2*zb + 
       14952*nc^3*zb + 288*nc*nf*zb + 6960*nc^2*nf*zb + 1188*Pi^2*zb - 
       10620*nc*Pi^2*zb + 396*nc^2*Pi^2*zb + 14760*nc^3*Pi^2*zb + 
       15525*zb^2 + 391*nc*zb^2 - 4212*nc^2*zb^2 - 47948*nc^3*zb^2 - 
       1936*nc^2*nf*zb^2 + 2832*nc*Pi^2*zb^2 - 3936*nc^3*Pi^2*zb^2 + 
       108*zb^3)*G[0, 0, zb])/(5184*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(8748 + 8820*nc^2 - 1152*nc*nf + 216*nc^2*Pi^2 + 
      78408*zb + 184800*nc*zb - 70722*nc^2*zb - 27624*nc^3*zb - 
      1584*nc*nf*zb + 12240*nc^2*nf*zb + 4608*Pi^2*zb - 18396*nc*Pi^2*zb + 
      1224*nc^2*Pi^2*zb + 21384*nc^3*Pi^2*zb - 49005*zb^2 - 182928*nc*zb^2 + 
      47997*nc^2*zb^2 - 40848*nc^3*zb^2 + 4572*nc*nf*zb^2 - 
      12672*nc^2*nf*zb^2 - 5418*Pi^2*zb^2 + 18396*nc*Pi^2*zb^2 - 
      2088*nc^2*Pi^2*zb^2 - 21384*nc^3*Pi^2*zb^2 - 37989*zb^3 + 
      11420*nc*zb^3 + 13905*nc^2*zb^3 + 78464*nc^3*zb^3 - 1836*nc*nf*zb^3 + 
      2928*nc^2*nf*zb^3 + 810*Pi^2*zb^3 - 4704*nc*Pi^2*zb^3 + 
      648*nc^2*Pi^2*zb^3 + 5472*nc^3*Pi^2*zb^3 - 162*zb^4)*G[0, 1, zb])/
    (10368*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*
     (-10368 - 33861*nc + 10368*nc^2 + 56391*nc^3 + 420*nc^2*nf + 10368*zb + 
      30729*nc*zb - 10368*nc^2*zb - 49155*nc^3*zb - 420*nc^2*nf*zb + 
      180*nc*zb^2 + 8836*nc^3*zb^2 + 112*nc^2*nf*zb^2)*G[0, 0, 0, zb])/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1296 + 804*nc^2 - 
      120*nc*nf + 36*nc^2*Pi^2 - 5886*zb - 18288*nc*zb + 360*nc^2*zb + 
      43296*nc^3*zb + 432*nc*nf*zb - 108*nc^2*Pi^2*zb + 4482*zb^2 + 
      15588*nc*zb^2 + 3603*nc^2*zb^2 - 37464*nc^3*zb^2 - 660*nc*nf*zb^2 + 
      144*nc^2*Pi^2*zb^2 + 108*zb^3 + 340*nc*zb^3 - 4767*nc^2*zb^3 + 
      7884*nc^3*zb^3 + 348*nc*nf*zb^3 - 72*nc^2*Pi^2*zb^3)*G[0, 0, 1, zb])/
    (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1134 - 18*nc^2 + 72*nc*nf - 
      5922*zb - 19980*nc*zb + 630*nc^2*zb + 46116*nc^3*zb + 288*nc*nf*zb - 
      144*nc^2*nf*zb + 5004*zb^2 + 16632*nc*zb^2 + 3087*nc^2*zb^2 - 
      40392*nc^3*zb^2 - 576*nc*nf*zb^2 + 144*nc^2*nf*zb^2 - 216*zb^3 + 
      988*nc*zb^3 - 3699*nc^2*zb^3 + 9412*nc^3*zb^3 + 216*nc*nf*zb^3 - 
      96*nc^2*nf*zb^3)*G[0, 1, 0, zb])/(1728*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(2754 + 1362*nc^2 + 24*nc*nf + 360*Pi^2 + 
      36*nc^2*Pi^2 - 4266*zb - 9102*nc*zb - 8568*nc^2*zb + 35190*nc^3*zb + 
      936*nc*nf*zb - 648*nc^2*nf*zb - 1080*Pi^2*zb - 108*nc^2*Pi^2*zb + 
      1809*zb^2 + 7266*nc*zb^2 + 14187*nc^2*zb^2 - 31302*nc^3*zb^2 - 
      1740*nc*nf*zb^2 + 648*nc^2*nf*zb^2 + 1440*Pi^2*zb^2 + 
      144*nc^2*Pi^2*zb^2 - 297*zb^3 + 752*nc*zb^3 - 6981*nc^2*zb^3 + 
      8764*nc^3*zb^3 + 780*nc*nf*zb^3 - 288*nc^2*nf*zb^3 - 720*Pi^2*zb^3 - 
      72*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/(1728*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(17982 + 20636*nc - 7296*nc^2 + 53406*nc^3 + 
      96*nc*nf + 2036*nc^2*nf + 396*Pi^2 - 2832*nc*Pi^2 + 132*nc^2*Pi^2 + 
      3936*nc^3*Pi^2 - 27765*zb - 17974*nc*zb + 8148*nc^2*zb - 
      153393*nc^3*zb - 192*nc*nf*zb - 4306*nc^2*nf*zb - 792*Pi^2*zb + 
      5664*nc*Pi^2*zb - 264*nc^2*Pi^2*zb - 7872*nc^3*Pi^2*zb + 8667*zb^2 - 
      9372*nc*zb^2 + 546*nc^2*zb^2 + 159317*nc^3*zb^2 + 120*nc*nf*zb^2 + 
      2992*nc^2*nf*zb^2 + 594*Pi^2*zb^2 - 3540*nc*Pi^2*zb^2 + 
      198*nc^2*Pi^2*zb^2 + 4920*nc^3*Pi^2*zb^2 + 1872*zb^3 + 6820*nc*zb^3 - 
      1398*nc^2*zb^3 - 69874*nc^3*zb^3 - 24*nc*nf*zb^3 - 770*nc^2*nf*zb^3 - 
      198*Pi^2*zb^3 + 708*nc*Pi^2*zb^3 - 66*nc^2*Pi^2*zb^3 - 
      984*nc^3*Pi^2*zb^3 - 756*zb^4 - 110*nc*zb^4 + 10944*nc^3*zb^4 + 
      48*nc^2*nf*zb^4)*G[1, 0, 0, zb])/(864*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-216 + 216*nc^2 + 20592*zb + 22414*nc*zb - 
      23490*nc^2*zb + 87434*nc^3*zb + 288*nc*nf*zb + 2832*nc^2*nf*zb + 
      1176*Pi^2*zb - 4560*nc*Pi^2*zb + 120*nc^2*Pi^2*zb + 5616*nc^3*Pi^2*zb - 
      26928*zb^2 - 22463*nc*zb^2 + 57663*nc^2*zb^2 - 249613*nc^3*zb^2 - 
      2304*nc*nf*zb^2 - 5016*nc^2*nf*zb^2 - 2352*Pi^2*zb^2 + 
      9120*nc*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 - 11232*nc^3*Pi^2*zb^2 - 
      99*zb^3 - 2034*nc*zb^3 - 57222*nc^2*zb^3 + 261426*nc^3*zb^3 + 
      3960*nc*nf*zb^3 + 2184*nc^2*nf*zb^3 + 1764*Pi^2*zb^3 - 
      5700*nc*Pi^2*zb^3 - 252*nc^2*Pi^2*zb^3 + 7020*nc^3*Pi^2*zb^3 + 
      9135*zb^4 + 335*nc*zb^4 + 28896*nc^2*zb^4 - 118103*nc^3*zb^4 - 
      2508*nc*nf*zb^4 + 192*nc^2*nf*zb^4 - 588*Pi^2*zb^4 + 
      1140*nc*Pi^2*zb^4 + 228*nc^2*Pi^2*zb^4 - 1404*nc^3*Pi^2*zb^4 - 
      2484*zb^5 + 1748*nc*zb^5 - 6063*nc^2*zb^5 + 19432*nc^3*zb^5 + 
      564*nc*nf*zb^5 - 192*nc^2*nf*zb^5 - 72*nc^2*Pi^2*zb^5)*G[1, 0, 1, zb])/
    (1728*nc^3*(-2 + zb)*(-1 + zb)*zb) + 
   ((-1 + nc)*(1 + nc)*(432 - 432*nc^2 - 40104*zb - 34684*nc*zb + 
      30470*nc^2*zb - 96164*nc^3*zb - 3104*nc*nf*zb - 3952*nc^2*nf*zb + 
      5088*nc*Pi^2*zb - 384*nc^2*Pi^2*zb - 7200*nc^3*Pi^2*zb + 44460*zb^2 + 
      16132*nc*zb^2 - 42935*nc^2*zb^2 + 174836*nc^3*zb^2 + 3824*nc*nf*zb^2 + 
      3016*nc^2*nf*zb^2 + 156*Pi^2*zb^2 - 4992*nc*Pi^2*zb^2 + 
      348*nc^2*Pi^2*zb^2 + 8160*nc^3*Pi^2*zb^2 - 9594*zb^3 - 5819*nc*zb^3 + 
      22534*nc^2*zb^3 - 114209*nc^3*zb^3 - 1768*nc*nf*zb^3 + 
      152*nc^2*nf*zb^3 - 78*Pi^2*zb^3 + 1224*nc*Pi^2*zb^3 - 
      174*nc^2*Pi^2*zb^3 - 2280*nc^3*Pi^2*zb^3 - 1296*zb^4 + 3212*nc*zb^4 - 
      3699*nc^2*zb^4 + 25416*nc^3*zb^4 + 216*nc*nf*zb^4 - 336*nc^2*nf*zb^4)*
     G[1, 1, 0, zb])/(1728*nc^3*(-2 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(1296 - 1296*nc^2 - 25344*zb - 49286*nc*zb + 
      100100*nc^2*zb - 134762*nc^3*zb - 9824*nc*nf*zb - 4736*nc^2*nf*zb + 
      3924*Pi^2*zb + 10272*nc*Pi^2*zb - 828*nc^2*Pi^2*zb - 
      9216*nc^3*Pi^2*zb + 25038*zb^2 + 60737*nc*zb^2 - 175316*nc^2*zb^2 + 
      241919*nc^3*zb^2 + 16784*nc*nf*zb^2 + 1136*nc^2*nf*zb^2 - 
      6456*Pi^2*zb^2 - 10464*nc*Pi^2*zb^2 + 744*nc^2*Pi^2*zb^2 + 
      11568*nc^3*Pi^2*zb^2 + 1710*zb^3 - 43279*nc*zb^3 + 99970*nc^2*zb^3 - 
      170949*nc^3*zb^3 - 10480*nc*nf*zb^3 + 3304*nc^2*nf*zb^3 + 
      4308*Pi^2*zb^3 + 2664*nc*Pi^2*zb^3 - 156*nc^2*Pi^2*zb^3 - 
      3480*nc^3*Pi^2*zb^3 - 3618*zb^4 + 12616*nc*zb^4 - 16986*nc^2*zb^4 + 
      41840*nc^3*zb^4 + 1992*nc*nf*zb^4 - 1344*nc^2*nf*zb^4 - 720*Pi^2*zb^4 - 
      144*nc^2*Pi^2*zb^4)*G[1, 1, 1, zb])/(3456*nc^3*(-2 + zb)*zb) - 
   ((-1 + nc)*(1 + nc)*(-990 + 10316*nc - 12722*nc^2 - 12900*nc^3 + 
      1808*nc*nf - 570*Pi^2 + 66*nc^2*Pi^2 + 2709*zb - 16070*nc*zb + 
      16427*nc^2*zb + 18558*nc^3*zb - 2120*nc*nf*zb + 486*Pi^2*zb + 
      96*nc*Pi^2*zb - 294*nc^2*Pi^2*zb + 264*nc^3*Pi^2*zb - 1989*zb^2 + 
      7528*nc*zb^2 - 6373*nc^2*zb^2 - 9222*nc^3*zb^2 + 808*nc*nf*zb^2 + 
      27*Pi^2*zb^2 - 48*nc*Pi^2*zb^2 + 147*nc^2*Pi^2*zb^2 - 
      132*nc^3*Pi^2*zb^2 + 324*zb^3 - 1036*nc*zb^3 + 108*nc^2*zb^3 + 
      1584*nc^3*zb^3 - 180*Pi^2*zb^3)*G[1, 2, 1, zb])/(864*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-6750 - 1376*nc + 5482*nc^2 + 7840*nc^3 - 952*nc*nf + 
      222*Pi^2 - 102*nc^2*Pi^2 + 14067*zb + 3832*nc*zb - 10577*nc^2*zb - 
      18272*nc^3*zb + 1868*nc*nf*zb - 444*Pi^2*zb + 204*nc^2*Pi^2*zb - 
      9468*zb^2 - 3720*nc*zb^2 + 6888*nc^2*zb^2 + 15864*nc^3*zb^2 - 
      1236*nc*nf*zb^2 + 333*Pi^2*zb^2 - 153*nc^2*Pi^2*zb^2 + 2259*zb^3 + 
      1534*nc*zb^3 - 1793*nc^2*zb^3 - 6080*nc^3*zb^3 + 320*nc*nf*zb^3 - 
      111*Pi^2*zb^3 + 51*nc^2*Pi^2*zb^3 - 108*zb^4 - 230*nc*zb^4 + 
      868*nc^3*zb^4)*G[2, 1, 0, zb])/(432*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-17892 - 13504*nc + 27308*nc^2 + 25712*nc^3 - 
      3992*nc*nf + 1944*Pi^2 - 186*nc^2*Pi^2 + 38214*zb + 29384*nc*zb - 
      57718*nc^2*zb - 58768*nc^3*zb + 8476*nc*nf*zb - 4518*Pi^2*zb + 
      192*nc^2*Pi^2*zb - 27288*zb^2 - 21600*nc*zb^2 + 41304*nc^2*zb^2 + 
      48492*nc^3*zb^2 - 6168*nc*nf*zb^2 + 3861*Pi^2*zb^2 - 9*nc^2*Pi^2*zb^2 + 
      7830*zb^3 + 6314*nc*zb^3 - 10894*nc^2*zb^3 - 17272*nc^3*zb^3 + 
      1684*nc*nf*zb^3 - 1287*Pi^2*zb^3 + 3*nc^2*Pi^2*zb^3 - 864*zb^4 - 
      586*nc*zb^4 + 2252*nc^3*zb^4)*G[2, 1, 1, zb])/
    (864*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-4302 - 8960*nc + 12234*nc^2 + 9648*nc^3 - 
      1488*nc*nf + 894*Pi^2 + 60*nc^2*Pi^2 + 8055*zb + 18784*nc*zb - 
      26673*nc^2*zb - 21456*nc^3*zb + 3336*nc*nf*zb - 2238*Pi^2*zb - 
      228*nc^2*Pi^2*zb - 4392*zb^2 - 12864*nc*zb^2 + 19644*nc^2*zb^2 + 
      17388*nc^3*zb^2 - 2580*nc*nf*zb^2 + 2016*Pi^2*zb^2 + 
      252*nc^2*Pi^2*zb^2 + 639*zb^3 + 3256*nc*zb^3 - 5205*nc^2*zb^3 - 
      6120*nc^3*zb^3 + 732*nc*nf*zb^3 - 672*Pi^2*zb^3 - 84*nc^2*Pi^2*zb^3 - 
      200*nc*zb^4 + 792*nc^3*zb^4)*G[2, 2, 1, zb])/
    (432*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*zb*
     (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(144*nc^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-63 + 6*nc^2 - 6*nc*nf + 30*zb - 1164*nc*zb - 
      411*nc^2*zb + 4011*nc^3*zb + 18*nc*nf*zb + 6*zb^2 + 1164*nc*zb^2 + 
      768*nc^2*zb^2 - 4011*nc^3*zb^2 - 24*nc*nf*zb^2 + 27*zb^3 - 
      296*nc*zb^3 - 363*nc^2*zb^3 + 1084*nc^3*zb^3 + 12*nc*nf*zb^3)*
     G[0, 0, 0, 1, zb])/(144*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-63 - 15*nc^2 - 12*nc*nf + 345*zb - 3372*nc*zb - 
      699*nc^2*zb + 8346*nc^3*zb + 36*nc*nf*zb - 363*zb^2 + 3372*nc*zb^2 + 
      1332*nc^2*zb^2 - 8346*nc^3*zb^2 - 48*nc*nf*zb^2 + 81*zb^3 - 
      904*nc*zb^3 - 618*nc^2*zb^3 + 2264*nc^3*zb^3 + 24*nc*nf*zb^3)*
     G[0, 0, 1, 0, zb])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-171 + 45*nc^2 - 36*nc*nf + 99*zb - 774*nc*zb - 
      1425*nc^2*zb + 5430*nc^3*zb + 108*nc*nf*zb + 207*zb^2 + 774*nc*zb^2 + 
      2586*nc^2*zb^2 - 5430*nc^3*zb^2 - 144*nc*nf*zb^2 - 135*zb^3 - 
      48*nc*zb^3 - 1206*nc^2*zb^3 + 1472*nc^3*zb^3 + 72*nc*nf*zb^3)*
     G[0, 0, 1, 1, zb])/(288*nc^3*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(12 - 12*nc^2 + 84*zb - 711*nc*zb - 48*nc^2*zb + 
      1395*nc^3*zb - 141*zb^2 + 711*nc*zb^2 + 96*nc^2*zb^2 - 1395*nc^3*zb^2 + 
      45*zb^3 - 196*nc*zb^3 - 36*nc^2*zb^3 + 380*nc^3*zb^3)*
     G[0, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-99 - 189*nc^2 + 735*zb - 3432*nc*zb - 1047*nc^2*zb + 
      11892*nc^3*zb - 798*zb^2 + 3432*nc*zb^2 + 2448*nc^2*zb^2 - 
      11892*nc^3*zb^2 - 24*nc*nf*zb^2 + 162*zb^3 - 848*nc*zb^3 - 
      1212*nc^2*zb^3 + 3200*nc^3*zb^3 + 24*nc*nf*zb^3)*G[0, 1, 0, 1, zb])/
    (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9 - 105*nc^2 - 12*nc*nf + 
      423*zb - 1386*nc*zb - 1065*nc^2*zb + 5466*nc^3*zb + 36*nc*nf*zb - 
      630*zb^2 + 1386*nc*zb^2 + 2112*nc^2*zb^2 - 5466*nc^3*zb^2 - 
      48*nc*nf*zb^2 + 216*zb^3 - 480*nc*zb^3 - 942*nc^2*zb^3 + 
      1544*nc^3*zb^3 + 24*nc*nf*zb^3)*G[0, 1, 1, 0, zb])/
    (288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-189 - 87*nc^2 - 48*nc*nf + 
      585*zb + 414*nc*zb - 2049*nc^2*zb + 6342*nc^3*zb + 144*nc*nf*zb - 
      450*zb^2 - 414*nc*zb^2 + 4146*nc^2*zb^2 - 6342*nc^3*zb^2 - 
      216*nc*nf*zb^2 + 54*zb^3 + 216*nc*zb^3 - 2010*nc^2*zb^3 + 
      1720*nc^3*zb^3 + 120*nc*nf*zb^3)*G[0, 1, 1, 1, zb])/
    (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-42 - 72*nc - 6*nc^2 + 
      30*nc^3 + 96*zb + 72*nc*zb + 33*nc^2*zb - 30*nc^3*zb - 54*zb^2 - 
      24*nc*zb^2 - 27*nc^2*zb^2 + 8*nc^3*zb^2)*G[0, 1, 2, 1, zb])/
    (72*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1728 + 967*nc + 1728*nc^2 - 
      1905*nc^3 + 56*nc^2*nf + 2592*zb - 6336*nc*zb - 2592*nc^2*zb + 
      11526*nc^3*zb - 84*nc^2*nf*zb - 864*zb^2 + 7845*nc*zb^2 + 
      864*nc^2*zb^2 - 12265*nc^3*zb^2 + 28*nc^2*nf*zb^2 - 2476*nc*zb^3 + 
      3468*nc^3*zb^3)*G[1, 0, 0, 0, zb])/(288*nc^3*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(1200 + 660*nc - 2934*nc^2 + 1900*nc^3 + 72*nc*nf - 
      2703*zb + 3690*nc*zb + 7878*nc^2*zb - 16274*nc^3*zb - 252*nc*nf*zb + 
      2193*zb^2 - 9090*nc*zb^2 - 8178*nc^2*zb^2 + 24654*nc^3*zb^2 + 
      348*nc*nf*zb^2 - 825*zb^3 + 5940*nc*zb^3 + 4011*nc^2*zb^3 - 
      13408*nc^3*zb^3 - 216*nc*nf*zb^3 + 135*zb^4 - 1200*nc*zb^4 - 
      777*nc^2*zb^4 + 2456*nc^3*zb^4 + 48*nc*nf*zb^4)*G[1, 0, 0, 1, zb])/
    (288*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(750 - 284*nc - 706*nc^2 + 620*nc^3 - 1747*zb + 
      2694*nc*zb + 2005*nc^2*zb - 5530*nc^3*zb - 24*nc*nf*zb + 1395*zb^2 - 
      4584*nc*zb^2 - 2159*nc^2*zb^2 + 8410*nc^3*zb^2 + 48*nc*nf*zb^2 - 
      443*zb^3 + 2694*nc*zb^3 + 1066*nc^2*zb^3 - 4580*nc^3*zb^3 - 
      32*nc*nf*zb^3 + 45*zb^4 - 520*nc*zb^4 - 206*nc^2*zb^4 + 840*nc^3*zb^4 + 
      8*nc*nf*zb^4)*G[1, 0, 1, 0, zb])/(96*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-168 + 1300*nc - 1866*nc^2 - 192*nc^3 + 96*nc*nf + 
      96*nc^2*nf + 237*zb - 194*nc*zb + 7002*nc^2*zb - 7704*nc^3*zb - 
      444*nc*nf*zb - 192*nc^2*nf*zb + 33*zb^2 - 2880*nc*zb^2 - 
      9468*nc^2*zb^2 + 13860*nc^3*zb^2 + 672*nc*nf*zb^2 + 120*nc^2*nf*zb^2 - 
      156*zb^3 + 2222*nc*zb^3 + 5508*nc^2*zb^3 - 8004*nc^3*zb^3 - 
      420*nc*nf*zb^3 - 24*nc^2*nf*zb^3 + 54*zb^4 - 448*nc*zb^4 - 
      1176*nc^2*zb^4 + 1512*nc^3*zb^4 + 96*nc*nf*zb^4)*G[1, 0, 1, 1, zb])/
    (288*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-8436 + 5004*nc + 4804*nc^2 - 4512*nc^3 - 16*nc*nf - 
      80*nc^2*nf + 11208*zb - 16176*nc*zb - 5836*nc^2*zb + 16062*nc^3*zb + 
      16*nc*nf*zb + 80*nc^2*nf*zb - 4782*zb^2 + 12909*nc*zb^2 + 
      2270*nc^2*zb^2 - 12719*nc^3*zb^2 - 8*nc*nf*zb^2 - 20*nc^2*nf*zb^2 + 
      594*zb^3 - 3036*nc*zb^3 - 216*nc^2*zb^3 + 2908*nc^3*zb^3)*
     G[1, 1, 0, 0, zb])/(288*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-4881 + 2302*nc + 4269*nc^2 - 2446*nc^3 - 24*nc*nf - 
      192*nc^2*nf + 7029*zb - 8959*nc*zb - 6660*nc^2*zb + 10303*nc^3*zb + 
      108*nc*nf*zb + 192*nc^2*nf*zb - 3489*zb^2 + 7568*nc*zb^2 + 
      3747*nc^2*zb^2 - 8300*nc^3*zb^2 - 108*nc*nf*zb^2 - 48*nc^2*nf*zb^2 + 
      567*zb^3 - 1832*nc*zb^3 - 765*nc^2*zb^3 + 1880*nc^3*zb^3 + 
      36*nc*nf*zb^3)*G[1, 1, 0, 1, zb])/(288*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-7242 + 4820*nc + 4382*nc^2 - 1496*nc^3 - 224*nc*nf - 
      320*nc^2*nf + 10383*zb - 12854*nc*zb - 8141*nc^2*zb + 8480*nc^3*zb + 
      320*nc*nf*zb + 320*nc^2*nf*zb - 4020*zb^2 + 10486*nc*zb^2 + 
      5146*nc^2*zb^2 - 8058*nc^3*zb^2 - 196*nc*nf*zb^2 - 80*nc^2*nf*zb^2 + 
      324*zb^3 - 2632*nc*zb^3 - 942*nc^2*zb^3 + 2096*nc^3*zb^3 + 
      24*nc*nf*zb^3)*G[1, 1, 1, 0, zb])/(288*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-5940 + 5198*nc + 10448*nc^2 + 866*nc^3 - 872*nc*nf - 
      736*nc^2*nf + 9882*zb - 13067*nc*zb - 19988*nc^2*zb + 6379*nc^3*zb + 
      1544*nc*nf*zb + 736*nc^2*nf*zb - 4212*zb^2 + 11650*nc*zb^2 + 
      12316*nc^2*zb^2 - 8094*nc^3*zb^2 - 1024*nc*nf*zb^2 - 184*nc^2*nf*zb^2 + 
      486*zb^3 - 3208*nc*zb^3 - 2166*nc^2*zb^3 + 2344*nc^3*zb^3 + 
      168*nc*nf*zb^3)*G[1, 1, 1, 1, zb])/(576*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-672 + 484*nc + 1466*nc^2 - 276*nc^3 - 140*nc*nf + 
      1170*zb - 958*nc*zb - 2312*nc^2*zb + 990*nc^3*zb + 200*nc*nf*zb - 
      552*zb^2 + 902*nc*zb^2 + 928*nc^2*zb^2 - 1002*nc^3*zb^2 - 
      100*nc*nf*zb^2 + 81*zb^3 - 272*nc*zb^3 + 288*nc^3*zb^3)*
     G[1, 1, 2, 1, zb])/(144*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-1353 + 600*nc + 761*nc^2 - 240*nc^3 - 56*nc*nf + 
      1383*zb - 912*nc*zb - 1121*nc^2*zb + 666*nc^3*zb + 68*nc*nf*zb - 
      144*zb^2 + 714*nc*zb^2 + 454*nc^2*zb^2 - 705*nc^3*zb^2 - 
      34*nc*nf*zb^2 - 108*zb^3 - 204*nc*zb^3 + 216*nc^3*zb^3)*
     G[1, 2, 1, 0, zb])/(72*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-4377 + 728*nc + 7027*nc^2 + 80*nc^3 - 676*nc*nf + 
      4056*zb - 2228*nc*zb - 10198*nc^2*zb + 2200*nc^3*zb + 928*nc*nf*zb + 
      468*zb^2 + 2836*nc*zb^2 + 4184*nc^2*zb^2 - 3392*nc^3*zb^2 - 
      464*nc*nf*zb^2 - 648*zb^3 - 952*nc*zb^3 + 1136*nc^3*zb^3)*
     G[1, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-1461 + 72*nc + 2723*nc^2 + 72*nc^3 - 236*nc*nf + 
      2010*zb - 1044*nc*zb - 3896*nc^2*zb + 672*nc^3*zb + 344*nc*nf*zb - 
      624*zb^2 + 1368*nc*zb^2 + 1576*nc^2*zb^2 - 1026*nc^3*zb^2 - 
      172*nc*nf*zb^2 - 432*nc*zb^3 + 336*nc^3*zb^3)*G[1, 2, 2, 1, zb])/
    (144*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(3078 - 1760*nc - 938*nc^2 + 
      976*nc^3 + 8*nc*nf - 6300*zb + 3520*nc*zb + 1840*nc^2*zb - 
      1952*nc^3*zb - 16*nc*nf*zb + 4221*zb^2 - 2904*nc*zb^2 - 
      1179*nc^2*zb^2 + 1956*nc^3*zb^2 + 12*nc*nf*zb^2 - 1053*zb^3 + 
      1144*nc*zb^3 + 277*nc^2*zb^3 - 980*nc^3*zb^3 - 4*nc*nf*zb^3 + 54*zb^4 - 
      176*nc*zb^4 + 184*nc^3*zb^4)*G[2, 1, 0, 0, zb])/
    (72*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(1412 - 848*nc - 484*nc^2 + 472*nc^3 - 2944*zb + 
      1696*nc*zb + 996*nc^2*zb - 944*nc^3*zb + 8*nc*nf*zb + 2035*zb^2 - 
      1380*nc*zb^2 - 701*nc^2*zb^2 + 942*nc^3*zb^2 - 12*nc*nf*zb^2 - 
      539*zb^3 + 532*nc*zb^3 + 207*nc^2*zb^3 - 470*nc^3*zb^3 + 4*nc*nf*zb^3 + 
      36*zb^4 - 80*nc*zb^4 - 18*nc^2*zb^4 + 88*nc^3*zb^4)*G[2, 1, 0, 1, zb])/
    (48*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(7725 - 3864*nc - 3649*nc^2 + 2220*nc^3 + 208*nc*nf - 
      15450*zb + 7728*nc*zb + 7646*nc^2*zb - 4440*nc^3*zb - 476*nc*nf*zb + 
      9762*zb^2 - 6750*nc*zb^2 - 5421*nc^2*zb^2 + 4887*nc^3*zb^2 + 
      402*nc*nf*zb^2 - 2064*zb^3 + 2886*nc*zb^3 + 1424*nc^2*zb^3 - 
      2667*nc^3*zb^3 - 134*nc*nf*zb^3 + 27*zb^4 - 480*nc*zb^4 + 
      528*nc^3*zb^4)*G[2, 1, 1, 0, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3984 - 1520*nc - 4820*nc^2 + 1052*nc^3 + 416*nc*nf - 
      7734*zb + 3040*nc*zb + 10609*nc^2*zb - 2104*nc^3*zb - 1000*nc*nf*zb + 
      4467*zb^2 - 3084*nc*zb^2 - 8073*nc^2*zb^2 + 3075*nc^3*zb^2 + 
      876*nc*nf*zb^2 - 690*zb^3 + 1564*nc*zb^3 + 2338*nc^2*zb^3 - 
      2023*nc^3*zb^3 - 292*nc*nf*zb^3 - 27*zb^4 - 296*nc*zb^4 - 
      54*nc^2*zb^4 + 440*nc^3*zb^4)*G[2, 1, 1, 1, zb])/
    (144*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(552 - 24*nc - 1564*nc^2 + 32*nc^3 + 124*nc*nf - 
      987*zb + 48*nc*zb + 3584*nc^2*zb - 64*nc^3*zb - 308*nc*nf*zb + 
      447*zb^2 - 414*nc*zb^2 - 2850*nc^2*zb^2 + 312*nc^3*zb^2 + 
      276*nc*nf*zb^2 + 15*zb^3 + 390*nc*zb^3 + 857*nc^2*zb^3 - 
      280*nc^3*zb^3 - 92*nc*nf*zb^3 - 27*zb^4 - 96*nc*zb^4 - 27*nc^2*zb^4 + 
      68*nc^3*zb^4)*G[2, 1, 2, 1, zb])/(72*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(2457 - 968*nc - 1233*nc^2 + 532*nc^3 + 72*nc*nf - 
      4518*zb + 1936*nc*zb + 2718*nc^2*zb - 1064*nc^3*zb - 180*nc*nf*zb + 
      2349*zb^2 - 1914*nc*zb^2 - 2052*nc^2*zb^2 + 1209*nc^3*zb^2 + 
      162*nc*nf*zb^2 - 207*zb^3 + 946*nc*zb^3 + 567*nc^2*zb^3 - 
      677*nc^3*zb^3 - 54*nc*nf*zb^3 - 81*zb^4 - 176*nc*zb^4 + 136*nc^3*zb^4)*
     G[2, 2, 1, 0, zb])/(72*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*(6930 - 912*nc - 11662*nc^2 + 792*nc^3 + 1072*nc*nf - 
      11604*zb + 1824*nc*zb + 26126*nc^2*zb - 1584*nc^3*zb - 2672*nc*nf*zb + 
      4185*zb^2 - 4212*nc*zb^2 - 20133*nc^2*zb^2 + 3870*nc^3*zb^2 + 
      2400*nc*nf*zb^2 + 975*zb^3 + 3300*nc*zb^3 + 5669*nc^2*zb^3 - 
      3078*nc^3*zb^3 - 800*nc*nf*zb^3 - 486*zb^4 - 768*nc*zb^4 + 
      720*nc^3*zb^4)*G[2, 2, 1, 1, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(2436 - 352*nc - 4216*nc^2 + 192*nc^3 + 352*nc*nf - 
      4896*zb + 704*nc*zb + 9566*nc^2*zb - 384*nc^3*zb - 872*nc*nf*zb + 
      3081*zb^2 - 1848*nc*zb^2 - 7455*nc^2*zb^2 + 1008*nc^3*zb^2 + 
      780*nc*nf*zb^2 - 621*zb^3 + 1496*nc*zb^3 + 2105*nc^2*zb^3 - 
      816*nc^3*zb^3 - 260*nc*nf*zb^3 - 352*nc*zb^4 + 192*nc^3*zb^4)*
     G[2, 2, 2, 1, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-1 + 13*nc^2 + 2*zb - 26*nc^2*zb + 28*nc^2*zb^2)*
     G[0, 0, 0, 0, 1, zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-3 + 9*nc^2 + 6*zb - 18*nc^2*zb - 4*zb^2 + 
      20*nc^2*zb^2)*G[0, 0, 0, 1, 0, zb])/(16*nc^3) - 
   ((-1 + nc)*(1 + nc)*(1 + 17*nc^2 - 2*zb - 34*nc^2*zb + 12*zb^2 + 
      44*nc^2*zb^2)*G[0, 0, 0, 1, 1, zb])/(16*nc^3) + 
   ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 0, zb])/
    (4*nc^3) - ((-1 + nc)*(1 + nc)*(7 + 35*nc^2 - 14*zb - 70*nc^2*zb + 
      2*zb^2 + 62*nc^2*zb^2)*G[0, 0, 1, 0, 1, zb])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-5 + 17*nc^2 + 10*zb - 34*nc^2*zb - 12*zb^2 + 
      36*nc^2*zb^2)*G[0, 0, 1, 1, 0, zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-19 + 51*nc^2 + 38*zb - 102*nc^2*zb - 18*zb^2 + 
      98*nc^2*zb^2)*G[0, 0, 1, 1, 1, zb])/(32*nc^3) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[0, 0, 1, 2, 1, zb])/(2*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-1 + 19*nc^2 + 2*zb - 38*nc^2*zb + 2*zb^2 + 
      38*nc^2*zb^2)*G[0, 1, 0, 0, 1, zb])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(4*nc^2 - 8*nc^2*zb + 2*zb^2 + 9*nc^2*zb^2)*
     G[0, 1, 0, 1, 0, zb])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-3 + 15*nc^2 + 6*zb - 30*nc^2*zb + 10*zb^2 + 
      46*nc^2*zb^2)*G[0, 1, 0, 1, 1, zb])/(32*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, 0, zb])/
    (4*nc^3) + ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2 + 6*zb - 10*nc^2*zb - 
      8*zb^2 + 8*nc^2*zb^2)*G[0, 1, 1, 0, 1, zb])/(8*nc^3) + 
   ((-1 + nc)*(1 + nc)*(-8 + 7*nc^2 + 16*zb - 14*nc^2*zb - 8*zb^2 + 
      15*nc^2*zb^2)*G[0, 1, 1, 1, 0, zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(-5 + 13*nc^2 + 10*zb - 26*nc^2*zb - 4*zb^2 + 
      20*nc^2*zb^2)*G[0, 1, 1, 1, 1, zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(-1 + zb)^2*G[0, 1, 1, 2, 1, zb])/
    (4*nc^3) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[0, 1, 2, 1, 0, zb])/
    (2*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 2*zb + 4*zb^2)*G[0, 1, 2, 1, 1, zb])/
    (4*nc^3) - ((-1 + nc)*(1 + nc)*(-203 + 373*nc^2)*(-2 + zb)*
     G[1, 0, 0, 0, 0, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(38 + 320*nc - 16*nc^2 - 1060*nc^3 - 56*zb - 
      320*nc*zb + 106*nc^2*zb + 1060*nc^3*zb + 49*zb^2 + 80*nc*zb^2 - 
      110*nc^2*zb^2 - 265*nc^3*zb^2 - 12*zb^3 + 36*nc^2*zb^3)*
     G[1, 0, 0, 0, 1, zb])/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-10 + 880*nc - 22*nc^2 - 2192*nc^3 - 35*zb - 
      880*nc*zb + 175*nc^2*zb + 2192*nc^3*zb + 58*zb^2 + 220*nc*zb^2 - 
      182*nc^2*zb^2 - 548*nc^3*zb^2 - 24*zb^3 + 60*nc^2*zb^3)*
     G[1, 0, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-6 + 148*nc - 22*nc^2 - 712*nc^3 + 15*zb - 
      148*nc*zb + 157*nc^2*zb + 712*nc^3*zb + 6*zb^2 + 37*nc*zb^2 - 
      164*nc^2*zb^2 - 178*nc^3*zb^2 - 6*zb^3 + 54*nc^2*zb^3)*
     G[1, 0, 0, 1, 1, zb])/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(-8 + 180*nc - 364*nc^3 - 4*zb - 180*nc*zb + 
      12*nc^2*zb + 364*nc^3*zb + 8*zb^2 + 45*nc*zb^2 - 12*nc^2*zb^2 - 
      91*nc^3*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*G[1, 0, 1, 0, 0, zb])/
    (8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-64 + 432*nc - 40*nc^2 - 
      1552*nc^3 + 64*zb - 432*nc*zb + 202*nc^2*zb + 1552*nc^3*zb - 2*zb^2 + 
      108*nc*zb^2 - 212*nc^2*zb^2 - 388*nc^3*zb^2 - 15*zb^3 + 69*nc^2*zb^3)*
     G[1, 0, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-18 + 296*nc - 50*nc^2 - 1400*nc^3 - 45*zb - 
      296*nc*zb + 329*nc^2*zb + 1400*nc^3*zb + 84*zb^2 + 74*nc*zb^2 - 
      334*nc^2*zb^2 - 350*nc^3*zb^2 - 36*zb^3 + 108*nc^2*zb^3)*
     G[1, 0, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(12 - 20*nc - 56*nc^2 - 836*nc^3 - 84*zb + 20*nc*zb + 
      326*nc^2*zb + 836*nc^3*zb + 132*zb^2 - 5*nc*zb^2 - 352*nc^2*zb^2 - 
      209*nc^3*zb^2 - 51*zb^3 + 117*nc^2*zb^3)*G[1, 0, 1, 1, 1, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-34 + 16*nc - 10*nc^2 - 
      8*nc^3 + 70*zb - 16*nc*zb + 10*nc^2*zb + 8*nc^3*zb - 53*zb^2 + 
      4*nc*zb^2 - 5*nc^2*zb^2 - 2*nc^3*zb^2 + 12*zb^3)*G[1, 0, 1, 2, 1, zb])/
    (12*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-144 - 820*nc + 144*nc^2 + 
      1412*nc^3 + 144*zb + 820*nc*zb - 144*nc^2*zb - 1556*nc^3*zb - 72*zb^2 - 
      205*nc*zb^2 + 72*nc^2*zb^2 + 425*nc^3*zb^2)*G[1, 1, 0, 0, 0, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(108 + 784*nc - 268*nc^2 - 
      1944*nc^3 - 142*zb - 792*nc*zb + 406*nc^2*zb + 2164*nc^3*zb + 
      104*zb^2 + 200*nc*zb^2 - 281*nc^2*zb^2 - 596*nc^3*zb^2 - 21*zb^3 + 
      51*nc^2*zb^3)*G[1, 1, 0, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(94 + 936*nc - 240*nc^2 - 1984*nc^3 - 54*zb - 
      952*nc*zb + 372*nc^2*zb + 2232*nc^3*zb + 27*zb^2 + 242*nc*zb^2 - 
      267*nc^2*zb^2 - 620*nc^3*zb^2 + 54*nc^2*zb^3)*G[1, 1, 0, 1, 0, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(40 + 296*nc - 132*nc^2 - 
      1176*nc^3 - 78*zb - 296*nc*zb + 278*nc^2*zb + 1352*nc^3*zb + 90*zb^2 + 
      74*nc*zb^2 - 226*nc^2*zb^2 - 382*nc^3*zb^2 - 33*zb^3 + 57*nc^2*zb^3)*
     G[1, 1, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(324 + 876*nc - 212*nc^2 - 928*nc^3 - 456*zb - 
      876*nc*zb + 308*nc^2*zb + 1096*nc^3*zb + 264*zb^2 + 219*nc*zb^2 - 
      172*nc^2*zb^2 - 316*nc^3*zb^2 - 24*zb^3 + 12*nc^2*zb^3)*
     G[1, 1, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(368 + 988*nc - 242*nc^2 - 1180*nc^3 - 548*zb - 
      1012*nc*zb + 350*nc^2*zb + 1456*nc^3*zb + 337*zb^2 + 259*nc*zb^2 - 
      202*nc^2*zb^2 - 433*nc^3*zb^2 - 42*zb^3 + 18*nc^2*zb^3)*
     G[1, 1, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(960 + 2072*nc - 816*nc^2 - 1784*nc^3 - 1526*zb - 
      1992*nc*zb + 1602*nc^2*zb + 2320*nc^3*zb + 889*zb^2 + 478*nc*zb^2 - 
      1071*nc^2*zb^2 - 714*nc^3*zb^2 - 84*zb^3 + 180*nc^2*zb^3)*
     G[1, 1, 1, 1, 0, zb])/(96*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(134 + 228*nc - 88*nc^2 - 180*nc^3 - 270*zb - 
      196*nc*zb + 194*nc^2*zb + 292*nc^3*zb + 177*zb^2 + 41*nc*zb^2 - 
      127*nc^2*zb^2 - 101*nc^3*zb^2 - 28*zb^3 + 20*nc^2*zb^3)*
     G[1, 1, 1, 1, 1, zb])/(32*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-210 + 64*nc + 122*nc^2 + 80*nc^3 + 398*zb - 
      160*nc*zb - 214*nc^2*zb + 56*nc^3*zb - 235*zb^2 + 64*nc*zb^2 + 
      107*nc^2*zb^2 - 48*nc^3*zb^2 + 24*zb^3)*G[1, 1, 1, 2, 1, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-372 + 126*nc^2 + 48*nc^3 + 
      568*zb - 40*nc*zb - 216*nc^2*zb + 44*nc^3*zb - 311*zb^2 + 20*nc*zb^2 + 
      108*nc^2*zb^2 - 34*nc^3*zb^2 + 18*zb^3)*G[1, 1, 2, 1, 0, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-692 + 64*nc + 532*nc^2 + 
      96*nc^3 + 1070*zb - 280*nc*zb - 850*nc^2*zb + 216*nc^3*zb - 544*zb^2 + 
      124*nc*zb^2 + 425*nc^2*zb^2 - 132*nc^3*zb^2 + 6*zb^3)*
     G[1, 1, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(232 - 254*nc^2 - 48*nc^3 - 354*zb + 128*nc*zb + 
      374*nc^2*zb - 52*nc^3*zb + 177*zb^2 - 64*nc*zb^2 - 187*nc^2*zb^2 + 
      38*nc^3*zb^2)*G[1, 1, 2, 2, 1, zb])/(24*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(256 - 110*nc^2 - 304*zb + 170*nc^2*zb - 48*nc^3*zb + 
      143*zb^2 - 85*nc^2*zb^2 + 24*nc^3*zb^2 + 6*zb^3)*G[1, 2, 1, 0, 0, zb])/
    (12*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(150 - 59*nc^2 - 176*zb - 
      4*nc*zb + 83*nc^2*zb - 34*nc^3*zb + 79*zb^2 + 2*nc*zb^2 - 
      37*nc^2*zb^2 + 17*nc^3*zb^2 + 6*zb^3 - 3*nc^2*zb^3)*
     G[1, 2, 1, 0, 1, zb])/(12*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(1762 - 756*nc^2 - 2304*zb + 104*nc*zb + 
      1200*nc^2*zb - 340*nc^3*zb + 1143*zb^2 - 52*nc*zb^2 - 600*nc^2*zb^2 + 
      170*nc^3*zb^2 + 6*zb^3)*G[1, 2, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(2028 - 1484*nc^2 - 2994*zb + 320*nc*zb + 
      2376*nc^2*zb - 744*nc^3*zb + 1515*zb^2 - 160*nc*zb^2 - 1152*nc^2*zb^2 + 
      372*nc^3*zb^2 - 12*zb^3 - 24*nc^2*zb^3)*G[1, 2, 1, 1, 1, zb])/
    (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(141 - 154*nc^2 - 219*zb + 
      52*nc*zb + 213*nc^2*zb - 36*nc^3*zb + 114*zb^2 - 26*nc*zb^2 - 
      102*nc^2*zb^2 + 18*nc^3*zb^2 - 3*zb^3 - 3*nc^2*zb^3)*
     G[1, 2, 1, 2, 1, zb])/(12*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(870 - 312*nc^2 - 1192*zb + 88*nc*zb + 468*nc^2*zb - 
      92*nc^3*zb + 623*zb^2 - 44*nc*zb^2 - 234*nc^2*zb^2 + 46*nc^3*zb^2 - 
      18*zb^3)*G[1, 2, 2, 1, 0, zb])/(24*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(1764 - 1214*nc^2 - 2614*zb + 376*nc*zb + 
      1850*nc^2*zb - 356*nc^3*zb + 1388*zb^2 - 188*nc*zb^2 - 925*nc^2*zb^2 + 
      178*nc^3*zb^2 - 54*zb^3)*G[1, 2, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(534 - 522*nc^2 - 762*zb + 176*nc*zb + 730*nc^2*zb - 
      96*nc^3*zb + 381*zb^2 - 88*nc*zb^2 - 365*nc^2*zb^2 + 48*nc^3*zb^2)*
     G[1, 2, 2, 2, 1, zb])/(24*nc^3*(-2 + zb)) - 
   (6*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, 0, zb])/
    (nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-70 + 216*nc^2 + 40*zb - 
      234*nc^2*zb - 20*zb^2 + 117*nc^2*zb^2)*G[2, 1, 0, 0, 1, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-126 + 196*nc^2 + 90*zb - 
      214*nc^2*zb - 45*zb^2 + 107*nc^2*zb^2)*G[2, 1, 0, 1, 0, zb])/
    (24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(20 + 92*nc^2 - 74*zb - 
      128*nc^2*zb + 37*zb^2 + 64*nc^2*zb^2)*G[2, 1, 0, 1, 1, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-407 + 228*nc^2 + 458*zb - 
      258*nc^2*zb - 229*zb^2 + 129*nc^2*zb^2)*G[2, 1, 1, 0, 0, zb])/
    (12*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-908 + 562*nc^2 + 1034*zb - 
      610*nc^2*zb - 517*zb^2 + 305*nc^2*zb^2)*G[2, 1, 1, 0, 1, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-501 + 307*nc^2 + 560*zb - 
      396*nc^2*zb - 280*zb^2 + 198*nc^2*zb^2)*G[2, 1, 1, 1, 0, zb])/
    (16*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-633 + 569*nc^2 + 564*zb - 
      728*nc^2*zb - 282*zb^2 + 364*nc^2*zb^2)*G[2, 1, 1, 1, 1, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-227 + 241*nc^2 + 218*zb - 
      262*nc^2*zb - 109*zb^2 + 131*nc^2*zb^2)*G[2, 1, 1, 2, 1, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-272 + 110*nc^2 + 322*zb - 
      126*nc^2*zb - 161*zb^2 + 63*nc^2*zb^2)*G[2, 1, 2, 1, 0, zb])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1630 + 1258*nc^2 + 1834*zb - 
      1516*nc^2*zb - 917*zb^2 + 758*nc^2*zb^2)*G[2, 1, 2, 1, 1, zb])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-174 + 180*nc^2 + 200*zb - 
      206*nc^2*zb - 100*zb^2 + 103*nc^2*zb^2)*G[2, 1, 2, 2, 1, zb])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-249 + 88*nc^2 + 282*zb - 
      106*nc^2*zb - 141*zb^2 + 53*nc^2*zb^2)*G[2, 2, 1, 0, 0, zb])/
    (6*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-614 + 222*nc^2 + 710*zb - 
      252*nc^2*zb - 355*zb^2 + 126*nc^2*zb^2)*G[2, 2, 1, 0, 1, zb])/
    (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-3242 + 1256*nc^2 + 3878*zb - 
      1490*nc^2*zb - 1939*zb^2 + 745*nc^2*zb^2)*G[2, 2, 1, 1, 0, zb])/
    (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-2086 + 1304*nc^2 + 2368*zb - 
      1622*nc^2*zb - 1184*zb^2 + 811*nc^2*zb^2)*G[2, 2, 1, 1, 1, zb])/
    (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-168 + 188*nc^2 + 194*zb - 
      208*nc^2*zb - 97*zb^2 + 104*nc^2*zb^2)*G[2, 2, 1, 2, 1, zb])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-486 + 168*nc^2 + 598*zb - 
      178*nc^2*zb - 299*zb^2 + 89*nc^2*zb^2)*G[2, 2, 2, 1, 0, zb])/
    (8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-505 + 343*nc^2 + 606*zb - 
      402*nc^2*zb - 303*zb^2 + 201*nc^2*zb^2)*G[2, 2, 2, 1, 1, zb])/
    (8*nc^3*(-2 + zb)) - (3*(-1 + nc)*(1 + nc)*(-96 + 102*nc^2 + 122*zb - 
      110*nc^2*zb - 61*zb^2 + 55*nc^2*zb^2)*G[2, 2, 2, 2, 1, zb])/
    (8*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(3 - 2*zb + zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(32*nc^3*(-2 + zb)) - 
   (45*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb])/(8*nc^3) + (45*(-1 + nc)*(1 + nc)*Sqrt[5 - 4*zb]*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(32*nc^3) + 
   ((-1 + nc)*(1 + nc)*Pi^2*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb])/(192*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*Pi^2*(3 - 2*zb + zb^2)*
     J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, zb])/(192*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-4 + 5*zb)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/nc^3 + (9*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-4 + 5*zb)*J[1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*J[1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-4 + 5*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/(16*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-4 + 5*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*Sqrt[5 - 4*zb]*J[Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + 
   (3*(-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc^3 - 
   (9*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) - 
   (9*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3) - 
   (5*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(8*nc^3) + 
   (3*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3) + 
   (9*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(32*nc^3) + 
   (5*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(32*nc^3) - 
   (3*(-1 + nc)^2*(1 + nc)^2*J[Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/nc^3 - 
   (15*(-1 + nc)*(1 + nc)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3) - 
   (15*(-1 + nc)*(1 + nc)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*nc^3) + 
   (15*(-1 + nc)*(1 + nc)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - 
   ((-1 + nc)*(1 + nc)*(3 - 2*zb + zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc^3*(-2 + zb)) + (5*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(2*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^3*(-2 + zb)) + (5*(-1 + nc)*(1 + nc)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (4*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/
    (8*nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(32*nc^3*(-2 + zb)) - 
   (3*(-1 + nc)^2*(1 + nc)^2*(4 - 6*zb + 3*zb^2)*J[(1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*nc^3*(-2 + zb)) - (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(8 - 10*zb + 5*zb^2)*J[(1 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(32*nc^3*(-2 + zb)) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/(nc^3*(-2 + zb)) + 
   (18*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) + 
   (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*nc^3*(-2 + zb)) + (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/(4*nc^3*(-2 + zb)) - 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc^3*(-2 + zb)) + (10*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(nc^3*(-2 + zb)) - 
   (5*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (2*nc^3*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) + 
   (5*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*nc^3*(-2 + zb)) + (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/
    (4*nc^3*(-2 + zb)) - (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc^3*(-2 + zb)) - 
   (27*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   (9*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*J[(2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (nc^3*(-2 + zb)) + (15*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) + 
   (15*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*nc^3*(-2 + zb)) - 
   (15*(-1 + nc)*(1 + nc)*(4 - 10*zb + 5*zb^2)*J[(2 - zb)^(-1), 
      (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*nc^3*(-2 + zb)) + 
   (((-1 + nc)*(1 + nc)*zb*(1728 + 1848*nc - 2520*nc^2 - 1230*nc^3 + 
        144*nc*nf + 528*nc^2*nf - 225*nc*Pi^2 + 405*nc^3*Pi^2 - 1728*zb - 
        1389*nc*zb + 2520*nc^2*zb - 192*nc^3*zb - 144*nc*nf*zb - 
        528*nc^2*nf*zb + 225*nc*Pi^2*zb - 405*nc^3*Pi^2*zb - 351*nc*zb^2 + 
        1504*nc^3*zb^2 + 64*nc^2*nf*zb^2 - 60*nc*Pi^2*zb^2 + 
        108*nc^3*Pi^2*zb^2))/(1728*nc^3*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*zb*(-144 - 693*nc + 144*nc^2 + 1170*nc^3 - 
        30*nc^2*nf + 144*zb + 639*nc*zb - 144*nc^2*zb - 1080*nc^3*zb + 
        30*nc^2*nf*zb - 34*nc*zb^2 + 262*nc^3*zb^2 - 8*nc^2*nf*zb^2)*
       G[0, zb])/(288*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-576 + 1441*nc + 1104*nc^2 - 4233*nc^3 - 96*nc*nf - 
        168*nc^2*nf + 120*nc*Pi^2 - 216*nc^3*Pi^2 + 576*zb - 3900*nc*zb - 
        1368*nc^2*zb + 10044*nc^3*zb + 144*nc*nf*zb + 120*nc^2*nf*zb - 
        180*nc*Pi^2*zb + 324*nc^3*Pi^2*zb + 2739*nc*zb^2 + 264*nc^2*zb^2 - 
        7915*nc^3*zb^2 - 48*nc*nf*zb^2 + 112*nc^2*nf*zb^2 + 60*nc*Pi^2*zb^2 - 
        108*nc^3*Pi^2*zb^2 - 280*nc*zb^3 + 2072*nc^3*zb^3 - 64*nc^2*nf*zb^3)*
       G[1, zb])/(1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, zb])/(12*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/
      (32*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-48 + 21*nc + 48*nc^2 + 
        13*nc^3 - 8*nc^2*nf + 72*zb - 198*nc*zb - 72*nc^2*zb + 228*nc^3*zb + 
        12*nc^2*nf*zb - 24*zb^2 + 261*nc*zb^2 + 24*nc^2*zb^2 - 
        317*nc^3*zb^2 - 4*nc^2*nf*zb^2 - 84*nc*zb^3 + 100*nc^3*zb^3)*
       G[1, 0, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-288 + 14*nc + 376*nc^2 + 218*nc^3 - 16*nc*nf - 
        64*nc^2*nf + 336*zb - 359*nc*zb - 424*nc^2*zb + 211*nc^3*zb + 
        16*nc*nf*zb + 64*nc^2*nf*zb - 96*zb^2 + 400*nc*zb^2 + 140*nc^2*zb^2 - 
        384*nc^3*zb^2 - 8*nc*nf*zb^2 - 16*nc^2*nf*zb^2 - 112*nc*zb^3 + 
        112*nc^3*zb^3)*G[1, 1, zb])/(192*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(48 - 70*nc^2 + 4*nc^3 + 4*nc*nf - 96*zb + 
        140*nc^2*zb - 8*nc^3*zb - 8*nc*nf*zb + 60*zb^2 - 93*nc^2*zb^2 + 
        21*nc^3*zb^2 + 6*nc*nf*zb^2 - 12*zb^3 + 23*nc^2*zb^3 - 17*nc^3*zb^3 - 
        2*nc*nf*zb^3 + 4*nc^3*zb^4)*G[2, 1, zb])/(24*nc^3*(-2 + zb)*
       (-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(-2 + zb)*
       G[1, 0, 0, zb])/(2*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*
       (-2 + zb)*G[1, 0, 1, zb])/(16*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-8 - 52*nc + 8*nc^2 + 76*nc^3 + 8*zb + 52*nc*zb - 
        8*nc^2*zb - 88*nc^3*zb - 4*zb^2 - 13*nc*zb^2 + 4*nc^2*zb^2 + 
        25*nc^3*zb^2)*G[1, 1, 0, zb])/(16*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-16 - 44*nc + 16*nc^2 + 52*nc^3 + 24*zb + 
        44*nc*zb - 24*nc^2*zb - 80*nc^3*zb - 12*zb^2 - 11*nc*zb^2 + 
        12*nc^2*zb^2 + 27*nc^3*zb^2)*G[1, 1, 1, zb])/(32*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(4 - 4*nc^2 - 6*zb + 6*nc^2*zb - 2*nc^3*zb + 
        3*zb^2 - 3*nc^2*zb^2 + nc^3*zb^2)*G[1, 2, 1, zb])/
      (4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
       G[2, 1, 0, zb])/(2*nc^3*(-2 + zb)) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 1, zb])/
      (4*nc^3*(-2 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
       G[2, 2, 1, zb])/(nc^3*(-2 + zb)))*Log[MH2/muf2]^2 + 
   (((-1 + nc)*(1 + nc)*zb*(-1155 + 2199*nc^2 - 120*nc*nf + 1155*zb - 
        2199*nc^2*zb + 120*nc*nf*zb - 216*zb^2 + 744*nc^2*zb^2 - 
        32*nc*nf*zb^2))/(3456*nc^2*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*G[0, zb])/
      (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 65*nc^2 - 8*nc*nf - 
        9*zb - 45*nc^2*zb + 12*nc*nf*zb + 48*zb^2 - 32*nc^2*zb^2 - 
        4*nc*nf*zb^2 - 20*zb^3 + 20*nc^2*zb^3)*G[1, zb])/
      (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*
       G[1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(10 - 14*nc^2 - 5*zb + 
        13*nc^2*zb)*G[1, 1, zb])/(96*nc^2))*Log[MH2/muf2]^3 - 
   ((-1 + nc)*(1 + nc)*G[2, 1, zb]*(-81324 - 5376*nc + 77236*nc^2 + 
      55152*nc^3 - 11200*nc*nf + 20016*Pi^2 - 10368*nc*Pi^2 - 
      4284*nc^2*Pi^2 + 5808*nc^3*Pi^2 + 183600*zb - 3288*nc*zb - 
      142952*nc^2*zb - 116496*nc^3*zb + 21248*nc*nf*zb - 45396*Pi^2*zb + 
      20736*nc*Pi^2*zb + 8712*nc^2*Pi^2*zb - 11616*nc^3*Pi^2*zb - 
      138888*zb^2 + 26448*nc*zb^2 + 80040*nc^2*zb^2 + 83844*nc^3*zb^2 - 
      12720*nc*nf*zb^2 + 36630*Pi^2*zb^2 - 16416*nc*Pi^2*zb^2 - 
      6030*nc^2*Pi^2*zb^2 + 11484*nc^3*Pi^2*zb^2 + 39987*zb^3 - 
      21294*nc*zb^3 - 12839*nc^2*zb^3 - 24048*nc^3*zb^3 + 2672*nc*nf*zb^3 - 
      12870*Pi^2*zb^3 + 6048*nc*Pi^2*zb^3 + 1602*nc^2*Pi^2*zb^3 - 
      5676*nc^3*Pi^2*zb^3 - 3483*zb^4 + 4782*nc*zb^4 - 1377*nc^2*zb^4 + 
      2178*nc^3*zb^4 + 1620*Pi^2*zb^4 - 864*nc*Pi^2*zb^4 + 
      1056*nc^3*Pi^2*zb^4 + 162*zb^5 + 24408*Zeta[3] - 23112*nc^2*Zeta[3] - 
      48816*zb*Zeta[3] + 46224*nc^2*zb*Zeta[3] + 36612*zb^2*Zeta[3] - 
      34668*nc^2*zb^2*Zeta[3] - 12204*zb^3*Zeta[3] + 
      11556*nc^2*zb^3*Zeta[3]))/(5184*nc^3*(-2 + zb)*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*G[0, zb]*(-1023840 - 1704792*nc + 262512*nc^2 + 
      907260*nc^3 - 72432*nc*nf - 103152*nc^2*nf + 5940*Pi^2 + 
      128196*nc*Pi^2 - 14148*nc^2*Pi^2 - 166140*nc^3*Pi^2 - 
      2160*nc^2*nf*Pi^2 + 1475658*zb + 2289996*nc*zb - 199206*nc^2*zb - 
      1253898*nc^3*zb + 100224*nc*nf*zb + 153864*nc^2*nf*zb - 8910*Pi^2*zb - 
      190998*nc*Pi^2*zb + 21222*nc^2*Pi^2*zb + 236250*nc^3*Pi^2*zb + 
      3240*nc^2*nf*Pi^2*zb - 421281*zb^2 - 409710*nc*zb^2 - 
      160101*nc^2*zb^2 + 389236*nc^3*zb^2 - 23580*nc*nf*zb^2 - 
      58728*nc^2*nf*zb^2 + 2970*Pi^2*zb^2 + 74634*nc*Pi^2*zb^2 - 
      7074*nc^2*Pi^2*zb^2 - 116574*nc^3*Pi^2*zb^2 - 1656*nc^2*nf*Pi^2*zb^2 - 
      30537*zb^3 - 154545*nc*zb^3 + 96795*nc^2*zb^3 + 5449*nc^3*zb^3 - 
      4212*nc*nf*zb^3 + 3792*nc^2*nf*zb^3 - 5592*nc*Pi^2*zb^3 + 
      19992*nc^3*Pi^2*zb^3 + 288*nc^2*nf*Pi^2*zb^3 - 54432*Zeta[3] + 
      563760*nc*Zeta[3] - 33696*nc^2*Zeta[3] - 972000*nc^3*Zeta[3] + 
      81648*zb*Zeta[3] - 845640*nc*zb*Zeta[3] + 50544*nc^2*zb*Zeta[3] + 
      1458000*nc^3*zb*Zeta[3] - 27216*zb^2*Zeta[3] + 432216*nc*zb^2*Zeta[3] - 
      16848*nc^2*zb^2*Zeta[3] - 745200*nc^3*zb^2*Zeta[3] - 
      75168*nc*zb^3*Zeta[3] + 129600*nc^3*zb^3*Zeta[3]))/
    (31104*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 0, zb]*(34560 + 131168*nc - 138360*nc^2 + 
      187260*nc^3 - 20976*nc*nf - 5408*nc^2*nf + 6948*Pi^2 - 4176*nc*Pi^2 - 
      3060*nc^2*Pi^2 + 4344*nc^3*Pi^2 - 576*nc^2*nf*Pi^2 - 213840*zb - 
      836192*nc*zb + 510276*nc^2*zb - 521472*nc^3*zb + 49632*nc*nf*zb - 
      11968*nc^2*nf*zb - 19890*Pi^2*zb + 39528*nc*Pi^2*zb + 
      6714*nc^2*Pi^2*zb - 54096*nc^3*Pi^2*zb + 1440*nc^2*nf*Pi^2*zb + 
      269298*zb^2 + 1361888*nc*zb^2 - 622080*nc^2*zb^2 + 751015*nc^3*zb^2 - 
      41580*nc*nf*zb^2 + 47544*nc^2*nf*zb^2 + 20646*Pi^2*zb^2 - 
      82548*nc*Pi^2*zb^2 - 5310*nc^2*Pi^2*zb^2 + 107574*nc^3*Pi^2*zb^2 - 
      1296*nc^2*nf*Pi^2*zb^2 - 63612*zb^3 - 850544*nc*zb^3 + 
      291219*nc^2*zb^3 - 679009*nc^3*zb^3 + 14844*nc*nf*zb^3 - 
      44600*nc^2*nf*zb^3 - 9189*Pi^2*zb^3 + 69966*nc*Pi^2*zb^3 + 
      1953*nc^2*Pi^2*zb^3 - 85686*nc^3*Pi^2*zb^3 + 504*nc^2*nf*Pi^2*zb^3 - 
      41607*zb^4 + 206234*nc*zb^4 - 36843*nc^2*zb^4 + 317965*nc^3*zb^4 - 
      1920*nc*nf*zb^4 + 16616*nc^2*nf*zb^4 + 1485*Pi^2*zb^4 - 
      26514*nc*Pi^2*zb^4 - 297*nc^2*Pi^2*zb^4 + 30696*nc^3*Pi^2*zb^4 - 
      72*nc^2*nf*Pi^2*zb^4 + 15093*zb^5 - 12554*nc*zb^5 - 4212*nc^2*zb^5 - 
      56367*nc^3*zb^5 - 2184*nc^2*nf*zb^5 + 3744*nc*Pi^2*zb^5 - 
      4128*nc^3*Pi^2*zb^5 + 108*zb^6 - 18144*Zeta[3] + 150336*nc*Zeta[3] - 
      11232*nc^2*Zeta[3] - 259200*nc^3*Zeta[3] + 45360*zb*Zeta[3] - 
      375840*nc*zb*Zeta[3] + 28080*nc^2*zb*Zeta[3] + 648000*nc^3*zb*Zeta[3] - 
      45360*zb^2*Zeta[3] + 338256*nc*zb^2*Zeta[3] - 28080*nc^2*zb^2*Zeta[3] - 
      583200*nc^3*zb^2*Zeta[3] + 22680*zb^3*Zeta[3] - 
      131544*nc*zb^3*Zeta[3] + 14040*nc^2*zb^3*Zeta[3] + 
      226800*nc^3*zb^3*Zeta[3] - 4536*zb^4*Zeta[3] + 18792*nc*zb^4*Zeta[3] - 
      2808*nc^2*zb^4*Zeta[3] - 32400*nc^3*zb^4*Zeta[3]))/
    (5184*nc^3*(-2 + zb)^2*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*G[1, 1, zb]*(-10368 - 10368*nc^2 - 358128*zb + 
      213104*nc*zb + 50372*nc^2*zb + 290656*nc^3*zb - 62336*nc*nf*zb - 
      10624*nc^2*nf*zb + 34812*Pi^2*zb - 32496*nc*Pi^2*zb - 
      17316*nc^2*Pi^2*zb + 20448*nc^3*Pi^2*zb + 783540*zb^2 - 
      883908*nc*zb^2 - 7176*nc^2*zb^2 - 571404*nc^3*zb^2 + 
      107040*nc*nf*zb^2 - 26688*nc^2*nf*zb^2 - 81990*Pi^2*zb^2 + 
      114912*nc*Pi^2*zb^2 + 22626*nc^2*Pi^2*zb^2 - 87840*nc^3*Pi^2*zb^2 - 
      689580*zb^3 + 898184*nc*zb^3 + 28241*nc^2*zb^3 + 665580*nc^3*zb^3 - 
      68528*nc*nf*zb^3 + 48864*nc^2*nf*zb^3 + 79128*Pi^2*zb^3 - 
      126636*nc*Pi^2*zb^3 - 8532*nc^2*Pi^2*zb^3 + 99000*nc^3*Pi^2*zb^3 + 
      283500*zb^4 - 341805*nc*zb^4 - 40034*nc^2*zb^4 - 382355*nc^3*zb^4 + 
      18968*nc*nf*zb^4 - 23536*nc^2*nf*zb^4 - 34758*Pi^2*zb^4 + 
      56700*nc*Pi^2*zb^4 - 522*nc^2*Pi^2*zb^4 - 43344*nc^3*Pi^2*zb^4 - 
      44793*zb^5 + 43526*nc*zb^5 + 11151*nc^2*zb^5 + 78042*nc^3*zb^5 - 
      1836*nc*nf*zb^5 + 3552*nc^2*nf*zb^5 + 5670*Pi^2*zb^5 - 
      9024*nc*Pi^2*zb^5 + 648*nc^2*Pi^2*zb^5 + 6624*nc^3*Pi^2*zb^5 + 
      162*zb^6 + 22896*zb*Zeta[3] + 311040*nc*zb*Zeta[3] - 
      65232*nc^2*zb*Zeta[3] - 478656*nc^3*zb*Zeta[3] - 29592*zb^2*Zeta[3] - 
      445824*nc*zb^2*Zeta[3] + 95688*nc^2*zb^2*Zeta[3] + 
      761184*nc^3*zb^2*Zeta[3] + 18144*zb^3*Zeta[3] + 
      212544*nc*zb^3*Zeta[3] - 63072*nc^2*zb^3*Zeta[3] - 
      402192*nc^3*zb^3*Zeta[3] - 4536*zb^4*Zeta[3] - 33696*nc*zb^4*Zeta[3] + 
      15768*nc^2*zb^4*Zeta[3] + 70632*nc^3*zb^4*Zeta[3]))/
    (10368*nc^3*(-2 + zb)^2*zb) + ((-1 + nc)*(1 + nc)*G[1, zb]*
     (9741870 + 5049330*nc + 1798260*nc^2 - 1879890*nc^3 - 570120*nc*nf + 
      196000*nc^2*nf + 420120*Pi^2 - 169200*nc*Pi^2 - 146340*nc^2*Pi^2 + 
      1639920*nc^3*Pi^2 + 60480*nc^2*nf*Pi^2 + 10332*Pi^4 - 21168*nc*Pi^4 + 
      2844*nc^2*Pi^4 - 4464*nc^3*Pi^4 - 25470045*zb - 19880055*nc*zb - 
      3465030*nc^2*zb + 8907495*nc^3*zb + 758460*nc*nf*zb - 
      1458320*nc^2*nf*zb - 499770*Pi^2*zb + 1256040*nc*Pi^2*zb + 
      163080*nc^2*Pi^2*zb - 4589520*nc^3*Pi^2*zb - 133920*nc^2*nf*Pi^2*zb - 
      20664*Pi^4*zb + 42336*nc*Pi^4*zb - 5688*nc^2*Pi^4*zb + 
      8928*nc^3*Pi^4*zb + 20551725*zb^2 + 19029015*nc*zb^2 + 
      4471680*nc^2*zb^2 - 9076895*nc^3*zb^2 - 308460*nc*nf*zb^2 + 
      2026640*nc^2*nf*zb^2 - 211680*Pi^2*zb^2 - 1675080*nc*Pi^2*zb^2 + 
      8370*nc^2*Pi^2*zb^2 + 4747140*nc^3*Pi^2*zb^2 + 
      100800*nc^2*nf*Pi^2*zb^2 + 15498*Pi^4*zb^2 - 26460*nc*Pi^4*zb^2 + 
      4266*nc^2*Pi^4*zb^2 - 5580*nc^3*Pi^4*zb^2 - 4510080*zb^3 - 
      3220920*nc*zb^3 - 4004520*nc^2*zb^3 + 1653140*nc^3*zb^3 + 
      204360*nc*nf*zb^3 - 855400*nc^2*nf*zb^3 + 404730*Pi^2*zb^3 + 
      631800*nc*Pi^2*zb^3 - 25110*nc^2*Pi^2*zb^3 - 2140860*nc^3*Pi^2*zb^3 - 
      30240*nc^2*nf*Pi^2*zb^3 - 5166*Pi^4*zb^3 + 5292*nc*Pi^4*zb^3 - 
      1422*nc^2*Pi^4*zb^3 + 1116*nc^3*Pi^4*zb^3 - 313470*zb^4 - 
      977370*nc*zb^4 + 1199610*nc^2*zb^4 + 446710*nc^3*zb^4 - 
      84240*nc*nf*zb^4 + 91080*nc^2*nf*zb^4 - 113400*Pi^2*zb^4 - 
      43560*nc*Pi^2*zb^4 + 354840*nc^3*Pi^2*zb^4 + 2880*nc^2*nf*Pi^2*zb^4 + 
      1561680*Zeta[3] - 1537920*nc*Zeta[3] - 1445040*nc^2*Zeta[3] + 
      1656720*nc^3*Zeta[3] - 34560*nc^2*nf*Zeta[3] - 3453840*zb*Zeta[3] + 
      7819200*nc*zb*Zeta[3] + 2663280*nc^2*zb*Zeta[3] - 
      10444680*nc^3*zb*Zeta[3] + 69120*nc^2*nf*zb*Zeta[3] + 
      2433240*zb^2*Zeta[3] - 11352960*nc*zb^2*Zeta[3] - 
      1519560*nc^2*zb^2*Zeta[3] + 15109200*nc^3*zb^2*Zeta[3] - 
      43200*nc^2*nf*zb^2*Zeta[3] - 541080*zb^3*Zeta[3] + 
      6229440*nc*zb^3*Zeta[3] + 301320*nc^2*zb^3*Zeta[3] - 
      8079480*nc^3*zb^3*Zeta[3] + 8640*nc^2*nf*zb^3*Zeta[3] - 
      1157760*nc*zb^4*Zeta[3] + 1464480*nc^3*zb^4*Zeta[3]))/
    (311040*nc^3*(-2 + zb)*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-58320*Sqrt[5]*Pi^2 + 58320*Pi^2*Sqrt[1 - zb]*
       Sqrt[5 - zb] - 1190700*zb - 70261380*nc*zb + 31313880*nc^2*zb + 
      45575220*nc^3*zb - 8639280*nc*nf*zb - 5579520*nc^2*nf*zb + 
      2922480*Pi^2*zb + 97200*Sqrt[5]*Pi^2*zb + 7156080*nc*Pi^2*zb - 
      1603800*nc^2*Pi^2*zb - 748800*nc^3*Pi^2*zb + 302400*nc^2*nf*Pi^2*zb + 
      61992*Pi^4*zb - 158760*nc*Pi^4*zb + 17064*nc^2*Pi^4*zb - 
      33480*nc^3*Pi^4*zb - 97200*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb + 
      1419120*zb^2 + 88188480*nc*zb^2 - 41214960*nc^2*zb^2 - 
      61669800*nc^3*zb^2 + 12048480*nc*nf*zb^2 + 7479360*nc^2*nf*zb^2 - 
      954180*Pi^2*zb^2 - 58320*Sqrt[5]*Pi^2*zb^2 - 10968480*nc*Pi^2*zb^2 + 
      2664900*nc^2*Pi^2*zb^2 - 591840*nc^3*Pi^2*zb^2 - 
      505440*nc^2*nf*Pi^2*zb^2 - 92988*Pi^4*zb^2 + 238140*nc*Pi^4*zb^2 - 
      25596*nc^2*Pi^4*zb^2 + 50220*nc^3*Pi^4*zb^2 + 58320*Pi^2*Sqrt[1 - zb]*
       Sqrt[5 - zb]*zb^2 - 44955*zb^3 - 6735465*nc*zb^3 + 7023150*nc^2*zb^3 + 
      15341825*nc^3*zb^3 - 2953980*nc*nf*zb^3 - 1618720*nc^2*nf*zb^3 - 
      3647430*Pi^2*zb^3 + 19440*Sqrt[5]*Pi^2*zb^3 + 4264140*nc*Pi^2*zb^3 - 
      1184220*nc^2*Pi^2*zb^3 + 2600040*nc^3*Pi^2*zb^3 + 
      286560*nc^2*nf*Pi^2*zb^3 + 30996*Pi^4*zb^3 - 121716*nc*Pi^4*zb^3 + 
      8532*nc^2*Pi^4*zb^3 - 25668*nc^3*Pi^4*zb^3 - 19440*Pi^2*Sqrt[1 - zb]*
       Sqrt[5 - zb]*zb^3 - 183465*zb^4 - 9896715*nc*zb^4 + 
      2877930*nc^2*zb^4 + 2049635*nc^3*zb^4 - 455220*nc*nf*zb^4 - 
      363040*nc^2*nf*zb^4 + 1664550*Pi^2*zb^4 - 284460*nc*Pi^2*zb^4 + 
      126360*nc^2*Pi^2*zb^4 - 1058460*nc^3*Pi^2*zb^4 - 
      54720*nc^2*nf*Pi^2*zb^4 + 21168*nc*Pi^4*zb^4 + 4464*nc^3*Pi^4*zb^4 + 
      16200*Pi^2*zb^5 + 5987520*zb*Zeta[3] + 28136160*nc*zb*Zeta[3] - 
      10808640*nc^2*zb*Zeta[3] - 49416480*nc^3*zb*Zeta[3] - 
      259200*nc^2*nf*zb*Zeta[3] - 8981280*zb^2*Zeta[3] - 
      38238480*nc*zb^2*Zeta[3] + 16212960*nc^2*zb^2*Zeta[3] + 
      68992560*nc^3*zb^2*Zeta[3] + 388800*nc^2*nf*zb^2*Zeta[3] + 
      2993760*zb^3*Zeta[3] + 8853840*nc*zb^3*Zeta[3] - 
      5404320*nc^2*zb^3*Zeta[3] - 29624400*nc^3*zb^3*Zeta[3] - 
      198720*nc^2*nf*zb^3*Zeta[3] + 1615680*nc*zb^4*Zeta[3] + 
      3741120*nc^3*zb^4*Zeta[3] + 34560*nc^2*nf*zb^4*Zeta[3]))/
    (1866240*nc^3*(-2 + zb)*(-1 + zb)) + Log[MH2/muf2]*
    (((-1 + nc)*(1 + nc)*zb*(12528 + 20622*nc - 10656*nc^2 - 4026*nc^3 + 
        288*nc*nf + 1476*nc^2*nf + 108*Pi^2 - 1530*nc*Pi^2 + 36*nc^2*Pi^2 + 
        2250*nc^3*Pi^2 - 11826*zb - 18597*nc*zb + 9954*nc^2*zb - 
        2283*nc^3*zb - 288*nc*nf*zb - 1548*nc^2*nf*zb - 108*Pi^2*zb + 
        1530*nc*Pi^2*zb - 36*nc^2*Pi^2*zb - 2250*nc^3*Pi^2*zb - 702*zb^2 - 
        1191*nc*zb^2 + 702*nc^2*zb^2 + 7659*nc^3*zb^2 + 280*nc^2*nf*zb^2 - 
        408*nc*Pi^2*zb^2 + 600*nc^3*Pi^2*zb^2)*G[0, zb])/
      (1728*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-1728 - 5841*nc + 
        1728*nc^2 + 9591*nc^3 - 60*nc^2*nf + 1728*zb + 5229*nc*zb - 
        1728*nc^2*zb - 8475*nc^3*zb + 60*nc^2*nf*zb + 40*nc*zb^2 + 
        1604*nc^3*zb^2 - 16*nc^2*nf*zb^2)*G[0, 0, zb])/(576*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-132*nc^2 + 24*nc*nf - 612*zb - 3477*nc*zb + 
        84*nc^2*zb + 7617*nc^3*zb + 96*nc*nf*zb - 168*nc^2*nf*zb + 450*zb^2 + 
        3045*nc*zb^2 + 606*nc^2*zb^2 - 6825*nc^3*zb^2 - 192*nc*nf*zb^2 + 
        168*nc^2*nf*zb^2 + 162*zb^3 + 48*nc*zb^3 - 558*nc^2*zb^3 + 
        1756*nc^3*zb^3 + 72*nc*nf*zb^3 - 64*nc^2*nf*zb^3)*G[0, 1, zb])/
      (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2340 + 808*nc - 1716*nc^2 + 
        8984*nc^3 + 96*nc*nf + 336*nc^2*nf + 36*Pi^2 - 408*nc*Pi^2 + 
        12*nc^2*Pi^2 + 600*nc^3*Pi^2 - 3726*zb + 2230*nc*zb + 2478*nc^2*zb - 
        25786*nc^3*zb - 192*nc*nf*zb - 576*nc^2*nf*zb - 72*Pi^2*zb + 
        816*nc*Pi^2*zb - 24*nc^2*Pi^2*zb - 1200*nc^3*Pi^2*zb + 1494*zb^2 - 
        4983*nc*zb^2 - 714*nc^2*zb^2 + 26889*nc^3*zb^2 + 120*nc*nf*zb^2 + 
        228*nc^2*nf*zb^2 + 54*Pi^2*zb^2 - 510*nc*Pi^2*zb^2 + 
        18*nc^2*Pi^2*zb^2 + 750*nc^3*Pi^2*zb^2 - 108*zb^3 + 2057*nc*zb^3 - 
        48*nc^2*zb^3 - 11957*nc^3*zb^3 - 24*nc*nf*zb^3 + 36*nc^2*nf*zb^3 - 
        18*Pi^2*zb^3 + 102*nc*Pi^2*zb^3 - 6*nc^2*Pi^2*zb^3 - 
        150*nc^3*Pi^2*zb^3 - 112*nc*zb^4 + 1918*nc^3*zb^4 - 24*nc^2*nf*zb^4)*
       G[1, 0, zb])/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-8208 - 2276*nc + 13520*nc^2 - 29692*nc^3 - 
        1472*nc*nf - 1344*nc^2*nf + 120*Pi^2 + 1344*nc*Pi^2 - 72*nc^2*Pi^2 - 
        2016*nc^3*Pi^2 + 11088*zb - 3940*nc*zb - 18752*nc^2*zb + 
        55372*nc^3*zb + 1952*nc*nf*zb + 576*nc^2*nf*zb - 96*Pi^2*zb - 
        1344*nc*Pi^2*zb + 48*nc^2*Pi^2*zb + 2352*nc^3*Pi^2*zb - 4068*zb^2 + 
        2411*nc*zb^2 + 8692*nc^2*zb^2 - 38167*nc^3*zb^2 - 976*nc*nf*zb^2 + 
        560*nc^2*nf*zb^2 + 48*Pi^2*zb^2 + 336*nc*Pi^2*zb^2 - 
        24*nc^2*Pi^2*zb^2 - 672*nc^3*Pi^2*zb^2 + 324*zb^3 + 64*nc*zb^3 - 
        1116*nc^2*zb^3 + 8952*nc^3*zb^3 + 144*nc*nf*zb^3 - 256*nc^2*nf*zb^3)*
       G[1, 1, zb])/(1152*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-432 - 728*nc + 1412*nc^2 + 1548*nc^3 - 200*nc*nf + 
        48*Pi^2 - 12*nc^2*Pi^2 + 864*zb + 1600*nc*zb - 2758*nc^2*zb - 
        3456*nc^3*zb + 388*nc*nf*zb - 96*Pi^2*zb + 24*nc^2*Pi^2*zb - 
        522*zb^2 - 1230*nc*zb^2 + 1782*nc^2*zb^2 + 2823*nc^3*zb^2 - 
        252*nc*nf*zb^2 + 72*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 + 90*zb^3 + 
        394*nc*zb^3 - 436*nc^2*zb^3 - 1005*nc^3*zb^3 + 64*nc*nf*zb^3 - 
        24*Pi^2*zb^3 + 6*nc^2*Pi^2*zb^3 - 44*nc*zb^4 + 132*nc^3*zb^4)*
       G[2, 1, zb])/(144*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       G[0, 0, 0, zb])/(96*nc^2*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(6 + 5*nc^2 - 2*nc*nf + 27*zb - 327*nc*zb - 
        60*nc^2*zb + 627*nc^3*zb + 6*nc*nf*zb - 60*zb^2 + 327*nc*zb^2 + 
        104*nc^2*zb^2 - 627*nc^3*zb^2 - 8*nc*nf*zb^2 + 27*zb^3 - 92*nc*zb^3 - 
        49*nc^2*zb^3 + 172*nc^3*zb^3 + 4*nc*nf*zb^3)*G[0, 0, 1, zb])/
      (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(6 - 6*nc^2 + 24*zb - 
        342*nc*zb - 24*nc^2*zb + 627*nc^3*zb - 48*zb^2 + 342*nc*zb^2 + 
        48*nc^2*zb^2 - 627*nc^3*zb^2 + 18*zb^3 - 96*nc*zb^3 - 18*nc^2*zb^3 + 
        172*nc^3*zb^3)*G[0, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(6 + 5*nc^2 - 2*nc*nf + 27*zb - 99*nc*zb - 
        60*nc^2*zb + 372*nc^3*zb + 6*nc*nf*zb - 60*zb^2 + 99*nc*zb^2 + 
        104*nc^2*zb^2 - 372*nc^3*zb^2 - 8*nc*nf*zb^2 + 27*zb^3 - 36*nc*zb^3 - 
        49*nc^2*zb^3 + 104*nc^3*zb^3 + 4*nc*nf*zb^3)*G[0, 1, 1, zb])/
      (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-288 + 192*nc + 288*nc^2 - 
        226*nc^3 - 8*nc^2*nf + 432*zb - 1125*nc*zb - 432*nc^2*zb + 
        1671*nc^3*zb + 12*nc^2*nf*zb - 144*zb^2 + 1353*nc*zb^2 + 
        144*nc^2*zb^2 - 1865*nc^3*zb^2 - 4*nc^2*nf*zb^2 - 420*nc*zb^3 + 
        540*nc^3*zb^3)*G[1, 0, 0, zb])/(96*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(168 - 118*nc - 168*nc^2 + 64*nc^3 + 16*nc^2*nf - 
        420*zb + 767*nc*zb + 486*nc^2*zb - 1040*nc^3*zb - 12*nc*nf*zb - 
        32*nc^2*nf*zb + 390*zb^2 - 1224*nc*zb^2 - 522*nc^2*zb^2 + 
        1720*nc^3*zb^2 + 24*nc*nf*zb^2 + 20*nc^2*nf*zb^2 - 165*zb^3 + 
        715*nc*zb^3 + 253*nc^2*zb^3 - 976*nc^3*zb^3 - 16*nc*nf*zb^3 - 
        4*nc^2*nf*zb^3 + 27*zb^4 - 140*nc*zb^4 - 49*nc^2*zb^4 + 
        184*nc^3*zb^4 + 4*nc*nf*zb^4)*G[1, 0, 1, zb])/
      (48*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-570 + 282*nc + 422*nc^2 - 158*nc^3 - 8*nc*nf - 
        32*nc^2*nf + 714*zb - 999*nc*zb - 518*nc^2*zb + 929*nc^3*zb + 
        8*nc*nf*zb + 32*nc^2*nf*zb - 255*zb^2 + 837*nc*zb^2 + 205*nc^2*zb^2 - 
        825*nc^3*zb^2 - 4*nc*nf*zb^2 - 8*nc^2*nf*zb^2 + 18*zb^3 - 
        204*nc*zb^3 - 18*nc^2*zb^3 + 200*nc^3*zb^3)*G[1, 1, 0, zb])/
      (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-642 + 346*nc + 886*nc^2 + 
        218*nc^3 - 64*nc*nf - 96*nc^2*nf + 996*zb - 1051*nc*zb - 
        1428*nc^2*zb + 529*nc^3*zb + 96*nc*nf*zb + 96*nc^2*nf*zb - 432*zb^2 + 
        983*nc*zb^2 + 750*nc^2*zb^2 - 767*nc^3*zb^2 - 60*nc*nf*zb^2 - 
        24*nc^2*nf*zb^2 + 54*zb^3 - 272*nc*zb^3 - 98*nc^2*zb^3 + 
        224*nc^3*zb^3 + 8*nc*nf*zb^3)*G[1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-99 + 10*nc + 187*nc^2 + 4*nc^3 - 16*nc*nf + 
        126*zb - 37*nc*zb - 266*nc^2*zb + 56*nc^3*zb + 20*nc*nf*zb - 
        36*zb^2 + 56*nc*zb^2 + 106*nc^2*zb^2 - 85*nc^3*zb^2 - 10*nc*nf*zb^2 - 
        20*nc*zb^3 + 28*nc^3*zb^3)*G[1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(366 - 160*nc - 218*nc^2 + 96*nc^3 + 8*nc*nf - 
        726*zb + 320*nc*zb + 430*nc^2*zb - 192*nc^3*zb - 16*nc*nf*zb + 
        453*zb^2 - 264*nc*zb^2 - 279*nc^2*zb^2 + 216*nc^3*zb^2 + 
        12*nc*nf*zb^2 - 93*zb^3 + 104*nc*zb^3 + 67*nc^2*zb^3 - 
        120*nc^3*zb^3 - 4*nc*nf*zb^3 - 16*nc*zb^4 + 24*nc^3*zb^4)*
       G[2, 1, 0, zb])/(24*nc^3*(-2 + zb)*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*(726 - 176*nc - 886*nc^2 + 136*nc^3 + 64*nc*nf - 
        1440*zb + 352*nc*zb + 1870*nc^2*zb - 272*nc^3*zb - 148*nc*nf*zb + 
        885*zb^2 - 348*nc*zb^2 - 1338*nc^2*zb^2 + 426*nc^3*zb^2 + 
        126*nc*nf*zb^2 - 171*zb^3 + 172*nc*zb^3 + 354*nc^2*zb^3 - 
        290*nc^3*zb^3 - 42*nc*nf*zb^3 - 32*nc*zb^4 + 64*nc^3*zb^4)*
       G[2, 1, 1, zb])/(48*nc^3*(-2 + zb)*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(204 - 16*nc - 336*nc^2 + 16*nc^3 + 24*nc*nf - 
        402*zb + 32*nc*zb + 732*nc^2*zb - 32*nc^3*zb - 60*nc*nf*zb + 
        246*zb^2 - 84*nc*zb^2 - 543*nc^2*zb^2 + 84*nc^3*zb^2 + 
        54*nc*nf*zb^2 - 48*zb^3 + 68*nc*zb^3 + 147*nc^2*zb^3 - 68*nc^3*zb^3 - 
        18*nc*nf*zb^3 - 16*nc*zb^4 + 16*nc^3*zb^4)*G[2, 2, 1, zb])/
      (24*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
       (1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, zb])/(4*nc^3) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, zb])/
      (8*nc^3) - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
       G[0, 0, 1, 1, zb])/(4*nc^3) - ((-1 + nc)^2*(1 + nc)^2*
       (1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, zb])/(8*nc^3) - 
     ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/
      (8*nc^3) + ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
       G[0, 1, 1, 1, zb])/(8*nc^3) - ((-1 + nc)*(1 + nc)*(-73 + 119*nc^2)*
       (-2 + zb)*G[1, 0, 0, 0, zb])/(16*nc^2) - 
     ((-1 + nc)*(1 + nc)*(6 + 168*nc - 6*nc^2 - 328*nc^3 - 27*zb - 
        168*nc*zb + 27*nc^2*zb + 328*nc^3*zb + 26*zb^2 + 42*nc*zb^2 - 
        26*nc^2*zb^2 - 82*nc^3*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*
       G[1, 0, 0, 1, zb])/(16*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(88*nc - 164*nc^3 - 6*zb - 88*nc*zb + 6*nc^2*zb + 
        164*nc^3*zb + 6*zb^2 + 22*nc*zb^2 - 6*nc^2*zb^2 - 41*nc^3*zb^2 - 
        2*zb^3 + 2*nc^2*zb^3)*G[1, 0, 1, 0, zb])/(8*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(6 + 40*nc - 6*nc^2 - 192*nc^3 - 27*zb - 40*nc*zb + 
        27*nc^2*zb + 192*nc^3*zb + 26*zb^2 + 10*nc*zb^2 - 26*nc^2*zb^2 - 
        48*nc^3*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*G[1, 0, 1, 1, zb])/
      (16*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-24 - 136*nc + 24*nc^2 + 
        212*nc^3 + 24*zb + 136*nc*zb - 24*nc^2*zb - 236*nc^3*zb - 12*zb^2 - 
        34*nc*zb^2 + 12*nc^2*zb^2 + 65*nc^3*zb^2)*G[1, 1, 0, 0, zb])/
      (8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(28 + 164*nc - 28*nc^2 - 
        276*nc^3 - 36*zb - 164*nc*zb + 36*nc^2*zb + 316*nc^3*zb + 24*zb^2 + 
        41*nc*zb^2 - 24*nc^2*zb^2 - 89*nc^3*zb^2 - 4*zb^3 + 4*nc^2*zb^3)*
       G[1, 1, 0, 1, zb])/(16*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(40 + 108*nc - 32*nc^2 - 116*nc^3 - 56*zb - 
        108*nc*zb + 48*nc^2*zb + 144*nc^3*zb + 31*zb^2 + 27*nc*zb^2 - 
        27*nc^2*zb^2 - 43*nc^3*zb^2 - 2*zb^3 + 2*nc^2*zb^3)*
       G[1, 1, 1, 0, zb])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(88 + 164*nc - 72*nc^2 - 148*nc^3 - 152*zb - 
        148*nc*zb + 132*nc^2*zb + 236*nc^3*zb + 88*zb^2 + 33*nc*zb^2 - 
        78*nc^2*zb^2 - 81*nc^3*zb^2 - 8*zb^3 + 8*nc^2*zb^3)*
       G[1, 1, 1, 1, zb])/(32*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(26 - 22*nc^2 - 8*nc^3 - 42*zb + 8*nc*zb + 
        36*nc^2*zb - 8*nc^3*zb + 21*zb^2 - 4*nc*zb^2 - 18*nc^2*zb^2 + 
        6*nc^3*zb^2)*G[1, 1, 2, 1, zb])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(36 - 20*nc^2 - 46*zb + 30*nc^2*zb - 8*nc^3*zb + 
        23*zb^2 - 15*nc^2*zb^2 + 4*nc^3*zb^2)*G[1, 2, 1, 0, zb])/
      (4*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(172 - 140*nc^2 - 242*zb + 
        16*nc*zb + 206*nc^2*zb - 56*nc^3*zb + 121*zb^2 - 8*nc*zb^2 - 
        103*nc^2*zb^2 + 28*nc^3*zb^2)*G[1, 2, 1, 1, zb])/
      (16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(68 - 68*nc^2 - 98*zb + 
        16*nc*zb + 94*nc^2*zb - 16*nc^3*zb + 49*zb^2 - 8*nc*zb^2 - 
        47*nc^2*zb^2 + 8*nc^3*zb^2)*G[1, 2, 2, 1, zb])/(8*nc^3*(-2 + zb)) - 
     (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, zb])/
      (nc^3*(-2 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
       G[2, 1, 0, 1, zb])/(2*nc^3*(-2 + zb)) + 
     ((-1 + nc)*(1 + nc)*(-108 + 76*nc^2 + 118*zb - 86*nc^2*zb - 59*zb^2 + 
        43*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(8*nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*(-37 + 31*nc^2 + 42*zb - 36*nc^2*zb - 21*zb^2 + 
        18*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(4*nc^3*(-2 + zb)) + 
     ((-1 + nc)^2*(1 + nc)^2*(17 - 20*zb + 10*zb^2)*G[2, 1, 2, 1, zb])/
      (2*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-68 + 36*nc^2 + 74*zb - 
        42*nc^2*zb - 37*zb^2 + 21*nc^2*zb^2)*G[2, 2, 1, 0, zb])/
      (4*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-160 + 128*nc^2 + 182*zb - 
        150*nc^2*zb - 91*zb^2 + 75*nc^2*zb^2)*G[2, 2, 1, 1, zb])/
      (8*nc^3*(-2 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(5 - 6*zb + 3*zb^2)*
       G[2, 2, 2, 1, zb])/(nc^3*(-2 + zb)) - 
     ((-1 + nc)*(1 + nc)*zb*(38070 + 86481*nc - 50994*nc^2 - 80313*nc^3 + 
        9144*nc*nf + 11208*nc^2*nf - 1080*Pi^2 - 8982*nc*Pi^2 + 
        972*nc^2*Pi^2 + 13428*nc^3*Pi^2 - 34911*zb - 72378*nc*zb + 
        40113*nc^2*zb + 70656*nc^3*zb - 7740*nc*nf*zb - 10740*nc^2*nf*zb + 
        1080*Pi^2*zb + 8766*nc*Pi^2*zb - 972*nc^2*Pi^2*zb - 
        12456*nc^3*Pi^2*zb - 3159*zb^2 - 17055*nc*zb^2 + 10881*nc^2*zb^2 + 
        657*nc^3*zb^2 - 1404*nc*nf*zb^2 + 172*nc^2*nf*zb^2 - 
        840*nc*Pi^2*zb^2 + 3516*nc^3*Pi^2*zb^2 + 1944*Zeta[3] - 
        38880*nc*Zeta[3] + 1944*nc^2*Zeta[3] + 76140*nc^3*Zeta[3] - 
        1944*zb*Zeta[3] + 38880*nc*zb*Zeta[3] - 1944*nc^2*zb*Zeta[3] - 
        76140*nc^3*zb*Zeta[3] - 10368*nc*zb^2*Zeta[3] + 
        20304*nc^3*zb^2*Zeta[3]))/(10368*nc^3*(-1 + zb)) - 
     ((-1 + nc)*(1 + nc)*G[1, zb]*(12366 + 11364*nc - 5898*nc^2 + 
        16236*nc^3 - 2184*nc*nf - 296*nc^2*nf + 576*Pi^2 - 372*nc*Pi^2 - 
        252*nc^2*Pi^2 + 132*nc^3*Pi^2 - 37071*zb - 46542*nc*zb + 
        23253*nc^2*zb - 36654*nc^3*zb + 3900*nc*nf*zb - 2420*nc^2*nf*zb - 
        1260*Pi^2*zb + 2778*nc*Pi^2*zb + 468*nc^2*Pi^2*zb - 
        3414*nc^3*Pi^2*zb + 32643*zb^2 + 49668*nc*zb^2 - 23073*nc^2*zb^2 + 
        44278*nc^3*zb^2 - 2028*nc*nf*zb^2 + 4964*nc^2*nf*zb^2 + 
        882*Pi^2*zb^2 - 4572*nc*Pi^2*zb^2 - 288*nc^2*Pi^2*zb^2 + 
        5706*nc^3*Pi^2*zb^2 - 7236*zb^3 - 14361*nc*zb^3 + 5016*nc^2*zb^3 - 
        32651*nc^3*zb^3 + 312*nc*nf*zb^3 - 2656*nc^2*nf*zb^3 - 
        198*Pi^2*zb^3 + 2694*nc*Pi^2*zb^3 + 72*nc^2*Pi^2*zb^3 - 
        3216*nc^3*Pi^2*zb^3 - 702*zb^4 - 129*nc*zb^4 + 702*nc^2*zb^4 + 
        8823*nc^3*zb^4 + 408*nc^2*nf*zb^4 - 528*nc*Pi^2*zb^4 + 
        600*nc^3*Pi^2*zb^4 - 648*Zeta[3] + 10368*nc*Zeta[3] - 
        648*nc^2*Zeta[3] - 20304*nc^3*Zeta[3] + 1296*zb*Zeta[3] - 
        20736*nc*zb*Zeta[3] + 1296*nc^2*zb*Zeta[3] + 40608*nc^3*zb*Zeta[3] - 
        972*zb^2*Zeta[3] + 12960*nc*zb^2*Zeta[3] - 972*nc^2*zb^2*Zeta[3] - 
        25380*nc^3*zb^2*Zeta[3] + 324*zb^3*Zeta[3] - 2592*nc*zb^3*Zeta[3] + 
        324*nc^2*zb^3*Zeta[3] + 5076*nc^3*zb^3*Zeta[3]))/
      (1728*nc^3*(-2 + zb)*(-1 + zb))), 
  -(zb*(-401112 + 1190388*nc^2 - 905052*nc^4 + 6336*Pi^2 - 41472*nc^2*Pi^2 + 
       35136*nc^4*Pi^2 + 709047*zb - 2308026*nc^2*zb + 1828803*nc^4*zb - 
       11088*Pi^2*zb + 72576*nc^2*Pi^2*zb - 61488*nc^4*Pi^2*zb - 
       307863*zb^2 + 1118590*nc^2*zb^2 - 924775*nc^4*zb^2 + 4752*Pi^2*zb^2 - 
       31104*nc^2*Pi^2*zb^2 + 26352*nc^4*Pi^2*zb^2 - 72*zb^3 + 72*nc^2*zb^3)*
      G[0, 0, zb])/(3456*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (zb*(-14754 + 59934*nc^2 + 25941*zb - 114987*nc^2*zb - 11187*zb^2 + 
      55565*nc^2*zb^2)*G[0, 0, 0, zb])/(192*nc*(-1 + zb)) + 
   (zb*(11268 - 79320*nc^2 + 68340*nc^4 - 19647*zb + 150645*nc^2*zb - 
      131592*nc^4*zb + 8379*zb^2 - 71965*nc^2*zb^2 + 63892*nc^4*zb^2)*
     G[0, 0, 1, zb])/(288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-576*nc^2 + 13230*zb - 78276*nc^2*zb + 67602*nc^4*zb - 23175*zb^2 + 
      150276*nc^2*zb^2 - 130179*nc^4*zb^2 + 9945*zb^3 - 72064*nc^2*zb^3 + 
      63217*nc^4*zb^3)*G[0, 1, 0, zb])/(288*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((252 - 1116*nc^2 + 78*Pi^2 + 30*nc^2*Pi^2 + 3942*zb - 
      90096*nc^2*zb + 89346*nc^4*zb - 234*Pi^2*zb - 90*nc^2*Pi^2*zb - 
      7029*zb^2 + 177270*nc^2*zb^2 - 173361*nc^4*zb^2 + 312*Pi^2*zb^2 + 
      120*nc^2*Pi^2*zb^2 + 2835*zb^3 - 86794*nc^2*zb^3 + 85039*nc^4*zb^3 - 
      156*Pi^2*zb^3 - 60*nc^2*Pi^2*zb^3)*G[0, 1, 1, zb])/
    (576*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-22932 - 24388*nc^2 + 28024*nc^4 + 1188*Pi^2 - 7776*nc^2*Pi^2 + 
      6588*nc^4*Pi^2 + 4410*zb + 171932*nc^2*zb - 143366*nc^4*zb - 
      1584*Pi^2*zb + 10368*nc^2*Pi^2*zb - 8784*nc^4*Pi^2*zb + 10521*zb^2 - 
      140146*nc^2*zb^2 + 116233*nc^4*zb^2 + 528*Pi^2*zb^2 - 
      3456*nc^2*Pi^2*zb^2 + 2928*nc^4*Pi^2*zb^2)*G[1, 0, 0, zb])/
    (576*(-1 + nc)*nc*(1 + nc)) - 
   ((-22077 - 18735*nc^2 + 19762*nc^4 + 516*Pi^2 - 5208*nc^2*Pi^2 + 
      4752*nc^4*Pi^2 + 15660*zb + 123492*nc^2*zb - 102968*nc^4*zb - 
      672*Pi^2*zb + 6960*nc^2*Pi^2*zb - 6336*nc^4*Pi^2*zb + 1305*zb^2 - 
      101343*nc^2*zb^2 + 85402*nc^4*zb^2 + 216*Pi^2*zb^2 - 
      2328*nc^2*Pi^2*zb^2 + 2112*nc^4*Pi^2*zb^2)*G[1, 0, 1, zb])/
    (576*(-1 + nc)*nc*(1 + nc)) - 
   ((-12996 + 2672*nc^2 + 9830*nc^4 + 738*Pi^2 - 3780*nc^2*Pi^2 + 
      3042*nc^4*Pi^2 + 12906*zb + 31916*nc^2*zb - 47794*nc^4*zb - 
      1080*Pi^2*zb + 5040*nc^2*Pi^2*zb - 3960*nc^4*Pi^2*zb - 2088*zb^2 - 
      32647*nc^2*zb^2 + 38729*nc^4*zb^2 + 408*Pi^2*zb^2 - 
      1392*nc^2*Pi^2*zb^2 + 984*nc^4*Pi^2*zb^2)*G[1, 1, 0, zb])/
    (288*(-1 + nc)*nc*(1 + nc)) + 
   ((-139608 + 138738*nc^2 + 99112*nc^4 + 4680*Pi^2 - 23160*nc^2*Pi^2 + 
      18240*nc^4*Pi^2 + 186894*zb - 53838*nc^2*zb - 376496*nc^4*zb - 
      6840*Pi^2*zb + 32400*nc^2*Pi^2*zb - 25080*nc^4*Pi^2*zb - 64179*zb^2 - 
      63780*nc^2*zb^2 + 280927*nc^4*zb^2 + 2580*Pi^2*zb^2 - 
      9480*nc^2*Pi^2*zb^2 + 6660*nc^4*Pi^2*zb^2)*G[1, 1, 1, zb])/
    (2880*(-1 + nc)*nc*(1 + nc)) - 
   ((-594 - 1232*nc^2 + 2368*nc^4 - 6*Pi^2 - 156*nc^2*Pi^2 + 108*nc^4*Pi^2 + 
      342*zb + 3754*nc^2*zb - 4136*nc^4*zb + 12*Pi^2*zb + 324*nc^2*Pi^2*zb - 
      264*nc^4*Pi^2*zb - 72*zb^2 - 2129*nc^2*zb^2 + 1573*nc^4*zb^2 - 
      6*Pi^2*zb^2 - 174*nc^2*Pi^2*zb^2 + 180*nc^4*Pi^2*zb^2)*G[1, 2, 1, zb])/
    (144*(-1 + nc)*nc*(1 + nc)) + 
   ((-1404 - 1782*nc^2 + 2845*nc^4 - 60*nc^2*Pi^2 + 2412*zb + 4248*nc^2*zb - 
      5942*nc^4*zb + 72*nc^2*Pi^2*zb - 828*zb^2 - 1692*nc^2*zb^2 + 
      2200*nc^4*zb^2 - 24*nc^2*Pi^2*zb^2)*G[2, 1, 0, zb])/
    (144*(-1 + nc)*nc*(1 + nc)) - 
   ((4698 + 1860*nc^2 - 14747*nc^4 - 75*Pi^2 + 705*nc^2*Pi^2 - 11898*zb - 
      6426*nc^2*zb + 37851*nc^4*zb + 165*Pi^2*zb - 1551*nc^2*Pi^2*zb + 
      9657*zb^2 + 5592*nc^2*zb^2 - 30897*nc^4*zb^2 - 120*Pi^2*zb^2 + 
      1128*nc^2*Pi^2*zb^2 - 2457*zb^3 - 1458*nc^2*zb^3 + 7793*nc^4*zb^3 + 
      30*Pi^2*zb^3 - 282*nc^2*Pi^2*zb^3)*G[2, 1, 1, zb])/
    (288*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((378 + 102*nc^2 - 5992*nc^4 + 15*Pi^2 + 255*nc^2*Pi^2 - 990*zb - 
      1332*nc^2*zb + 14286*nc^4*zb - 33*Pi^2*zb - 561*nc^2*Pi^2*zb + 
      819*zb^2 + 1590*nc^2*zb^2 - 10899*nc^4*zb^2 + 24*Pi^2*zb^2 + 
      408*nc^2*Pi^2*zb^2 - 207*zb^3 - 504*nc^2*zb^3 + 2605*nc^4*zb^3 - 
      6*Pi^2*zb^3 - 102*nc^2*Pi^2*zb^3)*G[2, 2, 1, zb])/
    (144*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-11 + 37*nc^2)*zb*(-4 + 3*zb)*G[0, 0, 0, 0, zb])/nc - 
   (zb*(-278 + 2052*nc^2 - 1776*nc^4 + 207*zb - 1542*nc^2*zb + 1332*nc^4*zb)*
     G[0, 0, 0, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (zb*(-84 + 518*nc^2 - 436*nc^4 + 63*zb - 387*nc^2*zb + 327*nc^4*zb)*
     G[0, 0, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-9 + 9*nc^2 - 87*zb - 2829*nc^2*zb + 3216*nc^4*zb + 186*zb^2 + 
      4980*nc^2*zb^2 - 5628*nc^4*zb^2 - 90*zb^3 - 2128*nc^2*zb^3 + 
      2412*nc^4*zb^3)*G[0, 0, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((-25 + 107*nc^2)*zb*(-4 + 3*zb)*G[0, 1, 0, 0, zb])/
    (4*nc) + ((-3 + 3*nc^2 - 292*zb + 2728*nc^2*zb - 2440*nc^4*zb + 
      228*zb^2 - 2058*nc^2*zb^2 + 1836*nc^4*zb^2)*G[0, 1, 0, 1, zb])/
    (32*(-1 + nc)*nc*(1 + nc)) + 
   ((9 - 9*nc^2 + 45*zb - 1455*nc^2*zb + 1560*nc^4*zb - 99*zb^2 + 
      2580*nc^2*zb^2 - 2730*nc^4*zb^2 + 45*zb^3 - 1100*nc^2*zb^3 + 
      1170*nc^4*zb^3)*G[0, 1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - ((27 - 27*nc^2 - 771*zb - 1353*nc^2*zb + 3228*nc^4*zb + 
      1392*zb^2 + 2550*nc^2*zb^2 - 5622*nc^4*zb^2 - 648*zb^3 - 
      1042*nc^2*zb^3 + 2394*nc^4*zb^3)*G[0, 1, 1, 1, zb])/
    (96*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (zb*(33 - 165*nc^2 + 36*nc^4 - 42*zb + 228*nc^2*zb - 54*nc^4*zb + 9*zb^2 - 
      71*nc^2*zb^2 + 18*nc^4*zb^2)*G[0, 1, 2, 1, zb])/
    (12*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   ((-1123 + 5325*nc^2 + 664*zb - 5512*nc^2*zb + 164*zb^2 + 684*nc^2*zb^2)*
     G[1, 0, 0, 0, zb])/(32*nc) - 
   ((1125 - 7226*nc^2 + 6143*nc^4 - 879*zb + 7417*nc^2*zb - 6613*nc^4*zb - 
      3*zb^2 - 953*nc^2*zb^2 + 983*nc^4*zb^2)*G[1, 0, 0, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((1278 - 7232*nc^2 + 6116*nc^4 - 1056*zb + 7408*nc^2*zb - 6628*nc^4*zb + 
      45*zb^2 - 941*nc^2*zb^2 + 1004*nc^4*zb^2)*G[1, 0, 1, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) + 
   ((1119 - 10138*nc^2 + 8567*nc^4 - 1266*zb + 12110*nc^2*zb - 
      10012*nc^4*zb + 336*zb^2 - 2686*nc^2*zb^2 + 1958*nc^4*zb^2)*
     G[1, 0, 1, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - 
   ((2337 - 16544*nc^2 + 12719*nc^4 - 1692*zb + 20260*nc^2*zb - 
      15808*nc^4*zb - 114*zb^2 - 4634*nc^2*zb^2 + 3476*nc^4*zb^2)*
     G[1, 1, 0, 0, zb])/(96*(-1 + nc)*nc*(1 + nc)) + 
   ((1509 - 12155*nc^2 + 9320*nc^4 - 1182*zb + 15406*nc^2*zb - 
      11950*nc^4*zb + 3*zb^2 - 3737*nc^2*zb^2 + 2780*nc^4*zb^2)*
     G[1, 1, 0, 1, zb])/(96*(-1 + nc)*nc*(1 + nc)) + 
   ((1149 - 12210*nc^2 + 9521*nc^4 - 600*zb + 16368*nc^2*zb - 12484*nc^4*zb - 
      294*zb^2 - 4494*nc^2*zb^2 + 3032*nc^4*zb^2)*G[1, 1, 1, 0, zb])/
    (96*(-1 + nc)*nc*(1 + nc)) - 
   ((339 - 37792*nc^2 + 34771*nc^4 + 1962*zb + 56084*nc^2*zb - 
      50522*nc^4*zb - 1596*zb^2 - 19126*nc^2*zb^2 + 15880*nc^4*zb^2)*
     G[1, 1, 1, 1, zb])/(480*(-1 + nc)*nc*(1 + nc)) + 
   ((-42 - 35*nc^2 + 26*nc^4 + 42*zb + 250*nc^2*zb - 142*nc^4*zb + 6*zb^2 - 
      242*nc^2*zb^2 + 137*nc^4*zb^2)*G[1, 1, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   ((-15 - 15*nc^2 + 9*nc^4 + 32*zb + 27*nc^2*zb - 17*nc^4*zb - 18*zb^2 - 
      22*nc^2*zb^2 + 17*nc^4*zb^2)*G[1, 2, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-126 - 1261*nc^2 + 307*nc^4 + 378*zb + 2480*nc^2*zb - 596*nc^4*zb - 
      234*zb^2 - 1363*nc^2*zb^2 + 445*nc^4*zb^2)*G[1, 2, 1, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)) - 
   ((-12 - 335*nc^2 + 73*nc^4 + 42*zb + 586*nc^2*zb - 62*nc^4*zb - 18*zb^2 - 
      317*nc^2*zb^2 + 49*nc^4*zb^2)*G[1, 2, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)) - 
   (nc*(-13 + 14*nc^2 + 29*zb - 28*nc^2*zb - 12*zb^2 + 10*nc^2*zb^2)*
     G[2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) + 
   ((108 + 224*nc^2 - 252*nc^4 - 234*zb - 870*nc^2*zb + 756*nc^4*zb + 
      162*zb^2 + 957*nc^2*zb^2 - 684*nc^4*zb^2 - 36*zb^3 - 295*nc^2*zb^3 + 
      180*nc^4*zb^3)*G[2, 1, 0, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((-60 - 956*nc^2 - 848*nc^4 + 102*zb + 1578*nc^2*zb + 
      2544*nc^4*zb - 33*zb^2 - 843*nc^2*zb^2 - 2304*nc^4*zb^2 - 9*zb^3 + 
      125*nc^2*zb^3 + 608*nc^4*zb^3)*G[2, 1, 1, 0, zb])/
    (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((324 - 2230*nc^2 - 656*nc^4 - 732*zb + 4746*nc^2*zb + 1968*nc^4*zb + 
      543*zb^2 - 3594*nc^2*zb^2 - 1782*nc^4*zb^2 - 135*zb^3 + 886*nc^2*zb^3 + 
      470*nc^4*zb^3)*G[2, 1, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((9 - 353*nc^2 - 220*nc^4 - 21*zb + 549*nc^2*zb + 
      660*nc^4*zb + 21*zb^2 - 270*nc^2*zb^2 - 600*nc^4*zb^2 - 9*zb^3 + 
      42*nc^2*zb^3 + 160*nc^4*zb^3)*G[2, 1, 2, 1, zb])/
    (24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-48 - 240*nc^2 - 352*nc^4 + 102*zb + 282*nc^2*zb + 1056*nc^4*zb - 
      63*zb^2 - 45*nc^2*zb^2 - 960*nc^4*zb^2 + 9*zb^3 - 29*nc^2*zb^3 + 
      256*nc^4*zb^3)*G[2, 2, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) + ((-291 - 2525*nc^2 - 880*nc^4 + 609*zb + 5475*nc^2*zb + 
      2640*nc^4*zb - 381*zb^2 - 4221*nc^2*zb^2 - 2400*nc^4*zb^2 + 63*zb^3 + 
      1047*nc^2*zb^3 + 640*nc^4*zb^3)*G[2, 2, 1, 1, zb])/
    (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   ((-165 - 667*nc^2 - 368*nc^4 + 345*zb + 1299*nc^2*zb + 1104*nc^4*zb - 
      216*zb^2 - 906*nc^2*zb^2 - 1008*nc^4*zb^2 + 36*zb^3 + 210*nc^2*zb^3 + 
      272*nc^4*zb^3)*G[2, 2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - (3*(1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 1, zb])/
    (16*nc) - ((1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + ((5 + 31*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 0, 1, 1, 1, zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   ((1 - 2*zb + 2*zb^2)*G[0, 0, 1, 2, 1, zb])/(4*nc) + 
   ((1 - 2*zb + 2*zb^2)*G[0, 1, 0, 0, 1, zb])/(16*nc) + 
   ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - ((1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 1, 0, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((5 + 9*nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 1, 1, 0, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-11 - 13*nc^2 + nc^4 + 22*zb + 26*nc^2*zb + nc^4*zb - 22*zb^2 - 
      26*nc^2*zb^2 + nc^4*zb^2)*G[0, 1, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((3 + 7*nc^2 + 8*nc^4 - 6*zb - 14*nc^2*zb + 8*nc^4*zb + 6*zb^2 + 
      14*nc^2*zb^2 + 8*nc^4*zb^2)*G[0, 1, 1, 2, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((1 + nc^2)*(1 - 2*zb + 2*zb^2)*
     G[0, 1, 2, 1, 0, zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   ((4 + 3*nc^2 + 4*nc^4 - 8*zb - 6*nc^2*zb + 4*nc^4*zb + 8*zb^2 + 
      6*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 1, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((1 - 2*nc^2 + 4*nc^4 - 2*zb + 4*nc^2*zb + 4*nc^4*zb + 2*zb^2 - 
      4*nc^2*zb^2 + 4*nc^4*zb^2)*G[0, 1, 2, 2, 1, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - ((-11 + 37*nc^2)*(-3 + 2*zb)^2*
     G[1, 0, 0, 0, 0, zb])/(2*nc) + 
   ((313 - 2308*nc^2 + 1998*nc^4 - 416*zb + 3080*nc^2*zb - 2664*nc^4*zb + 
      138*zb^2 - 1028*nc^2*zb^2 + 888*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) + 
   ((189 - 1166*nc^2 + 981*nc^4 - 252*zb + 1552*nc^2*zb - 1308*nc^4*zb + 
      84*zb^2 - 516*nc^2*zb^2 + 436*nc^4*zb^2)*G[1, 0, 0, 1, 0, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-24 - 550*nc^2 + 603*nc^4 + 36*zb + 764*nc^2*zb - 804*nc^4*zb - 
      14*zb^2 - 274*nc^2*zb^2 + 268*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + ((-25 + 107*nc^2)*(-3 + 2*zb)^2*
     G[1, 0, 1, 0, 0, zb])/(8*nc) - 
   ((-82 + 686*nc^2 + 110*zb - 916*nc^2*zb - 37*zb^2 + 306*nc^2*zb^2)*
     G[1, 0, 1, 0, 1, zb])/(8*nc) - 
   ((27 - 582*nc^2 + 585*nc^4 - 36*zb + 804*nc^2*zb - 780*nc^4*zb + 12*zb^2 - 
      286*nc^2*zb^2 + 260*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-65 - 170*nc^2 + 303*nc^4 + 94*zb + 280*nc^2*zb - 402*nc^4*zb - 
      35*zb^2 - 124*nc^2*zb^2 + 133*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((8 - 25*nc^2 + 7*nc^4 - 10*zb + 26*nc^2*zb - 8*nc^4*zb + 3*zb^2 - 
      5*nc^2*zb^2 + 2*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + 
   ((-681 + 2235*nc^2 + 972*zb - 2916*nc^2*zb - 356*zb^2 + 748*nc^2*zb^2)*
     G[1, 1, 0, 0, 0, zb])/(16*nc) - 
   ((363 - 1932*nc^2 + 1585*nc^4 - 528*zb + 2548*nc^2*zb - 2052*nc^4*zb + 
      198*zb^2 - 686*nc^2*zb^2 + 504*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((198 - 971*nc^2 + 781*nc^4 - 288*zb + 1284*nc^2*zb - 1012*nc^4*zb + 
      108*zb^2 - 348*nc^2*zb^2 + 248*nc^4*zb^2)*G[1, 1, 0, 1, 0, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((111 - 944*nc^2 + 917*nc^4 - 168*zb + 1212*nc^2*zb - 1164*nc^4*zb + 
      66*zb^2 - 274*nc^2*zb^2 + 252*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((-427 + 1315*nc^2 + 620*zb - 1804*nc^2*zb - 232*zb^2 + 488*nc^2*zb^2)*
     G[1, 1, 1, 0, 0, zb])/(16*nc) + 
   ((257 - 1138*nc^2 + 889*nc^4 - 376*zb + 1576*nc^2*zb - 1216*nc^4*zb + 
      142*zb^2 - 448*nc^2*zb^2 + 314*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) + 
   ((229 - 878*nc^2 + 657*nc^4 - 356*zb + 1296*nc^2*zb - 956*nc^4*zb + 
      144*zb^2 - 420*nc^2*zb^2 + 284*nc^4*zb^2)*G[1, 1, 1, 1, 0, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((723 - 2634*nc^2 + 1811*nc^4 - 1116*zb + 3688*nc^2*zb - 2372*nc^4*zb + 
      448*zb^2 - 944*nc^2*zb^2 + 396*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/
    (160*(-1 + nc)*nc*(1 + nc)) + 
   ((1 + nc^2 - 2*zb - 4*nc^2*zb + zb^2 + 4*nc^2*zb^2)*G[1, 1, 1, 2, 1, zb])/
    (2*nc) - ((-2 + 11*nc^2 + 4*zb - 26*nc^2*zb - 2*zb^2 + 17*nc^2*zb^2)*
     G[1, 1, 2, 1, 0, zb])/(2*nc) + 
   ((1 - 23*nc^2 + 19*nc^4 - 2*zb + 44*nc^2*zb - 48*nc^4*zb + zb^2 - 
      20*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 1, 2, 1, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   ((-3 - 5*nc^2 + 11*nc^4 + 6*zb + 10*nc^2*zb - 26*nc^4*zb - 3*zb^2 - 
      5*nc^2*zb^2 + 17*nc^4*zb^2)*G[1, 1, 2, 2, 1, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + 2*nc*(4 - 10*zb + 7*zb^2)*
    G[1, 2, 1, 0, 0, zb] - (nc*(-9 + 24*nc^2 + 40*zb - 60*nc^2*zb - 42*zb^2 + 
      42*nc^2*zb^2)*G[1, 2, 1, 0, 1, zb])/(4*(-1 + nc)*(1 + nc)) - 
   ((-7 - 113*nc^2 + 38*nc^4 + 14*zb + 198*nc^2*zb - 96*nc^4*zb - 7*zb^2 - 
      89*nc^2*zb^2 + 68*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-48 - 458*nc^2 + 119*nc^4 + 96*zb + 696*nc^2*zb - 300*nc^4*zb - 
      48*zb^2 - 200*nc^2*zb^2 + 212*nc^4*zb^2)*G[1, 2, 1, 1, 1, zb])/
    (16*(-1 + nc)*nc*(1 + nc)) - 
   ((-6 - 39*nc^2 + 15*nc^4 + 12*zb + 60*nc^2*zb - 40*nc^4*zb - 6*zb^2 - 
      24*nc^2*zb^2 + 30*nc^4*zb^2)*G[1, 2, 1, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + 
   ((-5 - 37*nc^2 + 12*nc^4 + 10*zb + 66*nc^2*zb - 32*nc^4*zb - 5*zb^2 - 
      31*nc^2*zb^2 + 24*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - 
   ((-28 - 311*nc^2 + 60*nc^4 + 56*zb + 468*nc^2*zb - 160*nc^4*zb - 28*zb^2 - 
      140*nc^2*zb^2 + 120*nc^4*zb^2)*G[1, 2, 2, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-10 - 99*nc^2 + 16*nc^4 + 20*zb + 152*nc^2*zb - 48*nc^4*zb - 10*zb^2 - 
      54*nc^2*zb^2 + 40*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (nc*(-15 + 7*nc^2 + 18*zb - 5*nc^2*zb - 6*zb^2 + nc^2*zb^2)*
     G[2, 1, 0, 0, 1, zb])/(4*(-1 + nc)*(1 + nc)) + 
   (3*(1 + nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((-1 + 2*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 0, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
   ((25 + 135*nc^2 + 21*nc^4 - 30*zb - 162*nc^2*zb - 15*nc^4*zb + 10*zb^2 + 
      54*nc^2*zb^2 + 3*nc^4*zb^2)*G[2, 1, 1, 0, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((-9 - 220*nc^2 + 28*nc^4 + 14*zb + 264*nc^2*zb - 20*nc^4*zb - 6*zb^2 - 
      88*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 1, 0, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   ((420 + 275*nc^2 + 56*nc^4 - 520*zb - 330*nc^2*zb - 40*nc^4*zb + 
      180*zb^2 + 110*nc^2*zb^2 + 8*nc^4*zb^2)*G[2, 1, 1, 1, 1, zb])/
    (40*(-1 + nc)*nc*(1 + nc)) + 
   ((29 - 35*nc^2 + 28*nc^4 - 38*zb + 42*nc^2*zb - 20*nc^4*zb + 14*zb^2 - 
      14*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 1, 2, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((1 + 3*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 1, 2, 1, 0, zb])/((-1 + nc)*nc*(1 + nc)) - 
   ((-59 - 95*nc^2 + 28*nc^4 + 74*zb + 114*nc^2*zb - 20*nc^4*zb - 26*zb^2 - 
      38*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + 
   ((-19 - 15*nc^2 + 28*nc^4 + 26*zb + 18*nc^2*zb - 20*nc^4*zb - 10*zb^2 - 
      6*nc^2*zb^2 + 4*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) + (3*nc*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 0, 0, zb])/((-1 + nc)*(1 + nc)) - 
   ((-1 + 8*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((13 + 71*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 1, 0, zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   (3*(4 + 15*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, 1, zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - ((5 + 4*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 1, 2, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((7 + 25*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, 0, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - ((13 + 35*nc^2)*(5 - 6*zb + 2*zb^2)*
     G[2, 2, 2, 1, 1, zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((11 + 21*nc^2)*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 2, 1, zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*
     J[Sqrt[1 - zb]/Sqrt[5 - zb], zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*
     J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(128*nc) + 
   (5*nc*Sqrt[5 - 4*zb]*(-19 - 16*nc^2 - 22*zb + 36*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (5*nc*Sqrt[5 - 4*zb]*(-19 - 16*nc^2 - 22*zb + 36*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(64*(-1 + nc)*(1 + nc)) + 
   (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - 
   (Pi^2*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      1, zb])/(96*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(64*nc) + 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (9*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   (5*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) - 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*(1 + nc)) + (3*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-1 + nc)*nc*(1 + nc)) - 
   (5*Pi^2*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb])/(16*nc) - 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (8*(-1 + nc)*(1 + nc)) + (9*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 
      26*nc^2*zb)*J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/(32*(-1 + nc)*nc*(1 + nc)) + 
   (5*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (32*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(44 - 49*nc^2 - 42*zb + 40*nc^2*zb - 2*zb^2 + 4*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/
    (32*(-1 + nc)*(1 + nc)) - 
   (3*Sqrt[5 - 4*zb]*(-7 - 19*nc^2 - 6*zb + 26*nc^2*zb)*
     J[Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    (16*(-1 + nc)*nc*(1 + nc)) + (nc*(-1 + zb)*(-4 + 5*zb)*
     J[1/Sqrt[1 - zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (4*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[1/Sqrt[1 - zb], (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (3*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (5*(-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), (1 - zb)^(-1), 
      zb])/(4*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (nc*(-1 + zb)*(-4 + 5*zb)*J[Sqrt[1 - zb]/zb, (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)*Sqrt[1 - zb]) + 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(16*nc) + 
   (Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      (1 - zb)^(-1), zb^(-1), zb])/(32*nc) + 
   (9*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), (1 - zb)^(-1), zb])/(64*nc) + 
   (3*Sqrt[1 - zb]*Sqrt[3 + zb]*(-3 + 5*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      zb^(-1), zb^(-1), zb])/(32*nc) - 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[1, 1]/zb, t[1, 2], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[t[1, 1]/zb, t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (3*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2], (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) - 
   (7*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 1])/(1 - zb), t[1, 2]/(1 - zb), (1 - zb)^(-1), 
      zb])/(440*(-1 + nc)*nc*(1 + nc)) - 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2], (1 - zb)^(-1), 
      zb])/(880*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 1])/(2 - zb), t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[1, 2]/zb, t[1, 1], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[t[1, 2]/zb, t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (3*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1], (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) + 
   (7*(6 - 33*nc^2 - 31*nc^4 - 12*zb + 56*nc^2*zb + 32*nc^4*zb + 6*zb^2 - 
      24*nc^2*zb^2)*J[(zb*t[1, 2])/(1 - zb), t[1, 1]/(1 - zb), (1 - zb)^(-1), 
      zb])/(440*(-1 + nc)*nc*(1 + nc)) + 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1], (1 - zb)^(-1), 
      zb])/(880*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(zb*t[1, 2])/(2 - zb), t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (3*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*J[t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) + 
   (7*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*
     J[t[2, 1], t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) + 
   (3*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*J[t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(1760*(-1 + nc)*nc*(1 + nc)) - 
   (7*(-5424 + 502*nc^2 - 410*nc^4 + 10848*zb - 984*nc^2*zb - 5531*nc^4*zb - 
      5424*zb^2 + 484*nc^2*zb^2 + 3842*nc^4*zb^2)*
     J[t[2, 2], t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (880*(-1 + nc)*nc*(1 + nc)) - 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (6*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) + (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 
      6*nc^2*zb^2)*J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), 
      zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 
      24*nc^2*zb^2)*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (5*nc*(32 + nc^2 - 48*zb - 24*nc^2*zb + 15*zb^2 + 24*nc^2*zb^2)*
     J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) + 
   (3*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(220*nc) - 
   (7*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc) - 
   (3*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(220*nc) + 
   (7*(-1 + 2*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(110*nc) - 
   (3*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*nc) + 
   (7*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc) + 
   (3*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*nc) - 
   (7*(-3 + nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*nc) + 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb^(-1), 
      zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) - 
   (5*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), 
      zb^(-1), zb])/(16*(-1 + nc)*nc*(1 + nc)) + 
   (3*(17 - nc^2 - 24*zb - 4*nc^2*zb + 6*zb^2 + 6*nc^2*zb^2)*
     J[Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 
      3*zb^2 + 6*nc^2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(10 + 8*nc^2 - 12*zb - 16*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (49*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 1])/(1 - zb), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1], (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (49*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), (zb*t[1, 2])/(1 - zb), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2], 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) - 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 1], t[1, 2]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) - 
   (9*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1], 
      (1 - zb)^(-1), zb])/(440*(-1 + nc)*(1 + nc)) + 
   (21*nc^3*(7 - 5*zb + zb^2)*J[(2 - zb)^(-1), t[2, 2], t[1, 1]/(1 - zb), 
      (1 - zb)^(-1), zb])/(220*(-1 + nc)*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[1 - zb]/Sqrt[5 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) + 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   ((-1 - 3*nc^2 + 2*zb + 2*nc^2*zb - zb^2)*J[Sqrt[5 - zb]/Sqrt[1 - zb], 1, 
      zb^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (nc*zb*(-2 + 3*zb)*J[Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, (1 - zb)^(-1), 
      zb^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   ((-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (8*nc) + ((-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(16*nc) + 
   (9*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(32*nc) + 
   (3*(-3 + 2*zb + 3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(16*nc) + 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[t[1, 1]/(1 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2], (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 1]/(2 - zb), zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(88*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 1])/(1 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 1])/(2 - zb), 
      zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*
     J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/
    (352*(-1 + nc)*nc*(1 + nc)) + (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*
     J[t[1, 2]/(1 - zb), zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1], (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[t[1, 2]/(2 - zb), zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(88*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-147 + 58*nc^2 + 87*nc^4)*(-1 + zb)^2*J[(zb*t[1, 2])/(1 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1], (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-215 - 24*nc^2 - 113*nc^4 + 430*zb + 48*nc^2*zb - 197*nc^4*zb - 
      215*zb^2 - 24*nc^2*zb^2 + 169*nc^4*zb^2)*J[(zb*t[1, 2])/(2 - zb), 
      zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 1], zb^(-1), t[1, 2], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 1], zb^(-1), 
      t[1, 2]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (9*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 2], zb^(-1), t[1, 1], 
      (1 - zb)^(-1), zb])/(352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 371*nc^4*zb - 
      362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*J[t[2, 2], zb^(-1), 
      t[1, 1]/(1 - zb), (1 - zb)^(-1), zb])/(176*(-1 + nc)*nc*(1 + nc)) - 
   (36*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc - 
   (20*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/nc + 
   (24*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), zb^(-1), zb])/nc - 
   (6*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (10*nc*(-2 + 3*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*J[(1 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) + (5*nc*(-2 + 3*nc^2)*(-1 + zb)^2*
     J[(1 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/nc + 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/nc - 
   (6*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/nc - 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*nc) - 
   (5*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/(4*nc) + 
   (3*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (2 - zb)^(-1), (1 - zb)^(-1), zb])/(2*nc) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), 1/Sqrt[1 - zb], Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (15*nc*(-8 + nc^2 + 16*zb - 4*nc^2*zb - 8*zb^2 + 4*nc^2*zb^2)*
     J[(1 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(16*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, 1/Sqrt[1 - zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) - 
   (nc*(-1 + zb)^2*J[(1 - zb)^(-1), Sqrt[1 - zb]/zb, Sqrt[1 - zb]/zb, 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*nc) + ((-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), zb^(-1), zb])/(4*nc) + 
   (9*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1), zb])/(8*nc) + 
   (3*(-1 + zb)^2*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), zb^(-1), zb])/(4*nc) - 
   (54*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (30*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), 
      zb^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (36*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) + (27*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) + 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (2*(-1 + nc)*nc*(1 + nc)) - (9*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), 1/Sqrt[5 - 4*zb], Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/((-1 + nc)*nc*(1 + nc)) + 
   (60*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) - (15*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) - 
   (15*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (15*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(4*(-1 + nc)*(1 + nc)) + 
   (27*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*nc*(1 + nc)) + (15*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], 
      (1 - zb)^(-1), zb^(-1), zb])/(2*(-1 + nc)*nc*(1 + nc)) - 
   (9*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      1/Sqrt[5 - 4*zb], (2 - zb)^(-1), (1 - zb)^(-1), zb])/
    ((-1 + nc)*nc*(1 + nc)) - (27*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (1 - zb)^(-1), (1 - zb)^(-1), zb])/(8*(-1 + nc)*nc*(1 + nc)) - 
   (15*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb^(-1), zb])/
    (8*(-1 + nc)*nc*(1 + nc)) + (9*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), Sqrt[5 - 4*zb]/(1 - zb), 
      (2 - zb)^(-1), (1 - zb)^(-1), zb])/(4*(-1 + nc)*nc*(1 + nc)) - 
   (90*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      1/Sqrt[5 - 4*zb], 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    ((-1 + nc)*(1 + nc)) + (45*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   (45*nc*(5 - 6*zb + 2*zb^2)*J[(2 - zb)^(-1), (2 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (45*nc*(5 - 6*zb + 2*zb^2)*
     J[(2 - zb)^(-1), (2 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) - 
   (50*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/((-1 + nc)*(1 + nc)) + 
   (25*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 1/Sqrt[5 - 4*zb], 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(2*(-1 + nc)*(1 + nc)) + 
   (25*nc^3*(1 + zb + zb^2)*J[zb^(-1), (1 - zb)^(-1), 
      Sqrt[5 - 4*zb]/(1 - zb), 1/Sqrt[5 - 4*zb], (1 - zb)^(-1), zb])/
    (2*(-1 + nc)*(1 + nc)) - (25*nc^3*(1 + zb + zb^2)*
     J[zb^(-1), (1 - zb)^(-1), Sqrt[5 - 4*zb]/(1 - zb), 
      Sqrt[5 - 4*zb]/(1 - zb), (1 - zb)^(-1), zb])/(8*(-1 + nc)*(1 + nc)) + 
   (-(zb*(19170 - 40224*nc^2 - 288*Pi^2 + 1728*nc^2*Pi^2 - 33669*zb + 
         83991*nc^2*zb + 504*Pi^2*zb - 3024*nc^2*Pi^2*zb + 14499*zb^2 - 
         43831*nc^2*zb^2 - 216*Pi^2*zb^2 + 1296*nc^2*Pi^2*zb^2))/
      (1728*nc*(-1 + zb)) - (zb*(-1746 + 6414*nc^2 + 3027*zb - 
        12513*nc^2*zb - 1281*zb^2 + 6163*nc^2*zb^2)*G[0, zb])/
      (192*nc*(-1 + zb)) + ((1206 + 5708*nc^2 - 108*Pi^2 + 648*nc^2*Pi^2 + 
        1260*zb - 18076*nc^2*zb + 144*Pi^2*zb - 864*nc^2*Pi^2*zb - 
        1701*zb^2 + 13241*nc^2*zb^2 - 48*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2)*
       G[1, zb])/(576*nc) + (5*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 0, zb])/
      (4*nc) - (3*(-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, 1, zb])/(4*nc) + 
     ((-70 + 299*nc^2 + 46*zb - 350*nc^2*zb + 6*zb^2 + 66*nc^2*zb^2)*
       G[1, 0, zb])/(16*nc) - ((-279 + 1291*nc^2 + 270*zb - 1910*nc^2*zb - 
        36*zb^2 + 580*nc^2*zb^2)*G[1, 1, zb])/(96*nc) - 
     (nc*(-2 + zb)*(-2 + 3*zb)*G[2, 1, zb])/2 - 
     (5*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, zb])/(8*nc) + 
     (3*(-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, zb])/(8*nc) + 
     (3*(-11 + 34*nc^2 + 16*zb - 44*nc^2*zb - 6*zb^2 + 10*nc^2*zb^2)*
       G[1, 1, 0, zb])/(8*nc) - ((-65 + 173*nc^2 + 100*zb - 228*nc^2*zb - 
        40*zb^2 + 40*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + 
     (nc*(-1 + 2*zb)^2*G[1, 2, 1, zb])/4)*Log[MH2/muf2]^2 + 
   (-(zb*(-297 + 1155*nc^2 + 504*zb - 2343*nc^2*zb - 207*zb^2 + 
         1204*nc^2*zb^2))/(288*nc*(-1 + zb)) + 
     ((-1 + 3*nc^2)*zb*(-4 + 3*zb)*G[0, zb])/(8*nc) + 
     ((-111 + 491*nc^2 + 84*zb - 676*nc^2*zb + 176*nc^2*zb^2)*G[1, zb])/
      (192*nc) - ((-1 + 3*nc^2)*(-3 + 2*zb)^2*G[1, 0, zb])/(16*nc) + 
     ((-13 + 41*nc^2 + 20*zb - 52*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
       G[1, 1, zb])/(32*nc))*Log[MH2/muf2]^3 - 
   (9*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 2], (1 - zb)^(-1), zb]*t[1, 1])/
    (352*(-1 + nc)*nc*(1 + nc)) + 
   (21*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 1])/
    (176*(-1 + nc)*nc*(1 + nc)) + 
   (9*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 1], (1 - zb)^(-1), zb]*t[1, 2])/
    (352*(-1 + nc)*nc*(1 + nc)) - 
   (21*(-1 + zb)*(-362 + 34*nc^2 - 26*nc^4 + 724*zb - 68*nc^2*zb - 
      371*nc^4*zb - 362*zb^2 + 34*nc^2*zb^2 + 256*nc^4*zb^2)*
     J[zb^(-1), t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*t[1, 2])/
    (176*(-1 + nc)*nc*(1 + nc)) + J[t[1, 2], (1 - zb)^(-1), zb]*
    ((3*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 1])/
      (3520*(-1 + nc)*nc*(1 + nc)) - 
     (3*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1])/(3520*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 2]/(1 - zb), (1 - zb)^(-1), zb]*
    ((-7*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 1])/
      (1760*(-1 + nc)*nc*(1 + nc)) + 
     (7*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 1])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1]/(1 - zb), (1 - zb)^(-1), zb]*
    ((7*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 2])/
      (1760*(-1 + nc)*nc*(1 + nc)) - 
     (7*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2])/(1760*(-1 + nc)*nc*(1 + nc))) + 
   J[t[1, 1], (1 - zb)^(-1), zb]*
    ((-3*(11123 - 916*nc^2 + 369*nc^4 - 33022*zb + 2922*nc^2*zb + 
        10930*nc^4*zb + 32726*zb^2 - 2962*nc^2*zb^2 - 18966*nc^4*zb^2 - 
        10825*zb^3 + 966*nc^2*zb^3 + 7655*nc^4*zb^3)*t[1, 2])/
      (3520*(-1 + nc)*nc*(1 + nc)) + 
     (3*(56 + 38*nc^2 - 22*nc^4 - 51*zb - 8*nc^2*zb + 43*nc^4*zb)*
       (-11 + 9*zb + zb^2)*t[2, 2])/(3520*(-1 + nc)*nc*(1 + nc))) + 
   (zb*G[0, zb]*(-1141911 + 2158722*nc^2 - 2452041*nc^4 + 35424*Pi^2 - 
      273240*nc^2*Pi^2 + 235440*nc^4*Pi^2 + 2091042*zb - 4179780*nc^2*zb + 
      4875507*nc^4*zb - 61992*Pi^2*zb + 523260*nc^2*Pi^2*zb - 
      456840*nc^4*Pi^2*zb - 949131*zb^2 + 1988722*nc^2*zb^2 - 
      2415946*nc^4*zb^2 + 26568*Pi^2*zb^2 - 252324*nc^2*Pi^2*zb^2 + 
      223704*nc^4*Pi^2*zb^2 + 228096*Zeta[3] - 736128*nc^2*Zeta[3] + 
      508032*nc^4*Zeta[3] - 399168*zb*Zeta[3] + 1288224*nc^2*zb*Zeta[3] - 
      889056*nc^4*zb*Zeta[3] + 171072*zb^2*Zeta[3] - 
      552096*nc^2*zb^2*Zeta[3] + 381024*nc^4*zb^2*Zeta[3]))/
    (10368*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (G[1, zb]*(2915865 + 1011890*nc^2 + 11548585*nc^4 - 21600*nc^3*nf + 
      311850*Pi^2 + 387210*nc^2*Pi^2 - 385080*nc^4*Pi^2 + 14760*Pi^4 - 
      23580*nc^2*Pi^4 + 9072*nc^4*Pi^4 - 11310570*zb + 12986840*nc^2*zb - 
      35557250*nc^4*zb + 32400*nc^3*nf*zb - 224100*Pi^2*zb - 
      2207580*nc^2*Pi^2*zb + 1912800*nc^4*Pi^2*zb - 19800*Pi^4*zb + 
      31608*nc^2*Pi^4*zb - 12096*nc^4*Pi^4*zb + 7597665*zb^2 - 
      12978310*nc^2*zb^2 + 24339175*nc^4*zb^2 - 10800*nc^3*nf*zb^2 - 
      7290*Pi^2*zb^2 + 1798410*nc^2*Pi^2*zb^2 - 1583520*nc^4*Pi^2*zb^2 + 
      6660*Pi^4*zb^2 - 10620*nc^2*Pi^4*zb^2 + 4032*nc^4*Pi^4*zb^2 - 
      720*nc^4*zb^3 + 1597320*Zeta[3] - 7368840*nc^2*Zeta[3] + 
      5732640*nc^4*Zeta[3] - 887760*zb*Zeta[3] + 6870960*nc^2*zb*Zeta[3] - 
      5944320*nc^4*zb*Zeta[3] - 272160*zb^2*Zeta[3] - 
      470880*nc^2*zb^2*Zeta[3] + 743040*nc^4*zb^2*Zeta[3]))/
    (103680*(-1 + nc)*nc*(1 + nc)) - 
   (G[2, 1, zb]*(4500 - 24698*nc^2 - 37315*nc^4 + 180*Pi^2 - 588*nc^2*Pi^2 + 
      984*nc^4*Pi^2 - 11682*zb + 60564*nc^2*zb + 84105*nc^4*zb - 
      378*Pi^2*zb + 1818*nc^2*Pi^2*zb - 2952*nc^4*Pi^2*zb + 9396*zb^2 - 
      48423*nc^2*zb^2 - 60666*nc^4*zb^2 + 252*Pi^2*zb^2 - 
      1674*nc^2*Pi^2*zb^2 + 2664*nc^4*Pi^2*zb^2 - 2196*zb^3 + 
      12259*nc^2*zb^3 + 13988*nc^4*zb^3 - 54*Pi^2*zb^3 + 492*nc^2*Pi^2*zb^3 - 
      696*nc^4*Pi^2*zb^3 - 18*zb^4 + 18*nc^2*zb^4 - 60*nc^4*zb^4 + 
      12*nc^4*zb^5 + 1620*Zeta[3] + 1620*nc^2*Zeta[3] - 3564*zb*Zeta[3] - 
      3564*nc^2*zb*Zeta[3] + 2592*zb^2*Zeta[3] + 2592*nc^2*zb^2*Zeta[3] - 
      648*zb^3*Zeta[3] - 648*nc^2*zb^3*Zeta[3]))/(864*(-1 + nc)*nc*(1 + nc)*
     (-1 + zb)) - (G[0, 1, zb]*(133488*zb - 417204*nc^2*zb + 348594*nc^4*zb - 
      1368*Pi^2*zb + 13896*nc^2*Pi^2*zb - 12672*nc^4*Pi^2*zb - 234360*zb^2 + 
      812043*nc^2*zb^2 - 708486*nc^4*zb^2 + 2340*Pi^2*zb^2 - 
      24372*nc^2*Pi^2*zb^2 + 22176*nc^4*Pi^2*zb^2 + 100836*zb^3 - 
      394379*nc^2*zb^3 + 360580*nc^4*zb^3 - 972*Pi^2*zb^3 + 
      10476*nc^2*Pi^2*zb^3 - 9504*nc^4*Pi^2*zb^3 + 36*zb^4 - 36*nc^2*zb^4 - 
      60*nc^4*zb^4 + 12*nc^4*zb^5 - 324*Zeta[3] - 324*nc^2*Zeta[3] + 
      972*zb*Zeta[3] + 972*nc^2*zb*Zeta[3] - 1296*zb^2*Zeta[3] - 
      1296*nc^2*zb^2*Zeta[3] + 648*zb^3*Zeta[3] + 648*nc^2*zb^3*Zeta[3]))/
    (1728*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
   (4320*Sqrt[5]*Pi^2 + 12960*Sqrt[5]*nc^2*Pi^2 - 4320*Pi^2*Sqrt[1 - zb]*
      Sqrt[5 - zb] - 12960*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb] + 
     16993530*zb - 45211180*nc^2*zb + 25943650*nc^4*zb + 43200*nc^3*nf*zb - 
     1341360*Pi^2*zb - 12960*Sqrt[5]*Pi^2*zb + 4671480*nc^2*Pi^2*zb - 
     21600*Sqrt[5]*nc^2*Pi^2*zb - 3910560*nc^4*Pi^2*zb - 26280*Pi^4*zb + 
     41976*nc^2*Pi^4*zb - 16128*nc^4*Pi^4*zb + 12960*Pi^2*Sqrt[1 - zb]*
      Sqrt[5 - zb]*zb + 21600*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb - 
     31620375*zb^2 + 87448750*nc^2*zb^2 - 53093065*nc^4*zb^2 - 
     88560*nc^3*nf*zb^2 + 2452140*Pi^2*zb^2 + 12960*Sqrt[5]*Pi^2*zb^2 - 
     9465600*nc^2*Pi^2*zb^2 + 8640*Sqrt[5]*nc^2*Pi^2*zb^2 + 
     8094480*nc^4*Pi^2*zb^2 + 46260*Pi^4*zb^2 - 73836*nc^2*Pi^4*zb^2 + 
     28224*nc^4*Pi^4*zb^2 - 12960*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^2 - 
     8640*nc^2*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^2 + 14626845*zb^3 - 
     42593410*nc^2*zb^3 + 27165415*nc^4*zb^3 + 45360*nc^3*nf*zb^3 - 
     1108980*Pi^2*zb^3 - 4320*Sqrt[5]*Pi^2*zb^3 + 4805920*nc^2*Pi^2*zb^3 - 
     4189040*nc^4*Pi^2*zb^3 - 19980*Pi^4*zb^3 + 31860*nc^2*Pi^4*zb^3 - 
     12096*nc^4*Pi^4*zb^3 + 4320*Pi^2*Sqrt[1 - zb]*Sqrt[5 - zb]*zb^3 - 
     1440*nc^4*zb^4 - 1800*Pi^2*zb^4 + 1800*nc^2*Pi^2*zb^4 - 
     7601040*zb*Zeta[3] + 29149200*nc^2*zb*Zeta[3] - 
     21470400*nc^4*zb*Zeta[3] + 13488120*zb^2*Zeta[3] - 
     54618840*nc^2*zb^2*Zeta[3] + 41208480*nc^4*zb^2*Zeta[3] - 
     5887080*zb^3*Zeta[3] + 25653960*nc^2*zb^3*Zeta[3] - 
     19922400*nc^4*zb^3*Zeta[3])/(207360*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
   (G[1, 0, zb]*(-12930 + 311860*nc^2 - 57174*nc^4 - 4080*Pi^2 + 
      33936*nc^2*Pi^2 - 29328*nc^4*Pi^2 + 175845*zb - 1212650*nc^2*zb + 
      582367*nc^4*zb + 4344*Pi^2*zb - 51912*nc^2*Pi^2*zb + 
      46344*nc^4*Pi^2*zb - 215784*zb^2 + 1259656*nc^2*zb^2 - 
      779836*nc^4*zb^2 - 480*Pi^2*zb^2 + 21840*nc^2*Pi^2*zb^2 - 
      20448*nc^4*Pi^2*zb^2 + 65517*zb^3 - 365582*nc^2*zb^3 + 
      251473*nc^4*zb^3 - 336*Pi^2*zb^3 - 2184*nc^2*Pi^2*zb^3 + 
      2304*nc^4*Pi^2*zb^3 + 24*zb^4 - 24*nc^2*zb^4 - 57024*Zeta[3] + 
      184032*nc^2*Zeta[3] - 127008*nc^4*Zeta[3] + 104544*zb*Zeta[3] - 
      337392*nc^2*zb*Zeta[3] + 232848*nc^4*zb*Zeta[3] - 63360*zb^2*Zeta[3] + 
      204480*nc^2*zb^2*Zeta[3] - 141120*nc^4*zb^2*Zeta[3] + 
      12672*zb^3*Zeta[3] - 40896*nc^2*zb^3*Zeta[3] + 
      28224*nc^4*zb^3*Zeta[3]))/(1152*(-1 + nc)*nc*(1 + nc)*(-2 + zb)) + 
   (G[1, 1, zb]*(4320 + 4320*nc^2 + 42282*zb + 4958756*nc^2*zb - 
      1180254*nc^4*zb + 720*nc^3*nf*zb - 47340*Pi^2*zb + 
      492900*nc^2*Pi^2*zb - 370800*nc^4*Pi^2*zb + 864783*zb^2 - 
      15604646*nc^2*zb^2 + 6711351*nc^4*zb^2 + 360*nc^3*nf*zb^2 + 
      53550*Pi^2*zb^2 - 884490*nc^2*Pi^2*zb^2 + 661320*nc^4*Pi^2*zb^2 - 
      1229688*zb^3 + 14850436*nc^2*zb^3 - 8223984*nc^4*zb^3 - 
      1800*nc^3*nf*zb^3 - 8280*Pi^2*zb^3 + 480720*nc^2*Pi^2*zb^3 - 
      349200*nc^4*Pi^2*zb^3 + 393498*zb^4 - 4143766*nc^2*zb^4 + 
      2584566*nc^4*zb^4 + 720*nc^3*nf*zb^4 - 3330*Pi^2*zb^4 - 
      80850*nc^2*Pi^2*zb^4 + 55620*nc^4*Pi^2*zb^4 - 2160*nc^4*zb^5 + 
      360*nc^4*zb^6 - 632880*zb*Zeta[3] + 2235600*nc^2*zb*Zeta[3] - 
      1602720*nc^4*zb*Zeta[3] + 1206360*zb^2*Zeta[3] - 
      4098600*nc^2*zb^2*Zeta[3] + 2892240*nc^4*zb^2*Zeta[3] - 
      764640*zb^3*Zeta[3] + 2345760*nc^2*zb^3*Zeta[3] - 
      1581120*nc^4*zb^3*Zeta[3] + 159840*zb^4*Zeta[3] - 
      427680*nc^2*zb^4*Zeta[3] + 267840*nc^4*zb^4*Zeta[3]))/
    (17280*(-1 + nc)*nc*(1 + nc)*(-2 + zb)*zb) + 
   Log[MH2/muf2]*(-(zb*(-46926 + 142710*nc^2 - 104784*nc^4 + 864*Pi^2 - 
         5184*nc^2*Pi^2 + 4320*nc^4*Pi^2 + 82593*zb - 277845*nc^2*zb + 
         213216*nc^4*zb - 1512*Pi^2*zb + 9072*nc^2*Pi^2*zb - 
         7560*nc^4*Pi^2*zb - 35667*zb^2 + 135263*nc^2*zb^2 - 
         108560*nc^4*zb^2 + 648*Pi^2*zb^2 - 3888*nc^2*Pi^2*zb^2 + 
         3240*nc^4*Pi^2*zb^2)*G[0, zb])/(864*(-1 + nc)*nc*(1 + nc)*
       (-1 + zb)) - (zb*(-3954 + 14718*nc^2 + 6915*zb - 28317*nc^2*zb - 
        2961*zb^2 + 13727*nc^2*zb^2)*G[0, 0, zb])/(96*nc*(-1 + zb)) + 
     (zb*(-7092 + 31704*nc^2 + 12303*zb - 61485*nc^2*zb - 5211*zb^2 + 
        30101*nc^2*zb^2)*G[0, 1, zb])/(288*nc*(-1 + zb)) + 
     ((-3897 - 8086*nc^2 + 8983*nc^4 + 324*Pi^2 - 1944*nc^2*Pi^2 + 
        1620*nc^4*Pi^2 - 1602*zb + 43640*nc^2*zb - 36902*nc^4*zb - 
        432*Pi^2*zb + 2592*nc^2*Pi^2*zb - 2160*nc^4*Pi^2*zb + 3618*zb^2 - 
        34384*nc^2*zb^2 + 28678*nc^4*zb^2 + 144*Pi^2*zb^2 - 
        864*nc^2*Pi^2*zb^2 + 720*nc^4*Pi^2*zb^2)*G[1, 0, zb])/
      (288*(-1 + nc)*nc*(1 + nc)) - 
     ((-8883 + 1634*nc^2 + 12433*nc^4 + 684*Pi^2 - 3456*nc^2*Pi^2 + 
        2772*nc^4*Pi^2 + 7398*zb + 26768*nc^2*zb - 47654*nc^4*zb - 
        1008*Pi^2*zb + 4608*nc^2*Pi^2*zb - 3600*nc^4*Pi^2*zb + 108*zb^2 - 
        27904*nc^2*zb^2 + 36772*nc^4*zb^2 + 384*Pi^2*zb^2 - 
        1248*nc^2*Pi^2*zb^2 + 864*nc^4*Pi^2*zb^2)*G[1, 1, zb])/
      (576*(-1 + nc)*nc*(1 + nc)) + 
     ((-210 - 218*nc^2 + 604*nc^4 + 336*zb + 406*nc^2*zb - 1118*nc^4*zb - 
        111*zb^2 - 150*nc^2*zb^2 + 405*nc^4*zb^2)*G[2, 1, zb])/
      (48*(-1 + nc)*nc*(1 + nc)) + ((-47 + 145*nc^2)*zb*(-4 + 3*zb)*
       G[0, 0, 0, zb])/(8*nc) - ((-6 + 25*nc^2)*zb*(-4 + 3*zb)*
       G[0, 0, 1, zb])/(2*nc) - (7*(-2 + 7*nc^2)*zb*(-4 + 3*zb)*
       G[0, 1, 0, zb])/(4*nc) + ((9 - 9*nc^2 + 141*zb - 1197*nc^2*zb + 
        1224*nc^4*zb - 258*zb^2 + 2124*nc^2*zb^2 - 2142*nc^4*zb^2 + 
        108*zb^3 - 902*nc^2*zb^3 + 918*nc^4*zb^3)*G[0, 1, 1, zb])/
      (48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) + 
     ((-301 + 1311*nc^2 + 184*zb - 1408*nc^2*zb + 38*zb^2 + 204*nc^2*zb^2)*
       G[1, 0, 0, zb])/(16*nc) - 
     ((-1293 + 5849*nc^2 + 972*zb - 6700*nc^2*zb + 24*zb^2 + 1208*nc^2*zb^2)*
       G[1, 0, 1, zb])/(96*nc) - ((306 - 1906*nc^2 + 1488*nc^4 - 258*zb + 
        2432*nc^2*zb - 1962*nc^4*zb + 12*zb^2 - 601*nc^2*zb^2 + 
        489*nc^4*zb^2)*G[1, 1, 0, zb])/(24*(-1 + nc)*nc*(1 + nc)) + 
     ((1491 - 10298*nc^2 + 8231*nc^4 - 1524*zb + 14392*nc^2*zb - 
        11716*nc^4*zb + 216*zb^2 - 4160*nc^2*zb^2 + 3368*nc^4*zb^2)*
       G[1, 1, 1, zb])/(192*(-1 + nc)*nc*(1 + nc)) - 
     ((3 - 64*nc^2 + nc^4 + 12*zb + 92*nc^2*zb - 8*nc^4*zb - 18*zb^2 - 
        52*nc^2*zb^2 + 34*nc^4*zb^2)*G[1, 2, 1, zb])/
      (24*(-1 + nc)*nc*(1 + nc)) - 
     (nc*(-21 + 22*nc^2 + 45*zb - 44*nc^2*zb - 18*zb^2 + 16*nc^2*zb^2)*
       G[2, 1, 0, zb])/(3*(-1 + nc)*(1 + nc)) + 
     ((135 - 375*nc^2 - 448*nc^4 - 297*zb + 609*nc^2*zb + 1344*nc^4*zb + 
        216*zb^2 - 348*nc^2*zb^2 - 1224*nc^4*zb^2 - 54*zb^3 + 66*nc^2*zb^3 + 
        328*nc^4*zb^3)*G[2, 1, 1, zb])/(48*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
     ((45 - 101*nc^2 - 176*nc^4 - 99*zb + 123*nc^2*zb + 528*nc^4*zb + 
        72*zb^2 - 36*nc^2*zb^2 - 480*nc^4*zb^2 - 18*zb^3 - 2*nc^2*zb^3 + 
        128*nc^4*zb^3)*G[2, 2, 1, zb])/(24*(-1 + nc)*nc*(1 + nc)*(-1 + zb)) - 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (nc*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     ((-47 + 145*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 0, zb])/(16*nc) + 
     ((-6 + 25*nc^2)*(-3 + 2*zb)^2*G[1, 0, 0, 1, zb])/(4*nc) + 
     (7*(-2 + 7*nc^2)*(-3 + 2*zb)^2*G[1, 0, 1, 0, zb])/(8*nc) - 
     ((63 - 482*nc^2 + 459*nc^4 - 84*zb + 664*nc^2*zb - 612*nc^4*zb + 
        28*zb^2 - 232*nc^2*zb^2 + 204*nc^4*zb^2)*G[1, 0, 1, 1, zb])/
      (16*(-1 + nc)*nc*(1 + nc)) + 
     ((-327 + 1023*nc^2 + 468*zb - 1332*nc^2*zb - 172*zb^2 + 332*nc^2*zb^2)*
       G[1, 1, 0, 0, zb])/(16*nc) - 
     ((-189 + 673*nc^2 + 276*zb - 868*nc^2*zb - 104*zb^2 + 200*nc^2*zb^2)*
       G[1, 1, 0, 1, zb])/(16*nc) - 
     ((-46 + 135*nc^2 + 68*zb - 184*nc^2*zb - 26*zb^2 + 46*nc^2*zb^2)*
       G[1, 1, 1, 0, zb])/(4*nc) + 
     ((-175 + 403*nc^2 + 284*zb - 556*nc^2*zb - 120*zb^2 + 120*nc^2*zb^2)*
       G[1, 1, 1, 1, zb])/(32*nc) - 
     ((-2 + 3*nc^2 + 4*zb - 8*nc^2*zb - 2*zb^2 + 6*nc^2*zb^2)*
       G[1, 1, 2, 1, zb])/(2*nc) + nc*(3 - 8*zb + 6*zb^2)*G[1, 2, 1, 0, zb] - 
     (nc*(-31 + 13*nc^2 + 60*zb - 36*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*
       G[1, 2, 1, 1, zb])/(4*(-1 + nc)*(1 + nc)) + 
     (nc*(-6 + 3*nc^2 + 12*zb - 8*nc^2*zb - 6*zb^2 + 6*nc^2*zb^2)*
       G[1, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - 
     (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (3*nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) - 
     (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/((-1 + nc)*(1 + nc)) + 
     (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/((-1 + nc)*(1 + nc)) - 
     (5*nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/(2*(-1 + nc)*(1 + nc)) + 
     (2*nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 2, 1, zb])/((-1 + nc)*(1 + nc)) - 
     (G[1, zb]*(5769 - 88558*nc^2 + 25349*nc^4 + 1116*Pi^2 - 8352*nc^2*Pi^2 + 
        7236*nc^4*Pi^2 - 41526*zb + 268404*nc^2*zb - 140750*nc^4*zb - 
        672*Pi^2*zb + 8784*nc^2*Pi^2*zb - 8112*nc^4*Pi^2*zb + 30150*zb^2 - 
        179188*nc^2*zb^2 + 118958*nc^4*zb^2 - 144*Pi^2*zb^2 - 
        1200*nc^2*Pi^2*zb^2 + 1344*nc^4*Pi^2*zb^2 + 14904*Zeta[3] - 
        46008*nc^2*Zeta[3] + 31104*nc^4*Zeta[3] - 19872*zb*Zeta[3] + 
        61344*nc^2*zb*Zeta[3] - 41472*nc^4*zb*Zeta[3] + 6624*zb^2*Zeta[3] - 
        20448*nc^2*zb^2*Zeta[3] + 13824*nc^4*zb^2*Zeta[3]))/
      (1152*(-1 + nc)*nc*(1 + nc)) + 
     (zb*(-1019142 + 1821924*nc^2 - 2052702*nc^4 + 38880*Pi^2 - 
        270864*nc^2*Pi^2 + 231984*nc^4*Pi^2 + 1871181*zb - 3573522*nc^2*zb + 
        4157109*nc^4*zb - 67392*Pi^2*zb + 518832*nc^2*Pi^2*zb - 
        451440*nc^4*Pi^2*zb - 852039*zb^2 + 1719262*nc^2*zb^2 - 
        2096887*nc^4*zb^2 + 28512*Pi^2*zb^2 - 250272*nc^2*Pi^2*zb^2 + 
        221760*nc^4*Pi^2*zb^2 + 238464*Zeta[3] - 736128*nc^2*Zeta[3] + 
        497664*nc^4*Zeta[3] - 417312*zb*Zeta[3] + 1288224*nc^2*zb*Zeta[3] - 
        870912*nc^4*zb*Zeta[3] + 178848*zb^2*Zeta[3] - 
        552096*nc^2*zb^2*Zeta[3] + 373248*nc^4*zb^2*Zeta[3]))/
      (20736*(-1 + nc)*nc*(1 + nc)*(-1 + zb))), 
  ((-1 + nc)*(1 + nc)*zb*(-2250 + 5120*nc^2 - 320*nc*nf - 96*Pi^2 - 
      432*nc^2*Pi^2 + 2961*zb - 10035*nc^2*zb + 480*nc*nf*zb + 144*Pi^2*zb + 
      648*nc^2*Pi^2*zb))/(3456*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(528 - 730*nc^2 - 864*zb + 1377*nc^2*zb)*G[0, zb])/
    (576*nc^2) - ((-1 + nc)*(1 + nc)*(-459 - 370*nc^2 + 160*nc*nf + 48*Pi^2 + 
      216*nc^2*Pi^2 + 2376*zb - 1174*nc^2*zb - 224*nc*nf*zb - 96*Pi^2*zb - 
      432*nc^2*Pi^2*zb - 2160*zb^2 + 2466*nc^2*zb^2 - 24*nc*nf*zb^2 + 
      36*Pi^2*zb^2 + 162*nc^2*Pi^2*zb^2)*G[1, zb])/(1728*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(-2 + 3*zb)*G[0, 0, zb])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*zb*(-2 + 3*zb)*G[0, 1, zb])/(24*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-168 + 173*nc^2 + 264*zb - 310*nc^2*zb + 6*zb^2 + 
      24*nc^2*zb^2)*G[1, 0, zb])/(288*nc^2) - 
   ((-1 + nc)*(1 + nc)*(459 - 1276*nc^2 + 136*nc*nf + 12*Pi^2 + 
      54*nc^2*Pi^2 - 864*zb + 1958*nc^2*zb - 272*nc*nf*zb - 24*Pi^2*zb - 
      108*nc^2*Pi^2*zb + 324*zb^2 - 457*nc^2*zb^2 + 112*nc*nf*zb^2 + 
      12*Pi^2*zb^2 + 54*nc^2*Pi^2*zb^2)*G[1, 1, zb])/(864*nc^2) + 
   ((-1 + nc)*(1 + nc)*(144 - 325*nc^2 + 40*nc*nf + 12*Pi^2 + 54*nc^2*Pi^2 - 
      234*zb + 596*nc^2*zb - 80*nc*nf*zb - 24*Pi^2*zb - 108*nc^2*Pi^2*zb + 
      63*zb^2 - 259*nc^2*zb^2 + 40*nc*nf*zb^2 + 12*Pi^2*zb^2 + 
      54*nc^2*Pi^2*zb^2)*G[2, 1, zb])/(432*nc^2) + 
   ((-1 + nc)*(1 + nc)*zb*(-2 + 3*zb)*G[0, 1, 1, zb])/(12*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*(-2 + 3*zb)*G[1, 0, 0, zb])/
    (12*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-2 + zb)*(-2 + 3*zb)*
     G[1, 0, 1, zb])/(48*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-51 + 76*nc^2 + 90*zb - 143*nc^2*zb - 27*zb^2 + 
      58*nc^2*zb^2)*G[1, 1, 0, zb])/(72*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-81 + 151*nc^2 - 12*nc*nf + 162*zb - 302*nc^2*zb + 
      24*nc*nf*zb - 72*zb^2 + 142*nc^2*zb^2 - 12*nc*nf*zb^2)*G[1, 1, 1, zb])/
    (144*nc^2) - ((-1 + nc)*(1 + nc)*(-21 + 56*nc^2 - 4*nc*nf + 42*zb - 
      112*nc^2*zb + 8*nc*nf*zb - 18*zb^2 + 53*nc^2*zb^2 - 4*nc*nf*zb^2)*
     G[1, 2, 1, zb])/(72*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-18 + 23*nc^2 + 36*zb - 118*nc^2*zb - 18*zb^2 + 
      62*nc^2*zb^2)*G[2, 1, 0, zb])/(72*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-48 + 281*nc^2 - 16*nc*nf + 96*zb - 346*nc^2*zb + 
      32*nc*nf*zb - 36*zb^2 + 140*nc^2*zb^2 - 16*nc*nf*zb^2)*G[2, 1, 1, zb])/
    (144*nc^2) + ((-1 + nc)*(1 + nc)*(-9 + 58*nc^2 + 18*zb - 44*nc^2*zb - 
      9*zb^2 + 13*nc^2*zb^2)*G[2, 2, 1, zb])/(36*nc^2) - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 0, 1, 1, zb])/(6*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + zb)^2*G[1, 1, 0, 0, zb])/
    (6*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-1 + zb)^2*
     G[1, 1, 0, 1, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-6 + 5*nc^2)*
     (-1 + zb)^2*G[1, 1, 1, 0, zb])/(12*nc^2) + 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 1, 1, zb])/(3*nc^2) - 
   ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 2, 1, zb])/(3*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(4 - 9*nc^2 - 4*zb + 6*nc^2*zb)*
     G[1, 2, 1, 0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + zb)*
     (16 - 5*nc^2 - 16*zb + 14*nc^2*zb)*G[1, 2, 1, 1, zb])/(24*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-1 + zb)*(2 + nc^2 - 2*zb + 2*nc^2*zb)*
     G[1, 2, 2, 1, zb])/(6*nc^2) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*
     (-1 + zb)^2*G[2, 1, 0, 0, zb])/(3*nc^2) + 
   ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(-1 + zb)^2*G[2, 1, 0, 1, zb])/
    (12*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, 0, zb])/
    (2*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, 1, zb])/
    (12*nc^2) + ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 1, 2, 1, zb])/4 - 
   ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[2, 2, 1, 0, zb])/3 + 
   ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + zb)^2*G[2, 2, 1, 1, zb])/(6*nc^2) + 
   (((-1 + nc)*(1 + nc)*zb*(24 - 68*nc^2 + 8*nc*nf - 45*zb + 111*nc^2*zb - 
        12*nc*nf*zb))/(144*nc^2) - ((-1 + nc)^2*(1 + nc)^2*zb*(-2 + 3*zb)*
       G[0, zb])/(12*nc^2) - ((-1 + nc)*(1 + nc)*(44*nc^2 - 8*nc*nf - 6*zb - 
        82*nc^2*zb + 16*nc*nf*zb + 15*zb^2 + 18*nc^2*zb^2 - 6*nc*nf*zb^2)*
       G[1, zb])/(144*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*(-2 + 3*zb)*
       G[1, 0, zb])/(24*nc^2) - ((-1 + nc)*(1 + nc)*(-30 + 52*nc^2 - 
        4*nc*nf + 60*zb - 104*nc^2*zb + 8*nc*nf*zb - 27*zb^2 + 49*nc^2*zb^2 - 
        4*nc*nf*zb^2)*G[1, 1, zb])/(144*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-12 + 34*nc^2 - 4*nc*nf + 24*zb - 68*nc^2*zb + 
        8*nc*nf*zb - 9*zb^2 + 31*nc^2*zb^2 - 4*nc*nf*zb^2)*G[2, 1, zb])/
      (72*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 0, zb])/
      (12*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 1, 1, zb])/
      (12*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[1, 2, 1, zb])/
      (6*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 0, zb])/
      (6*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 1, 1, zb])/
      (6*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(-1 + zb)^2*G[2, 2, 1, zb])/
      (6*nc^2))*Log[MH2/muf2], 
  (zb*(-97614 + 46278*nc^2 + 216*Pi^2 - 216*nc^2*Pi^2 + 142785*zb - 
      51165*nc^2*zb + 3672*Pi^2*zb - 3672*nc^2*Pi^2*zb - 53255*zb^2 + 
      6767*nc^2*zb^2 - 4464*Pi^2*zb^2 + 4464*nc^2*Pi^2*zb^2)*G[0, zb])/
    (10368*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 
      329*zb^2)*G[0, 0, zb])/(432*nc*(-1 + zb)) - 
   (zb*(8856 - 8796*nc^2 - 7758*zb + 7140*nc^2*zb - 992*zb^2 + 
      1828*nc^2*zb^2 - 15*nc^2*zb^3 + 3*nc^2*zb^4)*G[0, 1, zb])/
    (1728*nc*(-1 + zb)) - ((-919 - 1933*nc^2 + 12*Pi^2 - 12*nc^2*Pi^2 + 
      1446*zb + 2494*nc^2*zb + 192*Pi^2*zb - 192*nc^2*Pi^2*zb - 2842*zb^2 + 
      1406*nc^2*zb^2 - 96*Pi^2*zb^2 + 96*nc^2*Pi^2*zb^2)*G[1, 0, zb])/
    (576*nc) - ((-2 + zb)*(-596 + 752*nc^2 - 3*Pi^2 + 272*zb - 677*nc^2*zb + 
      3*Pi^2*zb + 394*zb^2 - 85*nc^2*zb^2 - 12*Pi^2*zb^2 - 9*nc^2*zb^3 + 
      3*nc^2*zb^4)*G[2, 1, zb])/(864*nc*(-1 + zb)) - 
   ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, 0, zb])/
    (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(51 - 573*zb + 602*zb^2)*
     G[0, 0, 1, zb])/(144*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*zb*(51 - 573*zb + 602*zb^2)*G[0, 1, 0, zb])/
    (144*nc*(-1 + zb)) - (zb*(-99 + 138*nc^2 + 531*zb - 534*nc^2*zb - 
      478*zb^2 + 460*nc^2*zb^2)*G[0, 1, 1, zb])/(144*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, 0, 0, zb])/(72*nc) - 
   ((-1578 + 1568*nc^2 + 1761*zb - 1657*nc^2*zb - 1338*zb^2 + 1250*nc^2*zb^2)*
     G[1, 0, 1, zb])/(288*nc) + 
   ((1114 - 1294*nc^2 + 36*Pi^2 - 36*nc^2*Pi^2 - 1241*zb + 1661*nc^2*zb - 
      72*Pi^2*zb + 72*nc^2*Pi^2*zb + 658*zb^2 - 1066*nc^2*zb^2)*
     G[1, 1, 0, zb])/(288*nc) - 
   ((1062 - 1942*nc^2 + 60*Pi^2 - 60*nc^2*Pi^2 - 1335*zb + 3119*nc^2*zb - 
      120*Pi^2*zb + 120*nc^2*Pi^2*zb + 180*zb^2 - 1828*nc^2*zb^2)*
     G[1, 1, 1, zb])/(576*nc) - 
   ((-206 + 89*nc^2 + 226*zb - 100*nc^2*zb + 3*Pi^2*zb - 74*zb^2 + 
      74*nc^2*zb^2)*G[1, 2, 1, zb])/(144*nc) + 
   ((-2 + zb)*(12 - 4*nc^2 + 3*zb + 3*nc^2*zb)*G[2, 1, 0, zb])/(24*nc) - 
   ((-2 + zb)*(-87 + 16*nc^2 + 111*zb - 28*nc^2*zb - 6*zb^2 + 12*nc^2*zb^2)*
     G[2, 1, 1, zb])/(48*nc*(-1 + zb)) + 
   ((-2 + zb)*(-25 + 4*nc^2 + 34*zb - 7*nc^2*zb - 3*zb^2 + 3*nc^2*zb^2)*
     G[2, 2, 1, zb])/(24*nc*(-1 + zb)) + 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 0, 1, 1, zb])/(24*nc*(-1 + zb)) + 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, 0, zb])/(24*nc*(-1 + zb)) - 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, 1, zb])/(12*nc*(-1 + zb)) - 
   (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 2, 1, zb])/(24*nc*(-1 + zb)) + 
   ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, 0, 0, zb])/(4*nc) - 
   ((-1 + nc)*(1 + nc)*(17 - 172*zb + 80*zb^2)*G[1, 0, 0, 1, zb])/(48*nc) - 
   ((-1 + nc)*(1 + nc)*(17 - 172*zb + 80*zb^2)*G[1, 0, 1, 0, zb])/(48*nc) + 
   ((-60 + 46*nc^2 + 183*zb - 152*nc^2*zb - 72*zb^2 + 64*nc^2*zb^2)*
     G[1, 0, 1, 1, zb])/(48*nc) - ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*
     G[1, 1, 0, 0, zb])/(12*nc) + ((-1 + nc)*(1 + nc)*(4 - 41*zb + 22*zb^2)*
     G[1, 1, 0, 1, zb])/(12*nc) + 
   ((-59 + 63*nc^2 + 140*zb - 144*nc^2*zb - 56*zb^2 + 56*nc^2*zb^2)*
     G[1, 1, 1, 0, zb])/(32*nc) - 
   ((-211 + 223*nc^2 + 374*zb - 386*nc^2*zb - 136*zb^2 + 136*nc^2*zb^2)*
     G[1, 1, 1, 1, zb])/(96*nc) + 
   ((8 - 11*nc^2 - zb + 4*nc^2*zb - 4*zb^2 + 4*nc^2*zb^2)*G[1, 1, 2, 1, zb])/
    (24*nc) - ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 2, 1, 0, zb])/(6*nc) + 
   ((32 + 16*nc^2 + 35*zb - 32*nc^2*zb - 40*zb^2 + 16*nc^2*zb^2)*
     G[1, 2, 1, 1, zb])/(48*nc) - 
   ((12 + 4*nc^2 + 9*zb - 8*nc^2*zb - 12*zb^2 + 4*nc^2*zb^2)*
     G[1, 2, 2, 1, zb])/(24*nc) - ((-2 + zb)*(1 - zb + 4*zb^2)*
     G[2, 1, 0, 1, zb])/(24*nc*(-1 + zb)) + 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, 0, zb])/(8*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, 1, zb])/(4*nc*(-1 + zb)) + 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 2, 1, zb])/(12*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, 0, zb])/(12*nc*(-1 + zb)) + 
   (7*(-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, 1, zb])/(24*nc*(-1 + zb)) - 
   ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(6*nc*(-1 + zb)) + 
   ((-2 + zb)*G[1, 0, 0, 1, 1, zb])/(4*nc) + ((-2 + zb)*G[1, 0, 1, 1, 0, zb])/
    (4*nc) - ((-2 + zb)*G[1, 0, 1, 1, 1, zb])/(2*nc) - 
   ((-2 + zb)*G[1, 0, 1, 2, 1, zb])/(4*nc) - 
   (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 0, zb])/(2*nc) + 
   (9*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, 1, zb])/(8*nc) + 
   (9*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, 0, zb])/(8*nc) - 
   ((4 - 6*nc^2 - 11*zb + 12*nc^2*zb)*G[1, 1, 0, 1, 1, zb])/(8*nc) + 
   (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, 0, zb])/(4*nc) - 
   (15*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, 1, zb])/(16*nc) - 
   (11*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, 0, zb])/(16*nc) + 
   (11*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, 1, zb])/(32*nc) + 
   (3*zb*G[1, 1, 2, 1, 1, zb])/(8*nc) - (zb*G[1, 1, 2, 2, 1, zb])/(4*nc) + 
   (zb*G[1, 2, 1, 0, 1, zb])/(4*nc) - (3*zb*G[1, 2, 1, 1, 0, zb])/(4*nc) + 
   (3*zb*G[1, 2, 1, 1, 1, zb])/(2*nc) - (zb*G[1, 2, 1, 2, 1, zb])/(2*nc) + 
   (zb*G[1, 2, 2, 1, 0, zb])/(2*nc) - (7*zb*G[1, 2, 2, 1, 1, zb])/(4*nc) + 
   (zb*G[1, 2, 2, 2, 1, zb])/nc + 
   ((zb*(-97614 + 46278*nc^2 + 216*Pi^2 - 216*nc^2*Pi^2 + 142785*zb - 
        51165*nc^2*zb + 3672*Pi^2*zb - 3672*nc^2*Pi^2*zb - 53255*zb^2 + 
        6767*nc^2*zb^2 - 4464*Pi^2*zb^2 + 4464*nc^2*Pi^2*zb^2))/
      (20736*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 
        329*zb^2)*G[0, zb])/(864*nc*(-1 + zb)) - 
     ((-919 - 1933*nc^2 + 12*Pi^2 - 12*nc^2*Pi^2 + 1446*zb + 2494*nc^2*zb + 
        192*Pi^2*zb - 192*nc^2*Pi^2*zb - 2842*zb^2 + 1406*nc^2*zb^2 - 
        96*Pi^2*zb^2 + 96*nc^2*Pi^2*zb^2)*G[1, zb])/(1152*nc) - 
     ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*G[0, 0, zb])/
      (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(51 - 573*zb + 602*zb^2)*
       G[0, 1, zb])/(288*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, 0, zb])/(144*nc) + 
     ((1114 - 1294*nc^2 + 36*Pi^2 - 36*nc^2*Pi^2 - 1241*zb + 1661*nc^2*zb - 
        72*Pi^2*zb + 72*nc^2*Pi^2*zb + 658*zb^2 - 1066*nc^2*zb^2)*
       G[1, 1, zb])/(576*nc) + ((-2 + zb)*(12 - 4*nc^2 + 3*zb + 3*nc^2*zb)*
       G[2, 1, zb])/(48*nc) + (zb*(15 - 15*zb + 4*zb^2)*G[0, 1, 1, zb])/
      (48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*
       G[1, 0, 0, zb])/(8*nc) - ((-1 + nc)*(1 + nc)*(17 - 172*zb + 80*zb^2)*
       G[1, 0, 1, zb])/(96*nc) - ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*
       G[1, 1, 0, zb])/(24*nc) + ((-59 + 63*nc^2 + 140*zb - 144*nc^2*zb - 
        56*zb^2 + 56*nc^2*zb^2)*G[1, 1, 1, zb])/(64*nc) - 
     ((-1 + nc)*(1 + nc)*(-1 + zb)^2*G[1, 2, 1, zb])/(12*nc) + 
     ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 1, 1, zb])/(16*nc*(-1 + zb)) - 
     ((-2 + zb)*(1 - zb + 4*zb^2)*G[2, 2, 1, zb])/(24*nc*(-1 + zb)) + 
     ((-2 + zb)*G[1, 0, 1, 1, zb])/(8*nc) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 0, zb])/(4*nc) + 
     (9*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, 1, zb])/(16*nc) + 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 0, zb])/(8*nc) - 
     (11*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, 1, zb])/(32*nc) - 
     (3*zb*G[1, 2, 1, 1, zb])/(8*nc) + (zb*G[1, 2, 2, 1, zb])/(4*nc))*
    Log[MH2/muf2] + (((-1 + nc)*(1 + nc)*zb*(-3378 + 3081*zb + 329*zb^2))/
      (3456*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2)*
       G[0, zb])/(96*nc*(-1 + zb)) + 
     ((-1 + nc)*(1 + nc)*(545 - 559*zb + 410*zb^2)*G[1, zb])/(576*nc) + 
     ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*G[1, 0, zb])/(32*nc) - 
     ((-1 + nc)*(1 + nc)*(1 - 50*zb + 28*zb^2)*G[1, 1, zb])/(96*nc) - 
     (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 0, zb])/(16*nc) + 
     (5*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, 1, zb])/(32*nc))*
    Log[MH2/muf2]^2 + (-((-1 + nc)*(1 + nc)*zb*(-3 - 51*zb + 62*zb^2))/
      (576*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 - 16*zb + 8*zb^2)*
       G[1, zb])/(192*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*G[1, 1, zb])/
      (32*nc))*Log[MH2/muf2]^3 + 
   (G[1, 1, zb]*(-15491 - 10719*nc^2 - 24*Pi^2 + 24*nc^2*Pi^2 + 29950*zb + 
      12390*nc^2*zb + 1200*Pi^2*zb - 1200*nc^2*Pi^2*zb - 22970*zb^2 + 
      4554*nc^2*zb^2 - 672*Pi^2*zb^2 + 672*nc^2*Pi^2*zb^2 - 72*nc^2*zb^3 + 
      18*nc^2*zb^4 - 1728*Zeta[3] + 1728*nc^2*Zeta[3] + 3456*zb*Zeta[3] - 
      3456*nc^2*zb*Zeta[3]))/(3456*nc) - 
   (G[1, zb]*(-168787 - 44267*nc^2 - 12948*Pi^2 + 13080*nc^2*Pi^2 + 
      339290*zb + 44314*nc^2*zb + 12720*Pi^2*zb - 13416*nc^2*Pi^2*zb - 
      153565*zb^2 - 42245*nc^2*zb^2 - 9312*Pi^2*zb^2 + 9840*nc^2*Pi^2*zb^2 + 
      36*nc^2*zb^3 - 1728*Zeta[3] + 1728*nc^2*Zeta[3] - 27648*zb*Zeta[3] + 
      27648*nc^2*zb*Zeta[3] + 13824*zb^2*Zeta[3] - 13824*nc^2*zb^2*Zeta[3]))/
    (20736*nc) - (zb*(-52882 + 273646*nc^2 + 26760*Pi^2 - 27024*nc^2*Pi^2 - 
      5687*zb - 404971*nc^2*zb - 23196*Pi^2*zb + 24648*nc^2*Pi^2*zb + 
      76361*zb^2 + 130525*nc^2*zb^2 - 4244*Pi^2*zb^2 + 2632*nc^2*Pi^2*zb^2 + 
      72*nc^2*zb^3 + 3456*Zeta[3] - 3456*nc^2*Zeta[3] + 58752*zb*Zeta[3] - 
      58752*nc^2*zb*Zeta[3] - 71424*zb^2*Zeta[3] + 71424*nc^2*zb^2*Zeta[3]))/
    (41472*nc*(-1 + zb))}}


==> anc/XS_w.txt <==
{{ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {5.74974599077293227 - 8.31776616671934371*w + 16.1204731852788333*w^2 - 12.68539081500211*w^3 + 28.0374482966708886*w^4 - 28.3415632600084439*w^5 + 73.0386820755724434*w^6 - 78.6233958971766328*w^7 + 217.183299730861202*w^8 - 240.673477768600711*w^9 + 691.835844426090311*w^10 - 779.615123195614966*w^11 + 2299.82014538112892*w^12 - 2620.06608718805427*w^13 + 7870.77442101835518*w^14 - 9035.91172359959192*w^15 + 27512.1282091039458*w^16 - 31765.4015162471072*w^17 + 97726.6025967643669*w^18 - 113332.186044348594*w^19 + 351553.248501952548*w^20 - 409119.775533562574*w^21 + 1.27761570344807753*10^6*w^22 - 1.49106393239963708*10^6*w^23 + 4.68232223985417096*10^6*w^24 - 5.47751752627839023*10^6*w^25 + 1.72816228296507975*10^7*w^26 - 2.02568849843538268*10^7*w^27 + 6.41671180452237301*10^7*w^28 - 7.53425989089112443*10^7*w^29 + 2.39487819386733271*10^8*w^30 - 2.81612044575864268*10^8*w^31 + 8.97854381613377282*10^8*w^32 - 1.05713952553890836*10^9*w^33 + 3.37941870466783455*10^9*w^34 - 3.98345951009207347*10^9*w^35 + 1.27642357434598394*10^10*w^36 - 1.50608629327673551*10^10*w^37 + 4.83614773958001336*10^10*w^38 - 5.71142819110238851*10^10*w^39 + 1.83745594539059376*10^11*w^40 - 2.1717646623144357*10^11*w^41 + 6.99887331768604853*10^11*w^42 - 8.27829442040786978*10^11*w^43 + 2.67196642042380504*10^12*w^44 - 3.16250728138185347*10^12*w^45 + 1.02220275802443527*10^13*w^46 - 1.21059846200414797*10^13*w^47 + 3.91804260265641648*10^13*w^48 - 4.64272192198621752*10^13*w^49 + 1.50438729593546083*10^14*w^50 - 1.7835455936069675*10^14*w^51 + 5.78560647876627909*10^14*w^52 - 6.86242072355913767*10^14*w^53 + 2.22835286925251955*10^15*w^54 - 2.64424125725118393*10^15*w^55 + 8.59444379940746308*10^15*w^56 - 1.02025790586145158*10^16*w^57 + 3.31900721747751428*10^16*w^58 - 3.94151607859400243*10^16*w^59 + 1.28326808791542789*10^17*w^60 - 1.52448962064978535*10^17*w^61 + 4.96719566555760461*10^17*w^62 - 5.90283226240641855*10^17*w^63 + 1.9246819448299425*10^18*w^64 - 2.28792245753544707*10^18*w^65 + 7.46504649755574484*10^18*w^66 - 8.87646155904933649*10^18*w^67 + 2.89805367368749693*10^19*w^68 - 3.44692165240748904*10^19*w^69 + 1.12604938371725206*10^20*w^70 - 1.33965598565704897*10^20*w^71 + 4.37889233714008732*10^20*w^72 - 5.21080458256703548*10^20*w^73 + 1.70414828133543985*10^21*w^74 - 2.02836858621125887*10^21*w^75 + 6.63695402663795139*10^21*w^76 - 7.90136348467637167*10^21*w^77 + 2.58661616470925167*10^22*w^78 - 3.08002414869471583*10^22*w^79 + 1.008745498877516*10^23*w^80 - 1.20140152042076188*10^23*w^81 + 3.93643883669711928*10^23*w^82 - 4.68910942615178507*10^23*w^83 + 1.53703776522200283*10^24*w^84 - 1.83125088304798284*10^24*w^85 + 6.00499275036355645*10^24*w^86 - 7.15564310307021476*10^24*w^87 + 2.347339923413133*10^25*w^88 - 2.79757485313431872*10^25*w^89 + 9.18045972433288618*10^25*w^90 - 1.09430050638243906*10^26*w^91 + 3.59226129053823244*10^26*w^92 - 4.282561682267204*10^26*w^93 + 1.40629745053551994*10^27*w^94 - 1.67677086598954438*10^27*w^95 + 5.50786854116921476*10^27*w^96 - 6.56807906550854841*10^27*w^97 + 2.15813649950893042*10^28*w^98 - 2.57388774694397412*10^28*w^99 + 8.45971194148485186*10^28*w^100 - 1.00906678142935013*10^29*w^101 + 3.31746517401090184*10^29*w^102 - 3.95751195512278921*10^29*w^103 + 1.30144113794821486*10^30*w^104 - 1.55270850647800841*10^30*w^105 + 5.10744461651779134*10^30*w^106 - 6.09420037458051138*10^30*w^107 + 2.00510792737347371*10^31*w^108 - 2.39274659535424084*10^31*w^109 + 7.87446580928976859*10^31*w^110 - 9.39775824394241686*10^31*w^111 + 3.09348720483940408*10^32*w^112 - 3.69227568213251936*10^32*w^113 + 1.21566614622885421*10^33*w^114 - 1.45111304423457523*10^33*w^115 + 4.77874949646946979*10^33*w^116 - 5.70480616311560642*10^33*w^117 + 1.87907263387015886*10^34*w^118 - 2.24340946677415668*10^34*w^119 + 7.39090937584185433*10^34*w^120 - 8.82469954285004398*10^34*w^121 + 2.90785707822848363*10^35*w^122 - 3.47224977139733541*10^35*w^123 + 1.1443665968790073*10^36*w^124 - 1.3665885052203652*10^36*w^125 + 4.5047477628198713*10^36*w^126 - 5.37993035842871255*10^36*w^127 + 1.77372139875700969*10^37*w^128 - 2.11847875414205976*10^37*w^129 + 6.985645649549929*10^37*w^130 - 8.34404786763102937*10^37*w^131 + 2.751887474476885*10^38*w^132 - 3.287240471893932*10^38*w^133 + 1.08431299866489529*10^39*w^134 - 1.29534401051500514*10^39*w^135 + 4.27341989947315971*10^39*w^136 - 5.10545912830912328*10^39*w^137 + 1.68457577559125976*10^40*w^138 - 2.01269389272783246*10^40*w^139 + 6.64196991323679837*10^40*w^140 - 7.93617475772136162*10^40*w^141 + 2.61934094730799571*10^41*w^142 - 3.12991630772304886*10^41*w^143 + 1.03317395686215947*10^42*w^144 - 1.234638405962849*10^42*w^145 + 4.07604318207053372*10^42*w^146 - 4.87113362361073605*10^42*w^147 + 1.60836911489129632*10^43*w^148 - 1.92221185177993003*10^43*w^149 + 6.347637293955451*10^43*w^150 - 7.58667078966704729*10^43*w^151 + 2.50562345139630711*10^44*w^152 - 2.99486967418185736*10^44*w^153 + 9.89224372804623512*10^44*w^154 - 1.18244056284480886*10^45*w^155 + 3.90613426448505477*10^45*w^156 - 4.66931841924019915*10^45*w^157 + 1.54266281708508007*10^46*w^158 - 1.84415998725041418*10^46*w^159 + 6.09346810925733078*10^46*w^160 - 7.28471980031793595*10^46*w^161 + 2.40727677970623997*10^47*w^162 - 2.878024911905903*10^47*w^163 + 9.51160475906448045*10^47*w^164 - 1.13721357774519338*10^48*w^165 + 3.75877423199858126*10^48*w^166 - 4.49421374879003954*10^48*w^167 + 1.48559973312304719*10^49*w^168 - 1.77634811215093001*10^49*w^169 + 5.87244578129413282*10^49*w^170 - 7.02204521719423314*10^49*w^171 + 2.32164817721966292*10^50*w^172 - 2.77625226351364706*10^50*w^173 + 9.17978680283356847*10^50*w^174 - 1.09777317138776525*10^51*w^175 + 3.63016390147131076*10^51*w^176 - 4.3413355290362617*10^51*w^177 + 1.43574074251352354*10^52*w^178 - 1.71707734799356387*10^52*w^179 + 5.67911563925637738*10^52*w^180 - 6.79220663224313043*10^52*w^181 + 2.246668942283928*10^53*w^182 - 2.68710874621929061*10^53*w^183 + 8.88893969399576613*10^53*w^184 - 1.06319213580054169*10^54*w^185 + 3.51732266188744675*10^54*w^186 - 4.20716266590546849*10^54*w^187 + 1.39195351922289772*10^55*w^188 - 1.66500981828095974*10^55*w^189 + 5.50917368853964211*10^55*w^190 - 6.59011792374233603*10^55*w^191 + 2.18070225643208074*10^56*w^192 - 2.60865979024541738*10^56*w^193 + 8.63283537513073208*10^56*w^194 - 1.03273425753000911*10^57*w^195 + 3.41787956053833476*10^57*w^196 - 4.08889205189991109*10^57*w^197 + 1.3533350244030514*10^58*w^198 - 1.61907772888778064*10^58*w^199 + 5.35917881988388218*10^58*w^200 + ALARM*w^201 - 2.*Log[MH2/muf2] + 1.33333333333333333*w*Log[MH2/muf2], -0.0553933975699931637 + 0.375*w - 1.47157359027997265*w^2 + 4.*w^3 - 1.5*w^4 + 6.4*w^5 - 3.33333333333333333*w^6 + 16.4571428571428571*w^7 - 9.33333333333333333*w^8 + 48.7619047619047619*w^9 - 28.8*w^10 + 155.151515151515152*w^11 - 93.8666666666666667*w^12 + 515.5804195804196*w^13 - 316.952380952380952*w^14 + 1764.43076923076923*w^15 - 1097.14285714285714*w^16 + 6168.09411764705882*w^17 - 3868.44444444444444*w^18 + 21912.9659442724458*w^19 - 13835.3777777777778*w^20 + 78840.3007518796992*w^21 - 50045.6727272727273*w^22 + 286567.354037267081*w^23 - 182706.424242424242*w^24 + 1.05039961043478261*10^6*w^25 - 672164.102564102564*w^26 + 3.87740103111111111*10^6*w^27 - 2.48892764835164835*10^6*w^28 + 1.43988367203065134*10^7*w^29 - 9.26741455238095238*10^6*w^30 + 5.37468098776418242*10^7*w^31 - 3.46729130666666667*10^7*w^32 + 2.01523392187683284*10^8*w^33 - 1.30270147764705882*10^8*w^34 + 7.58591626306493506*10^8*w^35 - 4.91254429281045752*10^8*w^36 + 2.86552258204169884*10^9*w^37 - 1.85864081815204678*10^9*w^38 + 1.08579630601580042*10^10*w^39 - 7.05278840185263158*10^9*w^40 + 4.125747196157599*10^10*w^41 - 2.68333194873904762*10^10*w^42 + 1.57162183890840613*10^11*w^43 - 1.02335497823307359*10^11*w^44 + 6.00043555003336434*10^11*w^45 - 3.91130618576442688*10^11*w^46 + 2.29571789515783262*10^12*w^47 - 1.49788540595571014*10^12*w^48 + 8.79991242864404342*10^12*w^49 - 5.74678077450922667*10^12*w^50 + 3.37905134106429772*10^13*w^51 - 2.20849597111437785*10^13*w^52 + 1.29959589691046499*10^14*w^53 - 8.50038391205969687*10^13*w^54 + 5.00571622390408475*10^14*w^55 - 3.27642830033567831*10^14*w^56 + 1.93072979240381073*10^15*w^57 - 1.26455753083802104*10^15*w^58 + 7.45645040892028597*10^15*w^59 - 4.88666442326177957*10^15*w^60 + 2.88310462391264873*10^16*w^61 - 1.89054332744671144*10^16*w^62 + 1.116020816325129*10^17*w^63 - 7.32198132966042*10^16*w^64 + 4.324511431199309*10^17*w^65 - 2.83863249240322172*10^17*w^66 + 1.67736180325809011*10^18*w^67 - 1.10154354094344025*10^18*w^68 + 6.51202386508630505*10^18*w^69 - 4.27840450785196323*10^18*w^70 + 2.53035558635085093*10^19*w^71 - 1.66313502124873418*10^19*w^72 + 9.84016168531587272*10^19*w^73 - 6.47020933276058747*10^19*w^74 + 3.82964514775182187*10^20*w^75 - 2.51904328744824602*10^20*w^76 + 1.49153185536869833*10^21*w^77 - 9.81436489017443135*10^20*w^78 + 5.81309883671344786*10^21*w^79 - 3.82632771432514843*10^21*w^80 + 2.26709014461252541*10^22*w^81 - 1.49272852726806346*10^22*w^82 + 8.84711443180719253*10^22*w^83 - 5.82699436864194085*10^22*w^84 + 3.45456336264081136*10^23*w^85 - 2.27594008122355437*10^23*w^86 + 1.34968107731418235*10^24*w^87 - 8.89442252063194403*10^23*w^88 + 5.27599396828329447*10^24*w^89 - 3.47779872147723625*10^24*w^90 + 2.06348815043247731*10^25*w^91 - 1.36053796588127542*10^25*w^92 + 8.07447597406983235*10^25*w^93 - 5.32508897564941561*10^25*w^94 + 3.16105572000884878*10^26*w^95 - 2.08518269028565826*10^26*w^96 + 1.23807437895323544*10^27*w^97 - 8.16871998712121678*10^26*w^98 + 4.85120895120144023*10^27*w^99 - 3.20146452608659976*10^27*w^100 + 1.90166606694903901*10^28*w^101 - 1.25522265316716833*10^28*w^102 + 7.45748502681607607*10^28*w^103 - 4.92337902803573259*10^28*w^104 + 2.92561802882076799*10^29*w^105 - 1.93183328046391999*10^29*w^106 + 1.14816310706920003*10^30*w^107 - 7.58287151499206406*10^29*w^108 + 4.50758858721299235*10^30*w^109 - 2.97748504619263579*10^30*w^110 + 1.77024750321978378*10^31*w^111 - 1.16953115117160281*10^31*w^112 + 6.95452341731524389*10^31*w^113 - 4.59531285255666919*10^31*w^114 + 2.73299811561202162*10^32*w^115 - 1.80615286972627095*10^32*w^116 + 1.07434815712827649*10^33*w^117 - 7.101095645220045*10^32*w^118 + 4.22454491226621614*10^33*w^119 - 2.79269299961873215*10^33*w^120 + 1.66165038711913923*10^34*w^121 - 1.09861057028671326*10^34*w^122 + 6.53762610303405509*10^34*w^123 - 4.32297841040572851*10^34*w^124 + 2.57286667671929082*10^35*w^125 - 1.70152073193153594*10^35*w^126 + 1.01280893461507669*10^36*w^127 - 6.69888712161445698*10^35*w^128 + 3.98792739112617866*10^36*w^129 - 2.63800633009621766*10^36*w^130 + 1.57062693767875023*10^37*w^131 - 1.03909067754412445*10^37*w^132 + 6.187307228408042*10^37*w^133 - 4.09385389420939083*10^37*w^134 + 2.43797959792311467*10^38*w^135 - 1.61327900032753969*10^38*w^136 + 9.60849220334095178*10^38*w^137 - 6.35889981492495407*10^38*w^138 + 3.78768958417778103*10^39*w^139 - 2.50695812515831766*10^39*w^140 + 1.49342966850714031*10^40*w^141 - 9.88557932907701793*10^39*w^142 + 5.889573386012774*10^40*w^143 - 3.89892234373762606*10^40*w^144 + 2.323106324033091*10^41*w^145 - 1.53805558113914591*10^41*w^146 + 9.16511977195065722*10^41*w^147 - 6.068510818556093*10^41*w^148 + 3.616502166149878*10^42*w^149 - 2.39481876366202728*10^42*w^150 + 1.42731112875612682*10^43*w^151 - 9.45238603502631325*10^42*w^152 + 5.63411633012091681*10^43*w^153 - 3.73152592248824097*10^43*w^154 + 2.22437591070682172*10^44*w^155 - 1.47334926652962891*10^44*w^156 + 8.78342364740680303*10^44*w^157 - 5.81831581317327365*10^44*w^158 + 3.46889284188022265*10^45*w^159 - 2.2980494495214948*10^45*w^160 + 1.37021130887697449*10^46*w^161 - 9.07800013928531519*10^45*w^162 + 5.413175290498943*10^46*w^163 - 3.5866420789662327*10^46*w^164 + 2.13886240733758464*10^47*w^165 - 1.4172657664390185*10^47*w^166 + 8.45236439575585879*10^47*w^167 - 5.60116519642595037*10^47*w^168 + 3.34069353461684474*10^48*w^169 - 2.21394981923964229*10^48*w^170 + 1.32055540862952133*10^49*w^171 - 8.75221555072470672*10^48*w^172 + 5.22079627583038777*10^49*w^173 - 3.4604108267367564*10^49*w^174 + 2.06431325436621074*10^50*w^175 - 1.3683442706880763*10^50*w^176 + 8.16341450340182927*10^50*w^177 - 5.41152704316550546*10^50*w^178 + 3.22867396877814857*10^51*w^179 - 2.14042370330051581*10^51*w^180 + 1.27711903464239634*10^52*w^181 - 8.46708464275720035*10^51*w^182 + 5.05233562970005927*10^52*w^183 - 3.34981705659887316*10^52*w^184 + 1.998966270407256*10^53*w^185 - 1.32544027611121757*10^53*w^186 + 7.90988304023740756*10^53*w^187 - 5.24505451643873194*10^53*w^188 + 3.13029222437796023*10^54*w^189 - 2.07581926789628126*10^54*w^190 + 1.23893597785617608*10^55*w^191 - 8.216326969975713*10^54*w^192 + 4.90411876350639953*10^55*w^193 - 3.25247163587207202*10^55*w^194 + 1.94142325494621932*10^56*w^195 - 1.28764447548958842*10^56*w^196 + 7.68644710744733732*10^56*w^197 - 5.09828506234251128*10^56*w^198 + 3.04352089855954973*10^57*w^199 - 2.01881736620921127*10^57*w^200 + ALARM*w^201 + 0.125*Log[MH2/muf2] + 0.5*w^2*Log[MH2/muf2], ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {-65.3348307677797662 - 36.9059790199506734*w + 372.051200321499303*w^2 - 879.601581319916691*w^3 + 1643.07233167177365*w^4 - 3109.40237436262612*w^5 + 5873.47788525756941*w^6 - 10935.1721911178681*w^7 + 21033.5409108227873*w^8 - 39058.6003710850698*w^9 + 76289.0713096918759*w^10 - 141521.472625411063*w^11 + 279953.369061798526*w^12 - 518742.653738909564*w^13 + 1.03725200287812174*10^6*w^14 - 1.91913326004433925*10^6*w^15 + 3.87332405924708996*10^6*w^16 - 7.15350932095697794*10^6*w^17 + 1.45572294294054326*10^7*w^18 - 2.68298101976198379*10^7*w^19 + 5.50049045015506988*10^7*w^20 - 1.01148611657637337*10^8*w^21 + 2.08779694932341641*10^8*w^22 - 3.83004526091285245*10^8*w^23 + 7.95522948974398873*10^8*w^24 - 1.45572481609891468*10^9*w^25 + 3.04134555447118727*10^9*w^26 - 5.55097539378805906*10^9*w^27 + 1.16611633935702441*10^10*w^28 - 2.12274401035372332*10^10*w^29 + 4.482587911529833*10^10*w^30 - 8.13802409004884539*10^10*w^31 + 1.72703130801484855*10^11*w^32 - 3.12688760351065992*10^11*w^33 + 6.66730127214129212*10^11*w^34 - 1.20385888811622353*10^12*w^35 + 2.57862792625796767*10^12*w^36 - 4.64325229669835076*10^12*w^37 + 9.98939933510792401*10^12*w^38 - 1.79381699620335277*10^13*w^39 + 3.87557542467232277*10^13*w^40 - 6.940312830463445*10^13*w^41 + 1.50564281592580617*10^14*w^42 - 2.68886683701048667*10^14*w^43 + 5.856616342398962*10^14*w^44 - 1.04303799527264915*10^15*w^45 + 2.28069318282844876*10^15*w^46 - 4.05068667905670268*10^15*w^47 + 8.89085619692577112*10^15*w^48 - 1.57476921587541975*10^16*w^49 + 3.46930650738858135*10^16*w^50 - 6.12817545827931761*10^16*w^51 + 1.35498218185778121*10^17*w^52 - 2.38693919296093707*10^17*w^53 + 5.29650030550053367*10^17*w^54 - 9.30508619607737749*10^17*w^55 + 2.07197434018469448*10^18*w^56 - 3.63031251929914223*10^18*w^57 + 8.11143248015995431*10^18*w^58 - 1.41739282089595821*10^19*w^59 + 3.17766799820045672*10^19*w^60 - 5.537823817412098*10^19*w^61 + 1.24565871479354719*10^20*w^62 - 2.16507339852983434*10^20*w^63 + 4.88599078125689864*10^20*w^64 - 8.46981999612405333*10^20*w^65 + 1.91758272476751625*10^21*w^66 - 3.31534477208186107*10^21*w^67 + 7.52990699619333681*10^21*w^68 - 1.29844131244699937*10^22*w^69 + 2.95832875204268529*10^22*w^70 - 5.08794401997342591*10^22*w^71 + 1.16282100941422561*10^23*w^72 - 1.99469712332273635*10^23*w^73 + 4.57275698036585155*10^23*w^74 - 7.82375780914285286*10^23*w^75 + 1.79900433090839086*10^24*w^76 - 3.07006523888739869*10^24*w^77 + 7.08053197409611163*10^24*w^78 - 1.20521430895972557*10^25*w^79 + 2.78785756239587482*10^25*w^80 - 4.73322098648682009*10^25*w^81 + 1.0980909464264777*10^26*w^82 - 1.85958942731438622*10^26*w^83 + 4.32674847736384174*10^26*w^84 - 7.30865802199176433*10^26*w^85 + 1.70542909022428289*10^27*w^86 - 2.87350196202230145*10^27*w^87 + 6.72431247484391608*10^27*w^88 - 1.13013958912221463*10^28*w^89 + 2.65215101493603997*10^28*w^90 - 4.44624385768674438*10^28*w^91 + 1.04635505195798074*10^29*w^92 - 1.7498036243635394*10^29*w^93 + 4.12938175693094175*10^29*w^94 - 6.88834330140033299*10^29*w^95 + 1.63008825533325276*10^30*w^96 - 2.71246790767686584*10^30*w^97 + 6.43654208324145483*10^30*w^98 - 1.06840029458672178*10^31*w^99 + 2.54217286459944715*10^31*w^100 - 4.20938297492292512*10^31*w^101 + 1.00430199902965236*10^32*w^102 - 1.6588750303484762*10^32*w^103 + 3.96850017401889744*10^32*w^104 - 6.53906510637203373*10^32*w^105 + 1.56851100421818147*10^33*w^106 - 2.5782237464553953*10^33*w^107 + 6.20075094634760618*10^33*w^108 - 1.01677507147555989*10^34*w^109 + 2.4518461060424424*10^34*w^110 - 4.01074544297580697*10^34*w^111 + 9.69686055828884285*10^34*w^112 - 1.58240623331168045*10^35*w^113 + 3.835792463137205*10^35*w^114 - 6.24454021148979928*10^35*w^115 + 1.51761704638766774*10^36*w^116 - 2.46473148879865931*10^36*w^117 + 6.00550745856846501*10^36*w^118 - 9.73021952280163481*10^36*w^119 + 2.37692267569855313*10^37*w^120 - 3.8419958116970696*10^37*w^121 + 9.40926624203318983*10^37*w^122 - 1.51729431309938565*10^38*w^123 + 3.72537048212151768*10^38*w^124 - 5.99320392364304409*10^38*w^125 + 1.47521033181421353*10^39*w^126 - 2.36767593553157806*10^39*w^127 + 5.84261197408866466*10^39*w^128 - 9.35528981487014767*10^39*w^129 + 2.31433765014395137*10^40*w^130 - 3.697106071820293*10^40*w^131 + 9.16876873033162612*10^40*w^132 - 1.46128270667476444*10^41*w^133 + 3.63293867802588069*10^41*w^134 - 5.77660036731091505*10^41*w^135 + 1.43968034955740302*10^42*w^136 - 2.28388538119308867*10^42*w^137 + 5.706020565690121*10^42*w^138 - 9.031053652401466*10^42*w^139 + 2.26182078643320452*10^43*w^140 - 3.57160139116096121*10^43*w^141 + 8.96683289096203783*10^43*w^142 - 1.41268834885643201*10^44*w^143 + 3.55528545552578887*10^44*w^144 - 5.588393803288067*10^44*w^145 + 1.40981763710220185*10^45*w^146 - 2.210972814210514*10^45*w^147 + 5.59117481748358024*10^45*w^148 - 8.74851063474213894*10^45*w^149 + 2.21765269294031749*10^46*w^150 - 3.46208544711887876*10^46*w^151 + 8.79696842280698919*10^46*w^152 - 1.370228655279376*10^47*w^153 + 3.48995907501624678*10^47*w^154 - 5.42373711543880323*10^47*w^155 + 1.38469537746952592*10^48*w^156 - 2.14710510844218892*10^48*w^157 + 5.4945687059075446*10^48*w^158 - 8.50072324491257*10^48*w^159 + 2.18050619428019959*10^49*w^160 - 3.36593093616933732*10^49*w^161 + 8.65414812527118642*10^49*w^162 - 1.33290798452617903*10^50*w^163 + 3.43505407309629434*10^50*w^164 - 5.27885480326932956*10^50*w^165 + 1.36359089420551522*10^51*w^166 - 2.09084968800402478*10^51*w^167 + 5.41345971742814864*10^51*w^168 - 8.28225240586441214*10^51*w^169 + 2.14933991294570122*10^52*w^170 - 3.28107157213501984*10^52*w^171 + 8.53441546016281275*10^52*w^172 - 1.29994090768056068*10^53*w^173 + 3.3890663946578357*10^53*w^174 - 5.15075964013443361*10^53*w^175 + 1.34593212011000353*10^54*w^176 - 2.04106979420376557*10^54*w^177 + 5.34567084830601609*10^54*w^178 - 8.088769976765655*10^54*w^179 + 2.12332496398340472*10^55*w^180 - 3.20585857826832314*10^55*w^181 + 8.43461290380046118*10^55*w^182 - 1.27069901302471829*10^56*w^183 + 3.35079263758310863*10^56*w^184 - 5.03705531374008632*10^56*w^185 + 1.33126019389818125*10^57*w^186 - 1.99685119964825975*10^57*w^187 + 5.28945163358691457*10^57*w^188 - 7.91678638819613772*10^57*w^189 + 2.10179327763461877*10^58*w^190 - 3.13895937992928923*10^58*w^191 + 8.35218962461765693*10^58*w^192 - 1.24467319389279201*10^59*w^193 + 3.31925842119029285*10^59*w^194 - 4.93579593017082558*10^59*w^195 + 1.31920275992904311*10^60*w^196 - 1.95744982641684024*10^60*w^197 + 5.24337854789518298*10^60*w^198 - 7.76345519750784055*10^60*w^199 + 2.0842004186524413*10^61*w^200 + ALARM*w^201 - 14.7793691396367592*Log[MH2/muf2] + 114.356722546738514*w*Log[MH2/muf2] - 244.420058435074628*w^2*Log[MH2/muf2] + 378.502533915528603*w^3*Log[MH2/muf2] - 600.037472233518953*w^4*Log[MH2/muf2] + 1049.9425110600284*w^5*Log[MH2/muf2] - 1767.33802876575483*w^6*Log[MH2/muf2] + 3267.95266226829944*w^7*Log[MH2/muf2] - 5652.62394300629012*w^8*Log[MH2/muf2] + 10802.5992985534683*w^9*Log[MH2/muf2] - 18945.568553952617*w^10*Log[MH2/muf2] + 37046.5484925246319*w^11*Log[MH2/muf2] - 65451.3688110409591*w^12*Log[MH2/muf2] + 130240.604093762617*w^13*Log[MH2/muf2] - 230969.482066394274*w^14*Log[MH2/muf2] + 466144.453099745327*w^15*Log[MH2/muf2] - 827990.774453648231*w^16*Log[MH2/muf2] + 1.69111552923787786*10^6*w^17*Log[MH2/muf2] - 3.00446887100611175*10^6*w^18*Log[MH2/muf2] + 6.20053581433269869*10^6*w^19*Log[MH2/muf2] - 1.10078190164437974*10^7*w^20*Log[MH2/muf2] + 2.29292039841942022*10^7*w^21*Log[MH2/muf2] - 4.06488881695378609*10^7*w^22*Log[MH2/muf2] + 8.53874999656505431*10^7*w^23*Log[MH2/muf2] - 1.510884349429047*10^8*w^24*Log[MH2/muf2] + 3.19851748553290707*10^8*w^25*Log[MH2/muf2] - 5.64685332250400338*10^8*w^26*Log[MH2/muf2] + 1.20411644158987141*10^9*w^27*Log[MH2/muf2] - 2.12045265653734563*10^9*w^28*Log[MH2/muf2] + 4.55250761610909424*10^9*w^29*Log[MH2/muf2] - 7.99506069354048521*10^9*w^30*Log[MH2/muf2] + 1.72763512951836089*10^10*w^31*Log[MH2/muf2] - 3.02526054933996615*10^10*w^32*Log[MH2/muf2] + 6.57770101443139955*10^10*w^33*Log[MH2/muf2] - 1.14833404927816343*10^11*w^34*Log[MH2/muf2] + 2.511614950028706*10^11*w^35*Log[MH2/muf2] - 4.37104864867228774*10^11*w^36*Log[MH2/muf2] + 9.615055379958909*10^11*w^37*Log[MH2/muf2] - 1.66796443742606833*10^12*w^38*Log[MH2/muf2] + 3.68939029807747366*10^12*w^39*Log[MH2/muf2] - 6.37915101025679058*10^12*w^40*Log[MH2/muf2] + 1.41860953223217382*10^13*w^41*Log[MH2/muf2] - 2.44467307009321655*10^13*w^42*Log[MH2/muf2] + 5.46502142748454436*10^13*w^43*Log[MH2/muf2] - 9.38599129670939473*10^13*w^44*Log[MH2/muf2] + 2.10895949045969922*10^14*w^45*Log[MH2/muf2] - 3.60970029708784324*10^14*w^46*Log[MH2/muf2] + 8.15132222458169265*10^14*w^47*Log[MH2/muf2] - 1.39037752630125497*10^15*w^48*Log[MH2/muf2] + 3.15511576798187465*10^15*w^49*Log[MH2/muf2] - 5.36304256222572464*10^15*w^50*Log[MH2/muf2] + 1.22287070875239785*10^16*w^51*Log[MH2/muf2] - 2.07137719195845006*10^16*w^52*Log[MH2/muf2] + 4.74547846066655663*10^16*w^53*Log[MH2/muf2] - 8.01003476543479644*10^16*w^54*Log[MH2/muf2] + 1.84363398702879339*10^17*w^55*Log[MH2/muf2] - 3.10098189687916449*10^17*w^56*Log[MH2/muf2] + 7.17017534575190639*10^17*w^57*Log[MH2/muf2] - 1.20176606448267791*10^18*w^58*Log[MH2/muf2] + 2.79134755677524708*10^18*w^59*Log[MH2/muf2] - 4.66193435467616958*10^18*w^60*Log[MH2/muf2] + 1.08767440039017296*10^19*w^61*Log[MH2/muf2] - 1.81013290352054027*10^19*w^62*Log[MH2/muf2] + 4.24188836771421554*10^19*w^63*Log[MH2/muf2] - 7.0344154655034155*10^19*w^64*Log[MH2/muf2] + 1.65566223775567438*10^20*w^65*Log[MH2/muf2] - 2.73587482032077491*10^20*w^66*Log[MH2/muf2] + 6.46718606037486376*10^20*w^67*Log[MH2/muf2] - 1.06486484697907435*10^21*w^68*Log[MH2/muf2] + 2.52796369388555407*10^21*w^69*Log[MH2/muf2] - 4.14766803276763398*10^21*w^70*Log[MH2/muf2] + 9.88827562662515658*10^21*w^71*Log[MH2/muf2] - 1.61661817834286517*10^22*w^72*Log[MH2/muf2] + 3.87033350007583122*10^22*w^73*Log[MH2/muf2] - 6.30505723324086349*10^22*w^74*Log[MH2/muf2] + 1.51579141912787238*10^23*w^75*Log[MH2/muf2] - 2.46056081244809035*10^23*w^76*Log[MH2/muf2] + 5.93991217907941614*10^23*w^77*Log[MH2/muf2] - 9.60791557107159516*10^23*w^78*Log[MH2/muf2] + 2.32893552684344735*10^24*w^79*Log[MH2/muf2] - 3.75371917495362396*10^24*w^80*Log[MH2/muf2] + 9.136083205469537*10^24*w^81*Log[MH2/muf2] - 1.46730479686612255*10^25*w^82*Log[MH2/muf2] + 3.58572426096914882*10^25*w^83*Log[MH2/muf2] - 5.73844349996504711*10^25*w^84*Log[MH2/muf2] + 1.40798455021498553*10^26*w^85*Log[MH2/muf2] - 2.24529340694632316*10^26*w^86*Log[MH2/muf2] + 5.53112706905119393*10^26*w^87*Log[MH2/muf2] - 8.78917263170782886*10^26*w^88*Log[MH2/muf2] + 2.17377882764571268*10^27*w^89*Log[MH2/muf2] - 3.441993882838827*10^27*w^90*Log[MH2/muf2] + 8.54662894661269608*10^27*w^91*Log[MH2/muf2] - 1.34850098576280776*10^28*w^92*Log[MH2/muf2] + 3.36158776025565939*10^28*w^93*Log[MH2/muf2] - 5.28523014248697515*10^28*w^94*Log[MH2/muf2] + 1.32268669537937264*10^29*w^95*Log[MH2/muf2] - 2.07224384939411767*10^29*w^96*Log[MH2/muf2] + 5.20625822960601554*10^29*w^97*Log[MH2/muf2] - 8.12784536695439539*10^29*w^98*Log[MH2/muf2] + 2.04995479652298636*10^30*w^99*Log[MH2/muf2] - 3.18904993451718419*10^30*w^100*Log[MH2/muf2] + 8.07433509792313556*10^30*w^101*Log[MH2/muf2] - 1.25167790571459862*10^31*w^102*Log[MH2/muf2] + 3.18132144403345034*10^31*w^103*Log[MH2/muf2] - 4.914322342741629*10^31*w^104*Log[MH2/muf2] + 1.25383777144775634*10^32*w^105*Log[MH2/muf2] - 1.93005285079804126*10^32*w^106*Log[MH2/muf2] + 4.94314291311246993*10^32*w^107*Log[MH2/muf2] - 7.58235800577314836*10^32*w^108*Log[MH2/muf2] + 1.94934312877729505*10^33*w^109*Log[MH2/muf2] - 2.97964262149950791*10^33*w^110*Log[MH2/muf2] + 7.68939662507139383*10^33*w^111*Log[MH2/muf2] - 1.17123600080646035*10^34*w^112*Log[MH2/muf2] + 3.03396702596827062*10^34*w^113*Log[MH2/muf2] - 4.60511798234927808*10^34*w^114*Log[MH2/muf2] + 1.19740224826636527*10^35*w^115*Log[MH2/muf2] - 1.81112827165528495*10^35*w^116*Log[MH2/muf2] + 4.72689660740554226*10^35*w^117*Log[MH2/muf2] - 7.12468962123534654*10^35*w^118*Log[MH2/muf2] + 1.86644566232844111*10^36*w^119*Log[MH2/muf2] - 2.8034147876513966*10^36*w^120*Log[MH2/muf2] + 7.37147479621001327*10^36*w^121*Log[MH2/muf2] - 1.10334161189680025*10^37*w^122*Log[MH2/muf2] + 2.91199043768221526*10^37*w^123*Log[MH2/muf2] - 4.34340758459405693*10^37*w^124*Log[MH2/muf2] + 1.15058557559987747*10^38*w^125*Log[MH2/muf2] - 1.71019645014552615*10^38*w^126*Log[MH2/muf2] + 4.54714045506679107*10^38*w^127*Log[MH2/muf2] - 6.735242956631758*10^38*w^128*Log[MH2/muf2] + 1.79740297590521547*10^39*w^129*Log[MH2/muf2] - 2.65307509145535832*10^39*w^130*Log[MH2/muf2] + 7.10620113620828749*10^39*w^131*Log[MH2/muf2] - 1.04527873661119827*10^40*w^132*Log[MH2/muf2] + 2.81003621800405791*10^40*w^133*Log[MH2/muf2] - 4.11906263474532942*10^40*w^134*Log[MH2/muf2] + 1.11138944027696396*10^41*w^135*Log[MH2/muf2] - 1.62347611727125199*10^41*w^136*Log[MH2/muf2] + 4.39641006540403615*10^41*w^137*Log[MH2/muf2] - 6.39988646522845208*10^41*w^138*Log[MH2/muf2] + 1.73942397991761671*10^42*w^139*Log[MH2/muf2] - 2.52333680384737549*10^42*w^140*Log[MH2/muf2] + 6.88312875512288759*10^42*w^141*Log[MH2/muf2] - 9.95067602427861518*10^42*w^142*Log[MH2/muf2] + 2.72419037410880862*10^43*w^143*Log[MH2/muf2] - 3.92466216141196779*10^43*w^144*Log[MH2/muf2] + 1.07834606761454738*10^44*w^145*Log[MH2/muf2] - 1.54818300884963155*10^44*w^146*Log[MH2/muf2] + 4.26919619017937181*10^44*w^147*Log[MH2/muf2] - 6.10816447529272997*10^44*w^148*Log[MH2/muf2] + 1.69043897782012462*10^45*w^149*Log[MH2/muf2] - 2.41027009792512416*10^45*w^150*Log[MH2/muf2] + 6.69447566162675802*10^45*w^151*Log[MH2/muf2] - 9.51229905906491352*10^45*w^152*Log[MH2/muf2] + 2.65152448570009128*10^46*w^153*Log[MH2/muf2] - 3.75464056904357093*10^46*w^154*Log[MH2/muf2] + 1.05035258838475805*10^47*w^155*Log[MH2/muf2] - 1.48222008221605923*10^47*w^156*Log[MH2/muf2] + 4.16134209401482959*10^47*w^157*Log[MH2/muf2] - 5.85216946167837224*10^47*w^158*Log[MH2/muf2] + 1.64888010443501208*10^48*w^159*Log[MH2/muf2] - 2.31089095090743685*10^48*w^160*Log[MH2/muf2] + 6.534323737114015*10^48*w^161*Log[MH2/muf2] - 9.12638753565079202*10^48*w^162*Log[MH2/muf2] + 2.58980308587329859*10^49*w^163*Log[MH2/muf2] - 3.60473918657533599*10^49*w^164*Log[MH2/muf2] + 1.02656400818655609*10^50*w^165*Log[MH2/muf2] - 1.4239768122737226*10^50*w^166*Log[MH2/muf2] + 4.06965159019558618*10^50*w^167*Log[MH2/muf2] - 5.62580668591128037*10^50*w^168*Log[MH2/muf2] + 1.61353761091705407*10^51*w^169*Log[MH2/muf2] - 2.22289139812270098*10^51*w^170*Log[MH2/muf2] + 6.39809118928044765*10^51*w^171*Log[MH2/muf2] - 8.78419599982758894*10^51*w^172*Log[MH2/muf2] + 2.53728979244127537*10^52*w^173*Log[MH2/muf2] - 3.47164206664279563*10^52*w^174*Log[MH2/muf2] + 1.0063218844613165*10^53*w^175*Log[MH2/muf2] - 1.37219514840531841*10^53*w^176*Log[MH2/muf2] + 3.99162636898210273*10^53*w^177*Log[MH2/muf2] - 5.42430033543402713*10^53*w^178*Log[MH2/muf2] + 1.58346302661521154*10^54*w^179*Log[MH2/muf2] - 2.14445739151026325*10^54*w^180*Log[MH2/muf2] + 6.28217518299592616*10^54*w^181*Log[MH2/muf2] - 8.47883004992132347*10^54*w^182*Log[MH2/muf2] + 2.49261529588673187*10^55*w^183*Log[MH2/muf2] - 3.35272749837816183*10^55*w^184*Log[MH2/muf2] + 9.89105514673885912*10^55*w^185*Log[MH2/muf2] - 1.32587760238566655*10^56*w^186*Log[MH2/muf2] + 3.92528534647787315*10^56*w^187*Log[MH2/muf2] - 5.24385323985375621*10^56*w^188*Log[MH2/muf2] + 1.55790223991812624*10^57*w^189*Log[MH2/muf2] - 2.07414270407376845*10^57*w^190*Log[MH2/muf2] + 6.183703730207344*10^57*w^191*Log[MH2/muf2] - 8.20477866779228058*10^57*w^192*Log[MH2/muf2] + 2.45468529040815242*10^58*w^193*Log[MH2/muf2] - 3.24589440792968918*10^58*w^194*Log[MH2/muf2] + 9.74497742490501036*10^58*w^195*Log[MH2/muf2] - 1.28422275423401273*10^59*w^196*Log[MH2/muf2] + 3.86903756655425379*10^59*w^197*Log[MH2/muf2] - 5.08140707291201239*10^59*w^198*Log[MH2/muf2] + 1.5362482181175054*10^60*w^199*Log[MH2/muf2] - 2.01077969883003292*10^60*w^200*Log[MH2/muf2] + 7.00666926778178774*Log[MH2/muf2]^2 - 17.4653972238303029*w*Log[MH2/muf2]^2 + 21.8272975803717777*w^2*Log[MH2/muf2]^2 - 15.8027433088917035*w^3*Log[MH2/muf2]^2 + 40.4203014325982219*w^4*Log[MH2/muf2]^2 - 30.4109732355668141*w^5*Log[MH2/muf2]^2 + 114.096020545207702*w^6*Log[MH2/muf2]^2 - 68.4290781274524416*w^7*Log[MH2/muf2]^2 + 367.038050434799063*w^8*Log[MH2/muf2]^2 - 158.527599987763911*w^9*Log[MH2/muf2]^2 + 1259.35643454342906*w^10*Log[MH2/muf2]^2 - 345.442386483042177*w^11*Log[MH2/muf2]^2 + 4488.64908273039412*w^12*Log[MH2/muf2]^2 - 590.629426792049567*w^13*Log[MH2/muf2]^2 + 16400.8078971331427*w^14*Log[MH2/muf2]^2 - 58.9553140058051041*w^15*Log[MH2/muf2]^2 + 60970.6005751015573*w^16*Log[MH2/muf2]^2 + 6771.36006984045839*w^17*Log[MH2/muf2]^2 + 229534.206512461422*w^18*Log[MH2/muf2]^2 + 49118.0157485358579*w^19*Log[MH2/muf2]^2 + 872378.104435351936*w^20*Log[MH2/muf2]^2 + 267569.467542551489*w^21*Log[MH2/muf2]^2 + 3.34015384798368009*10^6*w^22*Log[MH2/muf2]^2 + 1.30454470849130515*10^6*w^23*Log[MH2/muf2]^2 + 1.28638153149746434*10^7*w^24*Log[MH2/muf2]^2 + 6.00346109977696118*10^6*w^25*Log[MH2/muf2]^2 + 4.97767291663720036*10^7*w^26*Log[MH2/muf2]^2 + 2.66842843323525424*10^7*w^27*Log[MH2/muf2]^2 + 1.93360373078522881*10^8*w^28*Log[MH2/muf2]^2 + 1.15929801248983147*10^8*w^29*Log[MH2/muf2]^2 + 7.53544868466602216*10^8*w^30*Log[MH2/muf2]^2 + 4.95697766943531035*10^8*w^31*Log[MH2/muf2]^2 + 2.944615508674467*10^9*w^32*Log[MH2/muf2]^2 + 2.09505464150367774*10^9*w^33*Log[MH2/muf2]^2 + 1.15331692517488339*10^10*w^34*Log[MH2/muf2]^2 + 8.77749666096705797*10^9*w^35*Log[MH2/muf2]^2 + 4.52612315493157648*10^10*w^36*Log[MH2/muf2]^2 + 3.65258591633839336*10^10*w^37*Log[MH2/muf2]^2 + 1.77928300587717706*10^11*w^38*Log[MH2/muf2]^2 + 1.51181421651942962*10^11*w^39*Log[MH2/muf2]^2 + 7.00500492359707658*10^11*w^40*Log[MH2/muf2]^2 + 6.23040927943696906*10^11*w^41*Log[MH2/muf2]^2 + 2.76144576535385022*10^12*w^42*Log[MH2/muf2]^2 + 2.55856034575395008*10^12*w^43*Log[MH2/muf2]^2 + 1.08983816430395747*10^13*w^44*Log[MH2/muf2]^2 + 1.04760567841420028*10^13*w^45*Log[MH2/muf2]^2 + 4.30554410418336615*10^13*w^46*Log[MH2/muf2]^2 + 4.27886227460519443*10^13*w^47*Log[MH2/muf2]^2 + 1.70249617446838272*10^14*w^48*Log[MH2/muf2]^2 + 1.74401453886228163*10^14*w^49*Log[MH2/muf2]^2 + 6.73743770376754202*10^14*w^50*Log[MH2/muf2]^2 + 7.09568783642727285*10^14*w^51*Log[MH2/muf2]^2 + 2.66819797687982728*10^15*w^52*Log[MH2/muf2]^2 + 2.88249429081999451*10^15*w^53*Log[MH2/muf2]^2 + 1.05736497375158179*10^16*w^54*Log[MH2/muf2]^2 + 1.16939170643920482*10^16*w^55*Log[MH2/muf2]^2 + 4.192646730691321*10^16*w^56*Log[MH2/muf2]^2 + 4.73851577127209465*10^16*w^57*Log[MH2/muf2]^2 + 1.66335277904470885*10^17*w^58*Log[MH2/muf2]^2 + 1.91812429027323339*10^17*w^59*Log[MH2/muf2]^2 + 6.60225560404368638*10^17*w^60*Log[MH2/muf2]^2 + 7.75737977882946554*10^17*w^61*Log[MH2/muf2]^2 + 2.62176478788626624*10^18*w^62*Log[MH2/muf2]^2 + 3.13473852592977745*10^18*w^63*Log[MH2/muf2]^2 + 1.04153098293861406*10^19*w^64*Log[MH2/muf2]^2 + 1.26582385743032082*10^19*w^65*Log[MH2/muf2]^2 + 4.13916924950118016*10^19*w^66*Log[MH2/muf2]^2 + 5.1081473551332745*10^19*w^67*Log[MH2/muf2]^2 + 1.64552205536734407*10^20*w^68*Log[MH2/muf2]^2 + 2.06015495937513879*10^20*w^69*Log[MH2/muf2]^2 + 6.543831735466991*10^20*w^70*Log[MH2/muf2]^2 + 8.30437960053402895*10^20*w^71*Log[MH2/muf2]^2 + 2.603082763589055*10^21*w^72*Log[MH2/muf2]^2 + 3.34585229010193818*10^21*w^73*Log[MH2/muf2]^2 + 1.0357664629485449*10^22*w^74*Log[MH2/muf2]^2 + 1.34746481102057715*10^22*w^75*Log[MH2/muf2]^2 + 4.12235337046685314*10^22*w^76*Log[MH2/muf2]^2 + 5.42445125540318172*10^22*w^77*Log[MH2/muf2]^2 + 1.64108238160603971*10^23*w^78*Log[MH2/muf2]^2 + 2.18291393735964759*10^23*w^79*Log[MH2/muf2]^2 + 6.534469609371954*10^23*w^80*Log[MH2/muf2]^2 + 8.781585220768955*10^23*w^81*Log[MH2/muf2]^2 + 2.60242800951891289*10^24*w^82*Log[MH2/muf2]^2 + 3.53163975612966235*10^24*w^83*Log[MH2/muf2]^2 + 1.0366441907428663*10^25*w^84*Log[MH2/muf2]^2 + 1.41989910008175777*10^25*w^85*Log[MH2/muf2]^2 + 4.13007570557636201*10^25*w^86*Log[MH2/muf2]^2 + 5.70723232161938865*10^25*w^87*Log[MH2/muf2]^2 + 1.645730594502783*10^26*w^88*Log[MH2/muf2]^2 + 2.29344872623572087*10^26*w^89*Log[MH2/muf2]^2 + 6.55884618081398759*10^26*w^90*Log[MH2/muf2]^2 + 9.21415575361533*10^26*w^91*Log[MH2/muf2]^2 + 2.61432766278048751*10^27*w^92*Log[MH2/muf2]^2 + 3.70110992591973294*10^27*w^93*Log[MH2/muf2]^2 + 1.04220386971086076*10^28*w^94*Log[MH2/muf2]^2 + 1.48636199319691559*10^28*w^95*Log[MH2/muf2]^2 + 4.15529584153550697*10^28*w^96*Log[MH2/muf2]^2 + 5.96814074804789458*10^28*w^97*Log[MH2/muf2]^2 + 1.65693168004462789*10^29*w^98*Log[MH2/muf2]^2 + 2.3959654987464353*10^29*w^99*Log[MH2/muf2]^2 + 6.60781168688828303*10^29*w^100*Log[MH2/muf2]^2 + 9.61731484528246622*10^29*w^101*Log[MH2/muf2]^2 + 2.6354716910395244*10^30*w^102*Log[MH2/muf2]^2 + 3.85978584417440114*10^30*w^103*Log[MH2/muf2]^2 + 1.05124545629570663*10^31*w^104*Log[MH2/muf2]^2 + 1.54886175581869847*10^31*w^105*Log[MH2/muf2]^2 + 4.19365407391715613*10^31*w^106*Log[MH2/muf2]^2 + 6.21449473211225126*10^31*w^107*Log[MH2/muf2]^2 + 1.67309866964189969*10^32*w^108*Log[MH2/muf2]^2 + 2.4931365744962246*10^32*w^109*Log[MH2/muf2]^2 + 6.67557864563741758*10^32*w^110*Log[MH2/muf2]^2 + 1.00008402150644701*10^33*w^111*Log[MH2/muf2]^2 + 2.66374571773869397*10^33*w^112*Log[MH2/muf2]^2 + 4.01125192178734107*10^33*w^113*Log[MH2/muf2]^2 + 1.06299518380964325*10^34*w^114*Log[MH2/muf2]^2 + 1.60871481731545186*10^34*w^115*Log[MH2/muf2]^2 + 4.24231419210755732*10^34*w^116*Log[MH2/muf2]^2 + 6.45113764234059259*10^34*w^117*Log[MH2/muf2]^2 + 1.69319036044250694*10^35*w^118*Log[MH2/muf2]^2 + 2.586746961769806*10^35*w^119*Log[MH2/muf2]^2 + 6.75831907354274497*10^35*w^120*Log[MH2/muf2]^2 + 1.03713213273642001*10^36*w^121*Log[MH2/muf2]^2 + 2.69774040986127953*10^36*w^122*Log[MH2/muf2]^2 + 4.15794458466622169*10^36*w^123*Log[MH2/muf2]^2 + 1.07693348887402673*10^37*w^124*Log[MH2/muf2]^2 + 1.66682342812438946*10^37*w^125*Log[MH2/muf2]^2 + 4.29935832860894543*10^37*w^126*Log[MH2/muf2]^2 + 6.68141567027984121*10^37*w^127*Log[MH2/muf2]^2 + 1.71649794401245972*10^38*w^128*Log[MH2/muf2]^2 + 2.67803947021478063*10^38*w^129*Log[MH2/muf2]^2 + 6.85341028919429535*10^38*w^130*Log[MH2/muf2]^2 + 1.07333806094808403*10^39*w^131*Log[MH2/muf2]^2 + 2.73648426073678638*10^39*w^132*Log[MH2/muf2]^2 + 4.30158542340365558*10^39*w^133*Log[MH2/muf2]^2 + 1.09270011835304377*10^40*w^134*Log[MH2/muf2]^2 + 1.72382963654756676*10^40*w^135*Log[MH2/muf2]^2 + 4.36344923992033392*10^40*w^136*Log[MH2/muf2]^2 + 6.907726369053249*10^40*w^137*Log[MH2/muf2]^2 + 1.74252456066310509*10^41*w^138*Log[MH2/muf2]^2 + 2.76791053128313979*10^41*w^139*Log[MH2/muf2]^2 + 6.95900447929481931*10^41*w^140*Log[MH2/muf2]^2 + 1.1090373897051319*10^42*w^141*Log[MH2/muf2]^2 + 2.77928946644967588*10^42*w^142*Log[MH2/muf2]^2 + 4.44343222254188764*10^42*w^143*Log[MH2/muf2]^2 + 1.11003883916641882*10^43*w^144*Log[MH2/muf2]^2 + 1.78020542059000781*10^43*w^145*Log[MH2/muf2]^2 + 4.43363159903806926*10^43*w^146*Log[MH2/muf2]^2 + 7.13184284934947866*10^43*w^147*Log[MH2/muf2]^2 + 1.77091376090074537*10^44*w^148*Log[MH2/muf2]^2 + 2.85702700978202141*10^44*w^149*Log[MH2/muf2]^2 + 7.07377071062720098*10^44*w^150*Log[MH2/muf2]^2 + 1.1444812021128036*10^45*w^151*Log[MH2/muf2]^2 + 2.82565873617614462*10^45*w^152*Log[MH2/muf2]^2 + 4.58443136165457855*10^45*w^153*Log[MH2/muf2]^2 + 1.12876372344663414*10^46*w^154*Log[MH2/muf2]^2 + 1.83630786586255463*10^46*w^155*Log[MH2/muf2]^2 + 4.50920983310727405*10^46*w^156*Log[MH2/muf2]^2 + 7.35511385633134265*10^46*w^157*Log[MH2/muf2]^2 + 1.80140517568946536*10^47*w^158*Log[MH2/muf2]^2 + 2.9458988584043822*10^47*w^159*Log[MH2/muf2]^2 + 7.19673383796501708*10^47*w^160*Log[MH2/muf2]^2 + 1.17986250141914912*10^48*w^161*Log[MH2/muf2]^2 + 2.87522667091378773*10^48*w^162*Log[MH2/muf2]^2 + 4.72531402489847763*10^48*w^163*Log[MH2/muf2]^2 + 1.14873778762856452*10^49*w^164*Log[MH2/muf2]^2 + 1.892414246527558*10^49*w^165*Log[MH2/muf2]^2 + 4.589670185249927*10^49*w^166*Log[MH2/muf2]^2 + 7.57859185070012858*10^49*w^167*Log[MH2/muf2]^2 + 1.83380604367682337*10^50*w^168*Log[MH2/muf2]^2 + 3.03492593895633973*10^50*w^169*Log[MH2/muf2]^2 + 7.32717035812038427*10^50*w^170*Log[MH2/muf2]^2 + 1.21533334779855946*10^51*w^171*Log[MH2/muf2]^2 + 2.92772162418660234*10^51*w^172*Log[MH2/muf2]^2 + 4.86665899666652315*10^51*w^173*Log[MH2/muf2]^2 + 1.16985900927249055*10^52*w^174*Log[MH2/muf2]^2 + 1.94874506248084123*10^52*w^175*Log[MH2/muf2]^2 + 4.67462938969440334*10^52*w^176*Log[MH2/muf2]^2 + 7.80311761738694631*10^52*w^177*Log[MH2/muf2]^2 + 1.86797235191210994*10^53*w^178*Log[MH2/muf2]^2 + 3.12442913044989384*10^53*w^179*Log[MH2/muf2]^2 + 7.46453903786214362*10^53*w^180*Log[MH2/muf2]^2 + 1.25101630799736762*10^54*w^181*Log[MH2/muf2]^2 + 2.98294015773773932*10^54*w^182*Log[MH2/muf2]^2 + 5.00893484667404542*10^54*w^183*Log[MH2/muf2]^2 + 1.19205091160779005*10^55*w^184*Log[MH2/muf2]^2 + 2.00547959766619888*10^55*w^185*Log[MH2/muf2]^2 + 4.76379993296540291*10^55*w^186*Log[MH2/muf2]^2 + 8.02937770255867879*10^55*w^187*Log[MH2/muf2]^2 + 1.90379600652316182*10^56*w^188*Log[MH2/muf2]^2 + 3.21467155353378815*10^56*w^189*Log[MH2/muf2]^2 + 7.60843349003093107*10^56*w^190*Log[MH2/muf2]^2 + 1.28701230561325556*10^57*w^191*Log[MH2/muf2]^2 + 3.04072949525933003*10^57*w^192*Log[MH2/muf2]^2 + 5.15252899220376856*10^57*w^193*Log[MH2/muf2]^2 + 1.2152560658742168*10^58*w^194*Log[MH2/muf2]^2 + 2.06276668866308718*10^58*w^195*Log[MH2/muf2]^2 + 4.85696597125826998*10^58*w^196*Log[MH2/muf2]^2 + 8.25794434963977348*10^58*w^197*Log[MH2/muf2]^2 + 1.94119589932385256*10^59*w^198*Log[MH2/muf2]^2 + 3.30587339357767461*10^59*w^199*Log[MH2/muf2]^2 + 7.75854900810042345*10^59*w^200*Log[MH2/muf2]^2, 2.19932408260491283 - 16.5586414289116947*w + 36.0912583976021738*w^2 + 32.20142660661684*w^3 - 143.214520315586606*w^4 + 240.237729204627685*w^5 - 486.3454959503781*w^6 + 958.213183331465648*w^7 - 1675.30074647934112*w^8 + 3669.56682482523943*w^9 - 5888.77035243451089*w^10 + 13986.9770607276651*w^11 - 21004.8947967180724*w^12 + 53427.1325740300609*w^13 - 75741.1559345972937*w^14 + 204805.555919125784*w^15 - 275402.808428880415*w^16 + 787930.621306220903*w^17 - 1.00802880426289027*10^6*w^18 + 3.0413746176412767*10^6*w^19 - 3.70933874520979078*10^6*w^20 + 1.17740640593844456*10^7*w^21 - 1.37096383901046536*10^7*w^22 + 4.56986706544877146*10^7*w^23 - 5.08559285369895143*10^7*w^24 + 1.7777276317610508*10^8*w^25 - 1.89229739421245172*10^8*w^26 + 6.92937408217651395*10^8*w^27 - 7.05933221617761296*10^8*w^28 + 2.70576296170418757*10^9*w^29 - 2.63933383048947846*10^9*w^30 + 1.05819830240531047*10^10*w^31 - 9.88641343305898222*10^9*w^32 + 4.14431737433631763*10^10*w^33 - 3.70915685959300415*10^10*w^34 + 1.62511847432621328*10^11*w^35 - 1.39347199357210167*10^11*w^36 + 6.37983154229876*10^11*w^37 - 5.24101519767770484*10^11*w^38 + 2.50714159804609119*10^12*w^39 - 1.97307889658245376*10^12*w^40 + 9.86173500277569669*10^12*w^41 - 7.43380516831919686*10^12*w^42 + 3.88237105192397099*10^13*w^43 - 2.80251431382515301*10^13*w^44 + 1.52960300828874896*10^14*w^45 - 1.05704077515046359*10^14*w^46 + 6.03074242732670962*10^14*w^47 - 3.98826555769024475*10^14*w^48 + 2.37929723349421747*10^15*w^49 - 1.50511238909779061*10^15*w^50 + 9.392704797460582*10^15*w^51 - 5.68057763801088077*10^15*w^52 + 3.71002808991840556*10^16*w^53 - 2.14388873158850622*10^16*w^54 + 1.46619175759246641*10^17*w^55 - 8.08995682317108602*10^16*w^56 + 5.79716477049286732*10^17*w^57 - 3.05191430454898211*10^17*w^58 + 2.29317699799440593*10^18*w^59 - 1.15087408331482137*10^18*w^60 + 9.07493819276810174*10^18*w^61 - 4.33768833292972201*10^18*w^62 + 3.59271050247834778*10^19*w^63 - 1.6338322500959791*10^19*w^64 + 1.42286122226152385*10^20*w^65 - 6.14915899686002708*10^19*w^66 + 5.63708888933609919*10^20*w^67 - 2.31217029950007845*10^20*w^68 + 2.23403674197383225*10^21*w^69 - 8.68463547146144335*10^20*w^70 + 8.85646950308736851*10^21*w^71 - 3.25789338409148698*10^21*w^72 + 3.51203069658373393*10^22*w^73 - 1.22037708059130137*10^22*w^74 + 1.39308102286508095*10^23*w^75 - 4.56386123515078435*10^22*w^76 + 5.527241378743988*10^23*w^77 - 1.70353160308189003*10^23*w^78 + 2.19355499619778531*10^24*w^79 - 6.34500224932486633*10^23*w^80 + 8.70745339320686874*10^24*w^81 - 2.35746186758248136*10^24*w^82 + 3.45725338634731865*10^25*w^83 - 8.734443732042935*10^24*w^84 + 1.37297910248682315*10^26*w^85 - 3.22569516081092009*10^25*w^86 + 5.45362003358017524*10^26*w^87 - 1.18684760745653296*10^26*w^88 + 2.16665580059590136*10^27*w^89 - 4.34803219023435875*10^26*w^90 + 8.60944600034324694*10^27*w^91 - 1.58490195730141291*10^27*w^92 + 3.42166202037390201*10^28*w^93 - 5.74293371154687061*10^27*w^94 + 1.36010440056360793*10^29*w^95 - 2.06630118766753174*10^28*w^96 + 5.40726232152130975*10^29*w^97 - 7.37130498040229709*10^28*w^98 + 2.150055669205006*10^30*w^99 - 2.60220229674583582*10^29*w^100 + 8.55039616593876068*10^30*w^101 - 9.06627132872870262*10^29*w^102 + 3.40082586540319994*10^31*w^103 - 3.10576115969103213*10^30*w^104 + 1.35282521144936585*10^32*w^105 - 1.040202943026664*10^31*w^106 + 5.38214963874834375*10^32*w^107 - 3.37603654595376882*10^31*w^108 + 2.1415312529136107*10^33*w^109 - 1.04552269284756333*10^32*w^110 + 8.52207863210718998*10^33*w^111 - 2.9969671370865434*10^32*w^112 + 3.39169776359420809*10^34*w^113 - 7.37903460720989589*10^32*w^114 + 1.35001116925974955*10^35*w^115 - 1.15844546057885691*10^33*w^116 + 5.37408344555179407*10^35*w^117 + 2.34608268079745145*10^33*w^118 + 2.13952116543871812*10^36*w^119 + 3.65651441262193401*10^34*w^120 + 8.51867994490416805*10^36*w^121 + 2.5215214356680353*10^35*w^122 + 3.39211075995583217*10^37*w^123 + 1.42131192521924094*10^36*w^124 + 1.35085366545079058*10^38*w^125 + 7.29436165875073298*10^36*w^126 + 5.38004322359245023*10^38*w^127 + 3.54537300010187857*10^37*w^128 + 2.14289596942835292*10^39*w^129 + 1.66304436116911924*10^38*w^130 + 8.53597279583584074*10^39*w^131 + 7.60808301834445933*10^38*w^132 + 3.40048116066674961*10^40*w^133 + 3.41648537023379592*10^39*w^134 + 1.35475886057665173*10^41*w^135 + 1.51238754005878725*10^40*w^136 + 5.39780031651651702*10^41*w^137 + 6.619212253441435*10^40*w^138 + 2.15081856027676544*10^42*w^139 + 2.87034210946645958*10^41*w^140 + 8.57081040918135654*10^42*w^141 + 1.23519155978256486*10^42*w^142 + 3.41562513749889646*10^43*w^143 + 5.28123734412205695*10^42*w^144 + 1.36128106110467309*10^44*w^145 + 2.24569274848427571*10^43*w^146 + 5.425675545022927*10^44*w^147 + 9.50401296829504337*10^43*w^148 + 2.16265585637075535*10^45*w^149 + 4.005639812145513*10^44*w^150 + 8.62080435004463952*10^45*w^151 + 1.68214500547113411*10^45*w^152 + 3.43664102016033626*10^46*w^153 + 7.04146665353854415*10^45*w^154 + 1.37007966073482596*10^47*w^155 + 2.9391610458210286*10^46*w^156 + 5.46238149460144633*10^47*w^157 + 1.22369554379100791*10^47*w^158 + 2.17792096252477889*10^48*w^159 + 5.08304017467227652*10^47*w^160 + 8.684112172486788*10^48*w^161 + 2.1070216422053956*10^48*w^162 + 3.46283123941224125*10^49*w^163 + 8.71750580841835647*10^48*w^164 + 1.38089041583473011*10^50*w^165 + 3.60052059281749732*10^49*w^166 + 5.50691669521283328*10^50*w^167 + 1.48474328395722004*10^50*w^168 + 2.19623414480872079*10^51*w^169 + 6.11372974260151939*10^50*w^170 + 8.75929335134465777*10^51*w^171 + 2.51408155864646978*10^51*w^172 + 3.49364908846490565*10^52*w^173 + 1.03255881836955246*10^52*w^174 + 1.393505752573865*10^53*w^175 + 4.23596096888240331*10^52*w^176 + 5.55849270850860125*10^53*w^177 + 1.73590592202615698*10^53*w^178 + 2.21729580962952519*10^54*w^179 + 7.10672280984787273*10^53*w^180 + 8.84520905449756928*10^54*w^181 + 2.90676778048172768*10^54*w^182 + 3.52866151319733235*10^55*w^183 + 1.18788718288395521*10^55*w^184 + 1.40776094087393352*10^56*w^185 + 4.85051348432930523*10^55*w^186 + 5.61648271142853297*10^56*w^187 + 1.9791083432370825*10^56*w^188 + 2.24086736738886374*10^57*w^189 + 8.06938753071219025*10^56*w^190 + 8.940950863921886*10^57*w^191 + 3.28790218977064344*10^57*w^192 + 3.56752254161533192*10^58*w^193 + 1.33881696287745778*10^58*w^194 + 1.42352418224706996*10^59*w^195 + 5.44832350941971259*10^58*w^196 + 5.68038449145157286*10^59*w^197 + 2.21594056063200302*10^59*w^198 + 2.26675740764015022*10^60*w^199 + 9.00782559860490045*10^59*w^200 + ALARM*w^201 - 1.22012906047241266*Log[MH2/muf2] + 3.80836626312053017*w*Log[MH2/muf2] + 4.28009745011122133*w^2*Log[MH2/muf2] - 64.4275417126171587*w^3*Log[MH2/muf2] + 71.3657745057780109*w^4*Log[MH2/muf2] - 132.87241441613725*w^5*Log[MH2/muf2] + 203.112840593741747*w^6*Log[MH2/muf2] - 378.307645235993509*w^7*Log[MH2/muf2] + 649.224642029431675*w^8*Log[MH2/muf2] - 1189.71731070814065*w^9*Log[MH2/muf2] + 2201.21431361892213*w^10*Log[MH2/muf2] - 3929.79396195038155*w^11*Log[MH2/muf2] + 7733.17369136720561*w^12*Log[MH2/muf2] - 13374.7506885325699*w^13*Log[MH2/muf2] + 27817.8569734625855*w^14*Log[MH2/muf2] - 46454.9071034409601*w^15*Log[MH2/muf2] + 101765.186323729655*w^16*Log[MH2/muf2] - 163754.631547088207*w^17*Log[MH2/muf2] + 376991.56683482305*w^18*Log[MH2/muf2] - 583754.603936872191*w^19*Log[MH2/muf2] + 1.41021699963410311*10^6*w^20*Log[MH2/muf2] - 2.09937526601842345*10^6*w^21*Log[MH2/muf2] + 5.31616662549314399*10^6*w^22*Log[MH2/muf2] - 7.60359860335007142*10^6*w^23*Log[MH2/muf2] + 2.01670536057733937*10^7*w^24*Log[MH2/muf2] - 2.76985172237852444*10^7*w^25*Log[MH2/muf2] + 7.69038567458125293*10^7*w^26*Log[MH2/muf2] - 1.0138442859934108*10^8*w^27*Log[MH2/muf2] + 2.94547462111761453*10^8*w^28*Log[MH2/muf2] - 3.72583795928347277*10^8*w^29*Log[MH2/muf2] + 1.132352255168131*10^9*w^30*Log[MH2/muf2] - 1.3738560631065512*10^9*w^31*Log[MH2/muf2] + 4.36718511090539134*10^9*w^32*Log[MH2/muf2] - 5.08040713220669724*10^9*w^33*Log[MH2/muf2] + 1.68901263559009748*10^10*w^34*Log[MH2/muf2] - 1.88325051216396315*10^10*w^35*Log[MH2/muf2] + 6.5482548448355*10^10*w^36*Log[MH2/muf2] - 6.99536646152165581*10^10*w^37*Log[MH2/muf2] + 2.54422274384091091*10^11*w^38*Log[MH2/muf2] - 2.6029632087777377*10^11*w^39*Log[MH2/muf2] + 9.90414714650468978*10^11*w^40*Log[MH2/muf2] - 9.69974385449286487*10^11*w^41*Log[MH2/muf2] + 3.86209475520009093*10^12*w^42*Log[MH2/muf2] - 3.61892947727859399*10^12*w^43*Log[MH2/muf2] + 1.50833239380175688*10^13*w^44*Log[MH2/muf2] - 1.35154685891548687*10^13*w^45*Log[MH2/muf2] + 5.89894621637376378*10^13*w^46*Log[MH2/muf2] - 5.05155419481255072*10^13*w^47*Log[MH2/muf2] + 2.30992940565267836*10^14*w^48*Log[MH2/muf2] - 1.88920907735996775*10^14*w^49*Log[MH2/muf2] + 9.05567341257633644*10^14*w^50*Log[MH2/muf2] - 7.06836733271147888*10^14*w^51*Log[MH2/muf2] + 3.55383705489660812*10^15*w^52*Log[MH2/muf2] - 2.64526206008857041*10^15*w^53*Log[MH2/muf2] + 1.39601809669274953*10^16*w^54*Log[MH2/muf2] - 9.90050739439344883*10^15*w^55*Log[MH2/muf2] + 5.48867826214790656*10^16*w^56*Log[MH2/muf2] - 3.70522960921327248*10^16*w^57*Log[MH2/muf2] + 2.15972184415022345*10^17*w^58*Log[MH2/muf2] - 1.38634570542965603*10^17*w^59*Log[MH2/muf2] + 8.50461232209081341*10^17*w^60*Log[MH2/muf2] - 5.18508066300242029*10^17*w^61*Log[MH2/muf2] + 3.35130514690048758*10^18*w^62*Log[MH2/muf2] - 1.93817858468783133*10^18*w^63*Log[MH2/muf2] + 1.32146200044493834*10^19*w^64*Log[MH2/muf2] - 7.23952162580151892*10^18*w^65*Log[MH2/muf2] + 5.21383445535784953*10^19*w^66*Log[MH2/muf2] - 2.70161067350032741*10^19*w^67*Log[MH2/muf2] + 2.05827826045651062*10^20*w^68*Log[MH2/muf2] - 1.00703726861763385*10^20*w^69*Log[MH2/muf2] + 8.12978916636858162*10^20*w^70*Log[MH2/muf2] - 3.74872571243955524*10^20*w^71*Log[MH2/muf2] + 3.21268622091974347*10^21*w^72*Log[MH2/muf2] - 1.39326255087197943*10^21*w^73*Log[MH2/muf2] + 1.27015850909719858*10^22*w^74*Log[MH2/muf2] - 5.16865102350744207*10^21*w^75*Log[MH2/muf2] + 5.02384227354087888*10^22*w^76*Log[MH2/muf2] - 1.9133088046651045*10^22*w^77*Log[MH2/muf2] + 1.98788573365591553*10^23*w^78*Log[MH2/muf2] - 7.06490381338080037*10^22*w^79*Log[MH2/muf2] + 7.86889896031622*10^23*w^80*Log[MH2/muf2] - 2.60115692534123268*10^23*w^81*Log[MH2/muf2] + 3.1159769986462656*10^24*w^82*Log[MH2/muf2] - 9.54467905222112821*10^23*w^83*Log[MH2/muf2] + 1.23430804015686344*10^25*w^84*Log[MH2/muf2] - 3.48856474672831288*10^24*w^85*Log[MH2/muf2] + 4.89095747359942553*10^25*w^86*Log[MH2/muf2] - 1.269194192055369*10^25*w^87*Log[MH2/muf2] + 1.9386427956086943*10^26*w^88*Log[MH2/muf2] - 4.592431119090063*10^25*w^89*Log[MH2/muf2] + 7.68649569070109181*10^26*w^90*Log[MH2/muf2] - 1.65095961435826573*10^26*w^91*Log[MH2/muf2] + 3.04845125871911076*10^27*w^92*Log[MH2/muf2] - 5.88882623408515611*10^26*w^93*Log[MH2/muf2] + 1.20932890609968923*10^28*w^94*Log[MH2/muf2] - 2.08045575909407012*10^27*w^95*Log[MH2/muf2] + 4.79864214102109845*10^28*w^96*Log[MH2/muf2] - 7.26271741551842579*10^27*w^97*Log[MH2/muf2] + 1.90456525078586498*10^29*w^98*Log[MH2/muf2] - 2.496988670936344*10^28*w^99*Log[MH2/muf2] + 7.56087506637865581*10^29*w^100*Log[MH2/muf2] - 8.41428456256550479*10^28*w^101*Log[MH2/muf2] + 3.00221950301364556*10^30*w^102*Log[MH2/muf2] - 2.7584557436272704*10^29*w^103*Log[MH2/muf2] + 1.19234721839974936*10^31*w^104*Log[MH2/muf2] - 8.68888366660386622*10^29*w^105*Log[MH2/muf2] + 4.73640656799736843*10^31*w^106*Log[MH2/muf2] - 2.56945101238887797*10^30*w^107*Log[MH2/muf2] + 1.88181700757725084*10^32*w^108*Log[MH2/muf2] - 6.77432332991996461*10^30*w^109*Log[MH2/muf2] + 7.47798280853701486*10^32*w^110*Log[MH2/muf2] - 1.35426280820154728*10^31*w^111*Log[MH2/muf2] + 2.972123669365456*10^33*w^112*Log[MH2/muf2] - 1.69762555884582555*10^30*w^113*Log[MH2/muf2] + 1.18146675299189906*10^34*w^114*Log[MH2/muf2] + 1.96458853551657126*10^32*w^115*Log[MH2/muf2] + 4.69726864681703602*10^34*w^116*Log[MH2/muf2] + 1.573539121864669*10^33*w^117*Log[MH2/muf2] + 1.86782324007140542*10^35*w^118*Log[MH2/muf2] + 9.34857091998827355*10^33*w^119*Log[MH2/muf2] + 7.42830967299650946*10^35*w^120*Log[MH2/muf2] + 4.924423801185159*10^34*w^121*Log[MH2/muf2] + 2.95464689930527439*10^36*w^122*Log[MH2/muf2] + 2.42973124113318618*10^35*w^123*Log[MH2/muf2] + 1.17538509311651878*10^37*w^124*Log[MH2/muf2] + 1.15051493727363336*10^36*w^125*Log[MH2/muf2] + 4.676398812231483*10^37*w^126*Log[MH2/muf2] + 5.29604943478314053*10^36*w^127*Log[MH2/muf2] + 1.86079083753924135*10^38*w^128*Log[MH2/muf2] + 2.38817281042857334*10^37*w^129*Log[MH2/muf2] + 7.40519025729438984*10^38*w^130*Log[MH2/muf2] + 1.06016778767694458*10^38*w^131*Log[MH2/muf2] + 2.94730865360358722*10^39*w^132*Log[MH2/muf2] + 4.64876315605806958*10^38*w^133*Log[MH2/muf2] + 1.17317807801693979*10^40*w^134*Log[MH2/muf2] + 2.01833259029347735*10^39*w^135*Log[MH2/muf2] + 4.67035029020113845*10^40*w^136*Log[MH2/muf2] + 8.69172557202655209*10^39*w^137*Log[MH2/muf2] + 1.85943295867802272*10^41*w^138*Log[MH2/muf2] + 3.7175563485078996*10^40*w^139*Log[MH2/muf2] + 7.40381541641864849*10^41*w^140*Log[MH2/muf2] + 1.58087576576315648*10^41*w^141*Log[MH2/muf2] + 2.94830995360523662*10^42*w^142*Log[MH2/muf2] + 6.68933530148329085*10^41*w^143*Log[MH2/muf2] + 1.17417213472790909*10^43*w^144*Log[MH2/muf2] + 2.81838340492073274*10^42*w^145*Log[MH2/muf2] + 4.67659884638886908*10^43*w^146*Log[MH2/muf2] + 1.18299601581671091*10^43*w^147*Log[MH2/muf2] + 1.86280282678622149*10^44*w^148*Log[MH2/muf2] + 4.94910045922497049*10^43*w^149*Log[MH2/muf2] + 7.42063108534968211*10^44*w^150*Log[MH2/muf2] + 2.06438634797969725*10^44*w^151*Log[MH2/muf2] + 2.95631558598549597*10^45*w^152*Log[MH2/muf2] + 8.58843747269717983*10^44*w^153*Log[MH2/muf2] + 1.17786525426883454*10^46*w^154*Log[MH2/muf2] + 3.56461232163674473*10^45*w^155*Log[MH2/muf2] + 4.69325563558201163*10^46*w^156*Log[MH2/muf2] + 1.47633679485976876*10^46*w^157*Log[MH2/muf2] + 1.87018923776510038*10^47*w^158*Log[MH2/muf2] + 6.10267274285882414*10^46*w^159*Log[MH2/muf2] + 7.45295751288919181*10^47*w^160*Log[MH2/muf2] + 2.51820748605382379*10^47*w^161*Log[MH2/muf2] + 2.97031516605171594*10^48*w^162*Log[MH2/muf2] + 1.03744637206733674*10^48*w^163*Log[MH2/muf2] + 1.18387622936976905*10^49*w^164*Log[MH2/muf2] + 4.26776554428333481*10^48*w^165*Log[MH2/muf2] + 4.71888150095136318*10^49*w^166*Log[MH2/muf2] + 1.75326491841018016*10^49*w^167*Log[MH2/muf2] + 1.88104854296782315*10^50*w^168*Log[MH2/muf2] + 7.19369893073404065*10^49*w^169*Log[MH2/muf2] + 7.49873983668105962*10^50*w^170*Log[MH2/muf2] + 2.94818969957819836*10^50*w^171*Log[MH2/muf2] + 2.98953156561372438*10^51*w^172*Log[MH2/muf2] + 1.20696183060807939*10^51*w^173*Log[MH2/muf2] + 1.19191099755424006*10^52*w^174*Log[MH2/muf2] + 4.93627574080967887*10^51*w^175*Log[MH2/muf2] + 4.75236313449358639*10^52*w^176*Log[MH2/muf2] + 2.01698499037223803*10^52*w^177*Log[MH2/muf2] + 1.89495903443443785*10^53*w^178*Log[MH2/muf2] + 8.23436494844216*10^52*w^179*Log[MH2/muf2] + 7.55637989328811971*10^53*w^180*Log[MH2/muf2] + 3.35896971922795901*10^53*w^181*Log[MH2/muf2] + 3.01335883594731863*10^54*w^182*Log[MH2/muf2] + 1.36915546554967614*10^54*w^183*Log[MH2/muf2] + 1.20173970676351194*10^55*w^184*Log[MH2/muf2] + 5.57686810484235087*10^54*w^185*Log[MH2/muf2] + 4.79282826514210095*10^55*w^186*Log[MH2/muf2] + 2.27006051622833456*10^55*w^187*Log[MH2/muf2] + 1.91158955211256547*10^56*w^188*Log[MH2/muf2] + 9.23444795415059588*10^55*w^189*Log[MH2/muf2] + 7.624619913892568*10^56*w^190*Log[MH2/muf2] + 3.75427863229014978*10^56*w^191*Log[MH2/muf2] + 3.04131908122731455*10^57*w^192*Log[MH2/muf2] + 1.52545189410049028*10^57*w^193*Log[MH2/muf2] + 1.21318070991624274*10^58*w^194*Log[MH2/muf2] + 6.1949851155828204*10^57*w^195*Log[MH2/muf2] + 4.83958620835880467*10^58*w^196*Log[MH2/muf2] + 2.51457180168769085*10^58*w^197*Log[MH2/muf2] + 1.93067738358047863*10^59*w^198*Log[MH2/muf2] + 1.02019037774352122*10^59*w^199*Log[MH2/muf2] + 7.70246030235077536*10^59*w^200*Log[MH2/muf2] - 0.0816306744849282186*Log[MH2/muf2]^2 + 0.755647180559945309*w*Log[MH2/muf2]^2 - 2.08236038541995898*w^2*Log[MH2/muf2]^2 + 10.3333333333333333*w^3*Log[MH2/muf2]^2 + 3.91666666666666667*w^4*Log[MH2/muf2]^2 + 24.5333333333333333*w^5*Log[MH2/muf2]^2 + 21.4*w^6*Log[MH2/muf2]^2 + 84.2666666666666667*w^7*Log[MH2/muf2]^2 + 96.2857142857142857*w^8*Log[MH2/muf2]^2 + 313.396825396825397*w^9*Log[MH2/muf2]^2 + 410.488888888888889*w^10*Log[MH2/muf2]^2 + 1201.38989898989899*w^11*Log[MH2/muf2]^2 + 1709.38181818181818*w^12*Log[MH2/muf2]^2 + 4673.64102564102564*w^13*Log[MH2/muf2]^2 + 7030.15384615384615*w^14*Log[MH2/muf2]^2 + 18331.4754578754579*w^15*Log[MH2/muf2]^2 + 28698.8190476190476*w^16*Log[MH2/muf2]^2 + 72266.2901960784314*w^17*Log[MH2/muf2]^2 + 116595.450980392157*w^18*Log[MH2/muf2]^2 + 285837.958032335741*w^19*Log[MH2/muf2]^2 + 472146.638596491228*w^20*Log[MH2/muf2]^2 + 1.13319792280701754*10^6*w^21*Log[MH2/muf2]^2 + 1.90746641731601732*10^6*w^22*Log[MH2/muf2]^2 + 4.50001531639375118*10^6*w^23*Log[MH2/muf2]^2 + 7.69283845059288538*10^6*w^24*Log[MH2/muf2]^2 + 1.78920498457971014*10^7*w^25*Log[MH2/muf2]^2 + 3.09846142030769231*10^7*w^26*Log[MH2/muf2]^2 + 7.12061373775498575*10^7*w^27*Log[MH2/muf2]^2 + 1.24670010347578348*10^8*w^28*Log[MH2/muf2]^2 + 2.83593415064404306*10^8*w^29*Log[MH2/muf2]^2 + 5.01217261840394089*10^8*w^30*Log[MH2/muf2]^2 + 1.1301361619197626*10^9*w^31*Log[MH2/muf2]^2 + 2.01375300046451613*10^9*w^32*Log[MH2/muf2]^2 + 4.50580589707135875*10^9*w^33*Log[MH2/muf2]^2 + 8.08637886471301248*10^9*w^34*Log[MH2/muf2]^2 + 1.79714906071843137*10^10*w^35*Log[MH2/muf2]^2 + 3.24570798865927171*10^10*w^36*Log[MH2/muf2]^2 + 7.17029220580434148*10^10*w^37*Log[MH2/muf2]^2 + 1.30227725783457563*10^11*w^38*Log[MH2/muf2]^2 + 2.86159460899164168*10^11*w^39*Log[MH2/muf2]^2 + 5.22349169674226181*10^11*w^40*Log[MH2/muf2]^2 + 1.14229906432281776*10^12*w^41*Log[MH2/muf2]^2 + 2.09460317260924878*10^12*w^42*Log[MH2/muf2]^2 + 4.56076223399476261*10^12*w^43*Log[MH2/muf2]^2 + 8.39734986695217638*10^12*w^44*Log[MH2/muf2]^2 + 1.82124790031350138*10^13*w^45*Log[MH2/muf2]^2 + 3.36585763745383659*10^13*w^46*Log[MH2/muf2]^2 + 7.27385991504064822*10^13*w^47*Log[MH2/muf2]^2 + 1.34888005125596477*10^14*w^48*Log[MH2/muf2]^2 + 2.90547340131737807*10^14*w^49*Log[MH2/muf2]^2 + 5.40485808915207732*10^14*w^50*Log[MH2/muf2]^2 + 1.16069512485201*10^15*w^51*Log[MH2/muf2]^2 + 2.16539166585731464*10^15*w^52*Log[MH2/muf2]^2 + 4.637276010060596*10^15*w^53*Log[MH2/muf2]^2 + 8.67434068286238525*10^15*w^54*Log[MH2/muf2]^2 + 1.85287604566318905*10^16*w^55*Log[MH2/muf2]^2 + 3.47448162161101069*10^16*w^56*Log[MH2/muf2]^2 + 7.40396293626554024*10^16*w^57*Log[MH2/muf2]^2 + 1.39156013013014184*10^17*w^58*Log[MH2/muf2]^2 + 2.95878188100060325*10^17*w^59*Log[MH2/muf2]^2 + 5.57283998682634192*10^17*w^60*Log[MH2/muf2]^2 + 1.18246798791931475*10^18*w^61*Log[MH2/muf2]^2 + 2.23160577774637972*10^18*w^62*Log[MH2/muf2]^2 + 4.72596879522224958*10^18*w^63*Log[MH2/muf2]^2 + 8.93568587448292041*10^18*w^64*Log[MH2/muf2]^2 + 1.88892604045681137*10^19*w^65*Log[MH2/muf2]^2 + 3.57775528484233326*10^19*w^66*Log[MH2/muf2]^2 + 7.55022032444049235*10^19*w^67*Log[MH2/muf2]^2 + 1.4324127191899968*10^20*w^68*Log[MH2/muf2]^2 + 3.01802637756592118*10^20*w^69*Log[MH2/muf2]^2 + 5.73459421436869807*10^20*w^70*Log[MH2/muf2]^2 + 1.20643395297447615*10^21*w^71*Log[MH2/muf2]^2 + 2.29570534181329314*10^21*w^72*Log[MH2/muf2]^2 + 4.82280547887832845*10^21*w^73*Log[MH2/muf2]^2 + 9.18988879461904582*10^21*w^74*Log[MH2/muf2]^2 + 1.92801466170834797*10^22*w^75*Log[MH2/muf2]^2 + 3.67863392417189991*10^22*w^76*Log[MH2/muf2]^2 + 7.70786615572078462*10^22*w^77*Log[MH2/muf2]^2 + 1.47247007110612392*10^23*w^78*Log[MH2/muf2]^2 + 3.081557071204942*10^23*w^79*Log[MH2/muf2]^2 + 5.89374328135563415*10^23*w^80*Log[MH2/muf2]^2 + 1.23201943891063531*10^24*w^81*Log[MH2/muf2]^2 + 2.35896724145683283*10^24*w^82*Log[MH2/muf2]^2 + 4.92578402568977187*10^24*w^83*Log[MH2/muf2]^2 + 9.44146907917810635*10^24*w^84*Log[MH2/muf2]^2 + 1.96944056737581675*10^25*w^85*Log[MH2/muf2]^2 + 3.77872362879248096*10^25*w^86*Log[MH2/muf2]^2 + 7.87443528230220901*10^25*w^87*Log[MH2/muf2]^2 + 1.51230506513752643*10^26*w^88*Log[MH2/muf2]^2 + 3.14850481304414159*10^26*w^89*Log[MH2/muf2]^2 + 6.05233790391235009*10^26*w^90*Log[MH2/muf2]^2 + 1.25891713713728706*10^27*w^91*Log[MH2/muf2]^2 + 2.42212806750838312*10^27*w^92*Log[MH2/muf2]^2 + 5.03381504767196295*10^27*w^93*Log[MH2/muf2]^2 + 9.69308109744501561*10^27*w^94*Log[MH2/muf2]^2 + 2.01281665885936922*10^28*w^95*Log[MH2/muf2]^2 + 3.87898391531477287*10^28*w^96*Log[MH2/muf2]^2 + 8.04854922456101472*10^28*w^97*Log[MH2/muf2]^2 + 1.55226559521026391*10^29*w^98*Log[MH2/muf2]^2 + 3.21837775457293132*10^29*w^99*Log[MH2/muf2]^2 + 6.21164309831145652*10^29*w^100*Log[MH2/muf2]^2 + 1.28695124303038418*10^30*w^101*Log[MH2/muf2]^2 + 2.48564909096790377*10^30*w^102*Log[MH2/muf2]^2 + 5.14626916155441393*10^30*w^103*Log[MH2/muf2]^2 + 9.94641135002803536*10^30*w^104*Log[MH2/muf2]^2 + 2.05791730152659664*10^31*w^105*Log[MH2/muf2]^2 + 3.98003301360108184*10^31*w^106*Log[MH2/muf2]^2 + 8.22939809887417969*10^31*w^107*Log[MH2/muf2]^2 + 1.59257886340881301*10^32*w^108*Log[MH2/muf2]^2 + 3.290884900073056*10^32*w^109*Log[MH2/muf2]^2 + 6.372495896087318*10^32*w^110*Log[MH2/muf2]^2 + 1.31601711170973046*10^33*w^111*Log[MH2/muf2]^2 + 2.54983941903558734*10^33*w^112*Log[MH2/muf2]^2 + 5.262769806025235*10^33*w^113*Log[MH2/muf2]^2 + 1.02026039972032879*10^34*w^114*Log[MH2/muf2]^2 + 2.10460692761639315*10^34*w^115*Log[MH2/muf2]^2 + 4.08229539608746449*10^34*w^116*Log[MH2/muf2]^2 + 8.41649370990389347*10^34*w^117*Log[MH2/muf2]^2 + 1.63340269372422316*10^35*w^118*Log[MH2/muf2]^2 + 3.36585043433775009*10^35*w^119*Log[MH2/muf2]^2 + 6.535484375114744*10^35*w^120*Log[MH2/muf2]^2 + 1.34605143667191053*10^36*w^121*Log[MH2/muf2]^2 + 2.61491864220579204*10^36*w^122*Log[MH2/muf2]^2 + 5.38308912240129483*10^36*w^123*Log[MH2/muf2]^2 + 1.04624806925065897*10^37*w^124*Log[MH2/muf2]^2 + 2.15280357836165003*10^37*w^125*Log[MH2/muf2]^2 + 4.18607912675142784*10^37*w^126*Log[MH2/muf2]^2 + 8.60954153840916829*10^37*w^127*Log[MH2/muf2]^2 + 1.67485281759667453*10^38*w^128*Log[MH2/muf2]^2 + 3.44316865566998448*10^38*w^129*Log[MH2/muf2]^2 + 6.70104414949108225*10^38*w^130*Log[MH2/muf2]^2 + 1.37701634366895688*10^39*w^131*Log[MH2/muf2]^2 + 2.68105103682063882*10^39*w^132*Log[MH2/muf2]^2 + 5.507091678762748*10^39*w^133*Log[MH2/muf2]^2 + 1.07266620955370873*10^40*w^134*Log[MH2/muf2]^2 + 2.20245894726914431*10^40*w^135*Log[MH2/muf2]^2 + 4.29161912583949144*10^40*w^136*Log[MH2/muf2]^2 + 8.80836981211039258*10^40*w^137*Log[MH2/muf2]^2 + 1.717018310751512*10^41*w^138*Log[MH2/muf2]^2 + 3.52277871255848853*10^41*w^139*Log[MH2/muf2]^2 + 6.86951355962249293*10^41*w^140*Log[MH2/muf2]^2 + 1.40889037394558611*10^42*w^141*Log[MH2/muf2]^2 + 2.74836533523759043*10^42*w^142*Log[MH2/muf2]^2 + 5.63470222430262452*10^42*w^143*Log[MH2/muf2]^2 + 1.09956388258070226*10^43*w^144*Log[MH2/muf2]^2 + 2.25354682645201678*10^43*w^145*Log[MH2/muf2]^2 + 4.39910268098161992*10^43*w^146*Log[MH2/muf2]^2 + 9.012888032597232*10^43*w^147*Log[MH2/muf2]^2 + 1.7599707816824464*10^44*w^148*Log[MH2/muf2]^2 + 3.60464969009524489*10^44*w^149*Log[MH2/muf2]^2 + 7.04116682299796093*10^44*w^150*Log[MH2/muf2]^2 + 1.44166311219939565*10^45*w^151*Log[MH2/muf2]^2 + 2.81696670577507008*10^45*w^152*Log[MH2/muf2]^2 + 5.76588630672101223*10^45*w^153*Log[MH2/muf2]^2 + 1.12698148242602124*10^46*w^154*Log[MH2/muf2]^2 + 2.30605610214654646*10^46*w^155*Log[MH2/muf2]^2 + 4.50868516604569972*10^46*w^156*Log[MH2/muf2]^2 + 9.22306162360455851*10^46*w^157*Log[MH2/muf2]^2 + 1.80377007833123173*10^47*w^158*Log[MH2/muf2]^2 + 3.68877142064379133*10^47*w^159*Log[MH2/muf2]^2 + 7.21623478202211158*10^47*w^160*Log[MH2/muf2]^2 + 1.47533185090401819*10^48*w^161*Log[MH2/muf2]^2 + 2.88694430659186158*10^48*w^162*Log[MH2/muf2]^2 + 5.90063814707392356*10^48*w^163*Log[MH2/muf2]^2 + 1.15495348928798058*10^49*w^164*Log[MH2/muf2]^2 + 2.35998634130577021*10^49*w^165*Log[MH2/muf2]^2 + 4.620500094678298*10^49*w^166*Log[MH2/muf2]^2 + 9.43889584584853586*10^49*w^167*Log[MH2/muf2]^2 + 1.84846796292336813*10^50*w^168*Log[MH2/muf2]^2 + 3.77514861403122931*10^50*w^169*Log[MH2/muf2]^2 + 7.39491835329937107*10^50*w^170*Log[MH2/muf2]^2 + 1.50989944568162704*10^51*w^171*Log[MH2/muf2]^2 + 2.95837621388636989*10^51*w^172*Log[MH2/muf2]^2 + 6.03897279477552326*10^51*w^173*Log[MH2/muf2]^2 + 1.18351027743944699*10^52*w^174*Log[MH2/muf2]^2 + 2.41534491863140448*10^52*w^175*Log[MH2/muf2]^2 + 4.73466576072111448*10^52*w^176*Log[MH2/muf2]^2 + 9.66042526406687301*10^52*w^177*Log[MH2/muf2]^2 + 1.89411055364131497*10^53*w^178*Log[MH2/muf2]^2 + 3.86379699177055415*10^53*w^179*Log[MH2/muf2]^2 + 7.57739751548883216*10^53*w^180*Log[MH2/muf2]^2 + 1.54537289501683865*10^54*w^181*Log[MH2/muf2]^2 + 3.03133273388973277*10^54*w^182*Log[MH2/muf2]^2 + 6.18092090419575557*10^54*w^183*Log[MH2/muf2]^2 + 1.21267933696212007*10^55*w^184*Log[MH2/muf2]^2 + 2.47214509367504888*10^55*w^185*Log[MH2/muf2]^2 + 4.8512897495727976*10^55*w^186*Log[MH2/muf2]^2 + 9.88770666149917494*10^55*w^187*Log[MH2/muf2]^2 + 1.94073999214891557*10^56*w^188*Log[MH2/muf2]^2 + 3.95474067377585562*10^56*w^189*Log[MH2/muf2]^2 + 7.763837478960043*10^56*w^190*Log[MH2/muf2]^2 + 1.58176237556328471*10^57*w^191*Log[MH2/muf2]^2 + 3.10587868775337213*10^57*w^192*Log[MH2/muf2]^2 + 6.32652517041524*10^57*w^193*Log[MH2/muf2]^2 + 1.24248612073069833*10^58*w^194*Log[MH2/muf2]^2 + 2.53040469285489956*10^58*w^195*Log[MH2/muf2]^2 + 4.97047208075282252*10^58*w^196*Log[MH2/muf2]^2 + 1.01208141622994511*10^59*w^197*Log[MH2/muf2]^2 + 1.98839561062533902*10^59*w^198*Log[MH2/muf2]^2 + 4.04801037184533009*10^59*w^199*Log[MH2/muf2]^2 + 7.95439302355744577*10^59*w^200*Log[MH2/muf2]^2, 0.519823806775237354 + 0.166861223554357621*w - 0.152083240774147967*w^2 + 0.248105032707820065*w^3 + 0.0455418701000222372*w^4 + 6.65440270608445967*w^5 + 11.4284238123359497*w^6 + 34.9723553185893299*w^7 + 66.1461142073435309*w^8 + 163.021847942636445*w^9 + 318.982916692625114*w^10 + 726.316471870010582*w^11 + 1441.07717872299014*w^12 + 3153.59545459113574*w^13 + 6296.34884359295405*w^14 + 13462.2415225637782*w^15 + 26958.4494301219636*w^16 + 56785.0336756801152*w^17 + 113877.282768953794*w^18 + 237423.800393344873*w^19 + 476452.155921640829*w^20 + 986063.013079690481*w^21 + 1.97932806789788646*10^6*w^22 + 4.07394464677319449*10^6*w^23 + 8.17812279237826032*10^6*w^24 + 1.67616811210121058*10^7*w^25 + 3.36458698691232299*10^7*w^26 + 6.87312880447828488*10^7*w^27 + 1.37948891011212667*10^8*w^28 + 2.81051219082612377*10^8*w^29 + 5.64008753268278278*10^8*w^30 + 1.14659799486357063*10^9*w^31 + 2.3006090460138674*10^9*w^32 + 4.66862771192065851*10^9*w^33 + 9.36593422952091561*10^9*w^34 + 1.89777782080730844*10^10*w^35 + 3.80661377120259413*10^10*w^36 + 7.70337563266379244*10^10*w^37 + 1.54493001590656031*10^11*w^38 + 3.12305282179635342*10^11*w^39 + 6.26245653392136265*10^11*w^40 + 1.26476146420230857*10^12*w^41 + 2.53580194015404092*10^12*w^42 + 5.11712522794358745*10^12*w^43 + 1.02583558330063516*10^13*w^44 + 2.06861454281936432*10^13*w^45 + 4.146483185664627*10^13*w^46 + 8.356219777983403*10^13*w^47 + 1.67479733103738601*10^14*w^48 + 3.37327354641760189*10^14*w^49 + 6.76019600742522194*10^14*w^50 + 1.36092586421715693*10^15*w^51 + 2.72709678595985184*10^15*w^52 + 5.48762336867469616*10^15*w^53 + 1.09954131684789678*10^16*w^54 + 2.21168560193892597*10^16*w^55 + 4.43112931688020291*10^16*w^56 + 8.90986776724858396*10^16*w^57 + 1.78495993757895606*10^17*w^58 + 3.58793872256712045*10^17*w^59 + 7.18738032336118611*10^17*w^60 + 1.44430778082653197*10^18*w^61 + 2.89304902718520463*10^18*w^62 + 5.81204286751829362*10^18*w^63 + 1.1641184223637248*10^19*w^64 + 2.33810521645137253*10^19*w^65 + 4.68280899041103998*10^19*w^66 + 9.40320820130351541*10^19*w^67 + 1.8831897305124644*10^20*w^68 + 3.78071791473444098*10^20*w^69 + 7.57128164033637182*10^20*w^70 + 1.5197327203743286*10^21*w^71 + 3.04327219202811093*10^21*w^72 + 6.10748652184288299*10^21*w^73 + 1.2229700191294058*10^22*w^74 + 2.45395780792542427*10^22*w^75 + 4.91361644780109042*10^22*w^76 + 9.85796315994687535*10^22*w^77 + 1.97380067402654349*10^23*w^78 + 3.95939192858115082*10^23*w^79 + 7.92734082282738707*10^23*w^80 + 1.58999649421904851*10^24*w^81 + 3.18331093478297267*10^24*w^82 + 6.38403008339296422*10^24*w^83 + 1.27809322781183239*10^25*w^84 + 2.56288475485273321*10^25*w^85 + 5.13076588266645722*10^25*w^86 + 1.02873276940547053*10^26*w^87 + 2.05940588128699674*10^26*w^88 + 4.12875430415323412*10^26*w^89 + 8.26504761901774263*10^26*w^90 + 1.65684472110038643*10^27*w^91 + 3.31662004412619908*10^27*w^92 + 6.64804505624049183*10^27*w^93 + 1.33074873609180964*10^28*w^94 + 2.66721677426724138*10^28*w^95 + 5.33886798338665491*10^28*w^96 + 1.06998456017277173*10^29*w^97 + 2.14169522111368965*10^29*w^98 + 4.29194329555752287*10^29*w^99 + 8.59060827838560651*10^29*w^100 + 1.72143235733330524*10^30*w^101 + 3.44548331731084271*10^30*w^102 + 6.90378987977050254*10^30*w^103 + 1.38177852777226267*10^31*w^104 + 2.76852680660393258*10^31*w^105 + 5.54103257583584483*10^31*w^106 + 1.11013368766863914*10^32*w^107 + 2.22181929538331277*10^32*w^108 + 4.45111592517850185*10^32*w^109 + 8.90828705758349898*10^32*w^110 + 1.78456012889533175*10^33*w^111 + 3.57148369745096265*10^33*w^112 + 7.154241611157549*10^33*w^113 + 1.43177113092065635*10^34*w^114 + 2.86792336994415627*10^34*w^115 + 5.73945108553439092*10^34*w^116 + 1.14959351382238612*10^35*w^117 + 2.3005952942590316*10^35*w^118 + 4.60781578058230271*10^35*w^119 + 9.22113562246021993*10^35*w^120 + 1.84680523716688061*10^36*w^121 + 3.69576235374201029*10^36*w^122 + 7.40156148556443663*10^36*w^123 + 1.48115385768129524*10^37*w^124 + 2.96621675255780565*10^37*w^125 + 5.93572567487043036*10^37*w^126 + 1.18866821478877796*10^38*w^127 + 2.37862469451965268*10^38*w^128 + 4.76318612162515947*10^38*w^129 + 9.53141480384789755*10^38*w^130 + 1.90859789740636753*10^39*w^131 + 3.81917011227659259*10^39*w^132 + 7.64737032515566944*10^39*w^133 + 1.53024727924732301*10^40*w^134 + 3.06401829323531974*10^40*w^135 + 6.131065569321552*10^40*w^136 + 1.22758863241235219*10^41*w^137 + 2.45636414040728476*10^41*w^138 + 4.91809956331145766*10^41*w^139 + 9.84085094040156266*10^41*w^140 + 1.9702683243785246*10^42*w^141 + 3.94236031612934447*10^42*w^142 + 7.892919041458534*10^42*w^143 + 1.57929891794377085*10^43*w^144 + 3.16180234764540751*10^43*w^145 + 6.326409489232004*10^43*w^146 + 1.26653482805285154*10^44*w^147 + 2.53416999958309173*10^44*w^148 + 5.073240281630406*10^44*w^149 + 1.0150798262000717*10^45*w^150 + 2.03207673667547786*10^45*w^151 + 4.06584808810124945*10^45*w^152 + 8.13919829457357746*10^45*w^153 + 1.62850490466715755*10^46*w^154 + 3.25994641831182921*10^46*w^155 + 6.52250489987066485*10^46*w^156 + 1.3056507866812164*10^47*w^157 + 2.61232739947204902*10^47*w^158 + 5.22915795682887731*10^47*w^159 + 1.04623454064588226*10^48*w^160 + 2.09423316972584601*10^48*w^161 + 4.19004945184163089*10^48*w^162 + 8.38701134880053743*10^48*w^163 + 1.6780243638123344*10^49*w^164 + 3.3587579747648456*10^49*w^165 + 6.71996096466796159*10^49*w^166 + 1.34505430084945868*10^50*w^167 + 2.69106974152813373*10^50*w^168 + 5.38630423711746979*10^50*w^169 + 1.07763874097693361*10^51*w^170 + 2.15691094174800808*10^51*w^171 + 4.31530791731991906*10^51*w^172 + 8.63702385190681636*10^51*w^173 + 1.72798924098328003*10^52*w^174 + 3.45849287329092984*10^52*w^175 + 6.91928491043204342*10^52*w^176 + 1.38484379300780027*10^53*w^177 + 2.77059217021690348*10^53*w^178 + 5.54505803063965678*10^53*w^179 + 1.10936756391073441*10^54*w^180 + 2.22025603857025265*10^54*w^181 + 4.44191300908844892*10^54*w^182 + 8.88979868909665726*10^54*w^183 + 1.77851118422449517*10^55*w^184 + 3.559368312376462*10^55*w^185 + 7.12090760571059526*10^55*w^186 + 1.42510313517396415*10^56*w^187 + 2.85106108881828785*10^56*w^188 + 5.70574345026954623*10^56*w^189 + 1.14148532231980973*10^57*w^190 + 2.28439380027294561*10^57*w^191 + 4.57011346875144943*10^57*w^192 + 9.14582091850068068*10^57*w^193 + 1.82968646754352285*10^58*w^194 + 3.66157213865157438*10^58*w^195 + 7.325201935916849*10^58*w^196 + 1.46590512452176597*10^59*w^197 + 2.93262102237880831*10^59*w^198 + 5.868642803776948*10^59*w^199 + 1.17404807036996596*10^60*w^200 + ALARM*w^201 - 0.378035845439520603*Log[MH2/muf2] - 0.858454205930082709*w*Log[MH2/muf2] - 1.21114860804127487*w^2*Log[MH2/muf2] - 2.33645402472257405*w^3*Log[MH2/muf2] - 2.672908049445148*w^4*Log[MH2/muf2] - 5.16803832111251843*w^5*Log[MH2/muf2] - 7.72866923481762945*w^6*Log[MH2/muf2] - 14.0181850304818198*w^7*Log[MH2/muf2] - 21.517851542445122*w^8*Log[MH2/muf2] - 37.7983133141671379*w^9*Log[MH2/muf2] - 57.2747924131667274*w^10*Log[MH2/muf2] - 97.1291070325223276*w^11*Log[MH2/muf2] - 139.543088203252127*w^12*Log[MH2/muf2] - 221.652962706623887*w^13*Log[MH2/muf2] - 273.024814636898902*w^14*Log[MH2/muf2] - 355.053215740241413*w^15*Log[MH2/muf2] - 163.637807053763162*w^16*Log[MH2/muf2] + 315.865122222229614*w^17*Log[MH2/muf2] + 2427.92634464055942*w^18*Log[MH2/muf2] + 7048.88449589008404*w^19*Log[MH2/muf2] + 20116.173467608078*w^20*Log[MH2/muf2] + 47797.5538459424396*w^21*Log[MH2/muf2] + 116081.011142515193*w^22*Log[MH2/muf2] + 258532.12451563627*w^23*Log[MH2/muf2] + 587720.661512150089*w^24*Log[MH2/muf2] + 1.26821237135443106*10^6*w^25*Log[MH2/muf2] + 2.78286032493255472*10^6*w^26*Log[MH2/muf2] + 5.89477596761647258*10^6*w^27*Log[MH2/muf2] + 1.26573661625077643*10^7*w^28*Log[MH2/muf2] + 2.64904018878236104*10^7*w^29*Log[MH2/muf2] + 5.60623795108782272*10^7*w^30*Log[MH2/muf2] + 1.16352612619528364*10^8*w^31*Log[MH2/muf2] + 2.43728091362698305*10^8*w^32*Log[MH2/muf2] + 5.027486987013732*10^8*w^33*Log[MH2/muf2] + 1.04518206215498678*10^9*w^34*Log[MH2/muf2] + 2.14596850537453921*10^9*w^35*Log[MH2/muf2] + 4.43563448811441208*10^9*w^36*Log[MH2/muf2] + 9.07440701093388984*10^9*w^37*Log[MH2/muf2] + 1.867182854114273*10^10*w^38*Log[MH2/muf2] + 3.80889649127695287*10^10*w^39*Log[MH2/muf2] + 7.80904018184226829*10^10*w^40*Log[MH2/muf2] + 1.58926020901370177*10^11*w^41*Log[MH2/muf2] + 3.24874724857237454*10^11*w^42*Log[MH2/muf2] + 6.59897189535632508*10^11*w^43*Log[MH2/muf2] + 1.34568087715514789*10^12*w^44*Log[MH2/muf2] + 2.72899623121872143*10^12*w^45*Log[MH2/muf2] + 5.55374772598567504*10^12*w^46*Log[MH2/muf2] + 1.12474908069537201*10^13*w^47*Log[MH2/muf2] + 2.28503229588254883*10^13*w^48*Log[MH2/muf2] + 4.62228646571283477*10^13*w^49*Log[MH2/muf2] + 9.376827933023816*10^13*w^50*Log[MH2/muf2] + 1.89489607719804749*10^14*w^51*Log[MH2/muf2] + 3.83915088013313315*10^14*w^52*Log[MH2/muf2] + 7.75151943159454188*10^14*w^53*Log[MH2/muf2] + 1.56877164646880658*10^15*w^54*Log[MH2/muf2] + 3.16505319576572617*10^15*w^55*Log[MH2/muf2] + 6.39936682450002583*10^15*w^56*Log[MH2/muf2] + 1.29023117625186624*10^16*w^57*Log[MH2/muf2] + 2.60649432614134393*10^16*w^58*Log[MH2/muf2] + 5.25206323406366986*10^16*w^59*Log[MH2/muf2] + 1.06021695745323232*10^17*w^60*Log[MH2/muf2] + 2.13520169171289864*10^17*w^61*Log[MH2/muf2] + 4.307399684191502*10^17*w^62*Log[MH2/muf2] + 8.67070842541589764*10^17*w^63*Log[MH2/muf2] + 1.74812722699293415*10^18*w^64*Log[MH2/muf2] + 3.517455219289734*10^18*w^65*Log[MH2/muf2] + 7.08786863626947608*10^18*w^66*Log[MH2/muf2] + 1.42562534306478966*10^19*w^67*Log[MH2/muf2] + 2.87133593618578987*10^19*w^68*Log[MH2/muf2] + 5.77329431550894199*10^19*w^69*Log[MH2/muf2] + 1.16228794591293199*10^20*w^70*Log[MH2/muf2] + 2.3362382950312165*10^20*w^71*Log[MH2/muf2] + 4.70149559953793448*10^20*w^72*Log[MH2/muf2] + 9.44746420625294168*10^20*w^73*Log[MH2/muf2] + 1.90054571040905793*10^21*w^74*Log[MH2/muf2] + 3.81807136956855965*10^21*w^75*Log[MH2/muf2] + 7.67829484450857*10^21*w^76*Log[MH2/muf2] + 1.54214951222524239*10^22*w^77*Log[MH2/muf2] + 3.10039388592210675*10^22*w^78*Log[MH2/muf2] + 6.22562515551587839*10^22*w^79*Log[MH2/muf2] + 1.25127755018311662*10^23*w^80*Log[MH2/muf2] + 2.51206964119985762*10^23*w^81*Log[MH2/muf2] + 5.04768393916770965*10^23*w^82*Log[MH2/muf2] + 1.01318521515641775*10^24*w^83*Log[MH2/muf2] + 2.03538994252990036*10^24*w^84*Log[MH2/muf2] + 4.08478348125176184*10^24*w^85*Log[MH2/muf2] + 8.20415327077668555*10^24*w^86*Log[MH2/muf2] + 1.64621051369183835*10^25*w^87*Log[MH2/muf2] + 3.30569608524529793*10^25*w^88*Log[MH2/muf2] + 6.63207845284582672*10^25*w^89*Log[MH2/muf2] + 1.33151558950621905*10^26*w^90*Log[MH2/muf2] + 2.67099200071115171*10^26*w^91*Log[MH2/muf2] + 5.36159332893043472*10^26*w^92*Log[MH2/muf2] + 1.07538473590347994*10^27*w^93*Log[MH2/muf2] + 2.15831559583644506*10^27*w^94*Log[MH2/muf2] + 4.32844910327011469*10^27*w^95*Log[MH2/muf2] + 8.68596053452312368*10^27*w^96*Log[MH2/muf2] + 1.74175059107622565*10^28*w^97*Log[MH2/muf2] + 3.49470247369189369*10^28*w^98*Log[MH2/muf2] + 7.00700073074844355*10^28*w^99*Log[MH2/muf2] + 1.40572054553742525*10^29*w^100*Log[MH2/muf2] + 2.818237716160284*10^29*w^101*Log[MH2/muf2] + 5.65315118351872881*10^29*w^102*Log[MH2/muf2] + 1.13325725658960788*10^30*w^103*Log[MH2/muf2] + 2.2729553302729827*10^30*w^104*Log[MH2/muf2] + 4.55607099854899946*10^30*w^105*Log[MH2/muf2] + 9.13703513031566513*10^30*w^106*Log[MH2/muf2] + 1.83133906392145*10^31*w^107*Log[MH2/muf2] + 3.67230512393517145*10^31*w^108*Log[MH2/muf2] + 7.35983613101824344*10^31*w^109*Log[MH2/muf2] + 1.47569255684762232*10^32*w^110*Log[MH2/muf2] + 2.95728432006040461*10^32*w^111*Log[MH2/muf2] + 5.92899286010969232*10^32*w^112*Log[MH2/muf2] + 1.18808544726431793*10^33*w^113*Log[MH2/muf2] + 2.38175899886854487*10^33*w^114*Log[MH2/muf2] + 4.77238794568363401*10^33*w^115*Log[MH2/muf2] + 9.56643661494818963*10^33*w^116*Log[MH2/muf2] + 1.91672940897678465*10^34*w^117*Log[MH2/muf2] + 3.84185940718744387*10^34*w^118*Log[MH2/muf2] + 7.69708283431126666*10^34*w^119*Log[MH2/muf2] + 1.54267618946411188*10^35*w^120*Log[MH2/muf2] + 3.09054349014123343*10^35*w^121*Log[MH2/muf2] + 6.19374129086466376*10^35*w^122*Log[MH2/muf2] + 1.24076562448765044*10^36*w^123*Log[MH2/muf2] + 2.48644616857412484*10^36*w^124*Log[MH2/muf2] + 4.9807357326504694*10^36*w^125*Log[MH2/muf2] + 9.98056976003007904*10^36*w^126*Log[MH2/muf2] + 1.99916474246351469*10^37*w^127*Log[MH2/muf2] + 4.00575397787217275*10^37*w^128*Log[MH2/muf2] + 8.02337940739745078*10^37*w^129*Log[MH2/muf2] + 1.60756341553758609*10^38*w^130*Log[MH2/muf2] + 3.21974822499333316*10^38*w^131*Log[MH2/muf2] + 6.45073136736391041*10^38*w^132*Log[MH2/muf2] + 1.29194603361358159*10^39*w^133*Log[MH2/muf2] + 2.58826517012070822*10^39*w^134*Log[MH2/muf2] + 5.18354204704545601*10^39*w^135*Log[MH2/muf2] + 1.03841127898290983*10^40*w^136*Log[MH2/muf2] + 2.07955528061089431*10^40*w^137*Log[MH2/muf2] + 4.16574401958763374*10^40*w^138*Log[MH2/muf2] + 8.34214235258448077*10^40*w^139*Log[MH2/muf2] + 1.67101347218415896*10^41*w^140*Log[MH2/muf2] + 3.34618230853850545*10^41*w^141*Log[MH2/muf2] + 6.70244180390215434*10^41*w^142*Log[MH2/muf2] + 1.3421095817456282*10^42*w^143*Log[MH2/muf2] + 2.68814896946527009*10^42*w^144*Log[MH2/muf2] + 5.38262527333581494*10^42*w^145*Log[MH2/muf2] + 1.078058089606866*10^43*w^146*Log[MH2/muf2] + 2.15858642940149876*10^43*w^147*Log[MH2/muf2] + 4.32315529592290819*10^43*w^148*Log[MH2/muf2] + 8.65595773991349811*10^43*w^149*Log[MH2/muf2] + 1.73352686333772259*10^44*w^150*Log[MH2/muf2] + 3.47082242363311394*10^44*w^151*Log[MH2/muf2] + 6.95076391704440606*10^44*w^152*Log[MH2/muf2] + 1.39162548350995624*10^45*w^153*Log[MH2/muf2] + 2.78681293168119938*10^45*w^154*Log[MH2/muf2] + 5.57938244848785208*10^45*w^155*Log[MH2/muf2] + 1.1172682335934393*10^46*w^156*Log[MH2/muf2] + 2.23678728256324451*10^46*w^157*Log[MH2/muf2] + 4.47901403294424004*10^46*w^158*Log[MH2/muf2] + 8.96683117478269071*10^46*w^159*Log[MH2/muf2] + 1.79549279527064378*10^47*w^160*Log[MH2/muf2] + 3.59442949089303068*10^47*w^161*Log[MH2/muf2] + 7.197175090541011*10^47*w^162*Log[MH2/muf2] + 1.44078267870893763*10^48*w^163*Log[MH2/muf2] + 2.88481833330622205*10^48*w^164*Log[MH2/muf2] + 5.77491167545029129*10^48*w^165*Log[MH2/muf2] + 1.15625512560018962*10^49*w^166*Log[MH2/muf2] + 2.31457551677321876*10^49*w^167*Log[MH2/muf2] + 4.63413236781344511*10^49*w^168*Log[MH2/muf2] + 9.27635264201339107*10^49*w^169*Log[MH2/muf2] + 1.85722057272851594*10^50*w^170*Log[MH2/muf2] + 3.71760926348536458*10^50*w^171*Log[MH2/muf2] + 7.44285426080045308*10^50*w^172*Log[MH2/muf2] + 1.48981213065498169*10^51*w^173*Log[MH2/muf2] + 2.98261488745451389*10^51*w^174*Log[MH2/muf2] + 5.97009426638187638*10^51*w^175*Log[MH2/muf2] + 1.19519044459968361*10^52*w^176*Log[MH2/muf2] + 2.39228768317173194*10^52*w^177*Log[MH2/muf2] + 4.78916618939253253*10^52*w^178*Log[MH2/muf2] + 9.58580832294560293*10^52*w^179*Log[MH2/muf2] + 1.91896096272971369*10^53*w^180*Log[MH2/muf2] + 3.84085364348940121*10^53*w^181*Log[MH2/muf2] + 7.68876090175766699*10^53*w^182*Log[MH2/muf2] + 1.5389021071652123*10^54*w^183*Log[MH2/muf2] + 3.08056997311535317*10^54*w^184*Log[MH2/muf2] + 6.16565131268027188*10^54*w^185*Log[MH2/muf2] + 1.23421496047121934*10^55*w^186*Log[MH2/muf2] + 2.47020016857042176*10^55*w^187*Log[MH2/muf2] + 4.94465527609921741*10^55*w^188*Log[MH2/muf2] + 9.89625833313304935*10^55*w^189*Log[MH2/muf2] + 1.98092108804448454*10^56*w^190*Log[MH2/muf2] + 3.96456953703276839*10^56*w^191*Log[MH2/muf2] + 7.93569033550982383*10^56*w^192*Log[MH2/muf2] + 1.5882089002396057*10^57*w^193*Log[MH2/muf2] + 3.17898919324887282*10^57*w^194*Log[MH2/muf2] + 6.36218354145633845*10^57*w^195*Log[MH2/muf2] + 1.27344618134143464*10^58*w^196*Log[MH2/muf2] + 2.54854402630799707*10^58*w^197*Log[MH2/muf2] + 5.10105176562591271*10^58*w^198*Log[MH2/muf2] + 1.02085919524309171*10^59*w^199*Log[MH2/muf2] + 2.04327503421284512*10^59*w^200*Log[MH2/muf2] + 0.0628243159711247838*Log[MH2/muf2]^2 + 0.254413418982213107*w*Log[MH2/muf2]^2 + 0.611111111111111111*w^2*Log[MH2/muf2]^2 + 1.44444444444444444*w^3*Log[MH2/muf2]^2 + 3.*w^4*Log[MH2/muf2]^2 + 6.17777777777777778*w^5*Log[MH2/muf2]^2 + 12.6222222222222222*w^6*Log[MH2/muf2]^2 + 25.6507936507936508*w^7*Log[MH2/muf2]^2 + 51.9365079365079365*w^8*Log[MH2/muf2]^2 + 104.888888888888889*w^9*Log[MH2/muf2]^2 + 211.437037037037037*w^10*Log[MH2/muf2]^2 + 425.632323232323232*w^11*Log[MH2/muf2]^2 + 855.919191919191919*w^12*Log[MH2/muf2]^2 + 1719.79487179487179*w^13*Log[MH2/muf2]^2 + 3453.34310134310134*w^14*Log[MH2/muf2]^2 + 6930.69206349206349*w^15*Log[MH2/muf2]^2 + 13903.6444444444444*w^16*Log[MH2/muf2]^2 + 27882.2483660130719*w^17*Log[MH2/muf2]^2 + 55898.3529411764706*w^18*Log[MH2/muf2]^2 + 112037.17738791423*w^19*Log[MH2/muf2]^2 + 224508.706432748538*w^20*Log[MH2/muf2]^2 + 449805.815873015873*w^21*Log[MH2/muf2]^2 + 901049.073593073593*w^22*Log[MH2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[MH2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[MH2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[MH2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[MH2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[MH2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[MH2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[MH2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[MH2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[MH2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[MH2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[MH2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[MH2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[MH2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[MH2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[MH2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[MH2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[MH2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[MH2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[MH2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[MH2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[MH2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[MH2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[MH2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[MH2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[MH2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[MH2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[MH2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[MH2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[MH2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[MH2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[MH2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[MH2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[MH2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[MH2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[MH2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[MH2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[MH2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[MH2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[MH2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[MH2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[MH2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[MH2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[MH2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[MH2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[MH2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[MH2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[MH2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[MH2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[MH2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[MH2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[MH2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[MH2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[MH2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[MH2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[MH2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[MH2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[MH2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[MH2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[MH2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[MH2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[MH2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[MH2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[MH2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[MH2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[MH2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[MH2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[MH2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[MH2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[MH2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[MH2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[MH2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[MH2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[MH2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[MH2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[MH2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[MH2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[MH2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[MH2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[MH2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[MH2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[MH2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[MH2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[MH2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[MH2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[MH2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[MH2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[MH2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[MH2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[MH2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[MH2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[MH2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[MH2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[MH2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[MH2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[MH2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[MH2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[MH2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[MH2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[MH2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[MH2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[MH2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[MH2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[MH2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[MH2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[MH2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[MH2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[MH2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[MH2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[MH2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[MH2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[MH2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[MH2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[MH2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[MH2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[MH2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[MH2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[MH2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[MH2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[MH2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[MH2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[MH2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[MH2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[MH2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[MH2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[MH2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[MH2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[MH2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[MH2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[MH2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[MH2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[MH2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[MH2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[MH2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[MH2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[MH2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[MH2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[MH2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[MH2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[MH2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[MH2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[MH2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[MH2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[MH2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[MH2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[MH2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[MH2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[MH2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[MH2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[MH2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[MH2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[MH2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[MH2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[MH2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[MH2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[MH2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[MH2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[MH2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[MH2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[MH2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[MH2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[MH2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[MH2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[MH2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[MH2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[MH2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[MH2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[MH2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[MH2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[MH2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[MH2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[MH2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[MH2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[MH2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[MH2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[MH2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[MH2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[MH2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[MH2/muf2]^2, 0.519823806775237354 + 0.166861223554357621*w - 0.152083240774147967*w^2 + 0.248105032707820065*w^3 + 0.0455418701000222372*w^4 + 6.65440270608445967*w^5 + 11.4284238123359497*w^6 + 34.9723553185893299*w^7 + 66.1461142073435309*w^8 + 163.021847942636445*w^9 + 318.982916692625114*w^10 + 726.316471870010582*w^11 + 1441.07717872299014*w^12 + 3153.59545459113574*w^13 + 6296.34884359295405*w^14 + 13462.2415225637782*w^15 + 26958.4494301219636*w^16 + 56785.0336756801152*w^17 + 113877.282768953794*w^18 + 237423.800393344873*w^19 + 476452.155921640829*w^20 + 986063.013079690481*w^21 + 1.97932806789788646*10^6*w^22 + 4.07394464677319449*10^6*w^23 + 8.17812279237826032*10^6*w^24 + 1.67616811210121058*10^7*w^25 + 3.36458698691232299*10^7*w^26 + 6.87312880447828488*10^7*w^27 + 1.37948891011212667*10^8*w^28 + 2.81051219082612377*10^8*w^29 + 5.64008753268278278*10^8*w^30 + 1.14659799486357063*10^9*w^31 + 2.3006090460138674*10^9*w^32 + 4.66862771192065851*10^9*w^33 + 9.36593422952091561*10^9*w^34 + 1.89777782080730844*10^10*w^35 + 3.80661377120259413*10^10*w^36 + 7.70337563266379244*10^10*w^37 + 1.54493001590656031*10^11*w^38 + 3.12305282179635342*10^11*w^39 + 6.26245653392136265*10^11*w^40 + 1.26476146420230857*10^12*w^41 + 2.53580194015404092*10^12*w^42 + 5.11712522794358745*10^12*w^43 + 1.02583558330063516*10^13*w^44 + 2.06861454281936432*10^13*w^45 + 4.146483185664627*10^13*w^46 + 8.356219777983403*10^13*w^47 + 1.67479733103738601*10^14*w^48 + 3.37327354641760189*10^14*w^49 + 6.76019600742522194*10^14*w^50 + 1.36092586421715693*10^15*w^51 + 2.72709678595985184*10^15*w^52 + 5.48762336867469616*10^15*w^53 + 1.09954131684789678*10^16*w^54 + 2.21168560193892597*10^16*w^55 + 4.43112931688020291*10^16*w^56 + 8.90986776724858396*10^16*w^57 + 1.78495993757895606*10^17*w^58 + 3.58793872256712045*10^17*w^59 + 7.18738032336118611*10^17*w^60 + 1.44430778082653197*10^18*w^61 + 2.89304902718520463*10^18*w^62 + 5.81204286751829362*10^18*w^63 + 1.1641184223637248*10^19*w^64 + 2.33810521645137253*10^19*w^65 + 4.68280899041103998*10^19*w^66 + 9.40320820130351541*10^19*w^67 + 1.8831897305124644*10^20*w^68 + 3.78071791473444098*10^20*w^69 + 7.57128164033637182*10^20*w^70 + 1.5197327203743286*10^21*w^71 + 3.04327219202811093*10^21*w^72 + 6.10748652184288299*10^21*w^73 + 1.2229700191294058*10^22*w^74 + 2.45395780792542427*10^22*w^75 + 4.91361644780109042*10^22*w^76 + 9.85796315994687535*10^22*w^77 + 1.97380067402654349*10^23*w^78 + 3.95939192858115082*10^23*w^79 + 7.92734082282738707*10^23*w^80 + 1.58999649421904851*10^24*w^81 + 3.18331093478297267*10^24*w^82 + 6.38403008339296422*10^24*w^83 + 1.27809322781183239*10^25*w^84 + 2.56288475485273321*10^25*w^85 + 5.13076588266645722*10^25*w^86 + 1.02873276940547053*10^26*w^87 + 2.05940588128699674*10^26*w^88 + 4.12875430415323412*10^26*w^89 + 8.26504761901774263*10^26*w^90 + 1.65684472110038643*10^27*w^91 + 3.31662004412619908*10^27*w^92 + 6.64804505624049183*10^27*w^93 + 1.33074873609180964*10^28*w^94 + 2.66721677426724138*10^28*w^95 + 5.33886798338665491*10^28*w^96 + 1.06998456017277173*10^29*w^97 + 2.14169522111368965*10^29*w^98 + 4.29194329555752287*10^29*w^99 + 8.59060827838560651*10^29*w^100 + 1.72143235733330524*10^30*w^101 + 3.44548331731084271*10^30*w^102 + 6.90378987977050254*10^30*w^103 + 1.38177852777226267*10^31*w^104 + 2.76852680660393258*10^31*w^105 + 5.54103257583584483*10^31*w^106 + 1.11013368766863914*10^32*w^107 + 2.22181929538331277*10^32*w^108 + 4.45111592517850185*10^32*w^109 + 8.90828705758349898*10^32*w^110 + 1.78456012889533175*10^33*w^111 + 3.57148369745096265*10^33*w^112 + 7.154241611157549*10^33*w^113 + 1.43177113092065635*10^34*w^114 + 2.86792336994415627*10^34*w^115 + 5.73945108553439092*10^34*w^116 + 1.14959351382238612*10^35*w^117 + 2.3005952942590316*10^35*w^118 + 4.60781578058230271*10^35*w^119 + 9.22113562246021993*10^35*w^120 + 1.84680523716688061*10^36*w^121 + 3.69576235374201029*10^36*w^122 + 7.40156148556443663*10^36*w^123 + 1.48115385768129524*10^37*w^124 + 2.96621675255780565*10^37*w^125 + 5.93572567487043036*10^37*w^126 + 1.18866821478877796*10^38*w^127 + 2.37862469451965268*10^38*w^128 + 4.76318612162515947*10^38*w^129 + 9.53141480384789755*10^38*w^130 + 1.90859789740636753*10^39*w^131 + 3.81917011227659259*10^39*w^132 + 7.64737032515566944*10^39*w^133 + 1.53024727924732301*10^40*w^134 + 3.06401829323531974*10^40*w^135 + 6.131065569321552*10^40*w^136 + 1.22758863241235219*10^41*w^137 + 2.45636414040728476*10^41*w^138 + 4.91809956331145766*10^41*w^139 + 9.84085094040156266*10^41*w^140 + 1.9702683243785246*10^42*w^141 + 3.94236031612934447*10^42*w^142 + 7.892919041458534*10^42*w^143 + 1.57929891794377085*10^43*w^144 + 3.16180234764540751*10^43*w^145 + 6.326409489232004*10^43*w^146 + 1.26653482805285154*10^44*w^147 + 2.53416999958309173*10^44*w^148 + 5.073240281630406*10^44*w^149 + 1.0150798262000717*10^45*w^150 + 2.03207673667547786*10^45*w^151 + 4.06584808810124945*10^45*w^152 + 8.13919829457357746*10^45*w^153 + 1.62850490466715755*10^46*w^154 + 3.25994641831182921*10^46*w^155 + 6.52250489987066485*10^46*w^156 + 1.3056507866812164*10^47*w^157 + 2.61232739947204902*10^47*w^158 + 5.22915795682887731*10^47*w^159 + 1.04623454064588226*10^48*w^160 + 2.09423316972584601*10^48*w^161 + 4.19004945184163089*10^48*w^162 + 8.38701134880053743*10^48*w^163 + 1.6780243638123344*10^49*w^164 + 3.3587579747648456*10^49*w^165 + 6.71996096466796159*10^49*w^166 + 1.34505430084945868*10^50*w^167 + 2.69106974152813373*10^50*w^168 + 5.38630423711746979*10^50*w^169 + 1.07763874097693361*10^51*w^170 + 2.15691094174800808*10^51*w^171 + 4.31530791731991906*10^51*w^172 + 8.63702385190681636*10^51*w^173 + 1.72798924098328003*10^52*w^174 + 3.45849287329092984*10^52*w^175 + 6.91928491043204342*10^52*w^176 + 1.38484379300780027*10^53*w^177 + 2.77059217021690348*10^53*w^178 + 5.54505803063965678*10^53*w^179 + 1.10936756391073441*10^54*w^180 + 2.22025603857025265*10^54*w^181 + 4.44191300908844892*10^54*w^182 + 8.88979868909665726*10^54*w^183 + 1.77851118422449517*10^55*w^184 + 3.559368312376462*10^55*w^185 + 7.12090760571059526*10^55*w^186 + 1.42510313517396415*10^56*w^187 + 2.85106108881828785*10^56*w^188 + 5.70574345026954623*10^56*w^189 + 1.14148532231980973*10^57*w^190 + 2.28439380027294561*10^57*w^191 + 4.57011346875144943*10^57*w^192 + 9.14582091850068068*10^57*w^193 + 1.82968646754352285*10^58*w^194 + 3.66157213865157438*10^58*w^195 + 7.325201935916849*10^58*w^196 + 1.46590512452176597*10^59*w^197 + 2.93262102237880831*10^59*w^198 + 5.868642803776948*10^59*w^199 + 1.17404807036996596*10^60*w^200 + ALARM*w^201 - 0.378035845439520603*Log[MH2/muf2] - 0.858454205930082709*w*Log[MH2/muf2] - 1.21114860804127487*w^2*Log[MH2/muf2] - 2.33645402472257405*w^3*Log[MH2/muf2] - 2.672908049445148*w^4*Log[MH2/muf2] - 5.16803832111251843*w^5*Log[MH2/muf2] - 7.72866923481762945*w^6*Log[MH2/muf2] - 14.0181850304818198*w^7*Log[MH2/muf2] - 21.517851542445122*w^8*Log[MH2/muf2] - 37.7983133141671379*w^9*Log[MH2/muf2] - 57.2747924131667274*w^10*Log[MH2/muf2] - 97.1291070325223276*w^11*Log[MH2/muf2] - 139.543088203252127*w^12*Log[MH2/muf2] - 221.652962706623887*w^13*Log[MH2/muf2] - 273.024814636898902*w^14*Log[MH2/muf2] - 355.053215740241413*w^15*Log[MH2/muf2] - 163.637807053763162*w^16*Log[MH2/muf2] + 315.865122222229614*w^17*Log[MH2/muf2] + 2427.92634464055942*w^18*Log[MH2/muf2] + 7048.88449589008404*w^19*Log[MH2/muf2] + 20116.173467608078*w^20*Log[MH2/muf2] + 47797.5538459424396*w^21*Log[MH2/muf2] + 116081.011142515193*w^22*Log[MH2/muf2] + 258532.12451563627*w^23*Log[MH2/muf2] + 587720.661512150089*w^24*Log[MH2/muf2] + 1.26821237135443106*10^6*w^25*Log[MH2/muf2] + 2.78286032493255472*10^6*w^26*Log[MH2/muf2] + 5.89477596761647258*10^6*w^27*Log[MH2/muf2] + 1.26573661625077643*10^7*w^28*Log[MH2/muf2] + 2.64904018878236104*10^7*w^29*Log[MH2/muf2] + 5.60623795108782272*10^7*w^30*Log[MH2/muf2] + 1.16352612619528364*10^8*w^31*Log[MH2/muf2] + 2.43728091362698305*10^8*w^32*Log[MH2/muf2] + 5.027486987013732*10^8*w^33*Log[MH2/muf2] + 1.04518206215498678*10^9*w^34*Log[MH2/muf2] + 2.14596850537453921*10^9*w^35*Log[MH2/muf2] + 4.43563448811441208*10^9*w^36*Log[MH2/muf2] + 9.07440701093388984*10^9*w^37*Log[MH2/muf2] + 1.867182854114273*10^10*w^38*Log[MH2/muf2] + 3.80889649127695287*10^10*w^39*Log[MH2/muf2] + 7.80904018184226829*10^10*w^40*Log[MH2/muf2] + 1.58926020901370177*10^11*w^41*Log[MH2/muf2] + 3.24874724857237454*10^11*w^42*Log[MH2/muf2] + 6.59897189535632508*10^11*w^43*Log[MH2/muf2] + 1.34568087715514789*10^12*w^44*Log[MH2/muf2] + 2.72899623121872143*10^12*w^45*Log[MH2/muf2] + 5.55374772598567504*10^12*w^46*Log[MH2/muf2] + 1.12474908069537201*10^13*w^47*Log[MH2/muf2] + 2.28503229588254883*10^13*w^48*Log[MH2/muf2] + 4.62228646571283477*10^13*w^49*Log[MH2/muf2] + 9.376827933023816*10^13*w^50*Log[MH2/muf2] + 1.89489607719804749*10^14*w^51*Log[MH2/muf2] + 3.83915088013313315*10^14*w^52*Log[MH2/muf2] + 7.75151943159454188*10^14*w^53*Log[MH2/muf2] + 1.56877164646880658*10^15*w^54*Log[MH2/muf2] + 3.16505319576572617*10^15*w^55*Log[MH2/muf2] + 6.39936682450002583*10^15*w^56*Log[MH2/muf2] + 1.29023117625186624*10^16*w^57*Log[MH2/muf2] + 2.60649432614134393*10^16*w^58*Log[MH2/muf2] + 5.25206323406366986*10^16*w^59*Log[MH2/muf2] + 1.06021695745323232*10^17*w^60*Log[MH2/muf2] + 2.13520169171289864*10^17*w^61*Log[MH2/muf2] + 4.307399684191502*10^17*w^62*Log[MH2/muf2] + 8.67070842541589764*10^17*w^63*Log[MH2/muf2] + 1.74812722699293415*10^18*w^64*Log[MH2/muf2] + 3.517455219289734*10^18*w^65*Log[MH2/muf2] + 7.08786863626947608*10^18*w^66*Log[MH2/muf2] + 1.42562534306478966*10^19*w^67*Log[MH2/muf2] + 2.87133593618578987*10^19*w^68*Log[MH2/muf2] + 5.77329431550894199*10^19*w^69*Log[MH2/muf2] + 1.16228794591293199*10^20*w^70*Log[MH2/muf2] + 2.3362382950312165*10^20*w^71*Log[MH2/muf2] + 4.70149559953793448*10^20*w^72*Log[MH2/muf2] + 9.44746420625294168*10^20*w^73*Log[MH2/muf2] + 1.90054571040905793*10^21*w^74*Log[MH2/muf2] + 3.81807136956855965*10^21*w^75*Log[MH2/muf2] + 7.67829484450857*10^21*w^76*Log[MH2/muf2] + 1.54214951222524239*10^22*w^77*Log[MH2/muf2] + 3.10039388592210675*10^22*w^78*Log[MH2/muf2] + 6.22562515551587839*10^22*w^79*Log[MH2/muf2] + 1.25127755018311662*10^23*w^80*Log[MH2/muf2] + 2.51206964119985762*10^23*w^81*Log[MH2/muf2] + 5.04768393916770965*10^23*w^82*Log[MH2/muf2] + 1.01318521515641775*10^24*w^83*Log[MH2/muf2] + 2.03538994252990036*10^24*w^84*Log[MH2/muf2] + 4.08478348125176184*10^24*w^85*Log[MH2/muf2] + 8.20415327077668555*10^24*w^86*Log[MH2/muf2] + 1.64621051369183835*10^25*w^87*Log[MH2/muf2] + 3.30569608524529793*10^25*w^88*Log[MH2/muf2] + 6.63207845284582672*10^25*w^89*Log[MH2/muf2] + 1.33151558950621905*10^26*w^90*Log[MH2/muf2] + 2.67099200071115171*10^26*w^91*Log[MH2/muf2] + 5.36159332893043472*10^26*w^92*Log[MH2/muf2] + 1.07538473590347994*10^27*w^93*Log[MH2/muf2] + 2.15831559583644506*10^27*w^94*Log[MH2/muf2] + 4.32844910327011469*10^27*w^95*Log[MH2/muf2] + 8.68596053452312368*10^27*w^96*Log[MH2/muf2] + 1.74175059107622565*10^28*w^97*Log[MH2/muf2] + 3.49470247369189369*10^28*w^98*Log[MH2/muf2] + 7.00700073074844355*10^28*w^99*Log[MH2/muf2] + 1.40572054553742525*10^29*w^100*Log[MH2/muf2] + 2.818237716160284*10^29*w^101*Log[MH2/muf2] + 5.65315118351872881*10^29*w^102*Log[MH2/muf2] + 1.13325725658960788*10^30*w^103*Log[MH2/muf2] + 2.2729553302729827*10^30*w^104*Log[MH2/muf2] + 4.55607099854899946*10^30*w^105*Log[MH2/muf2] + 9.13703513031566513*10^30*w^106*Log[MH2/muf2] + 1.83133906392145*10^31*w^107*Log[MH2/muf2] + 3.67230512393517145*10^31*w^108*Log[MH2/muf2] + 7.35983613101824344*10^31*w^109*Log[MH2/muf2] + 1.47569255684762232*10^32*w^110*Log[MH2/muf2] + 2.95728432006040461*10^32*w^111*Log[MH2/muf2] + 5.92899286010969232*10^32*w^112*Log[MH2/muf2] + 1.18808544726431793*10^33*w^113*Log[MH2/muf2] + 2.38175899886854487*10^33*w^114*Log[MH2/muf2] + 4.77238794568363401*10^33*w^115*Log[MH2/muf2] + 9.56643661494818963*10^33*w^116*Log[MH2/muf2] + 1.91672940897678465*10^34*w^117*Log[MH2/muf2] + 3.84185940718744387*10^34*w^118*Log[MH2/muf2] + 7.69708283431126666*10^34*w^119*Log[MH2/muf2] + 1.54267618946411188*10^35*w^120*Log[MH2/muf2] + 3.09054349014123343*10^35*w^121*Log[MH2/muf2] + 6.19374129086466376*10^35*w^122*Log[MH2/muf2] + 1.24076562448765044*10^36*w^123*Log[MH2/muf2] + 2.48644616857412484*10^36*w^124*Log[MH2/muf2] + 4.9807357326504694*10^36*w^125*Log[MH2/muf2] + 9.98056976003007904*10^36*w^126*Log[MH2/muf2] + 1.99916474246351469*10^37*w^127*Log[MH2/muf2] + 4.00575397787217275*10^37*w^128*Log[MH2/muf2] + 8.02337940739745078*10^37*w^129*Log[MH2/muf2] + 1.60756341553758609*10^38*w^130*Log[MH2/muf2] + 3.21974822499333316*10^38*w^131*Log[MH2/muf2] + 6.45073136736391041*10^38*w^132*Log[MH2/muf2] + 1.29194603361358159*10^39*w^133*Log[MH2/muf2] + 2.58826517012070822*10^39*w^134*Log[MH2/muf2] + 5.18354204704545601*10^39*w^135*Log[MH2/muf2] + 1.03841127898290983*10^40*w^136*Log[MH2/muf2] + 2.07955528061089431*10^40*w^137*Log[MH2/muf2] + 4.16574401958763374*10^40*w^138*Log[MH2/muf2] + 8.34214235258448077*10^40*w^139*Log[MH2/muf2] + 1.67101347218415896*10^41*w^140*Log[MH2/muf2] + 3.34618230853850545*10^41*w^141*Log[MH2/muf2] + 6.70244180390215434*10^41*w^142*Log[MH2/muf2] + 1.3421095817456282*10^42*w^143*Log[MH2/muf2] + 2.68814896946527009*10^42*w^144*Log[MH2/muf2] + 5.38262527333581494*10^42*w^145*Log[MH2/muf2] + 1.078058089606866*10^43*w^146*Log[MH2/muf2] + 2.15858642940149876*10^43*w^147*Log[MH2/muf2] + 4.32315529592290819*10^43*w^148*Log[MH2/muf2] + 8.65595773991349811*10^43*w^149*Log[MH2/muf2] + 1.73352686333772259*10^44*w^150*Log[MH2/muf2] + 3.47082242363311394*10^44*w^151*Log[MH2/muf2] + 6.95076391704440606*10^44*w^152*Log[MH2/muf2] + 1.39162548350995624*10^45*w^153*Log[MH2/muf2] + 2.78681293168119938*10^45*w^154*Log[MH2/muf2] + 5.57938244848785208*10^45*w^155*Log[MH2/muf2] + 1.1172682335934393*10^46*w^156*Log[MH2/muf2] + 2.23678728256324451*10^46*w^157*Log[MH2/muf2] + 4.47901403294424004*10^46*w^158*Log[MH2/muf2] + 8.96683117478269071*10^46*w^159*Log[MH2/muf2] + 1.79549279527064378*10^47*w^160*Log[MH2/muf2] + 3.59442949089303068*10^47*w^161*Log[MH2/muf2] + 7.197175090541011*10^47*w^162*Log[MH2/muf2] + 1.44078267870893763*10^48*w^163*Log[MH2/muf2] + 2.88481833330622205*10^48*w^164*Log[MH2/muf2] + 5.77491167545029129*10^48*w^165*Log[MH2/muf2] + 1.15625512560018962*10^49*w^166*Log[MH2/muf2] + 2.31457551677321876*10^49*w^167*Log[MH2/muf2] + 4.63413236781344511*10^49*w^168*Log[MH2/muf2] + 9.27635264201339107*10^49*w^169*Log[MH2/muf2] + 1.85722057272851594*10^50*w^170*Log[MH2/muf2] + 3.71760926348536458*10^50*w^171*Log[MH2/muf2] + 7.44285426080045308*10^50*w^172*Log[MH2/muf2] + 1.48981213065498169*10^51*w^173*Log[MH2/muf2] + 2.98261488745451389*10^51*w^174*Log[MH2/muf2] + 5.97009426638187638*10^51*w^175*Log[MH2/muf2] + 1.19519044459968361*10^52*w^176*Log[MH2/muf2] + 2.39228768317173194*10^52*w^177*Log[MH2/muf2] + 4.78916618939253253*10^52*w^178*Log[MH2/muf2] + 9.58580832294560293*10^52*w^179*Log[MH2/muf2] + 1.91896096272971369*10^53*w^180*Log[MH2/muf2] + 3.84085364348940121*10^53*w^181*Log[MH2/muf2] + 7.68876090175766699*10^53*w^182*Log[MH2/muf2] + 1.5389021071652123*10^54*w^183*Log[MH2/muf2] + 3.08056997311535317*10^54*w^184*Log[MH2/muf2] + 6.16565131268027188*10^54*w^185*Log[MH2/muf2] + 1.23421496047121934*10^55*w^186*Log[MH2/muf2] + 2.47020016857042176*10^55*w^187*Log[MH2/muf2] + 4.94465527609921741*10^55*w^188*Log[MH2/muf2] + 9.89625833313304935*10^55*w^189*Log[MH2/muf2] + 1.98092108804448454*10^56*w^190*Log[MH2/muf2] + 3.96456953703276839*10^56*w^191*Log[MH2/muf2] + 7.93569033550982383*10^56*w^192*Log[MH2/muf2] + 1.5882089002396057*10^57*w^193*Log[MH2/muf2] + 3.17898919324887282*10^57*w^194*Log[MH2/muf2] + 6.36218354145633845*10^57*w^195*Log[MH2/muf2] + 1.27344618134143464*10^58*w^196*Log[MH2/muf2] + 2.54854402630799707*10^58*w^197*Log[MH2/muf2] + 5.10105176562591271*10^58*w^198*Log[MH2/muf2] + 1.02085919524309171*10^59*w^199*Log[MH2/muf2] + 2.04327503421284512*10^59*w^200*Log[MH2/muf2] + 0.0628243159711247838*Log[MH2/muf2]^2 + 0.254413418982213107*w*Log[MH2/muf2]^2 + 0.611111111111111111*w^2*Log[MH2/muf2]^2 + 1.44444444444444444*w^3*Log[MH2/muf2]^2 + 3.*w^4*Log[MH2/muf2]^2 + 6.17777777777777778*w^5*Log[MH2/muf2]^2 + 12.6222222222222222*w^6*Log[MH2/muf2]^2 + 25.6507936507936508*w^7*Log[MH2/muf2]^2 + 51.9365079365079365*w^8*Log[MH2/muf2]^2 + 104.888888888888889*w^9*Log[MH2/muf2]^2 + 211.437037037037037*w^10*Log[MH2/muf2]^2 + 425.632323232323232*w^11*Log[MH2/muf2]^2 + 855.919191919191919*w^12*Log[MH2/muf2]^2 + 1719.79487179487179*w^13*Log[MH2/muf2]^2 + 3453.34310134310134*w^14*Log[MH2/muf2]^2 + 6930.69206349206349*w^15*Log[MH2/muf2]^2 + 13903.6444444444444*w^16*Log[MH2/muf2]^2 + 27882.2483660130719*w^17*Log[MH2/muf2]^2 + 55898.3529411764706*w^18*Log[MH2/muf2]^2 + 112037.17738791423*w^19*Log[MH2/muf2]^2 + 224508.706432748538*w^20*Log[MH2/muf2]^2 + 449805.815873015873*w^21*Log[MH2/muf2]^2 + 901049.073593073593*w^22*Log[MH2/muf2]^2 + 1.80472961967501098*10^6*w^23*Log[MH2/muf2]^2 + 3.61429457004830918*10^6*w^24*Log[MH2/muf2]^2 + 7.23750456888888889*10^6*w^25*Log[MH2/muf2]^2 + 1.44914995637606838*10^7*w^26*Log[MH2/muf2]^2 + 2.90135900626780627*10^7*w^27*Log[MH2/muf2]^2 + 5.80840829065255732*10^7*w^28*Log[MH2/muf2]^2 + 1.16274279689107827*10^8*w^29*Log[MH2/muf2]^2 + 2.32746910700383142*10^8*w^30*Log[MH2/muf2]^2 + 4.65865404283870968*10^8*w^31*Log[MH2/muf2]^2 + 9.32428355899641577*10^8*w^32*Log[MH2/muf2]^2 + 1.86616871305050505*10^9*w^33*Log[MH2/muf2]^2 + 3.73480964806654783*10^9*w^34*Log[MH2/muf2]^2 + 7.47428575750214753*10^9*w^35*Log[MH2/muf2]^2 + 1.49573940435301587*10^10*w^36*Log[MH2/muf2]^2 + 2.99314938085605606*10^10*w^37*Log[MH2/muf2]^2 + 5.98946664233715821*10^10*w^38*Log[MH2/muf2]^2 + 1.1984948776674403*10^11*w^39*Log[MH2/muf2]^2 + 2.39813353429989744*10^11*w^40*Log[MH2/muf2]^2 + 4.79844454628665583*10^11*w^41*Log[MH2/muf2]^2 + 9.601039397788494*10^11*w^42*Log[MH2/muf2]^2 + 1.92099982807818678*10^12*w^43*Log[MH2/muf2]^2 + 3.84351245781880573*10^12*w^44*Log[MH2/muf2]^2 + 7.68991768759699394*10^12*w^45*Log[MH2/muf2]^2 + 1.53853723683129301*10^13*w^46*Log[MH2/muf2]^2 + 3.0781352968865613*10^13*w^47*Log[MH2/muf2]^2 + 6.15830484285319*10^13*w^48*Log[MH2/muf2]^2 + 1.23205139678410014*10^14*w^49*Log[MH2/muf2]^2 + 2.46485275524084204*10^14*w^50*Log[MH2/muf2]^2 + 4.93114723905387152*10^14*w^51*Log[MH2/muf2]^2 + 9.86506818828548505*10^14*w^52*Log[MH2/muf2]^2 + 1.97354765963971965*10^15*w^53*Log[MH2/muf2]^2 + 3.9481242016326255*10^15*w^54*Log[MH2/muf2]^2 + 7.89823207377007525*10^15*w^55*Log[MH2/muf2]^2 + 1.5800291160210516*10^16*w^56*Log[MH2/muf2]^2 + 3.16079703170756365*10^16*w^57*Log[MH2/muf2]^2 + 6.32302118281999221*10^16*w^58*Log[MH2/muf2]^2 + 1.26488007301722842*10^17*w^59*Log[MH2/muf2]^2 + 2.5302935940323997*10^17*w^60*Log[MH2/muf2]^2 + 5.06161941070792882*10^17*w^61*Log[MH2/muf2]^2 + 1.01252372457877891*10^18*w^62*Log[MH2/muf2]^2 + 2.02543455315212083*10^18*w^63*Log[MH2/muf2]^2 + 4.0516193219103713*10^18*w^64*Log[MH2/muf2]^2 + 8.10469328633774758*10^18*w^65*Log[MH2/muf2]^2 + 1.62122084085259315*10^19*w^66*Log[MH2/muf2]^2 + 3.2429893357986898*10^19*w^67*Log[MH2/muf2]^2 + 6.48704201651698006*10^19*w^68*Log[MH2/muf2]^2 + 1.29761495538677534*10^20*w^69*Log[MH2/muf2]^2 + 2.59563130138060253*10^20*w^70*Log[MH2/muf2]^2 + 5.19204293917785747*10^20*w^71*Log[MH2/muf2]^2 + 1.03856035179307485*10^21*w^72*Log[MH2/muf2]^2 + 2.07741597592753006*10^21*w^73*Log[MH2/muf2]^2 + 4.15540664987548422*10^21*w^74*Log[MH2/muf2]^2 + 8.31193226107974911*10^21*w^75*Log[MH2/muf2]^2 + 1.66260439610926386*10^22*w^76*Log[MH2/muf2]^2 + 3.32563343579077027*10^22*w^77*Log[MH2/muf2]^2 + 6.65209452927172224*10^22*w^78*Log[MH2/muf2]^2 + 1.33058027465834409*10^23*w^79*Log[MH2/muf2]^2 + 2.6614752715663307*10^23*w^80*Log[MH2/muf2]^2 + 5.32356454671349437*10^23*w^81*Log[MH2/muf2]^2 + 1.06483273411905835*10^24*w^82*Log[MH2/muf2]^2 + 2.12989937965147666*10^24*w^83*Log[MH2/muf2]^2 + 4.26025551310743389*10^24*w^84*Log[MH2/muf2]^2 + 8.52140317220799119*10^24*w^85*Log[MH2/muf2]^2 + 1.70445493942590417*10^25*w^86*Log[MH2/muf2]^2 + 3.40925052307539584*10^25*w^87*Log[MH2/muf2]^2 + 6.819166942935267*10^25*w^88*Log[MH2/muf2]^2 + 1.36396359275408513*10^26*w^89*Log[MH2/muf2]^2 + 2.72818184063485335*10^26*w^90*Log[MH2/muf2]^2 + 5.45686186222234883*10^26*w^91*Log[MH2/muf2]^2 + 1.09146985493769799*10^27*w^92*Log[MH2/muf2]^2 + 2.18313050562147513*10^27*w^93*Log[MH2/muf2]^2 + 4.36663452887256762*10^27*w^94*Log[MH2/muf2]^2 + 8.73400045235868792*10^27*w^95*Log[MH2/muf2]^2 + 1.74694333847926967*10^28*w^96*Log[MH2/muf2]^2 + 3.49416729759805903*10^28*w^97*Log[MH2/muf2]^2 + 6.98888444349652301*10^28*w^98*Log[MH2/muf2]^2 + 1.39788464844277152*10^29*w^99*Log[MH2/muf2]^2 + 2.79598052843268476*10^29*w^100*Log[MH2/muf2]^2 + 5.592375197475505*10^29*w^101*Log[MH2/muf2]^2 + 1.11855625182243073*10^30*w^102*Log[MH2/muf2]^2 + 2.23727179035140201*10^30*w^103*Log[MH2/muf2]^2 + 4.47485605833615408*10^30*w^104*Log[MH2/muf2]^2 + 8.95032522695941311*10^30*w^105*Log[MH2/muf2]^2 + 1.79018536516687146*10^31*w^106*Log[MH2/muf2]^2 + 3.58060689378284539*10^31*w^107*Log[MH2/muf2]^2 + 7.16167740972138075*10^31*w^108*Log[MH2/muf2]^2 + 1.43242651311144666*10^32*w^109*Log[MH2/muf2]^2 + 2.86503179394723898*10^32*w^110*Log[MH2/muf2]^2 + 5.73041471136619098*10^32*w^111*Log[MH2/muf2]^2 + 1.14615191876079478*10^33*w^112*Log[MH2/muf2]^2 + 2.29243936005133458*10^33*w^113*Log[MH2/muf2]^2 + 4.58514503160011547*10^33*w^114*Log[MH2/muf2]^2 + 9.17081346491178073*10^33*w^115*Log[MH2/muf2]^2 + 1.83426557654847036*10^34*w^116*Log[MH2/muf2]^2 + 3.66873341840595218*10^34*w^117*Log[MH2/muf2]^2 + 7.33786454105092855*10^34*w^118*Log[MH2/muf2]^2 + 1.46765111804928413*10^35*w^119*Log[MH2/muf2]^2 + 2.93545606001917433*10^35*w^120*Log[MH2/muf2]^2 + 5.87121470452242283*10^35*w^121*Log[MH2/muf2]^2 + 1.17430246992475373*10^36*w^122*Log[MH2/muf2]^2 + 2.34872207012099423*10^36*w^123*Log[MH2/muf2]^2 + 4.69767463813242364*10^36*w^124*Log[MH2/muf2]^2 + 9.39580292659228362*10^36*w^125*Log[MH2/muf2]^2 + 1.87924988112646849*10^37*w^126*Log[MH2/muf2]^2 + 3.75867555283535666*10^37*w^127*Log[MH2/muf2]^2 + 7.51769721553088313*10^37*w^128*Log[MH2/muf2]^2 + 1.50360759616217732*10^38*w^129*Log[MH2/muf2]^2 + 3.00734940974074476*10^38*w^130*Log[MH2/muf2]^2 + 6.01496317220735788*10^38*w^131*Log[MH2/muf2]^2 + 1.20304470704695424*10^39*w^132*Log[MH2/muf2]^2 + 2.40619199928160527*10^39*w^133*Log[MH2/muf2]^2 + 4.81258611847205838*10^39*w^134*Log[MH2/muf2]^2 + 9.625570510881551*10^39*w^135*Log[MH2/muf2]^2 + 1.92519259000696177*10^40*w^136*Log[MH2/muf2]^2 + 3.85053987267482892*10^40*w^137*Log[MH2/muf2]^2 + 7.70138466355699081*10^40*w^138*Log[MH2/muf2]^2 + 1.5403370421402586*10^41*w^139*Log[MH2/muf2]^2 + 3.08079259204000056*10^41*w^140*Log[MH2/muf2]^2 + 6.16181884994650223*10^41*w^141*Log[MH2/muf2]^2 + 1.23240984733372449*10^42*w^142*Log[MH2/muf2]^2 + 2.46491056511577734*10^42*w^143*Log[MH2/muf2]^2 + 4.93000035596401657*10^42*w^144*Log[MH2/muf2]^2 + 9.86035423676729572*10^42*w^145*Log[MH2/muf2]^2 + 1.97214058717053497*10^43*w^146*Log[MH2/muf2]^2 + 3.94441876292837639*10^43*w^147*Log[MH2/muf2]^2 + 7.88910899733273984*10^43*w^148*Log[MH2/muf2]^2 + 1.57787536749230256*10^44*w^149*Log[MH2/muf2]^2 + 3.15585644744748467*10^44*w^150*Log[MH2/muf2]^2 + 6.31192152901551838*10^44*w^151*Log[MH2/muf2]^2 + 1.26242548544490941*10^45*w^152*Log[MH2/muf2]^2 + 2.52493225719421231*10^45*w^153*Log[MH2/muf2]^2 + 5.0500249827024054*10^45*w^154*Log[MH2/muf2]^2 + 1.0100366774627302*10^46*w^155*Log[MH2/muf2]^2 + 2.02013590711076154*10^46*w^156*Log[MH2/muf2]^2 + 4.04039533011400069*10^46*w^157*Log[MH2/muf2]^2 + 8.08103457518088434*10^46*w^158*Log[MH2/muf2]^2 + 1.61625508638365798*10^47*w^159*Log[MH2/muf2]^2 + 3.23260531503847477*10^47*w^160*Log[MH2/muf2]^2 + 6.46539855836410454*10^47*w^161*Log[MH2/muf2]^2 + 1.29311683477820898*10^48*w^162*Log[MH2/muf2]^2 + 2.58630700763551158*10^48*w^163*Log[MH2/muf2]^2 + 5.17275890828536659*10^48*w^164*Log[MH2/muf2]^2 + 1.03458041009500615*10^49*w^165*Log[MH2/muf2]^2 + 2.06921738935314167*10^49*w^166*Log[MH2/muf2]^2 + 4.1385465662388156*10^49*w^167*Log[MH2/muf2]^2 + 8.27731405404943576*10^49*w^168*Log[MH2/muf2]^2 + 1.655506473817473*10^50*w^169*Log[MH2/muf2]^2 + 3.31109924937970589*10^50*w^170*Log[MH2/muf2]^2 + 6.62236908953884257*10^50*w^171*Log[MH2/muf2]^2 + 1.32450754052163426*10^51*w^172*Log[MH2/muf2]^2 + 2.64908174886422964*10^51*w^173*Log[MH2/muf2]^2 + 5.2982953052844246*10^51*w^174*Log[MH2/muf2]^2 + 1.05968512217458361*10^52*w^175*Log[MH2/muf2]^2 + 2.11942177600823204*10^52*w^176*Log[MH2/muf2]^2 + 4.23894545414309917*10^52*w^177*Log[MH2/muf2]^2 + 8.47809242918431275*10^52*w^178*Log[MH2/muf2]^2 + 1.69565834097710192*10^53*w^179*Log[MH2/muf2]^2 + 3.39139550908100684*10^53*w^180*Log[MH2/muf2]^2 + 6.78294693530067372*10^53*w^181*Log[MH2/muf2]^2 + 1.35662022877540704*10^54*w^182*Log[MH2/muf2]^2 + 2.71330146872856677*10^54*w^183*Log[MH2/muf2]^2 + 5.42672363716693763*10^54*w^184*Log[MH2/muf2]^2 + 1.0853686071239209*10^55*w^185*Log[MH2/muf2]^2 + 2.1707844614980057*10^55*w^186*Log[MH2/muf2]^2 + 4.34166240962127318*10^55*w^187*Log[MH2/muf2]^2 + 8.68350980882103801*10^55*w^188*Log[MH2/muf2]^2 + 1.73673856922571195*10^56*w^189*Log[MH2/muf2]^2 + 3.47354958476276206*10^56*w^190*Log[MH2/muf2]^2 + 6.94724254900464814*10^56*w^191*Log[MH2/muf2]^2 + 1.38947688778394043*10^57*w^192*Log[MH2/muf2]^2 + 2.77900994494511527*10^57*w^193*Log[MH2/muf2]^2 + 5.55813107356092443*10^57*w^194*Log[MH2/muf2]^2 + 1.11164822397429502*10^58*w^195*Log[MH2/muf2]^2 + 2.22334001847390575*10^58*w^196*Log[MH2/muf2]^2 + 4.44676629560964482*10^58*w^197*Log[MH2/muf2]^2 + 8.89370337043496243*10^58*w^198*Log[MH2/muf2]^2 + 1.77877448753551348*10^59*w^199*Log[MH2/muf2]^2 + 3.55761592742427447*10^59*w^200*Log[MH2/muf2]^2, 1.03709812502555652 + 0.408551441396126134*w + 0.0429864364132802845*w^2 + 1.39236137806196857*w^3 + 2.059501209133591*w^4 + 16.4399921018883255*w^5 + 26.8674486968726948*w^6 + 73.9592645434440982*w^7 + 134.097321325762719*w^8 + 320.462684649918345*w^9 + 613.411553314505784*w^10 + 1383.96988025163007*w^11 + 2716.02613004566211*w^12 + 5932.09955473783887*w^13 + 11778.2745688693399*w^14 + 25198.7706065232753*w^15 + 50319.135456654025*w^16 + 106154.026157338646*w^17 + 212592.799452961612*w^18 + 444038.576593299882*w^19 + 890589.490768054054*w^20 + 1.8465390628041562*10^6*w^21 + 3.70626637632866145*10^6*w^22 + 7.64180433211666184*10^6*w^23 + 1.534328818388306*10^7*w^24 + 3.14988358196315143*10^7*w^25 + 6.32502915170358141*10^7*w^26 + 1.29402767519486888*10^8*w^27 + 2.59837202344647106*10^8*w^28 + 5.30120337362094719*10^8*w^29 + 1.06436558333031468*10^9*w^30 + 2.1665721213304324*10^9*w^31 + 4.34941972516972147*10^9*w^32 + 8.83670057264545987*10^9*w^33 + 1.77370691433335008*10^10*w^34 + 3.59789318694024519*10^10*w^35 + 7.22055132247124547*10^10*w^36 + 1.46267757130905525*10^11*w^37 + 2.93495144132947298*10^11*w^38 + 5.93847576432086446*10^11*w^39 + 1.1914042892427483*10^12*w^40 + 2.40822752136872682*10^12*w^41 + 4.83076789012112079*10^12*w^42 + 9.75607676587420006*10^12*w^43 + 1.95673272242684255*10^13*w^44 + 3.94873622342885258*10^13*w^45 + 7.91872850855077365*10^13*w^46 + 1.5969414065942078*10^14*w^47 + 3.20206966750847506*10^14*w^48 + 6.45363603302367131*10^14*w^49 + 1.2938802933679275*10^15*w^50 + 2.60637119187794318*10^15*w^51 + 5.22488782630389796*10^15*w^52 + 1.05199065488766015*10^16*w^53 + 2.10866085336324*10^16*w^54 + 4.243803963876707*10^16*w^55 + 8.50564416439612921*10^16*w^56 + 1.71114811001448525*10^17*w^57 + 3.42925077376992634*10^17*w^58 + 6.89647662596472666*10^17*w^59 + 1.38197816020681219*10^18*w^60 + 2.7783738966438287*10^18*w^61 + 5.56710241542955728*10^18*w^62 + 1.11890290080193232*10^19*w^63 + 2.24180432510122054*10^19*w^64 + 4.50448705605978234*10^19*w^65 + 9.02442295905840013*10^19*w^66 + 1.81284674513617962*10^20*w^67 + 3.63166558470568048*10^20*w^68 + 7.29373564645343547*10^20*w^69 + 1.46105702562079316*10^21*w^70 + 2.93373889103317581*10^21*w^71 + 5.87641686517021799*10^21*w^72 + 1.17973327052694775*10^22*w^73 + 2.36292773817713984*10^22*w^74 + 4.74290844680773289*10^22*w^75 + 9.499225691618283*10^22*w^76 + 1.90638716800959156*10^23*w^77 + 3.81797166375981252*10^23*w^78 + 7.66106593304509902*10^23*w^79 + 1.53422873474397873*10^24*w^80 + 3.07811431874429406*10^24*w^81 + 6.16404896177404337*10^24*w^82 + 1.23652518936546352*10^25*w^83 + 2.47608615885343521*10^25*w^84 + 4.96647955420328492*10^25*w^85 + 9.94474941507959545*10^25*w^86 + 1.99446392439166296*10^26*w^87 + 3.99350910205709925*10^26*w^88 + 8.00828647219792228*10^26*w^89 + 1.60343820883148909*10^27*w^90 + 3.2150861160559815*10^27*w^91 + 6.43709845477686704*10^27*w^92 + 1.29059102010360429*10^28*w^93 + 2.58387692170245573*10^28*w^94 + 5.18001302298983969*10^28*w^95 + 1.03705158631849683*10^29*w^96 + 2.07884532155236386*10^29*w^97 + 4.16177549650192778*10^29*w^98 + 8.34190669979973418*10^29*w^99 + 1.66997267162712296*10^30*w^100 + 3.34705483086537164*10^30*w^101 + 6.70031143781182852*10^30*w^102 + 1.34281757238772262*10^31*w^103 + 2.68805304391582762*10^31*w^104 + 5.38679038662235487*10^31*w^105 + 1.07830110120819206*10^32*w^106 + 2.160747614642119*10^32*w^107 + 4.32517453115392428*10^32*w^108 + 8.66644154091072918*10^32*w^109 + 1.73472433414339756*10^33*w^110 + 3.47569900588098986*10^33*w^111 + 6.95700473792026768*10^33*w^112 + 1.39382980240155803*10^34*w^113 + 2.78984939618480522*10^34*w^114 + 5.58914178842257947*10^34*w^115 + 1.11868389461364648*10^35*w^116 + 2.24104079175651763*10^35*w^117 + 4.485425179481427*10^35*w^118 + 8.98514354860158029*10^35*w^119 + 1.79833585646432645*10^36*w^120 + 3.60223622718421678*10^36*w^121 + 7.20958417411330697*10^36*w^122 + 1.44408408729297043*10^37*w^123 + 2.89016775367830648*10^37*w^124 + 5.78877993367122441*10^37*w^125 + 1.15853839932652372*10^38*w^126 + 2.32036837330872864*10^38*w^127 + 4.643799102788497*10^38*w^128 + 9.30043347394260288*10^38*w^129 + 1.86128562864790344*10^39*w^130 + 3.72757815693183789*10^39*w^131 + 7.45985148615356787*10^39*w^132 + 1.49392414504017037*10^40*w^133 + 2.98968745995331031*10^40*w^134 + 5.98700213380439592*10^40*w^135 + 1.19812104204192184*10^41*w^136 + 2.39922053259304247*10^41*w^137 + 4.80126525445519345*10^41*w^138 + 9.61416531257090904*10^41*w^139 + 1.92394017135062515*10^42*w^140 + 3.852426754840892*10^42*w^141 + 7.70919451764866991*10^42*w^142 + 1.54361601832529718*10^43*w^143 + 3.08893455669277429*10^43*w^144 + 6.18481768295106927*10^43*w^145 + 1.23763140819600237*10^44*w^146 + 2.47798053847282646*10^44*w^147 + 4.95858161582651469*10^44*w^148 + 9.92779586849582686*10^44*w^149 + 1.98658762319497664*10^45*w^150 + 3.97733626784401513*10^45*w^151 + 7.95870962154882225*10^45*w^152 + 1.59337076579849455*10^46*w^153 + 3.1883265840618077*10^46*w^154 + 6.38303102194631298*10^46*w^155 + 1.27722865942308168*10^47*w^156 + 2.55695527183294855*10^47*w^157 + 5.11635543250087597*10^47*w^158 + 1.02424968629096914*10^48*w^159 + 2.04945986780004278*10^48*w^160 + 4.10275446246944879*10^48*w^161 + 8.20928303422575504*10^48*w^162 + 1.643359643640485*10^49*w^163 + 3.28820254010598978*10^49*w^164 + 6.58229769617520331*10^49*w^165 + 1.31704257563273592*10^50*w^166 + 2.6363958726981883*10^50*w^167 + 5.27508395482996622*10^50*w^168 + 1.05592311947418787*10^51*w^169 + 2.11274758069967704*10^51*w^170 + 4.22905081977163713*10^51*w^171 + 8.46164650465037731*10^51*w^172 + 1.69372453982271518*10^52*w^173 + 3.38884346714743118*10^52*w^174 + 6.78316300662061744*10^52*w^175 + 1.35718118053561244*10^53*w^176 + 2.71651207067904576*10^53*w^177 + 5.43518271018826933*10^53*w^178 + 1.08788061205174368*10^54*w^179 + 2.17661072097292709*10^54*w^180 + 4.35653628747818034*10^54*w^181 + 8.71641626230609784*10^54*w^182 + 1.74458531674422993*10^55*w^183 + 3.49048693763414309*10^55*w^184 + 6.98608932803985207*10^55*w^185 + 1.39773613109500014*10^56*w^186 + 2.79748235693791445*10^56*w^187 + 5.59700557080528616*10^56*w^188 + 1.1201911159975285*10^57*w^189 + 2.24118600955352093*10^57*w^190 + 4.485477416427143*10^57*w^191 + 8.97412090700202094*10^57*w^192 + 1.79604508725354033*10^58*w^193 + 3.59333746338864984*10^58*w^194 + 7.19147581486207744*10^58*w^195 + 1.43878660544797894*10^59*w^196 + 2.87946134968365508*10^59*w^197 + 5.76085928601221732*10^59*w^198 + 1.15291456457743028*10^60*w^199 + 2.30659236496805178*10^60*w^200 + ALARM*w^201 - 0.757284639388574585*Log[MH2/muf2] - 1.73295398422756918*w*Log[MH2/muf2] - 2.51893338488772097*w^2*Log[MH2/muf2] - 5.03432383667725634*w^3*Log[MH2/muf2] - 6.33115912478118948*w^4*Log[MH2/muf2] - 12.5488156418265643*w^5*Log[MH2/muf2] - 19.9472590927203685*w^6*Log[MH2/muf2] - 36.7375431037895947*w^7*Log[MH2/muf2] - 59.5798265864045342*w^8*Log[MH2/muf2] - 106.850581381940759*w^9*Log[MH2/muf2] - 173.546197948684901*w^10*Log[MH2/muf2] - 305.804798564142562*w^11*Log[MH2/muf2] - 490.524841514363236*w^12*Log[MH2/muf2] - 845.199852487500408*w^13*Log[MH2/muf2] - 1312.02261678855342*w^14*Log[MH2/muf2] - 2173.69392168338884*w^15*Log[MH2/muf2] - 3130.39211211381983*w^16*Log[MH2/muf2] - 4748.42533942581584*w^17*Log[MH2/muf2] - 5490.78781389445816*w^18*Log[MH2/muf2] - 5835.64688687408605*w^19*Log[MH2/muf2] + 1766.39305129936225*w^20*Log[MH2/muf2] + 21254.6312667191281*w^21*Log[MH2/muf2] + 88290.0349513231232*w^22*Log[MH2/muf2] + 238270.608442331166*w^23*Log[MH2/muf2] + 634557.750363390177*w^24*Log[MH2/muf2] + 1.48591051412557243*10^6*w^25*Log[MH2/muf2] + 3.52330564198246319*10^6*w^26*Log[MH2/muf2] + 7.81489228662876973*10^6*w^27*Log[MH2/muf2] + 1.75729191398151758*10^7*w^28*Log[MH2/muf2] + 3.78887739438800248*10^7*w^29*Log[MH2/muf2] + 8.26810489975249386*10^7*w^30*Log[MH2/muf2] + 1.75219900793356251*10^8*w^31*Log[MH2/muf2] + 3.75145142657468113*10^8*w^32*Log[MH2/muf2] + 7.85927947403080243*10^8*w^33*Log[MH2/muf2] + 1.66083781163189394*10^9*w^34*Log[MH2/muf2] + 3.45119708916166053*10^9*w^35*Log[MH2/muf2] + 7.22472109412430951*10^9*w^36*Log[MH2/muf2] + 1.49224331955448941*10^10*w^37*Log[MH2/muf2] + 3.1018458877736412*10^10*w^38*Log[MH2/muf2] + 6.37717121353965864*10^10*w^39*Log[MH2/muf2] + 1.31836259449383878*10^11*w^40*Log[MH2/muf2] + 2.70060415534769398*10^11*w^41*Log[MH2/muf2] + 5.55889262344882488*10^11*w^42*Log[MH2/muf2] + 1.13538518654716736*10^12*w^43*Log[MH2/muf2] + 2.32891195393882386*10^12*w^44*Log[MH2/muf2] + 4.74535214337192498*10^12*w^45*Log[MH2/muf2] + 9.705832326996766*10^12*w^46*Log[MH2/muf2] + 1.97371893934242884*10^13*w^47*Log[MH2/muf2] + 4.02729146328381371*10^13*w^48*Log[MH2/muf2] + 8.17598900023814446*10^13*w^49*Log[MH2/muf2] + 1.66492604071126878*10^14*w^50*Log[MH2/muf2] + 3.3752490577550044*10^14*w^51*Log[MH2/muf2] + 6.86147285654812778*10^14*w^52*Log[MH2/muf2] + 1.38931077437543537*10^15*w^53*Log[MH2/muf2] + 2.82015257563274687*10^15*w^54*Log[MH2/muf2] + 5.70423078490025224*10^15*w^55*Log[MH2/muf2] + 1.15642508060207197*10^16*w^56*Log[MH2/muf2] + 2.33691587396914995*10^16*w^57*Log[MH2/muf2] + 4.7323982203003256*10^16*w^58*Log[MH2/muf2] + 9.55557320188691617*10^16*w^59*Log[MH2/muf2] + 1.93317664643493878*10^17*w^60*Log[MH2/muf2] + 3.90065765879849282*10^17*w^61*Log[MH2/muf2] + 7.88458151470673029*10^17*w^62*Log[MH2/muf2] + 1.58990226768170382*10^18*w^63*Log[MH2/muf2] + 3.21128701992023439*10^18*w^64*Log[MH2/muf2] + 6.47181253848683945*10^18*w^65*Log[MH2/muf2] + 1.30628588186616437*10^19*w^66*Log[MH2/muf2] + 2.63126999822489024*10^19*w^67*Log[MH2/muf2] + 5.30776896713545226*10^19*w^68*Log[MH2/muf2] + 1.06866469163739087*10^20*w^69*Log[MH2/muf2] + 2.15451173747413588*10^20*w^70*Log[MH2/muf2] + 4.33610307507401367*10^20*w^71*Log[MH2/muf2] + 8.73757357224646225*10^20*w^72*Log[MH2/muf2] + 1.75784048631848705*10^21*w^73*Log[MH2/muf2] + 3.54058215375832328*10^21*w^74*Log[MH2/muf2] + 7.120586093315852*10^21*w^75*Log[MH2/muf2] + 1.43361513152162299*10^22*w^76*Log[MH2/muf2] + 2.88229830187614556*10^22*w^77*Log[MH2/muf2] + 5.80086748573052883*10^22*w^78*Log[MH2/muf2] + 1.16593928935810774*10^23*w^79*Log[MH2/muf2] + 2.34574562271367282*10^23*w^80*Log[MH2/muf2] + 4.71357739437354542*10^23*w^81*Log[MH2/muf2] + 9.48022875359169669*10^23*w^82*Log[MH2/muf2] + 1.90451448116048932*10^24*w^83*Log[MH2/muf2] + 3.82936324023658576*10^24*w^84*Log[MH2/muf2] + 7.69123026616598061*10^24*w^85*Log[MH2/muf2] + 1.54604444101954988*10^25*w^86*Log[MH2/muf2] + 3.10457559889940435*10^25*w^87*Log[MH2/muf2] + 6.23908696693547518*10^25*w^88*Log[MH2/muf2] + 1.25261852757670291*10^26*w^89*Log[MH2/muf2] + 2.51673889953987453*10^26*w^90*Log[MH2/muf2] + 5.05195364726054275*10^26*w^91*Log[MH2/muf2] + 1.01481375195496851*10^27*w^92*Log[MH2/muf2] + 2.03674315438754352*10^27*w^93*Log[MH2/muf2] + 4.09050905393392574*10^27*w^94*Log[MH2/muf2] + 8.208443962746986*10^27*w^95*Log[MH2/muf2] + 1.64824547284380856*10^28*w^96*Log[MH2/muf2] + 3.30706953143614608*10^28*w^97*Log[MH2/muf2] + 6.63941274137028513*10^28*w^98*Log[MH2/muf2] + 1.33196578201872933*10^29*w^99*Log[MH2/muf2] + 2.67368078359146208*10^29*w^100*Log[MH2/muf2] + 5.36313325329781158*10^29*w^101*Log[MH2/muf2] + 1.07639001151593975*10^30*w^102*Log[MH2/muf2] + 2.15887592534316817*10^30*w^103*Log[MH2/muf2] + 4.33228885347783352*10^30*w^104*Log[MH2/muf2] + 8.68815387555634488*10^30*w^105*Log[MH2/muf2] + 1.74324973479171929*10^31*w^106*Log[MH2/muf2] + 3.49562322772990038*10^31*w^107*Log[MH2/muf2] + 7.01297890242445241*10^31*w^108*Log[MH2/muf2] + 1.40612867033066394*10^32*w^109*Log[MH2/muf2] + 2.82066786773140915*10^32*w^110*Log[MH2/muf2] + 5.65502352182519464*10^32*w^111*Log[MH2/muf2] + 1.13426149913768862*10^33*w^112*Log[MH2/muf2] + 2.27382908801586369*10^33*w^113*Log[MH2/muf2] + 4.56027649132377221*10^33*w^114*Log[MH2/muf2] + 9.14113301779214261*10^33*w^115*Log[MH2/muf2] + 1.83311816847162346*10^34*w^116*Log[MH2/muf2] + 3.67422253518549018*10^34*w^117*Log[MH2/muf2] + 7.36741745031809848*10^34*w^118*Log[MH2/muf2] + 1.47658411473937912*10^35*w^119*Log[MH2/muf2] + 2.96053056875917322*10^35*w^120*Log[MH2/muf2] + 5.9331050194585155*10^35*w^121*Log[MH2/muf2] + 1.18947940193894822*10^36*w^122*Log[MH2/muf2] + 2.38363922932528198*10^36*w^123*Log[MH2/muf2] + 4.7783813384743575*10^36*w^124*Log[MH2/muf2] + 9.57495966084806167*10^36*w^125*Log[MH2/muf2] + 1.91930660763887683*10^37*w^126*Log[MH2/muf2] + 3.84569108727538758*10^37*w^127*Log[MH2/muf2] + 7.70815684546669109*10^37*w^128*Log[MH2/muf2] + 1.54438553098513385*10^38*w^129*Log[MH2/muf2] + 3.09529556378456782*10^38*w^130*Log[MH2/muf2] + 6.20131259433744643*10^38*w^131*Log[MH2/muf2] + 1.24280128409383261*10^39*w^132*Log[MH2/muf2] + 2.48977790654632819*10^39*w^133*Log[MH2/muf2] + 4.98943848046696997*10^39*w^134*Log[MH2/muf2] + 9.99514356375383813*10^39*w^135*Log[MH2/muf2] + 2.00287726262369938*10^40*w^136*Log[MH2/muf2] + 4.01209417061741851*10^40*w^137*Log[MH2/muf2] + 8.03918126857790465*10^40*w^138*Log[MH2/muf2] + 1.61030792882652918*10^41*w^139*Log[MH2/muf2] + 3.22645887821065858*10^41*w^140*Log[MH2/muf2] + 6.462557638388137*10^41*w^141*Log[MH2/muf2] + 1.29478948474361123*10^42*w^142*Log[MH2/muf2] + 2.59333995566402979*10^42*w^143*Log[MH2/muf2] + 5.19556386869304234*10^42*w^144*Log[MH2/muf2] + 1.04058060926710638*10^43*w^145*Log[MH2/muf2] + 2.08462711874105053*10^43*w^146*Log[MH2/muf2] + 4.17498476763532235*10^43*w^147*Log[MH2/muf2] + 8.36349556422635024*10^43*w^148*Log[MH2/muf2] + 1.67493706203497488*10^44*w^149*Log[MH2/muf2] + 3.35515450694761228*10^44*w^150*Log[MH2/muf2] + 6.71905160298493682*10^44*w^151*Log[MH2/muf2] + 1.34587236342042452*10^45*w^152*Log[MH2/muf2] + 2.69516106526110854*10^45*w^153*Log[MH2/muf2] + 5.39837709400574572*10^45*w^154*Log[MH2/muf2] + 1.08101081261018055*10^46*w^155*Log[MH2/muf2] + 2.16516908146379449*10^46*w^156*Log[MH2/muf2] + 4.33555950675524705*10^46*w^157*Log[MH2/muf2] + 8.68342121354509642*10^46*w^158*Log[MH2/muf2] + 1.738726340859286*10^47*w^159*Log[MH2/muf2] + 3.48226251115618*10^47*w^160*Log[MH2/muf2] + 6.97251396588607755*10^47*w^161*Log[MH2/muf2] + 1.3963838301958753*10^48*w^162*Log[MH2/muf2] + 2.7958938668984377*10^48*w^163*Log[MH2/muf2] + 5.59914612479023777*10^48*w^164*Log[MH2/muf2] + 1.12105287938484827*10^49*w^165*Log[MH2/muf2] + 2.24498503553299444*10^49*w^166*Log[MH2/muf2] + 4.49476089341815259*10^49*w^167*Log[MH2/muf2] + 9.00079106969026671*10^49*w^168*Log[MH2/muf2] + 1.80203436992810129*10^50*w^169*Log[MH2/muf2] + 3.60848057057073601*10^50*w^170*Log[MH2/muf2] + 7.22431022059842623*10^50*w^171*Log[MH2/muf2] + 1.44658966546585929*10^51*w^172*Log[MH2/muf2] + 2.89605871550450308*10^51*w^173*Log[MH2/muf2] + 5.79888422569650834*10^51*w^174*Log[MH2/muf2] + 1.16090525488146293*10^52*w^175*Log[MH2/muf2] + 2.32446157120113441*10^52*w^176*Log[MH2/muf2] + 4.65334629753726212*10^52*w^177*Log[MH2/muf2] + 9.31708118629365611*10^52*w^178*Log[MH2/muf2] + 1.86515041476955848*10^53*w^179*Log[MH2/muf2] + 3.73437267594382227*10^53*w^180*Log[MH2/muf2] + 7.47554597761029989*10^53*w^181*Log[MH2/muf2] + 1.49670552247980269*10^54*w^182*Log[MH2/muf2] + 2.99607849395196559*10^54*w^183*Log[MH2/muf2] + 5.99841657912854653*10^54*w^184*Log[MH2/muf2] + 1.20072980163512581*10^55*w^185*Log[MH2/muf2] + 2.40391466131220917*10^55*w^186*Log[MH2/muf2] + 4.81193569793952292*10^55*w^187*Log[MH2/muf2] + 9.63350230500967968*10^55*w^188*Log[MH2/muf2] + 1.92831210895220464*10^56*w^189*Log[MH2/muf2] + 3.86040307667959915*10^56*w^190*Log[MH2/muf2] + 7.72713269229268677*10^56*w^191*Log[MH2/muf2] + 1.5469095347897427*10^57*w^192*Log[MH2/muf2] + 3.09630303149119088*10^57*w^193*Log[MH2/muf2] + 6.19842714568497394*10^57*w^194*Log[MH2/muf2] + 1.24066087854872164*10^58*w^195*Log[MH2/muf2] + 2.48360709295156688*10^58*w^196*Log[MH2/muf2] + 4.97104546704026688*10^58*w^197*Log[MH2/muf2] + 9.95106475114674103*10^58*w^198*Log[MH2/muf2] + 1.99171803572616121*10^59*w^199*Log[MH2/muf2] + 3.98696045933813967*10^59*w^200*Log[MH2/muf2] + 0.125648631942249568*Log[MH2/muf2]^2 + 0.508826837964426214*w*Log[MH2/muf2]^2 + 1.22222222222222222*w^2*Log[MH2/muf2]^2 + 2.88888888888888889*w^3*Log[MH2/muf2]^2 + 6.*w^4*Log[MH2/muf2]^2 + 12.3555555555555556*w^5*Log[MH2/muf2]^2 + 25.2444444444444444*w^6*Log[MH2/muf2]^2 + 51.3015873015873016*w^7*Log[MH2/muf2]^2 + 103.873015873015873*w^8*Log[MH2/muf2]^2 + 209.777777777777778*w^9*Log[MH2/muf2]^2 + 422.874074074074074*w^10*Log[MH2/muf2]^2 + 851.264646464646465*w^11*Log[MH2/muf2]^2 + 1711.83838383838384*w^12*Log[MH2/muf2]^2 + 3439.58974358974359*w^13*Log[MH2/muf2]^2 + 6906.68620268620269*w^14*Log[MH2/muf2]^2 + 13861.384126984127*w^15*Log[MH2/muf2]^2 + 27807.2888888888889*w^16*Log[MH2/muf2]^2 + 55764.4967320261438*w^17*Log[MH2/muf2]^2 + 111796.705882352941*w^18*Log[MH2/muf2]^2 + 224074.35477582845*w^19*Log[MH2/muf2]^2 + 449017.412865497076*w^20*Log[MH2/muf2]^2 + 899611.631746031746*w^21*Log[MH2/muf2]^2 + 1.80209814718614719*10^6*w^22*Log[MH2/muf2]^2 + 3.60945923935002196*10^6*w^23*Log[MH2/muf2]^2 + 7.22858914009661836*10^6*w^24*Log[MH2/muf2]^2 + 1.44750091377777778*10^7*w^25*Log[MH2/muf2]^2 + 2.89829991275213675*10^7*w^26*Log[MH2/muf2]^2 + 5.80271801253561254*10^7*w^27*Log[MH2/muf2]^2 + 1.16168165813051146*10^8*w^28*Log[MH2/muf2]^2 + 2.32548559378215654*10^8*w^29*Log[MH2/muf2]^2 + 4.65493821400766284*10^8*w^30*Log[MH2/muf2]^2 + 9.31730808567741935*10^8*w^31*Log[MH2/muf2]^2 + 1.86485671179928315*10^9*w^32*Log[MH2/muf2]^2 + 3.7323374261010103*10^9*w^33*Log[MH2/muf2]^2 + 7.46961929613309566*10^9*w^34*Log[MH2/muf2]^2 + 1.49485715150042951*10^10*w^35*Log[MH2/muf2]^2 + 2.99147880870603175*10^10*w^36*Log[MH2/muf2]^2 + 5.98629876171211211*10^10*w^37*Log[MH2/muf2]^2 + 1.19789332846743164*10^11*w^38*Log[MH2/muf2]^2 + 2.39698975533488079*10^11*w^39*Log[MH2/muf2]^2 + 4.79626706859979487*10^11*w^40*Log[MH2/muf2]^2 + 9.59688909257331165*10^11*w^41*Log[MH2/muf2]^2 + 1.9202078795576987*10^12*w^42*Log[MH2/muf2]^2 + 3.84199965615637357*10^12*w^43*Log[MH2/muf2]^2 + 7.68702491563761146*10^12*w^44*Log[MH2/muf2]^2 + 1.53798353751939879*10^13*w^45*Log[MH2/muf2]^2 + 3.07707447366258602*10^13*w^46*Log[MH2/muf2]^2 + 6.15627059377312299*10^13*w^47*Log[MH2/muf2]^2 + 1.23166096857063792*10^14*w^48*Log[MH2/muf2]^2 + 2.46410279356820027*10^14*w^49*Log[MH2/muf2]^2 + 4.92970551048168409*10^14*w^50*Log[MH2/muf2]^2 + 9.86229447810774304*10^14*w^51*Log[MH2/muf2]^2 + 1.97301363765709701*10^15*w^52*Log[MH2/muf2]^2 + 3.94709531927943931*10^15*w^53*Log[MH2/muf2]^2 + 7.896248403265251*10^15*w^54*Log[MH2/muf2]^2 + 1.57964641475401505*10^16*w^55*Log[MH2/muf2]^2 + 3.16005823204210301*10^16*w^56*Log[MH2/muf2]^2 + 6.321594063415127*10^16*w^57*Log[MH2/muf2]^2 + 1.26460423656399844*10^17*w^58*Log[MH2/muf2]^2 + 2.52976014603445683*10^17*w^59*Log[MH2/muf2]^2 + 5.0605871880647994*10^17*w^60*Log[MH2/muf2]^2 + 1.01232388214158576*10^18*w^61*Log[MH2/muf2]^2 + 2.02504744915755783*10^18*w^62*Log[MH2/muf2]^2 + 4.05086910630424165*10^18*w^63*Log[MH2/muf2]^2 + 8.103238643820743*10^18*w^64*Log[MH2/muf2]^2 + 1.62093865726754952*10^19*w^65*Log[MH2/muf2]^2 + 3.242441681705186*10^19*w^66*Log[MH2/muf2]^2 + 6.48597867159737921*10^19*w^67*Log[MH2/muf2]^2 + 1.29740840330339601*10^20*w^68*Log[MH2/muf2]^2 + 2.59522991077355067*10^20*w^69*Log[MH2/muf2]^2 + 5.19126260276120505*10^20*w^70*Log[MH2/muf2]^2 + 1.03840858783557149*10^21*w^71*Log[MH2/muf2]^2 + 2.0771207035861496*10^21*w^72*Log[MH2/muf2]^2 + 4.15483195185506012*10^21*w^73*Log[MH2/muf2]^2 + 8.31081329975096844*10^21*w^74*Log[MH2/muf2]^2 + 1.66238645221594982*10^22*w^75*Log[MH2/muf2]^2 + 3.32520879221852772*10^22*w^76*Log[MH2/muf2]^2 + 6.65126687158154055*10^22*w^77*Log[MH2/muf2]^2 + 1.33041890585434445*10^23*w^78*Log[MH2/muf2]^2 + 2.66116054931668818*10^23*w^79*Log[MH2/muf2]^2 + 5.32295054313266181*10^23*w^80*Log[MH2/muf2]^2 + 1.06471290934269887*10^24*w^81*Log[MH2/muf2]^2 + 2.1296654682381168*10^24*w^82*Log[MH2/muf2]^2 + 4.25979875930295332*10^24*w^83*Log[MH2/muf2]^2 + 8.52051102621486778*10^24*w^84*Log[MH2/muf2]^2 + 1.70428063444159824*10^25*w^85*Log[MH2/muf2]^2 + 3.40890987885180834*10^25*w^86*Log[MH2/muf2]^2 + 6.81850104615079168*10^25*w^87*Log[MH2/muf2]^2 + 1.36383338858705334*10^26*w^88*Log[MH2/muf2]^2 + 2.72792718550817025*10^26*w^89*Log[MH2/muf2]^2 + 5.45636368126970669*10^26*w^90*Log[MH2/muf2]^2 + 1.09137237244446977*10^27*w^91*Log[MH2/muf2]^2 + 2.18293970987539597*10^27*w^92*Log[MH2/muf2]^2 + 4.36626101124295025*10^27*w^93*Log[MH2/muf2]^2 + 8.73326905774513525*10^27*w^94*Log[MH2/muf2]^2 + 1.74680009047173758*10^28*w^95*Log[MH2/muf2]^2 + 3.49388667695853935*10^28*w^96*Log[MH2/muf2]^2 + 6.98833459519611807*10^28*w^97*Log[MH2/muf2]^2 + 1.3977768886993047*10^29*w^98*Log[MH2/muf2]^2 + 2.79576929688554304*10^29*w^99*Log[MH2/muf2]^2 + 5.59196105686536953*10^29*w^100*Log[MH2/muf2]^2 + 1.11847503949510102*10^30*w^101*Log[MH2/muf2]^2 + 2.23711250364486145*10^30*w^102*Log[MH2/muf2]^2 + 4.47454358070280403*10^30*w^103*Log[MH2/muf2]^2 + 8.94971211667230817*10^30*w^104*Log[MH2/muf2]^2 + 1.79006504539188262*10^31*w^105*Log[MH2/muf2]^2 + 3.58037073033374291*10^31*w^106*Log[MH2/muf2]^2 + 7.16121378756569079*10^31*w^107*Log[MH2/muf2]^2 + 1.43233548194427615*10^32*w^108*Log[MH2/muf2]^2 + 2.86485302622289332*10^32*w^109*Log[MH2/muf2]^2 + 5.73006358789447796*10^32*w^110*Log[MH2/muf2]^2 + 1.1460829422732381*10^33*w^111*Log[MH2/muf2]^2 + 2.29230383752158956*10^33*w^112*Log[MH2/muf2]^2 + 4.58487872010266916*10^33*w^113*Log[MH2/muf2]^2 + 9.17029006320023094*10^33*w^114*Log[MH2/muf2]^2 + 1.83416269298235615*10^34*w^115*Log[MH2/muf2]^2 + 3.66853115309694072*10^34*w^116*Log[MH2/muf2]^2 + 7.33746683681190437*10^34*w^117*Log[MH2/muf2]^2 + 1.46757290821018571*10^35*w^118*Log[MH2/muf2]^2 + 2.93530223609856826*10^35*w^119*Log[MH2/muf2]^2 + 5.87091212003834867*10^35*w^120*Log[MH2/muf2]^2 + 1.17424294090448457*10^36*w^121*Log[MH2/muf2]^2 + 2.34860493984950746*10^36*w^122*Log[MH2/muf2]^2 + 4.69744414024198845*10^36*w^123*Log[MH2/muf2]^2 + 9.39534927626484728*10^36*w^124*Log[MH2/muf2]^2 + 1.87916058531845672*10^37*w^125*Log[MH2/muf2]^2 + 3.75849976225293698*10^37*w^126*Log[MH2/muf2]^2 + 7.51735110567071333*10^37*w^127*Log[MH2/muf2]^2 + 1.50353944310617663*10^38*w^128*Log[MH2/muf2]^2 + 3.00721519232435463*10^38*w^129*Log[MH2/muf2]^2 + 6.01469881948148953*10^38*w^130*Log[MH2/muf2]^2 + 1.20299263444147158*10^39*w^131*Log[MH2/muf2]^2 + 2.40608941409390847*10^39*w^132*Log[MH2/muf2]^2 + 4.81238399856321054*10^39*w^133*Log[MH2/muf2]^2 + 9.62517223694411677*10^39*w^134*Log[MH2/muf2]^2 + 1.92511410217631026*10^40*w^135*Log[MH2/muf2]^2 + 3.85038518001392354*10^40*w^136*Log[MH2/muf2]^2 + 7.70107974534965784*10^40*w^137*Log[MH2/muf2]^2 + 1.54027693271139816*10^41*w^138*Log[MH2/muf2]^2 + 3.0806740842805172*10^41*w^139*Log[MH2/muf2]^2 + 6.16158518408000111*10^41*w^140*Log[MH2/muf2]^2 + 1.23236376998930045*10^42*w^141*Log[MH2/muf2]^2 + 2.46481969466744898*10^42*w^142*Log[MH2/muf2]^2 + 4.92982113023155467*10^42*w^143*Log[MH2/muf2]^2 + 9.86000071192803314*10^42*w^144*Log[MH2/muf2]^2 + 1.97207084735345914*10^43*w^145*Log[MH2/muf2]^2 + 3.94428117434106995*10^43*w^146*Log[MH2/muf2]^2 + 7.88883752585675279*10^43*w^147*Log[MH2/muf2]^2 + 1.57782179946654797*10^44*w^148*Log[MH2/muf2]^2 + 3.15575073498460512*10^44*w^149*Log[MH2/muf2]^2 + 6.31171289489496934*10^44*w^150*Log[MH2/muf2]^2 + 1.26238430580310368*10^45*w^151*Log[MH2/muf2]^2 + 2.52485097088981883*10^45*w^152*Log[MH2/muf2]^2 + 5.04986451438842462*10^45*w^153*Log[MH2/muf2]^2 + 1.01000499654048104*10^46*w^154*Log[MH2/muf2]^2 + 2.02007335492546039*10^46*w^155*Log[MH2/muf2]^2 + 4.04027181422152309*10^46*w^156*Log[MH2/muf2]^2 + 8.08079066022800137*10^46*w^157*Log[MH2/muf2]^2 + 1.61620691503617687*10^47*w^158*Log[MH2/muf2]^2 + 3.23251017276731596*10^47*w^159*Log[MH2/muf2]^2 + 6.46521063007694954*10^47*w^160*Log[MH2/muf2]^2 + 1.29307971167282091*10^48*w^161*Log[MH2/muf2]^2 + 2.58623366955641796*10^48*w^162*Log[MH2/muf2]^2 + 5.17261401527102316*10^48*w^163*Log[MH2/muf2]^2 + 1.03455178165707332*10^49*w^164*Log[MH2/muf2]^2 + 2.0691608201900122*10^49*w^165*Log[MH2/muf2]^2 + 4.13843477870628335*10^49*w^166*Log[MH2/muf2]^2 + 8.277093132477631*10^49*w^167*Log[MH2/muf2]^2 + 1.65546281080988715*10^50*w^168*Log[MH2/muf2]^2 + 3.31101294763494601*10^50*w^169*Log[MH2/muf2]^2 + 6.62219849875941177*10^50*w^170*Log[MH2/muf2]^2 + 1.32447381790776851*10^51*w^171*Log[MH2/muf2]^2 + 2.64901508104326852*10^51*w^172*Log[MH2/muf2]^2 + 5.29816349772845928*10^51*w^173*Log[MH2/muf2]^2 + 1.05965906105688488*10^52*w^174*Log[MH2/muf2]^2 + 2.11937024434916721*10^52*w^175*Log[MH2/muf2]^2 + 4.23884355201646407*10^52*w^176*Log[MH2/muf2]^2 + 8.47789090828619833*10^52*w^177*Log[MH2/muf2]^2 + 1.69561848583686255*10^53*w^178*Log[MH2/muf2]^2 + 3.39131668195420385*10^53*w^179*Log[MH2/muf2]^2 + 6.78279101816201368*10^53*w^180*Log[MH2/muf2]^2 + 1.35658938706013474*10^54*w^181*Log[MH2/muf2]^2 + 2.71324045755081408*10^54*w^182*Log[MH2/muf2]^2 + 5.42660293745713354*10^54*w^183*Log[MH2/muf2]^2 + 1.08534472743338753*10^55*w^184*Log[MH2/muf2]^2 + 2.17073721424784181*10^55*w^185*Log[MH2/muf2]^2 + 4.3415689229960114*10^55*w^186*Log[MH2/muf2]^2 + 8.68332481924254637*10^55*w^187*Log[MH2/muf2]^2 + 1.7367019617642075*10^56*w^188*Log[MH2/muf2]^2 + 3.473477138451424*10^56*w^189*Log[MH2/muf2]^2 + 6.94709916952552413*10^56*w^190*Log[MH2/muf2]^2 + 1.38944850980092963*10^57*w^191*Log[MH2/muf2]^2 + 2.77895377556788085*10^57*w^192*Log[MH2/muf2]^2 + 5.55801988989023053*10^57*w^193*Log[MH2/muf2]^2 + 1.11162621471218489*10^58*w^194*Log[MH2/muf2]^2 + 2.22329644794859004*10^58*w^195*Log[MH2/muf2]^2 + 4.44668003694781151*10^58*w^196*Log[MH2/muf2]^2 + 8.89353259121928964*10^58*w^197*Log[MH2/muf2]^2 + 1.77874067408699249*10^59*w^198*Log[MH2/muf2]^2 + 3.55754897507102696*10^59*w^199*Log[MH2/muf2]^2 + 7.11523185484854894*10^59*w^200*Log[MH2/muf2]^2, 0.117963906909376101 - 0.511217627983935957*w + 1.57551635015105403*w^2 - 0.471571537631077588*w^3 - 4.76113908364058116*w^4 + 2.26812624381326052*w^5 - 5.03419427450715515*w^6 + 6.28285671291906729*w^7 - 7.57074868508454743*w^8 + 20.1193612731164035*w^9 - 9.86291850600831523*w^10 + 70.4481987108561615*w^11 + 3.04109285487773507*w^12 + 259.067771526590377*w^13 + 112.942031577249082*w^14 + 978.820223281900093*w^15 + 710.026923567538274*w^16 + 3755.50070836445835*w^17 + 3535.07424665369687*w^18 + 14540.304270888986*w^19 + 16070.3125536785609*w^20 + 56611.3293955875741*w^21 + 69747.7983995812113*w^22 + 221202.030681841036*w^23 + 294638.616530568129*w^24 + 866397.748285864198*w^25 + 1.2234472549381612*10^6*w^26 + 3.39918496215479111*10^6*w^27 + 5.02176518633228589*10^6*w^28 + 1.33525687459123244*10^7*w^29 + 2.044559714003365*10^7*w^30 + 5.25001178601020432*10^7*w^31 + 8.27534454492129457*10^7*w^32 + 2.06574526526755369*10^8*w^33 + 3.33481880305682411*10^8*w^34 + 8.13311156999540856*10^8*w^35 + 1.33942485013503928*10^9*w^36 + 3.20375914613126532*10^9*w^37 + 5.36606189016724217*10^9*w^38 + 1.26257489793267821*10^10*w^39 + 2.14549885776994064*10^10*w^40 + 4.97768218275510398*10^10*w^41 + 8.56484561416242549*10^10*w^42 + 1.96315057200815649*10^11*w^43 + 3.41483306116749894*10^11*w^44 + 7.74504198488409322*10^11*w^45 + 1.3601493766736133*10^12*w^46 + 3.05652161085037469*10^12*w^47 + 5.41322452692927985*10^12*w^48 + 1.20658055091776821*10^13*w^49 + 2.1530061602054902*10^13*w^50 + 4.76434588136394771*10^13*w^51 + 8.55871041993105546*10^13*w^52 + 1.88175166116136693*10^14*w^53 + 3.400860667682718*10^14*w^54 + 7.43409494224823056*10^14*w^55 + 1.35089709315677915*10^15*w^56 + 2.93762233978180501*10^15*w^57 + 5.36460383581236371*10^15*w^58 + 1.16107866200751219*10^16*w^59 + 2.12989854093052715*10^16*w^60 + 4.59009085753090653*10^16*w^61 + 8.45484862248722552*10^16*w^62 + 1.81497781391680012*10^17*w^63 + 3.35579070590290267*10^17*w^64 + 7.178082765814881*10^17*w^65 + 1.33180222718427755*10^18*w^66 + 2.83941994380935881*10^18*w^67 + 5.28508458838044993*10^18*w^68 + 1.12339357610160491*10^19*w^69 + 2.097206229623655*10^19*w^70 + 4.44541865632631202*10^19*w^71 + 8.32176511599095875*10^19*w^72 + 1.75941891400316536*10^20*w^73 + 3.30203551913893239*10^20*w^74 + 6.964649568681274*10^20*w^75 + 1.31022472067203552*10^21*w^76 + 2.75740397224018851*10^21*w^77 + 5.198912324317014*10^21*w^78 + 1.0918687599429958*10^22*w^79 + 2.06293712628906244*10^22*w^80 + 4.32421525500580644*10^22*w^81 + 8.18596312253145433*10^22*w^82 + 1.71280921083874389*10^23*w^83 + 3.24837998617436063*10^23*w^84 + 6.78537079193250143*10^23*w^85 + 1.289079236163717*10^24*w^86 + 2.68843327671191755*10^24*w^87 + 5.11576097716859104*10^24*w^88 + 1.0653302810846654*10^25*w^89 + 2.03030125776498676*10^25*w^90 + 4.22208464545214392*10^25*w^91 + 8.05808422530715109*10^25*w^92 + 1.67349973175007469*10^26*w^93 + 3.19834585908155675*10^26*w^94 + 6.63405185938235866*10^26*w^95 + 1.26952822800664978*10^27*w^96 + 2.63017775045021451*10^27*w^97 + 5.03945344967354464*10^27*w^98 + 1.04290064542989697*10^28*w^99 + 2.00054958189990691*10^28*w^100 + 4.13571881848325659*10^28*w^101 + 7.94219480510176317*10^28*w^102 + 1.64024222366346864*10^29*w^103 + 3.15324339524292575*10^29*w^104 + 6.50597845496602171*10^29*w^105 + 1.25198897634925779*10^30*w^106 + 2.58085547690813095*10^30*w^107 + 4.97129784407958505*10^30*w^108 + 1.02390581285344292*10^31*w^109 + 1.97408328703497331*10^31*w^110 + 4.06256627955067634*10^31*w^111 + 7.83948698029700048*10^31*w^112 + 1.61207019572540074*10^32*w^113 + 3.11340999050113599*10^32*w^114 + 6.397487205938727*10^32*w^115 + 1.23654934850419931*10^33*w^116 + 2.53907703891527037*10^33*w^117 + 4.91148680835799626*10^33*w^118 + 1.0078185026787138*10^34*w^119 + 1.95092596307619427*10^34*w^120 + 4.00062486589781254*10^34*w^121 + 7.74987553072829201*10^34*w^122 + 1.58822297683079724*10^35*w^123 + 3.07875143231810585*10^35*w^124 + 6.30568658703985877*10^35*w^125 + 1.22315160995495224*10^36*w^126 + 2.50374271480550533*10^36*w^127 + 4.859722885857462*10^36*w^128 + 9.94220250964692901*10^36*w^129 + 1.93093670060276582*10^37*w^130 + 3.9483014630435734*10^37*w^131 + 7.67272513402854311*10^37*w^132 + 1.56809376886542998*10^38*w^133 + 3.04899040354648754*10^38*w^134 + 6.22826429554597425*10^38*w^135 + 1.21167743667100798*10^39*w^136 + 2.47397096135821881*10^39*w^137 + 4.81550962001764736*10^39*w^138 + 9.82774827726305844*10^39*w^139 + 1.91390985183704729*10^40*w^140 + 3.90431309403460259*10^40*w^141 + 7.607192454752455*10^40*w^142 + 1.5511928080051725*10^41*w^143 + 3.02378383834518822*10^41*w^144 + 6.16334992497637047*10^41*w^145 + 1.20198818435894123*10^42*w^146 + 2.44904717876446656*10^42*w^147 + 4.77828973759977909*10^42*w^148 + 9.73209106565765256*10^42*w^149 + 1.89962243890173395*10^43*w^150 + 3.86761543612029033*10^43*w^151 + 7.55238872348338211*10^43*w^152 + 1.53712063490605729*10^44*w^153 + 3.00277863720948168*10^44*w^154 + 6.10941494588254207*10^44*w^155 + 1.19394396276744881*10^45*w^156 + 2.42838626028155347*10^45*w^157 + 4.74751036397981484*10^45*w^158 + 9.65299033209960851*10^45*w^159 + 1.88785641303985415*10^46*w^160 + 3.83735021711096158*10^46*w^161 + 7.50745554918933882*10^46*w^162 + 1.52554836200646596*10^47*w^163 + 2.98563741931455055*10^47*w^164 + 6.06519864174650416*10^47*w^165 + 1.18741235485915531*10^48*w^166 + 2.41150477760582564*10^48*w^167 + 4.72265242638927516*10^48*w^168 + 9.588591740484805*10^48*w^169 + 1.87840852156174429*10^49*w^170 + 3.81280592250522332*10^49*w^171 + 7.471597830438602*10^49*w^172 + 1.5162028933894189*10^50*w^173 + 2.97204941795268957*10^50*w^174 + 6.02965248442898609*10^50*w^175 + 1.18227198995145979*10^51*w^176 + 2.39800003619930417*10^51*w^177 + 4.70324223171809248*10^51*w^178 + 9.53734825795453139*10^51*w^179 + 1.87109400078642724*10^52*w^180 + 3.79338805632628*10^52*w^181 + 7.44409528783169761*10^52*w^182 + 1.50885571055563813*10^53*w^183 + 2.96173397630230137*10^53*w^184 + 6.00189782700755802*10^53*w^185 + 1.17841355726032122*10^54*w^186 + 2.38753410697586927*10^54*w^187 + 4.68885419786699566*10^54*w^188 + 9.49795985707418723*10^54*w^189 + 1.86574721475213526*10^55*w^190 + 3.77859636192189764*10^55*w^191 + 7.42430346580659323*10^55*w^192 + 1.50331426314825268*10^56*w^193 + 2.95444041831181316*10^56*w^194 + 5.98119335137138068*10^56*w^195 + 1.17573957415518145*10^57*w^196 + 2.37982151269969125*10^57*w^197 + 4.67910931729011082*10^57*w^198 + 9.46932691755461415*10^57*w^199 + 1.86222083547936812*10^58*w^200 + ALARM*w^201 - 0.167822368947313476*Log[MH2/muf2] + 0.0543947378946269523*w*Log[MH2/muf2] - 0.419234164087299804*w^2*Log[MH2/muf2] - 1.12876478703996354*w^3*Log[MH2/muf2] + 1.53790187962670313*w^4*Log[MH2/muf2] + 0.460643007402725003*w^5*Log[MH2/muf2] + 2.70612526295476876*w^6*Log[MH2/muf2] + 2.47630659469427858*w^7*Log[MH2/muf2] + 8.19415051849176192*w^8*Log[MH2/muf2] + 10.8109690722613519*w^9*Log[MH2/muf2] + 28.9023785663997733*w^10*Log[MH2/muf2] + 44.34130024443678*w^11*Log[MH2/muf2] + 106.815894613635719*w^12*Log[MH2/muf2] + 176.674828464577691*w^13*Log[MH2/muf2] + 401.677385353521017*w^14*Log[MH2/muf2] + 693.783201494597731*w^15*Log[MH2/muf2] + 1522.80869356886746*w^16*Log[MH2/muf2] + 2703.96242396664143*w^17*Log[MH2/muf2] + 5800.65580167041073*w^18*Log[MH2/muf2] + 10497.7352707543528*w^19*Log[MH2/muf2] + 22169.4567332296424*w^20*Log[MH2/muf2] + 40680.1989167706582*w^21*Log[MH2/muf2] + 84952.3226990776713*w^22*Log[MH2/muf2] + 157529.368341241222*w^23*Log[MH2/muf2] + 326259.27124185953*w^24*Log[MH2/muf2] + 609988.720223492294*w^25*Log[MH2/muf2] + 1.25545720049406591*10^6*w^26*Log[MH2/muf2] + 2.36284423255046543*10^6*w^27*Log[MH2/muf2] + 4.83956620739802945*10^6*w^28*Log[MH2/muf2] + 9.15801827806163821*10^6*w^29*Log[MH2/muf2] + 1.86856237276791381*10^7*w^30*Log[MH2/muf2] + 3.55203988269918254*10^7*w^31*Log[MH2/muf2] + 7.22516145266821103*10^7*w^32*Log[MH2/muf2] + 1.37877686847369939*10^8*w^33*Log[MH2/muf2] + 2.79753962449899905*10^8*w^34*Log[MH2/muf2] + 5.35627697484135583*10^8*w^35*Log[MH2/muf2] + 1.08454998667375294*10^9*w^36*Log[MH2/muf2] + 2.08251136726041968*10^9*w^37*Log[MH2/muf2] + 4.20947815901352268*10^9*w^38*Log[MH2/muf2] + 8.10331691613832418*10^9*w^39*Log[MH2/muf2] + 1.63559988474950965*10^10*w^40*Log[MH2/muf2] + 3.155593253072325*10^10*w^41*Log[MH2/muf2] + 6.36156883102752526*10^10*w^42*Log[MH2/muf2] + 1.22979061583420062*10^11*w^43*Log[MH2/muf2] + 2.47662911013467241*10^11*w^44*Log[MH2/muf2] + 4.79624256801499033*10^11*w^45*Log[MH2/muf2] + 9.65030805532489267*10^11*w^46*Log[MH2/muf2] + 1.87188046324858068*10^12*w^47*Log[MH2/muf2] + 3.76340583588686497*10^12*w^48*Log[MH2/muf2] + 7.31053417878733*10^12*w^49*Log[MH2/muf2] + 1.46878723425756316*10^13*w^50*Log[MH2/muf2] + 2.85694109161847356*10^13*w^51*Log[MH2/muf2] + 5.73660324926906706*10^13*w^52*Log[MH2/muf2] + 1.11717728676076886*10^14*w^53*Log[MH2/muf2] + 2.24207745831433136*10^14*w^54*Log[MH2/muf2] + 4.37118765816606602*10^14*w^55*Log[MH2/muf2] + 8.76858556244291594*10^14*w^56*Log[MH2/muf2] + 1.71128269710072091*10^15*w^57*Log[MH2/muf2] + 3.43143834565742049*10^15*w^58*Log[MH2/muf2] + 6.70313514380702117*10^15*w^59*Log[MH2/muf2] + 1.34361971242694279*10^16*w^60*Log[MH2/muf2] + 2.62698510175698907*10^16*w^61*Log[MH2/muf2] + 5.26401247708605128*10^16*w^62*Log[MH2/muf2] + 1.03003201578849907*10^17*w^63*Log[MH2/muf2] + 2.06341066706800258*10^17*w^64*Log[MH2/muf2] + 4.04061914666626999*10^17*w^65*Log[MH2/muf2] + 8.09228885661008681*10^17*w^66*Log[MH2/muf2] + 1.58577041072053991*10^18*w^67*Log[MH2/muf2] + 3.17514493470245911*10^18*w^68*Log[MH2/muf2] + 6.22614910175633426*10^18*w^69*Log[MH2/muf2] + 1.24638571277009708*10^19*w^70*Log[MH2/muf2] + 2.44555606878894703*10^19*w^71*Log[MH2/muf2] + 4.894733189516811*10^19*w^72*Log[MH2/muf2] + 9.60964100629254303*10^19*w^73*Log[MH2/muf2] + 1.92302428451681443*10^20*w^74*Log[MH2/muf2] + 3.77747053910519282*10^20*w^75*Log[MH2/muf2] + 7.55808519047538091*10^20*w^76*Log[MH2/muf2] + 1.48543186250759833*10^21*w^77*Log[MH2/muf2] + 2.97168422797710945*10^21*w^78*Log[MH2/muf2] + 5.84326827329857496*10^21*w^79*Log[MH2/muf2] + 1.16882760033662923*10^22*w^80*Log[MH2/muf2] + 2.2993464769901926*10^22*w^81*Log[MH2/muf2] + 4.59884390132309772*10^22*w^82*Log[MH2/muf2] + 9.05092352685731164*10^22*w^83*Log[MH2/muf2] + 1.81005250599858006*10^23*w^84*Log[MH2/muf2] + 3.56382152218210834*10^23*w^85*Log[MH2/muf2] + 7.12643320104962275*10^23*w^86*Log[MH2/muf2] + 1.40368138808443302*10^24*w^87*Log[MH2/muf2] + 2.80663791554045914*10^24*w^88*Log[MH2/muf2] + 5.53026468925277504*10^24*w^89*Log[MH2/muf2] + 1.10567775871410731*10^25*w^90*Log[MH2/muf2] + 2.17943319314386082*10^25*w^91*Log[MH2/muf2] + 4.35706416847817523*10^25*w^92*Log[MH2/muf2] + 8.59126644718529368*10^25*w^93*Log[MH2/muf2] + 1.71742579574750116*10^26*w^94*Log[MH2/muf2] + 3.38752676777537411*10^26*w^95*Log[MH2/muf2] + 6.77136687222876963*10^26*w^96*Log[MH2/muf2] + 1.33603040729859301*10^27*w^97*Log[MH2/muf2] + 2.67045317934866707*10^27*w^98*Log[MH2/muf2] + 5.27053061079657005*10^27*w^99*Log[MH2/muf2] + 1.05341619203537494*10^28*w^100*Log[MH2/muf2] + 2.07966430809227996*10^28*w^101*Log[MH2/muf2] + 4.15640392395137699*10^28*w^102*Log[MH2/muf2] + 8.20785576911937397*10^28*w^103*Log[MH2/muf2] + 1.640343341968673*10^29*w^104*Log[MH2/muf2] + 3.24011638639406658*10^29*w^105*Log[MH2/muf2] + 6.47511860551580982*10^29*w^106*Log[MH2/muf2] + 1.27933094958210988*10^30*w^107*Log[MH2/muf2] + 2.55654538852649912*10^30*w^108*Log[MH2/muf2] + 5.05235349685532651*10^30*w^109*Log[MH2/muf2] + 1.00959945971512685*10^31*w^110*Log[MH2/muf2] + 1.99567738075804286*10^31*w^111*Log[MH2/muf2] + 3.98778454825189688*10^31*w^112*Log[MH2/muf2] + 7.88442641671638698*10^31*w^113*Log[MH2/muf2] + 1.57542786877668581*10^32*w^114*Log[MH2/muf2] + 3.11551993240588243*10^32*w^115*Log[MH2/muf2] + 6.22511004468916241*10^32*w^116*Log[MH2/muf2] + 1.23131517292876921*10^33*w^117*Log[MH2/muf2] + 2.46022452341833346*10^33*w^118*Log[MH2/muf2] + 4.86725282642181644*10^33*w^119*Log[MH2/muf2] + 9.72476899096687573*10^33*w^120*Log[MH2/muf2] + 1.92429817215312474*10^34*w^121*Log[MH2/muf2] + 3.84466432545009324*10^34*w^122*Log[MH2/muf2] + 7.60908641474666137*10^34*w^123*Log[MH2/muf2] + 1.52023241318506689*10^35*w^124*Log[MH2/muf2] + 3.00927821821281096*10^35*w^125*Log[MH2/muf2] + 6.01217908185189206*10^35*w^126*Log[MH2/muf2] + 1.190309541071264*10^36*w^127*Log[MH2/muf2] + 2.37805672782143392*10^36*w^128*Log[MH2/muf2] + 4.70894248025610459*10^36*w^129*Log[MH2/muf2] + 9.40760336176708895*10^36*w^130*Log[MH2/muf2] + 1.86316354537075018*10^37*w^131*Log[MH2/muf2] + 3.72220643168692594*10^37*w^132*Log[MH2/muf2] + 7.37294488132960121*10^37*w^133*Log[MH2/muf2] + 1.47293925320543755*10^38*w^134*Log[MH2/muf2] + 2.91804358160563274*10^38*w^135*Log[MH2/muf2] + 5.82948873028918073*10^38*w^136*Log[MH2/muf2] + 1.15505260229482291*10^39*w^137*Log[MH2/muf2] + 2.30746828220488011*10^39*w^138*Log[MH2/muf2] + 4.57266556443634014*10^39*w^139*Log[MH2/muf2] + 9.13480139976160228*10^39*w^140*Log[MH2/muf2] + 1.81047838656541271*10^40*w^141*Log[MH2/muf2] + 3.61675499873377632*10^40*w^142*Log[MH2/muf2] + 7.16922277454643398*10^40*w^143*Log[MH2/muf2] + 1.43216894575944869*10^41*w^144*Log[MH2/muf2] + 2.83925422525562821*10^41*w^145*Log[MH2/muf2] + 5.67183019779656291*10^41*w^146*Log[MH2/muf2] + 1.12457560171021773*10^42*w^147*Log[MH2/muf2] + 2.24649093121542169*10^42*w^148*Log[MH2/muf2] + 4.45475628100110228*10^42*w^149*Log[MH2/muf2] + 8.89892043909597617*10^42*w^150*Log[MH2/muf2] + 1.7648546568548765*10^43*w^151*Log[MH2/muf2] + 3.52549378367911311*10^43*w^152*Log[MH2/muf2] + 6.99266105467784612*10^43*w^153*Log[MH2/muf2] + 1.39685514430904423*10^44*w^154*Log[MH2/muf2] + 2.770916372929911*10^44*w^155*Log[MH2/muf2] + 5.53516325776774711*10^44*w^156*Log[MH2/muf2] + 1.09812222006142494*10^45*w^157*Log[MH2/muf2] + 2.19359293531025849*10^45*w^158*Log[MH2/muf2] + 4.35234393853314591*10^45*w^159*Log[MH2/muf2] + 8.69414977299619482*10^45*w^160*Log[MH2/muf2] + 1.72520213536215144*10^46*w^161*Log[MH2/muf2] + 3.44621716452352664*10^46*w^162*Log[MH2/muf2] + 6.83911702337205531*10^46*w^163*Log[MH2/muf2] + 1.36616015603415289*10^47*w^164*Log[MH2/muf2] + 2.71145500001963623*10^47*w^165*Log[MH2/muf2] + 5.41630456445426307*10^47*w^166*Log[MH2/muf2] + 1.0750933272428048*10^48*w^167*Log[MH2/muf2] + 2.14756391352940498*10^48*w^168*Log[MH2/muf2] + 4.263148302983916*10^48*w^169*Log[MH2/muf2] + 8.51588478176613278*10^48*w^170*Log[MH2/muf2] + 1.69065254754004492*10^49*w^171*Log[MH2/muf2] + 3.37717249925973542*10^49*w^172*Log[MH2/muf2] + 6.70528280551553188*10^49*w^173*Log[MH2/muf2] + 1.33941653671077565*10^50*w^174*Log[MH2/muf2] + 2.65960929343833681*10^50*w^175*Log[MH2/muf2] + 5.31271107439428166*10^50*w^176*Log[MH2/muf2] + 1.05500813129015488*10^51*w^177*Log[MH2/muf2] + 2.10743446249352213*10^51*w^178*Log[MH2/muf2] + 4.18533510107041516*10^51*w^179*Log[MH2/muf2] + 8.36042835612488629*10^51*w^180*Log[MH2/muf2] + 1.66050578252200552*10^52*w^181*Log[MH2/muf2] + 3.31694912810441393*10^52*w^182*Log[MH2/muf2] + 6.588485017673701*10^52*w^183*Log[MH2/muf2] + 1.31608579353978201*10^53*w^184*Log[MH2/muf2] + 2.61435797705011568*10^53*w^185*Log[MH2/muf2] + 5.2223262783869445*10^53*w^186*Log[MH2/muf2] + 1.03747632319825633*10^54*w^187*Log[MH2/muf2] + 2.07241885784197269*10^54*w^188*Log[MH2/muf2] + 4.11741204189992219*10^54*w^189*Log[MH2/muf2] + 8.22477722605730863*10^54*w^190*Log[MH2/muf2] + 1.63419105324900856*10^55*w^191*Log[MH2/muf2] + 3.26439863550431091*10^55*w^192*Log[MH2/muf2] + 6.48653958886339648*10^55*w^193*Log[MH2/muf2] + 1.29572860718374093*10^56*w^194*Log[MH2/muf2] + 2.57486500947848557*10^56*w^195*Log[MH2/muf2] + 5.14346891865991452*10^56*w^196*Log[MH2/muf2] + 1.02217775284289925*10^57*w^197*Log[MH2/muf2] + 2.04187343842747071*10^57*w^198*Log[MH2/muf2] + 4.05815270034121206*10^57*w^199*Log[MH2/muf2] + 8.10646622839022048*10^57*w^200*Log[MH2/muf2] + 0.0340735902799726547*Log[MH2/muf2]^2 + 0.0568528194400546906*w*Log[MH2/muf2]^2 + 0.0965735902799726547*w^2*Log[MH2/muf2]^2 + 0.333333333333333333*w^3*Log[MH2/muf2]^2 + 0.333333333333333333*w^4*Log[MH2/muf2]^2 + 0.533333333333333333*w^5*Log[MH2/muf2]^2 + 0.933333333333333333*w^6*Log[MH2/muf2]^2 + 1.67619047619047619*w^7*Log[MH2/muf2]^2 + 3.04761904761904762*w^8*Log[MH2/muf2]^2 + 5.587301587301587*w^9*Log[MH2/muf2]^2 + 10.3111111111111111*w^10*Log[MH2/muf2]^2 + 19.1353535353535354*w^11*Log[MH2/muf2]^2 + 35.6848484848484848*w^12*Log[MH2/muf2]^2 + 66.8344988344988345*w^13*Log[MH2/muf2]^2 + 125.655677655677656*w^14*Log[MH2/muf2]^2 + 237.057875457875458*w^15*Log[MH2/muf2]^2 + 448.6095238095238*w^16*Log[MH2/muf2]^2 + 851.325490196078431*w^17*Log[MH2/muf2]^2 + 1619.66013071895425*w^18*Log[MH2/muf2]^2 + 3088.55589955280358*w^19*Log[MH2/muf2]^2 + 5902.07251461988304*w^20*Log[MH2/muf2]^2 + 11300.4431077694236*w^21*Log[MH2/muf2]^2 + 21675.1099567099567*w^22*Log[MH2/muf2]^2 + 41643.0521362695276*w^23*Log[MH2/muf2]^2 + 80128.3372859025033*w^24*Log[MH2/muf2]^2 + 154399.016811594203*w^25*Log[MH2/muf2]^2 + 297903.130256410256*w^26*Log[MH2/muf2]^2 + 575491.967635327635*w^27*Log[MH2/muf2]^2 + 1.11301839967439967*10^6*w^28*Log[MH2/muf2]^2 + 2.15492794453566867*10^6*w^29*Log[MH2/muf2]^2 + 4.17639728341543514*10^6*w^30*Log[MH2/muf2]^2 + 8.10183393340749*10^6*w^31*Log[MH2/muf2]^2 + 1.57308950021505376*10^7*w^32*Log[MH2/muf2]^2 + 3.05696291534701857*10^7*w^33*Log[MH2/muf2]^2 + 5.945295081639928*10^7*w^34*Log[MH2/muf2]^2 + 1.1571365926070791*10^8*w^35*Log[MH2/muf2]^2 + 2.25375501433426704*10^8*w^36*Log[MH2/muf2]^2 + 4.39262206506392106*10^8*w^37*Log[MH2/muf2]^2 + 8.56685431887466414*10^8*w^38*Log[MH2/muf2]^2 + 1.67180548502432797*10^9*w^39*Log[MH2/muf2]^2 + 3.26440699204750337*10^9*w^40*Log[MH2/muf2]^2 + 6.37771754072695435*10^9*w^41*Log[MH2/muf2]^2 + 1.24668783579131243*10^10*w^42*Log[MH2/muf2]^2 + 2.43821150745238365*10^10*w^43*Log[MH2/muf2]^2 + 4.77085987688972113*10^10*w^44*Log[MH2/muf2]^2 + 9.33952089743485083*10^10*w^45*Log[MH2/muf2]^2 + 1.82913923847847519*10^11*w^46*Log[MH2/muf2]^2 + 3.58389482372623209*10^11*w^47*Log[MH2/muf2]^2 + 7.02494015649667592*10^11*w^48*Log[MH2/muf2]^2 + 1.37753258793299407*10^12*w^49*Log[MH2/muf2]^2 + 2.70225551621029442*10^12*w^50*Log[MH2/muf2]^2 + 5.30285790457690455*10^12*w^51*Log[MH2/muf2]^2 + 1.0409904116056236*10^13*w^52*Log[MH2/muf2]^2 + 2.04423614947947896*10^13*w^53*Log[MH2/muf2]^2 + 4.01566730199473754*10^13*w^54*Log[MH2/muf2]^2 + 7.89081238313183913*10^13*w^55*Log[MH2/muf2]^2 + 1.55102324829113763*10^14*w^56*Log[MH2/muf2]^2 + 3.049600841318094*10^14*w^57*Log[MH2/muf2]^2 + 5.997793644264051*10^14*w^58*Log[MH2/muf2]^2 + 1.17993968520072302*10^15*w^59*Log[MH2/muf2]^2 + 2.32190260157281913*10^15*w^60*Log[MH2/muf2]^2 + 4.57025473716523577*10^15*w^61*Log[MH2/muf2]^2 + 8.99799041362033313*10^15*w^62*Log[MH2/muf2]^2 + 1.7719685351121324*10^16*w^63*Log[MH2/muf2]^2 + 3.49034736097694969*10^16*w^64*Log[MH2/muf2]^2 + 6.87670518926061963*10^16*w^65*Log[MH2/muf2]^2 + 1.35515307388811792*10^17*w^66*Log[MH2/muf2]^2 + 2.67109727011025828*10^17*w^67*Log[MH2/muf2]^2 + 5.26601122491562213*10^17*w^68*Log[MH2/muf2]^2 + 1.03839365553423492*10^18*w^69*Log[MH2/muf2]^2 + 2.04799073165188494*10^18*w^70*Log[MH2/muf2]^2 + 4.03996228650710689*10^18*w^71*Log[MH2/muf2]^2 + 7.97090698539365557*10^18*w^72*Log[MH2/muf2]^2 + 1.57295794429624869*10^19*w^73*Log[MH2/muf2]^2 + 3.10458346103749712*10^19*w^74*Log[MH2/muf2]^2 + 6.12864444450909405*10^19*w^75*Log[MH2/muf2]^2 + 1.21003643781069525*10^20*w^76*Log[MH2/muf2]^2 + 2.38948085786213445*10^20*w^77*Log[MH2/muf2]^2 + 4.71930414941597298*10^20*w^78*Log[MH2/muf2]^2 + 9.32223334158462738*10^20*w^79*Log[MH2/muf2]^2 + 1.84173825570144943*10^21*w^80*Log[MH2/muf2]^2 + 3.63915199254989756*10^21*w^81*Log[MH2/muf2]^2 + 7.19176173554999025*10^21*w^82*Log[MH2/muf2]^2 + 1.42145042006182386*10^22*w^83*Log[MH2/muf2]^2 + 2.80988173793417441*10^22*w^84*Log[MH2/muf2]^2 + 5.55524078157091925*10^22*w^85*Log[MH2/muf2]^2 + 1.09843641013516043*10^23*w^86*Log[MH2/muf2]^2 + 2.17221521862671046*10^23*w^87*Log[MH2/muf2]^2 + 4.29620937183648928*10^23*w^88*Log[MH2/muf2]^2 + 8.49809290173729679*10^23*w^89*Log[MH2/muf2]^2 + 1.68116289667167499*10^24*w^90*Log[MH2/muf2]^2 + 3.32620703096461466*10^24*w^91*Log[MH2/muf2]^2 + 6.581711256273867*10^24*w^92*Log[MH2/muf2]^2 + 1.30249895990036363*10^25*w^93*Log[MH2/muf2]^2 + 2.57788733276033104*10^25*w^94*Log[MH2/muf2]^2 + 5.10266992074764748*10^25*w^95*Log[MH2/muf2]^2 + 1.01012949827467013*10^26*w^96*Log[MH2/muf2]^2 + 1.99986985547061252*10^26*w^97*Log[MH2/muf2]^2 + 3.95977594444254116*10^26*w^98*Log[MH2/muf2]^2 + 7.84120508321015797*10^26*w^99*Log[MH2/muf2]^2 + 1.5528785182140287*10^27*w^100*Log[MH2/muf2]^2 + 3.07562791894557909*10^27*w^101*Log[MH2/muf2]^2 + 6.09215503953597725*10^27*w^102*Log[MH2/muf2]^2 + 1.20683573210457517*10^28*w^103*Log[MH2/muf2]^2 + 2.39091797082100993*10^28*w^104*Log[MH2/muf2]^2 + 4.737178600660847*10^28*w^105*Log[MH2/muf2]^2 + 9.38669467886187698*10^28*w^106*Log[MH2/muf2]^2 + 1.86012778204132591*10^29*w^107*Log[MH2/muf2]^2 + 3.68645845510051783*10^29*w^108*Log[MH2/muf2]^2 + 7.30653934232741558*10^29*w^109*Log[MH2/muf2]^2 + 1.44826917615918208*10^30*w^110*Log[MH2/muf2]^2 + 2.87092205274238764*10^30*w^111*Log[MH2/muf2]^2 + 5.691509441137026*10^30*w^112*Log[MH2/muf2]^2 + 1.128409863576926*10^31*w^113*Log[MH2/muf2]^2 + 2.23737645895096032*10^31*w^114*Log[MH2/muf2]^2 + 4.43653048981955598*10^31*w^115*Log[MH2/muf2]^2 + 8.79791061381976369*10^31*w^116*Log[MH2/muf2]^2 + 1.74480442878839195*10^32*w^117*Log[MH2/muf2]^2 + 3.46054562416998458*10^32*w^118*Log[MH2/muf2]^2 + 6.86392471501264219*10^32*w^119*Log[MH2/muf2]^2 + 1.3615389075183762*10^33*w^120*Log[MH2/muf2]^2 + 2.70095116165523047*10^33*w^121*Log[MH2/muf2]^2 + 5.35836219002624094*10^33*w^122*Log[MH2/muf2]^2 + 1.06310362658179419*10^34*w^123*Log[MH2/muf2]^2 + 2.10934143866845713*10^34*w^124*Log[MH2/muf2]^2 + 4.18548203739627955*10^34*w^125*Log[MH2/muf2]^2 + 8.30559911836276773*10^34*w^126*Log[MH2/muf2]^2 + 1.64824936008261094*10^35*w^127*Log[MH2/muf2]^2 + 3.27115351043681959*10^35*w^128*Log[MH2/muf2]^2 + 6.49238992997063835*10^35*w^129*Log[MH2/muf2]^2 + 1.28864572185278248*10^36*w^130*Log[MH2/muf2]^2 + 2.55792241112691137*10^36*w^131*Log[MH2/muf2]^2 + 5.07768452997204569*10^36*w^132*Log[MH2/muf2]^2 + 1.00801783664529539*10^37*w^133*Log[MH2/muf2]^2 + 2.00121853260379911*10^37*w^134*Log[MH2/muf2]^2 + 3.97323510992927595*10^37*w^135*Log[MH2/muf2]^2 + 7.88891218157422973*10^37*w^136*Log[MH2/muf2]^2 + 1.56643635509339406*10^38*w^137*Log[MH2/muf2]^2 + 3.110504512804412*10^38*w^138*Log[MH2/muf2]^2 + 6.17690678705180737*10^38*w^139*Log[MH2/muf2]^2 + 1.22668506367407148*10^39*w^140*Log[MH2/muf2]^2 + 2.43622064291164793*10^39*w^141*Log[MH2/muf2]^2 + 4.83861840205464823*10^39*w^142*Log[MH2/muf2]^2 + 9.61052352266945962*10^39*w^143*Log[MH2/muf2]^2 + 1.90894471639205399*10^40*w^144*Log[MH2/muf2]^2 + 3.79192734282278936*10^40*w^145*Log[MH2/muf2]^2 + 7.53263178073235929*10^40*w^146*Log[MH2/muf2]^2 + 1.49641920840271489*10^41*w^147*Log[MH2/muf2]^2 + 2.97289349461959386*10^41*w^148*Log[MH2/muf2]^2 + 5.90642519587297427*10^41*w^149*Log[MH2/muf2]^2 + 1.17351620782303476*10^42*w^150*Log[MH2/muf2]^2 + 2.33169775063612007*10^42*w^151*Log[MH2/muf2]^2 + 4.63312426329784118*10^42*w^152*Log[MH2/muf2]^2 + 9.20648683560559554*10^42*w^153*Log[MH2/muf2]^2 + 1.82949818498857455*10^43*w^154*Log[MH2/muf2]^2 + 3.63569846877067941*10^43*w^155*Log[MH2/muf2]^2 + 7.22539065900190963*10^43*w^156*Log[MH2/muf2]^2 + 1.43599255773952993*10^44*w^157*Log[MH2/muf2]^2 + 2.85404099545937164*10^44*w^158*Log[MH2/muf2]^2 + 5.6726393519343974*10^44*w^159*Log[MH2/muf2]^2 + 1.12752681349094667*10^45*w^160*Log[MH2/muf2]^2 + 2.24122323725423875*10^45*w^161*Log[MH2/muf2]^2 + 4.45512286454413389*10^45*w^162*Log[MH2/muf2]^2 + 8.856260595046091*10^45*w^163*Log[MH2/muf2]^2 + 1.76058511776422172*10^46*w^164*Log[MH2/muf2]^2 + 3.50009161541808789*10^46*w^165*Log[MH2/muf2]^2 + 6.95852764003318972*10^46*w^166*Log[MH2/muf2]^2 + 1.38347295977854218*10^47*w^167*Log[MH2/muf2]^2 + 2.75067440676430909*10^47*w^168*Log[MH2/muf2]^2 + 5.46918624537730321*10^47*w^169*Log[MH2/muf2]^2 + 1.08747950051163971*10^48*w^170*Log[MH2/muf2]^2 + 2.16239044248135114*10^48*w^171*Log[MH2/muf2]^2 + 4.29993258102360168*10^48*w^172*Log[MH2/muf2]^2 + 8.55073628374239642*10^48*w^173*Log[MH2/muf2]^2 + 1.70043309261310022*10^49*w^174*Log[MH2/muf2]^2 + 3.38165729859898374*10^49*w^175*Log[MH2/muf2]^2 + 6.72532831425205695*10^49*w^176*Log[MH2/muf2]^2 + 1.33755325874651615*10^50*w^177*Log[MH2/muf2]^2 + 2.66024858730862618*10^50*w^178*Log[MH2/muf2]^2 + 5.29110954126764512*10^50*w^179*Log[MH2/muf2]^2 + 1.05240894546975207*10^51*w^180*Log[MH2/muf2]^2 + 2.09331897735829821*10^51*w^181*Log[MH2/muf2]^2 + 4.16389001188795381*10^51*w^182*Log[MH2/muf2]^2 + 8.28277580640861265*10^51*w^183*Log[MH2/muf2]^2 + 1.64765106620969986*10^52*w^184*Log[MH2/muf2]^2 + 3.27768433634239539*10^52*w^185*Log[MH2/muf2]^2 + 6.52050779514523602*10^52*w^186*Log[MH2/muf2]^2 + 1.29720313743285268*10^53*w^187*Log[MH2/muf2]^2 + 2.58075461150861683*10^53*w^188*Log[MH2/muf2]^2 + 5.13449169744808023*10^53*w^189*Log[MH2/muf2]^2 + 1.02155110188261046*10^54*w^190*Log[MH2/muf2]^2 + 2.03251851510347927*10^54*w^191*Log[MH2/muf2]^2 + 4.04408780112617255*10^54*w^192*Log[MH2/muf2]^2 + 8.04670673128138798*10^54*w^193*Log[MH2/muf2]^2 + 1.60113217501103881*10^55*w^194*Log[MH2/muf2]^2 + 3.18601263780232559*10^55*w^195*Log[MH2/muf2]^2 + 6.339850064461821*10^55*w^196*Log[MH2/muf2]^2 + 1.26159962415377128*10^56*w^197*Log[MH2/muf2]^2 + 2.51058583901743753*10^56*w^198*Log[MH2/muf2]^2 + 4.996195795368604*10^56*w^199*Log[MH2/muf2]^2 + 9.94293424674741965*10^56*w^200*Log[MH2/muf2]^2, 0.000805226451081324453 + 0.00981725211862348611*w + 0.0530266353993904022*w^2 + 0.172155725727520448*w^3 + 0.39633946749739296*w^4 + 0.749211096469185134*w^5 + 1.31521453487915038*w^6 + 2.28367571895329487*w^7 + 3.99141060964308848*w^8 + 7.05280996549653517*w^9 + 12.6018506437489111*w^10 + 22.7456011120816646*w^11 + 41.4187167773772616*w^12 + 75.9991751479148262*w^13 + 140.372153670668695*w^14 + 260.754673005938708*w^15 + 486.794073860906667*w^16 + 912.759974600892032*w^17 + 1718.08771126007413*w^18 + 3245.08318933800168*w^19 + 6148.09806535335581*w^20 + 11680.3531168687199*w^21 + 22246.2135988012198*w^22 + 42466.0137527201573*w^23 + 81231.6805960649642*w^24 + 155679.727737445135*w^25 + 298878.475314445741*w^26 + 574717.173306794193*w^27 + 1.10677229518087833*10^6*w^28 + 2.13432337854485952*10^6*w^29 + 4.12114739853834995*10^6*w^30 + 7.96699293434740494*10^6*w^31 + 1.54189615808132947*10^7*w^32 + 2.98723576782784795*10^7*w^33 + 5.79308165283732856*10^7*w^34 + 1.12447591830930062*10^8*w^35 + 2.1845793147624904*10^8*w^36 + 4.24757806982898413*10^8*w^37 + 8.26516079190228363*10^8*w^38 + 1.60945810382080746*10^9*w^39 + 3.13624457038637522*10^9*w^40 + 6.11542645720227336*10^9*w^41 + 1.19320753165871483*10^10*w^42 + 2.32950954741050241*10^10*w^43 + 4.55050985373050518*10^10*w^44 + 8.893880846343323*10^10*w^45 + 1.73919241254178012*10^11*w^46 + 3.40266448973868082*10^11*w^47 + 6.66034199937619646*10^11*w^48 + 1.30428096131232642*10^12*w^49 + 2.55525860245407754*10^12*w^50 + 5.00818072660425698*10^12*w^51 + 9.81972578166933132*10^12*w^52 + 1.92613261917443198*10^13*w^53 + 3.7794976713236164*10^13*w^54 + 7.41885731365379525*10^13*w^55 + 1.45676432551751315*10^14*w^56 + 2.86144584042088511*10^14*w^57 + 5.622385422890769*10^14*w^58 + 1.10506980377877796*10^15*w^59 + 2.17264232891494165*10^15*w^60 + 4.2727927810532535*10^15*w^61 + 8.40536071472409991*10^15*w^62 + 1.65393284735831733*10^16*w^63 + 3.25531209804467558*10^16*w^64 + 6.40880509124987719*10^16*w^65 + 1.26202442968254425*10^17*w^66 + 2.48577306348499269*10^17*w^67 + 4.89728195388231885*10^17*w^68 + 9.65040835335577193*10^17*w^69 + 1.90208705404619041*10^18*w^70 + 3.74978608986915393*10^18*w^71 + 7.39386312184405464*10^18*w^72 + 1.45821862474807271*10^19*w^73 + 2.87645651318587054*10^19*w^74 + 5.67511459105866449*10^19*w^75 + 1.119878517737136*10^20*w^76 + 2.21026599097606232*10^20*w^77 + 4.36308318521251259*10^20*w^78 + 8.61421730783142957*10^20*w^79 + 1.70102094110021149*10^21*w^80 + 3.35948884061436776*10^21*w^81 + 6.63597463698381279*10^21*w^82 + 1.3109995249461243*10^22*w^83 + 2.59038934081124414*10^22*w^84 + 5.119065615706346*10^22*w^85 + 1.01176113853390697*10^23*w^86 + 1.99997927205285784*10^23*w^87 + 3.95395574417823272*10^23*w^88 + 7.81799839491681462*10^23*w^89 + 1.54602144376603362*10^24*w^90 + 3.05766820436000006*10^24*w^91 + 6.04809903130617179*10^24*w^92 + 1.19646486037512201*10^25*w^93 + 2.36718600134050301*10^25*w^94 + 4.68398074357083692*10^25*w^95 + 9.26930204613493393*10^25*w^96 + 1.83453985781945043*10^26*w^97 + 3.6312358250852686*10^26*w^98 + 7.188329450957054*10^26*w^99 + 1.42313719317994815*10^27*w^100 + 2.81779848133335357*10^27*w^101 + 5.579773563776744*10^27*w^102 + 1.10500907314890185*10^28*w^103 + 2.1885521795559983*10^28*w^104 + 4.33499849765149152*10^28*w^105 + 8.58739018257046771*10^28*w^106 + 1.70126856595711652*10^29*w^107 + 3.37072447476769581*10^29*w^108 + 6.67900250030875779*10^29*w^109 + 1.32354049017832575*10^30*w^110 + 2.62300700693807426*10^30*w^111 + 5.198734035040293*10^30*w^112 + 1.03045975233024706*10^31*w^113 + 2.04267430204889388*10^31*w^114 + 4.04949869173742287*10^31*w^115 + 8.02854510887846728*10^31*w^116 + 1.591861620490668*10^32*w^117 + 3.15650207462486213*10^32*w^118 + 6.25948499284881552*10^32*w^119 + 1.24137314541430111*10^33*w^120 + 2.46204953714700195*10^33*w^121 + 4.88339006057013597*10^33*w^122 + 9.68669740012361986*10^33*w^123 + 1.92158348012303453*10^34*w^124 + 3.812163435760063*10^34*w^125 + 7.5633123543031975*10^34*w^126 + 1.50065334511680495*10^35*w^127 + 2.97766683486952051*10^35*w^128 + 5.90879300546519348*10^35*w^129 + 1.17259483847973206*10^36*w^130 + 2.32714422586064607*10^36*w^131 + 4.61874877238379149*10^36*w^132 + 9.16749556477753276*10^36*w^133 + 1.81970933014245654*10^37*w^134 + 3.61225088637087535*10^37*w^135 + 7.17097149838854823*10^37*w^136 + 1.42364574527033744*10^38*w^137 + 2.82650248183569252*10^38*w^138 + 5.61202974508605967*10^38*w^139 + 1.11432886195294586*10^39*w^140 + 2.21273440567769072*10^39*w^141 + 4.39407405896726345*10^39*w^142 + 8.72624327975960647*10^39*w^143 + 1.73304090824051274*10^40*w^144 + 3.442005540504762*10^40*w^145 + 6.83652292569360411*10^40*w^146 + 1.35793710192943459*10^41*w^147 + 2.69739421891792181*10^41*w^148 + 5.35832808982907066*10^41*w^149 + 1.06447146006987641*10^42*w^150 + 2.11474650980752955*10^42*w^151 + 4.20147638162857845*10^42*w^152 + 8.34765699781139913*10^42*w^153 + 1.65861685531724477*10^43*w^154 + 3.29568820367085886*10^43*w^155 + 6.54884157516047698*10^43*w^156 + 1.30137044502071764*10^44*w^157 + 2.58615917210392665*10^44*w^158 + 5.13957482223565996*10^44*w^159 + 1.02144865770273402*10^45*w^160 + 2.03012640624295648*10^45*w^161 + 4.03502837451363026*10^45*w^162 + 8.02023087499568248*10^45*w^163 + 1.59420330655056225*10^46*w^164 + 3.16896101281525057*10^46*w^165 + 6.29950236317657169*10^46*w^166 + 1.25230914285950468*10^47*w^167 + 2.48961750348218307*10^47*w^168 + 4.94959069942887708*10^47*w^169 + 9.84059460997337853*10^47*w^170 + 1.95653945164513815*10^48*w^171 + 3.89019089778762636*10^48*w^172 + 7.735138200825201*10^48*w^173 + 1.53808355737223292*10^49*w^174 + 3.05848461223854063*10^49*w^175 + 6.08200849220485947*10^49*w^176 + 1.20948902792231149*10^50*w^177 + 2.40530897178557194*10^50*w^178 + 4.78358702078194155*10^50*w^179 + 9.51371638493481218*10^50*w^180 + 1.89217056890962282*10^51*w^181 + 3.76342942814803114*10^51*w^182 + 7.48549514313655208*10^51*w^183 + 1.48891671957676787*10^52*w^184 + 2.96164673847563404*10^52*w^185 + 5.89127013855899291*10^52*w^186 + 1.17191824308249248*10^53*w^187 + 2.33130047225516073*10^53*w^188 + 4.63779569999242269*10^53*w^189 + 9.22650600598661526*10^53*w^190 + 1.83558748277248308*10^54*w^191 + 3.65195100167173949*10^54*w^192 + 7.26585466136755822*10^54*w^193 + 1.44564033536715331*10^55*w^194 + 2.87637477995129189*10^55*w^195 + 5.72324360462943627*10^55*w^196 + 1.13880775869137943*10^56*w^197 + 2.26605221571586382*10^56*w^198 + 4.50921147818175673*10^56*w^199 + 8.97309730357443644*10^56*w^200 + ALARM*w^201, ALARM*w^201}, {-2013.82791200954767 + 7426.39413376224209*w - 12944.8138726805898*w^2 + 15459.3550472842873*w^3 - 16406.9036709435118*w^4 + 13971.0358046914262*w^5 + 1136.78000766566341*w^6 - 42865.0909138359532*w^7 + 152068.16911120954*w^8 - 402789.563302663741*w^9 + 969530.348661516236*w^10 - 2.19957906714692687*10^6*w^11 + 4.82232956019062149*10^6*w^12 - 1.03773050370124062*10^7*w^13 + 2.18658010229430133*10^7*w^14 - 4.590112633654261*10^7*w^15 + 9.46994091633288816*10^7*w^16 - 1.96117711930880832*10^8*w^17 + 3.99503075502944026*10^8*w^18 - 8.20669254775225147*10^8*w^19 + 1.65787923939164774*10^9*w^20 - 3.38821393564646247*10^9*w^21 + 6.80512242919845061*10^9*w^22 - 1.38607846554374435*10^10*w^23 + 2.77214096916819973*10^10*w^24 - 5.63353162401199433*10^10*w^25 + 1.12309729796226842*10^11*w^26 - 2.278826808709716*10^11*w^27 + 4.53171472541004951*10^11*w^28 - 9.18542609022806216*10^11*w^29 + 1.82297759191007205*10^12*w^30 - 3.692418196515247*10^12*w^31 + 7.31612565841307246*10^12*w^32 - 1.48119066283126464*10^13*w^33 + 2.93080562556401699*10^13*w^34 - 5.93192322121908428*10^13*w^35 + 1.17237599517038245*10^14*w^36 - 2.3725330674170662*10^14*w^37 + 4.68434129806289576*10^14*w^38 - 9.47925947059562183*10^14*w^39 + 1.8699515194206652*10^15*w^40 - 3.78416346727594327*10^15*w^41 + 7.45915029583391057*10^15*w^42 - 1.50962092510800966*10^16*w^43 + 2.97362664724923464*10^16*w^44 - 6.01898838546930633*10^16*w^45 + 1.1848686883295878*10^17*w^46 - 2.39872732703556163*10^17*w^47 + 4.719325197627031*10^17*w^48 - 9.55599334993711286*10^17*w^49 + 1.87908893271927349*10^18*w^50 - 3.80572664878415952*10^18*w^51 + 7.47994798013450554*10^18*w^52 - 1.5152704343944708*10^19*w^53 + 2.9768373062658343*10^19*w^54 - 6.03188930987303004*10^19*w^55 + 1.18449895530236711*10^20*w^56 - 2.40073228981575818*10^20*w^57 + 4.71250829346738453*10^20*w^58 - 9.55377579324944699*10^20*w^59 + 1.87464835917654517*10^21*w^60 - 3.80153385260522723*10^21*w^61 + 7.45672527231789355*10^21*w^62 - 1.51253323342424348*10^22*w^63 + 2.96582735707021991*10^22*w^64 - 6.01757439203199668*10^22*w^65 + 1.17956096620113154*10^23*w^66 - 2.39395215832965127*10^23*w^67 + 4.69113568934038369*10^23*w^68 - 9.52341815737384419*10^23*w^69 + 1.86562350358172632*10^24*w^70 - 3.78842487977772123*10^24*w^71 + 7.41930043185753017*10^24*w^72 - 1.5070138939657394*10^25*w^73 + 2.95052106824956489*10^25*w^74 - 5.99476642507871777*10^25*w^75 + 1.17336894788708715*10^26*w^76 - 2.38466216510893562*10^26*w^77 + 4.66630783487468124*10^26*w^78 - 9.48601351112364162*10^26*w^79 + 1.85574162410343413*10^27*w^80 - 3.77350742602996733*10^27*w^81 + 7.38021499291803521*10^27*w^82 - 1.50111252630225651*10^28*w^83 + 2.93514559948060983*10^28*w^84 - 5.97158406838452731*10^28*w^85 + 1.16734951850164635*10^29*w^86 - 2.37561226954889405*10^29*w^87 + 4.64284364054089584*10^29*w^88 - 9.45088565776395872*10^29*w^89 + 1.84663121426616891*10^30*w^90 - 3.75994461226473735*10^30*w^91 + 7.34497224524600735*10^30*w^92 - 1.4959024202779682*10^31*w^93 + 2.9215598044211073*10^31*w^94 - 5.95166820876250372*10^31*w^95 + 1.16212989819492986*10^32*w^96 - 2.36803665477502575*10^32*w^97 + 4.62285602488732046*10^32*w^98 - 9.42221294497383685*10^32*w^99 + 1.83900239076191053*10^33*w^100 - 3.74914839570422222*10^33*w^101 + 7.31595123919489*10^33*w^102 - 1.49185949025667138*10^34*w^103 + 2.91055741603647637*10^34*w^104 - 5.93661755557046683*10^34*w^105 + 1.15797348433939368*10^35*w^106 - 2.362470022870709*10^35*w^107 + 4.60721303292085349*10^35*w^108 - 9.40177373720224425*10^35*w^109 + 1.83313867695678996*10^36*w^110 - 3.74170601587763897*10^36*w^111 + 7.29406727795423663*10^36*w^112 - 1.4891758696841206*10^37*w^113 + 2.90242937269716178*10^37*w^114 - 5.927053225734001*10^37*w^115 + 1.15497081386622089*10^38*w^116 - 2.35910998702172329*10^38*w^117 + 4.59618802513870668*10^38*w^118 - 9.39018319306874466*10^38*w^119 + 1.82911892089590124*10^39*w^120 - 3.73780310183332397*10^39*w^121 + 7.27953108684587325*10^39*w^122 - 1.48790498548250645*10^40*w^123 + 2.89722408172718265*10^40*w^124 - 5.92311722749452951*10^40*w^125 + 1.15312896683720184*10^41*w^126 - 2.35798869325991084*10^41*w^127 + 4.58976736072615712*10^41*w^128 - 9.38748523334111772*10^41*w^129 + 1.82692336776811254*10^42*w^130 - 3.737428210260568*10^42*w^131 + 7.27221507860081947*10^42*w^132 - 1.48803234410458263*10^43*w^133 + 2.89487407622858066*10^43*w^134 - 5.92471779973768106*10^43*w^135 + 1.15241542433493081*10^44*w^136 - 2.35905797002172445*10^44*w^137 + 4.58780245243412619*10^44*w^138 - 9.393448440226971*10^44*w^139 + 1.82648643560053585*10^45*w^140 - 3.74047576990518983*10^45*w^141 + 7.27183670973327872*10^45*w^142 - 1.48951138327560943*10^46*w^143 + 2.89525977292260448*10^46*w^144 - 5.931654385368881*10^46*w^145 + 1.15278025517952058*10^47*w^146 - 2.36223292702087569*10^47*w^147 + 4.59008702030366871*10^47*w^148 - 9.40771826398938556*10^47*w^149 + 1.82772362789350629*10^48*w^150 - 3.74679924844814595*10^48*w^151 + 7.278052267984389*10^48*w^152 - 1.49228205198303129*10^49*w^153 + 2.89824216278590773*10^49*w^154 - 5.94368258319482003*10^49*w^155 + 1.15416751126919836*10^50*w^156 - 2.36741466554055905*10^50*w^157 + 4.59639680966356362*10^50*w^158 - 9.42989643346771381*10^50*w^159 + 1.83054537339899185*10^51*w^160 - 3.75623891723678*10^51*w^161 + 7.29050507509833805*10^51*w^162 - 1.49628051557872472*10^52*w^163 + 2.90367958857205284*10^52*w^164 - 5.96054805758202651*10^52*w^165 + 1.15652106201522543*10^53*w^166 - 2.37450211925914738*10^53*w^167 + 4.60650985750515466*10^53*w^168 - 9.45958226902239449*10^53*w^169 + 1.83486405581903574*10^54*w^170 - 3.76863625041218744*10^54*w^171 + 7.30884982793975766*10^54*w^172 - 1.50144416788251403*10^55*w^173 + 2.91143615539031944*10^55*w^174 - 5.98200395695227123*10^55*w^175 + 1.1597874930479268*10^56*w^176 - 2.38339809599331295*10^56*w^177 + 4.62021645232243908*10^56*w^178 - 9.49639359021651859*10^56*w^179 + 1.840597423403195*10^57*w^180 - 3.78384114002208652*10^57*w^181 + 7.33276421915722051*10^57*w^182 - 1.50771411281847293*10^58*w^183 + 2.92138567012996121*10^58*w^184 - 6.00781941549461217*10^58*w^185 + 1.16391743299889008*10^59*w^186 - 2.39401217637164598*10^59*w^187 + 4.63732356687343008*10^59*w^188 - 9.53997654193830565*10^59*w^189 + 1.84767005512290776*10^60*w^190 - 3.80171520353479276*10^60*w^191 + 7.36195372504216588*10^60*w^192 - 1.51503626807925814*10^61*w^193 + 2.93341317906900998*10^61*w^194 - 6.03778319585712943*10^61*w^195 + 1.16886603629889015*10^62*w^196 - 2.40626189938451074*10^62*w^197 + 4.65765632663184496*10^62*w^198 - 9.59000938227696479*10^62*w^199 + 1.85601378634569599*10^63*w^200 + ALARM*w^201 + 1325.35188851821384*Log[MH2/muf2] - 2474.44432850667858*w*Log[MH2/muf2] + 397.779683450360444*w^2*Log[MH2/muf2] + 5074.93177854451385*w^3*Log[MH2/muf2] - 14290.1879433039364*w^4*Log[MH2/muf2] + 33056.4057220163421*w^5*Log[MH2/muf2] - 70776.6139212654273*w^6*Log[MH2/muf2] + 145394.735617415262*w^7*Log[MH2/muf2] - 296431.56014884246*w^8*Log[MH2/muf2] + 590968.840429676612*w^9*Log[MH2/muf2] - 1.18634183044551622*10^6*w^10*Log[MH2/muf2] + 2.33950871320986464*10^6*w^11*Log[MH2/muf2] - 4.66819069609445839*10^6*w^12*Log[MH2/muf2] + 9.16436700769601505*10^6*w^13*Log[MH2/muf2] - 1.82396587477350597*10^7*w^14*Log[MH2/muf2] + 3.57399360300317805*10^7*w^15*Log[MH2/muf2] - 7.10554292663374463*10^7*w^16*Log[MH2/muf2] + 1.39141559339066398*10^8*w^17*Log[MH2/muf2] - 2.76515865958764298*10^8*w^18*Log[MH2/muf2] + 5.414758263866963*10^8*w^19*Log[MH2/muf2] - 1.07596173440142572*10^9*w^20*Log[MH2/muf2] + 2.10768551582288811*10^9*w^21*Log[MH2/muf2] - 4.1883042691462436*10^9*w^22*Log[MH2/muf2] + 8.20884755869512049*10^9*w^23*Log[MH2/muf2] - 1.63136693588764843*10^10*w^24*Log[MH2/muf2] + 3.1994819718063126*10^10*w^25*Log[MH2/muf2] - 6.35900362285101925*10^10*w^26*Log[MH2/muf2] + 1.24804319979249641*10^11*w^27*Log[MH2/muf2] - 2.48068568354686271*10^11*w^28*Log[MH2/muf2] + 4.87238001338748273*10^11*w^29*Log[MH2/muf2] - 9.68509050215405962*10^11*w^30*Log[MH2/muf2] + 1.90375450246946368*10^12*w^31*Log[MH2/muf2] - 3.7842449641931206*10^12*w^32*Log[MH2/muf2] + 7.44438480070371732*10^12*w^33*Log[MH2/muf2] - 1.47974688760784492*10^13*w^34*Log[MH2/muf2] + 2.91327168738789435*10^13*w^35*Log[MH2/muf2] - 5.7904795130410586*10^13*w^36*Log[MH2/muf2] + 1.14091161959745428*10^14*w^37*Log[MH2/muf2] - 2.26749093778905891*10^14*w^38*Log[MH2/muf2] + 4.47121792874417657*10^14*w^39*Log[MH2/muf2] - 8.88515974204432437*10^14*w^40*Log[MH2/muf2] + 1.75342251412798713*10^15*w^41*Log[MH2/muf2] - 3.48384235449873413*10^15*w^42*Log[MH2/muf2] + 6.88048098979447373*10^15*w^43*Log[MH2/muf2] - 1.36681824391491299*10^16*w^44*Log[MH2/muf2] + 2.70151741259544892*10^16*w^45*Log[MH2/muf2] - 5.36547510851319411*10^16*w^46*Log[MH2/muf2] + 1.0613034223014882*10^17*w^47*Log[MH2/muf2] - 2.10735468758785455*10^17*w^48*Log[MH2/muf2] + 4.171584901399287*10^17*w^49*Log[MH2/muf2] - 8.28107666965152074*10^17*w^50*Log[MH2/muf2] + 1.64051452225534286*10^18*w^51*Log[MH2/muf2] - 3.25569826833105923*10^18*w^52*Log[MH2/muf2] + 6.45453695872844028*10^18*w^53*Log[MH2/muf2] - 1.28055690328367765*10^19*w^54*Log[MH2/muf2] + 2.54065353862124193*10^19*w^55*Log[MH2/muf2] - 5.03896031316055363*10^19*w^56*Log[MH2/muf2] + 1.00048639238708487*10^20*w^57*Log[MH2/muf2] - 1.98363117467625548*10^20*w^58*Log[MH2/muf2] + 3.94142290967020731*10^20*w^59*Log[MH2/muf2] - 7.81178140144522699*10^20*w^60*Log[MH2/muf2] + 1.55332506196689268*10^21*w^61*Log[MH2/muf2] - 3.07751538871146096*10^21*w^62*Log[MH2/muf2] + 6.12394187116533781*10^21*w^63*Log[MH2/muf2] - 1.21284065826219885*10^22*w^64*Log[MH2/muf2] + 2.41519188734661723*10^22*w^65*Log[MH2/muf2] - 4.78138258225566289*10^22*w^66*Log[MH2/muf2] + 9.52833602414949168*10^22*w^67*Log[MH2/muf2] - 1.88557065660302805*10^23*w^68*Log[MH2/muf2] + 3.76028496420705744*10^23*w^69*Log[MH2/muf2] - 7.43815900870659178*10^23*w^70*Log[MH2/muf2] + 1.484419234957556*10^24*w^71*Log[MH2/muf2] - 2.93505061525145785*10^24*w^72*Log[MH2/muf2] + 5.86163471051101908*10^24*w^73*Log[MH2/muf2] - 1.15847787793629423*10^25*w^74*Log[MH2/muf2] + 2.31527130283582172*10^25*w^75*Log[MH2/muf2] - 4.57379576665062745*10^25*w^76*Log[MH2/muf2] + 9.14746844635099623*10^25*w^77*Log[MH2/muf2] - 1.80624990060455669*10^26*w^78*Log[MH2/muf2] + 3.61502313769536787*10^26*w^79*Log[MH2/muf2] - 7.13487564988541191*10^26*w^80*Log[MH2/muf2] + 1.42898573290145852*10^27*w^81*Log[MH2/muf2] - 2.81902034700816944*10^27*w^82*Log[MH2/muf2] + 5.64998294161835512*10^27*w^83*Log[MH2/muf2] - 1.11406162509774941*10^28*w^84*Log[MH2/muf2] + 2.23442014039345021*10^28*w^85*Log[MH2/muf2] - 4.40367867615746014*10^28*w^86*Log[MH2/muf2] + 8.83847309443087673*10^28*w^87*Log[MH2/muf2] - 1.74106043272547544*10^29*w^88*Log[MH2/muf2] + 3.49688069211934477*10^29*w^89*Log[MH2/muf2] - 6.88494532622034114*10^29*w^90*Log[MH2/muf2] + 1.38379641677639068*10^30*w^91*Log[MH2/muf2] - 2.72315502326538527*10^30*w^92*Log[MH2/muf2] + 5.47706929529941052*10^30*w^93*Log[MH2/muf2] - 1.07727459609015947*10^31*w^94*Log[MH2/muf2] + 2.16823283171794174*10^31*w^95*Log[MH2/muf2] - 4.26245471329386927*10^31*w^96*Log[MH2/muf2] + 8.58504151042625378*10^31*w^97*Log[MH2/muf2] - 1.68682377683765155*10^32*w^98*Log[MH2/muf2] + 3.39981265703496368*10^32*w^99*Log[MH2/muf2] - 6.67657352979014814*10^32*w^100*Log[MH2/muf2] + 1.34660776592027886*10^33*w^101*Log[MH2/muf2] - 2.64307254174503511*10^33*w^102*Log[MH2/muf2] + 5.33455686757703024*10^33*w^103*Log[MH2/muf2] - 1.04648670001132756*10^34*w^104*Log[MH2/muf2] + 2.1136076561731497*10^34*w^105*Log[MH2/muf2] - 4.14405298356369533*10^34*w^106*Log[MH2/muf2] + 8.37562033603458174*10^34*w^107*Log[MH2/muf2] - 1.64127638229016028*10^35*w^108*Log[MH2/muf2] + 3.31951072877415078*10^35*w^109*Log[MH2/muf2] - 6.50131117285223784*10^35*w^110*Log[MH2/muf2] + 1.31581142486289866*10^36*w^111*Log[MH2/muf2] - 2.57561573779099161*10^36*w^112*Log[MH2/muf2] + 5.216435014530036*10^36*w^113*Log[MH2/muf2] - 1.02051696768184958*10^37*w^114*Log[MH2/muf2] + 2.06829602953703738*10^37*w^115*Log[MH2/muf2] - 4.0440514708354096*10^37*w^116*Log[MH2/muf2] + 8.20178916744776508*10^37*w^117*Log[MH2/muf2] - 1.60276084108565285*10^38*w^118*Log[MH2/muf2] + 3.25281860118088344*10^38*w^119*Log[MH2/muf2] - 6.35294021947235722*10^38*w^120*Log[MH2/muf2] + 1.29022316635269349*10^39*w^121*Log[MH2/muf2] - 2.51844965122696646*10^39*w^122*Log[MH2/muf2] + 5.11825651811386307*10^39*w^123*Log[MH2/muf2] - 9.98487799609744855*10^39*w^124*Log[MH2/muf2] + 2.03062637095592993*10^40*w^125*Log[MH2/muf2] - 3.95914881820124871*10^40*w^126*Log[MH2/muf2] + 8.05725959950423557*10^40*w^127*Log[MH2/muf2] - 1.57003419416990915*10^41*w^128*Log[MH2/muf2] + 3.19736862816597*10^41*w^129*Log[MH2/muf2] - 6.22677708052511872*10^41*w^130*Log[MH2/muf2] + 1.26895082457981776*10^42*w^131*Log[MH2/muf2] - 2.46980804840273031*10^42*w^132*Log[MH2/muf2] + 5.03665690841036973*10^42*w^133*Log[MH2/muf2] - 9.79732611516632674*10^42*w^134*Log[MH2/muf2] + 1.99932892481876747*10^43*w^135*Log[MH2/muf2] - 3.88682740653452248*10^43*w^136*Log[MH2/muf2] + 7.93723599257183917*10^43*w^137*Log[MH2/muf2] - 1.54214486463764795*10^44*w^138*Log[MH2/muf2] + 3.15134827354708314*10^44*w^139*Log[MH2/muf2] - 6.11922254059700205*10^44*w^140*Log[MH2/muf2] + 1.25130886122020495*10^45*w^141*Log[MH2/muf2] - 2.42832862739203303*10^45*w^142*Log[MH2/muf2] + 4.96904156887492136*10^45*w^143*Log[MH2/muf2] - 9.63735424086583029*10^45*w^144*Log[MH2/muf2] + 1.97342103219948356*10^46*w^145*Log[MH2/muf2] - 3.82513165079641465*10^46*w^146*Log[MH2/muf2] + 7.83799432090532124*10^46*w^147*Log[MH2/muf2] - 1.51835120250081768*10^47*w^148*Log[MH2/muf2] + 3.11334534076269377*10^47*w^149*Log[MH2/muf2] - 6.02746216089220404*10^47*w^150*Log[MH2/muf2] + 1.23676142675253265*10^48*w^151*Log[MH2/muf2] - 2.39294270726281527*10^48*w^152*Log[MH2/muf2] + 4.91337604192433568*10^48*w^153*Log[MH2/muf2] - 9.50090204716401635*10^48*w^154*Log[MH2/muf2] + 1.9521298245341113*10^49*w^155*Log[MH2/muf2] - 3.77251799017458914*10^49*w^156*Log[MH2/muf2] + 7.75659688611530626*10^49*w^157*Log[MH2/muf2] - 1.49806608327475785*10^50*w^158*Log[MH2/muf2] + 3.08224258873232042*10^50*w^159*Log[MH2/muf2] - 5.94926147367109433*10^50*w^160*Log[MH2/muf2] + 1.2248833943628334*10^51*w^161*Log[MH2/muf2] - 2.36279944491661296*10^51*w^162*Log[MH2/muf2] + 4.86804181529054133*10^51*w^163*Log[MH2/muf2] - 9.384727999838643*10^51*w^164*Log[MH2/muf2] + 1.93483880113187129*10^52*w^165*Log[MH2/muf2] - 3.72775084169650231*10^52*w^166*Log[MH2/muf2] + 7.69069424160701183*10^52*w^167*Log[MH2/muf2] - 1.48081830400184223*10^53*w^168*Log[MH2/muf2] + 3.05714422672095805*10^53*w^169*Log[MH2/muf2] - 5.88282262799802679*10^53*w^170*Log[MH2/muf2] + 1.21533305912185298*10^54*w^171*Log[MH2/muf2] - 2.33721255632831614*10^54*w^172*Log[MH2/muf2] + 4.83173483825907847*10^54*w^173*Log[MH2/muf2] - 9.286211178965326*10^54*w^174*Log[MH2/muf2] + 1.92105007439825219*10^55*w^175*Log[MH2/muf2] - 3.68982882622796348*10^55*w^176*Log[MH2/muf2] + 7.63838462220853221*10^55*w^177*Log[MH2/muf2] - 1.46622509841055691*10^56*w^178*Log[MH2/muf2] + 3.03732353567115931*10^56*w^179*Log[MH2/muf2] - 5.82668191508391731*10^56*w^180*Log[MH2/muf2] + 1.20783260600165363*10^57*w^181*Log[MH2/muf2] - 2.31562208113678673*10^57*w^182*Log[MH2/muf2] + 4.80339263263791004*10^57*w^183*Log[MH2/muf2] - 9.20320850991876873*10^57*w^184*Log[MH2/muf2] + 1.91035714941301761*10^58*w^185*Log[MH2/muf2] - 3.65793142097331735*10^58*w^186*Log[MH2/muf2] + 7.59811221687629528*10^58*w^187*Log[MH2/muf2] - 1.45397218890880855*10^59*w^188*Log[MH2/muf2] + 3.02218482444383372*10^59*w^189*Log[MH2/muf2] - 5.77963512621109533*10^59*w^190*Log[MH2/muf2] + 1.20215387262390349*10^60*w^191*Log[MH2/muf2] - 2.29756643402626223*10^60*w^192*Log[MH2/muf2] + 4.78214097652860239*10^60*w^193*Log[MH2/muf2] - 9.13395004490145702*10^60*w^194*Log[MH2/muf2] + 1.90242494477600302*10^61*w^195*Log[MH2/muf2] - 3.631379698002841*10^61*w^196*Log[MH2/muf2] + 7.56859225292233826*10^61*w^197*Log[MH2/muf2] - 1.44379905720505916*10^62*w^198*Log[MH2/muf2] + 3.01123532102755309*10^62*w^199*Log[MH2/muf2] - 5.74068225959788762*10^62*w^200*Log[MH2/muf2] - 165.809571083012602*Log[MH2/muf2]^2 - 197.640867229981372*w*Log[MH2/muf2]^2 + 1319.2022576163963*w^2*Log[MH2/muf2]^2 - 2686.36237424711518*w^3*Log[MH2/muf2]^2 + 5102.25860273488269*w^4*Log[MH2/muf2]^2 - 9321.37633653873435*w^5*Log[MH2/muf2]^2 + 17732.2547083413823*w^6*Log[MH2/muf2]^2 - 32490.4759424584183*w^7*Log[MH2/muf2]^2 + 62589.5912416045478*w^8*Log[MH2/muf2]^2 - 115487.044175327618*w^9*Log[MH2/muf2]^2 + 224869.86948063437*w^10*Log[MH2/muf2]^2 - 417203.514847027863*w^11*Log[MH2/muf2]^2 + 819448.477367247346*w^12*Log[MH2/muf2]^2 - 1.5262793514370502*10^6*w^13*Log[MH2/muf2]^2 + 3.01949070260352108*10^6*w^14*Log[MH2/muf2]^2 - 5.63915433466111931*10^6*w^15*Log[MH2/muf2]^2 + 1.12246084315251007*10^7*w^16*Log[MH2/muf2]^2 - 2.10005576608508485*10^7*w^17*Log[MH2/muf2]^2 + 4.20244739953716124*10^7*w^18*Log[MH2/muf2]^2 - 7.87142347503019703*10^7*w^19*Log[MH2/muf2]^2 + 1.5826367611615318*10^8*w^20*Log[MH2/muf2]^2 - 2.96624196326524977*10^8*w^21*Log[MH2/muf2]^2 + 5.98953284941141392*10^8*w^22*Log[MH2/muf2]^2 - 1.12286113050617681*10^9*w^23*Log[MH2/muf2]^2 + 2.27622532683197184*10^9*w^24*Log[MH2/muf2]^2 - 4.26703367608225817*10^9*w^25*Log[MH2/muf2]^2 + 8.68147625342543673*10^9*w^26*Log[MH2/muf2]^2 - 1.62696790399277365*10^10*w^27*Log[MH2/muf2]^2 + 3.32141751160239397*10^10*w^28*Log[MH2/muf2]^2 - 6.22157758921766017*10^10*w^29*Log[MH2/muf2]^2 + 1.27420203884689412*10^11*w^30*Log[MH2/muf2]^2 - 2.38528057359943307*10^11*w^31*Log[MH2/muf2]^2 + 4.90005009790285045*10^11*w^32*Log[MH2/muf2]^2 - 9.16579725033277977*10^11*w^33*Log[MH2/muf2]^2 + 1.8884057626191973*10^12*w^34*Log[MH2/muf2]^2 - 3.52929049638591503*10^12*w^35*Log[MH2/muf2]^2 + 7.29165033100755395*10^12*w^36*Log[MH2/muf2]^2 - 1.36144960160473342*10^13*w^37*Log[MH2/muf2]^2 + 2.82039301431103988*10^13*w^38*Log[MH2/muf2]^2 - 5.26061238387422895*10^13*w^39*Log[MH2/muf2]^2 + 1.09263712133705636*10^14*w^40*Log[MH2/muf2]^2 - 2.03575607314511833*10^14*w^41*Log[MH2/muf2]^2 + 4.23900195327781911*10^14*w^42*Log[MH2/muf2]^2 - 7.888831982257581*10^14*w^43*Log[MH2/muf2]^2 + 1.64671850630072061*10^15*w^44*Log[MH2/muf2]^2 - 3.06088675498364043*10^15*w^45*Log[MH2/muf2]^2 + 6.40466687668140457*10^15*w^46*Log[MH2/muf2]^2 - 1.1890100310135912*10^16*w^47*Log[MH2/muf2]^2 + 2.49375656605336035*10^16*w^48*Log[MH2/muf2]^2 - 4.62368991110413545*10^16*w^49*Log[MH2/muf2]^2 + 9.71975915591423587*10^16*w^50*Log[MH2/muf2]^2 - 1.79979224985916927*10^17*w^51*Log[MH2/muf2]^2 + 3.79200153303301931*10^17*w^52*Log[MH2/muf2]^2 - 7.01222490439241241*10^17*w^53*Log[MH2/muf2]^2 + 1.48068990525987439*10^18*w^54*Log[MH2/muf2]^2 - 2.73439697556576526*10^18*w^55*Log[MH2/muf2]^2 + 5.786505415625525*10^18*w^56*Log[MH2/muf2]^2 - 1.06712382465686928*10^19*w^57*Log[MH2/muf2]^2 + 2.26309012924943954*10^19*w^58*Log[MH2/muf2]^2 - 4.167669308459966*10^19*w^59*Log[MH2/muf2]^2 + 8.85726055122237953*10^19*w^60*Log[MH2/muf2]^2 - 1.62883329221021698*10^20*w^61*Log[MH2/muf2]^2 + 3.468884856419514*10^20*w^62*Log[MH2/muf2]^2 - 6.37010491484090107*10^20*w^63*Log[MH2/muf2]^2 + 1.35942665627061057*10^21*w^64*Log[MH2/muf2]^2 - 2.49279367879263028*10^21*w^65*Log[MH2/muf2]^2 + 5.33066237380426243*10^21*w^66*Log[MH2/muf2]^2 - 9.76069104016674083*10^21*w^67*Log[MH2/muf2]^2 + 2.09146926833879982*10^22*w^68*Log[MH2/muf2]^2 - 3.82397670880639263*10^22*w^69*Log[MH2/muf2]^2 + 8.21019240893988077*10^22*w^70*Log[MH2/muf2]^2 - 1.498916536706218*10^23*w^71*Log[MH2/muf2]^2 + 3.22458934234726108*10^23*w^72*Log[MH2/muf2]^2 - 5.87834839848199403*10^23*w^73*Log[MH2/muf2]^2 + 1.26707809062944479*10^24*w^74*Log[MH2/muf2]^2 - 2.30641729106620795*10^24*w^75*Log[MH2/muf2]^2 + 4.98115156860171675*10^24*w^76*Log[MH2/muf2]^2 - 9.05346850431354746*10^24*w^77*Log[MH2/muf2]^2 + 1.95904241117254012*10^25*w^78*Log[MH2/muf2]^2 - 3.5553081531945706*10^25*w^79*Log[MH2/muf2]^2 + 7.70790983060953194*10^25*w^80*Log[MH2/muf2]^2 - 1.39674110516476019*10^26*w^81*Log[MH2/muf2]^2 + 3.03388947379172389*10^26*w^82*Log[MH2/muf2]^2 - 5.48937459361233025*10^26*w^83*Log[MH2/muf2]^2 + 1.19460805934336294*10^27*w^84*Log[MH2/muf2]^2 - 2.15819428743403643*10^27*w^85*Log[MH2/muf2]^2 + 4.70550695293214344*10^27*w^86*Log[MH2/muf2]^2 - 8.48812680803260569*10^27*w^87*Log[MH2/muf2]^2 + 1.8541117646747974*10^28*w^88*Log[MH2/muf2]^2 - 3.33949056966588794*10^28*w^89*Log[MH2/muf2]^2 + 7.30815189332003129*10^28*w^90*Log[MH2/muf2]^2 - 1.31428465828799467*10^29*w^91*Log[MH2/muf2]^2 + 2.8814788830085746*10^29*w^92*Log[MH2/muf2]^2 - 5.17408677575323082*10^29*w^93*Log[MH2/muf2]^2 + 1.13645949066399383*10^30*w^94*Log[MH2/muf2]^2 - 2.03754675180660215*10^30*w^95*Log[MH2/muf2]^2 + 4.48350729640753447*10^30*w^96*Log[MH2/muf2]^2 - 8.02612536642064848*10^30*w^97*Log[MH2/muf2]^2 + 1.76930324835791122*10^31*w^98*Log[MH2/muf2]^2 - 3.1624520932272356*10^31*w^99*Log[MH2/muf2]^2 + 6.98397215071924151*10^31*w^100*Log[MH2/muf2]^2 - 1.24639898187049144*10^32*w^101*Log[MH2/muf2]^2 + 2.75749145193659173*10^32*w^102*Log[MH2/muf2]^2 - 4.91361404347337667*10^32*w^103*Log[MH2/muf2]^2 + 1.08901326367263915*10^33*w^104*Log[MH2/muf2]^2 - 1.93754486239555632*10^33*w^105*Log[MH2/muf2]^2 + 4.30185309887405393*10^33*w^106*Log[MH2/muf2]^2 - 7.64197183943037136*10^33*w^107*Log[MH2/muf2]^2 + 1.69972122897590519*10^34*w^108*Log[MH2/muf2]^2 - 3.01479932626652756*10^34*w^109*Log[MH2/muf2]^2 + 6.71731999334787129*10^34*w^110*Log[MH2/muf2]^2 - 1.189617263538015*10^35*w^111*Log[MH2/muf2]^2 + 2.655261347503164*10^35*w^112*Log[MH2/muf2]^2 - 4.69514183389002307*10^35*w^113*Log[MH2/muf2]^2 + 1.049804085314995*10^36*w^114*Log[MH2/muf2]^2 - 1.85344493190898788*10^36*w^115*Log[MH2/muf2]^2 + 4.15141357963404712*10^36*w^116*Log[MH2/muf2]^2 - 7.31808125409700273*10^36*w^117*Log[MH2/muf2]^2 + 1.64197923237868095*10^37*w^118*Log[MH2/muf2]^2 - 2.89000461887535153*10^37*w^119*Log[MH2/muf2]^2 + 6.49561877619222877*10^37*w^120*Log[MH2/muf2]^2 - 1.1415132341081912*10^38*w^121*Log[MH2/muf2]^2 + 2.57011189624642644*10^38*w^122*Log[MH2/muf2]^2 - 4.50964058162277268*10^38*w^123*Log[MH2/muf2]^2 + 1.01709077527568243*10^39*w^124*Log[MH2/muf2]^2 - 1.78188246146062315*10^39*w^125*Log[MH2/muf2]^2 + 4.02569843088131595*10^39*w^126*Log[MH2/muf2]^2 - 7.04190254359803055*10^39*w^127*Log[MH2/muf2]^2 + 1.59365520845471883*10^40*w^128*Log[MH2/muf2]^2 - 2.78338059653385621*10^40*w^129*Log[MH2/muf2]^2 + 6.309819935313153*10^40*w^130*Log[MH2/muf2]^2 - 1.10033442427247058*10^41*w^131*Log[MH2/muf2]^2 + 2.49865903680776671*10^41*w^132*Log[MH2/muf2]^2 - 4.35055145009847792*10^41*w^133*Log[MH2/muf2]^2 + 9.89606431593760725*10^41*w^134*Log[MH2/muf2]^2 - 1.7204002340598936*10^42*w^135*Log[MH2/muf2]^2 + 3.91995999968596632*10^42*w^136*Log[MH2/muf2]^2 - 6.80422090670934999*10^42*w^137*Log[MH2/muf2]^2 + 1.5529682889412894*10^43*w^138*Log[MH2/muf2]^2 - 2.69146834051148881*10^43*w^139*Log[MH2/muf2]^2 + 6.15323713940665193*10^43*w^140*Log[MH2/muf2]^2 - 1.06478128251707503*10^44*w^141*Log[MH2/muf2]^2 + 2.43839010593291667*10^44*w^142*Log[MH2/muf2]^2 - 4.21298754610965263*10^44*w^143*Log[MH2/muf2]^2 + 9.66405995926780275*10^44*w^144*Log[MH2/muf2]^2 - 1.6671589756583833*10^45*w^145*Log[MH2/muf2]^2 + 3.83064075182158057*10^45*w^146*Log[MH2/muf2]^2 - 6.59810810429732921*10^45*w^147*Log[MH2/muf2]^2 + 1.51857819728652642*10^46*w^148*Log[MH2/muf2]^2 - 2.61165598278642773*10^46*w^149*Log[MH2/muf2]^2 + 6.02081698649096702*10^46*w^150*Log[MH2/muf2]^2 - 1.03386838944849575*10^47*w^151*Log[MH2/muf2]^2 + 2.38739829519173941*10^47*w^152*Log[MH2/muf2]^2 - 4.09322818776014485*10^47*w^153*Log[MH2/muf2]^2 + 9.46769432280228946*10^47*w^154*Log[MH2/muf2]^2 - 1.62075281352844251*10^48*w^155*Log[MH2/muf2]^2 + 3.75501976693166373*10^48*w^156*Log[MH2/muf2]^2 - 6.41824816815415356*10^48*w^157*Log[MH2/muf2]^2 + 1.48945601049504553*10^49*w^158*Log[MH2/muf2]^2 - 2.54193201008004939*10^49*w^159*Log[MH2/muf2]^2 + 5.90866591855843621*10^49*w^160*Log[MH2/muf2]^2 - 1.00683408846704355*10^50*w^161*Log[MH2/muf2]^2 + 2.34420926061556817*10^50*w^162*Log[MH2/muf2]^2 - 3.98838746194920213*10^50*w^163*Log[MH2/muf2]^2 + 9.30138101506225578*10^50*w^164*Log[MH2/muf2]^2 - 1.58008757136931758*10^51*w^165*Log[MH2/muf2]^2 + 3.69097899312119517*10^51*w^166*Log[MH2/muf2]^2 - 6.26048999100047498*10^51*w^167*Log[MH2/muf2]^2 + 1.4647981893039238*10^52*w^168*Log[MH2/muf2]^2 - 2.48072060429679651*10^52*w^169*Log[MH2/muf2]^2 + 5.81373368335350565*10^52*w^170*Log[MH2/muf2]^2 - 9.83079820759270735*10^52*w^171*Log[MH2/muf2]^2 + 2.30766444975901598*10^53*w^172*Log[MH2/muf2]^2 - 3.89619048285054433*10^53*w^173*Log[MH2/muf2]^2 + 9.16071712091453171*10^53*w^174*Log[MH2/muf2]^2 - 1.54429816561371808*10^54*w^175*Log[MH2/muf2]^2 + 3.63684424621851871*10^54*w^176*Log[MH2/muf2]^2 - 6.12154205591851119*10^54*w^177*Log[MH2/muf2]^2 + 1.44396779403880813*10^55*w^178*Log[MH2/muf2]^2 - 2.42676871715850741*10^55*w^179*Log[MH2/muf2]^2 + 5.73359579538111669*10^55*w^180*Log[MH2/muf2]^2 - 9.62128312603157622*10^55*w^181*Log[MH2/muf2]^2 + 2.27684052322243032*10^56*w^182*Log[MH2/muf2]^2 - 3.81481843023810363*10^56*w^183*Log[MH2/muf2]^2 + 9.04218446001771443*10^56*w^184*Log[MH2/muf2]^2 - 1.51269112370879615*10^57*w^185*Log[MH2/muf2]^2 + 3.59127435437792109*10^57*w^186*Log[MH2/muf2]^2 - 5.998759026380753*10^57*w^187*Log[MH2/muf2]^2 + 1.42645331345825603*10^58*w^188*Log[MH2/muf2]^2 - 2.37906677083108568*10^58*w^189*Log[MH2/muf2]^2 + 5.666300499409782*10^58*w^190*Log[MH2/muf2]^2 - 9.43594084618132748*10^58*w^191*Log[MH2/muf2]^2 + 2.25099242299842562*10^59*w^192*Log[MH2/muf2]^2 - 3.742798786944974*10^59*w^193*Log[MH2/muf2]^2 + 8.94293762345696988*10^59*w^194*Log[MH2/muf2]^2 - 1.48470369889627733*10^60*w^195*Log[MH2/muf2]^2 + 3.55318217978429218*10^60*w^196*Log[MH2/muf2]^2 - 5.88998933597370459*10^60*w^197*Log[MH2/muf2]^2 + 1.41183921466178743*10^61*w^198*Log[MH2/muf2]^2 - 2.33679180012392167*10^61*w^199*Log[MH2/muf2]^2 + 5.61025887247060262*10^61*w^200*Log[MH2/muf2]^2 - 2.69279931430572736*Log[MH2/muf2]^3 + 63.7595660134693572*w*Log[MH2/muf2]^3 - 145.168547082991414*w^2*Log[MH2/muf2]^3 + 172.509887529752665*w^3*Log[MH2/muf2]^3 - 338.919484007935705*w^4*Log[MH2/muf2]^3 + 452.981442654859063*w^5*Log[MH2/muf2]^3 - 1002.99802773410369*w^6*Log[MH2/muf2]^3 + 1356.24326820457777*w^7*Log[MH2/muf2]^3 - 3243.74528083906996*w^8*Log[MH2/muf2]^3 + 4344.66207501874659*w^9*Log[MH2/muf2]^3 - 11003.7973948057096*w^10*Log[MH2/muf2]^3 + 14503.4686271019477*w^11*Log[MH2/muf2]^3 - 38467.5894261320022*w^12*Log[MH2/muf2]^3 + 49784.6764739275874*w^13*Log[MH2/muf2]^3 - 137288.765905865698*w^14*Log[MH2/muf2]^3 + 174377.087683162*w^15*Log[MH2/muf2]^3 - 497440.170017360956*w^16*Log[MH2/muf2]^3 + 620224.292839778979*w^17*Log[MH2/muf2]^3 - 1.82327493212655247*10^6*w^18*Log[MH2/muf2]^3 + 2.23284860461493305*10^6*w^19*Log[MH2/muf2]^3 - 6.74379154268436955*10^6*w^20*Log[MH2/muf2]^3 + 8.11751342546154263*10^6*w^21*Log[MH2/muf2]^3 - 2.51268278086269973*10^7*w^22*Log[MH2/muf2]^3 + 2.97514953045823376*10^7*w^23*Log[MH2/muf2]^3 - 9.41873357573992516*10^7*w^24*Log[MH2/muf2]^3 + 1.09790388163158731*10^8*w^25*Log[MH2/muf2]^3 - 3.54848920209452582*10^8*w^26*Log[MH2/muf2]^3 + 4.07532107235933939*10^8*w^27*Log[MH2/muf2]^3 - 1.34264223198928554*10^9*w^28*Log[MH2/muf2]^3 + 1.5204180797023568*10^9*w^29*Log[MH2/muf2]^3 - 5.09895677584138528*10^9*w^30*Log[MH2/muf2]^3 + 5.69764704086926326*10^9*w^31*Log[MH2/muf2]^3 - 1.94265569583962368*10^10*w^32*Log[MH2/muf2]^3 + 2.14356527756463489*10^10*w^33*Log[MH2/muf2]^3 - 7.42218220890087112*10^10*w^34*Log[MH2/muf2]^3 + 8.09286052633121772*10^10*w^35*Log[MH2/muf2]^3 - 2.84279894718179663*10^11*w^36*Log[MH2/muf2]^3 + 3.06504542135902598*10^11*w^37*Log[MH2/muf2]^3 - 1.091239761359179*10^12*w^38*Log[MH2/muf2]^3 + 1.16415360537706734*10^12*w^39*Log[MH2/muf2]^3 - 4.19713495478322754*10^12*w^40*Log[MH2/muf2]^3 + 4.43312695296283027*10^12*w^41*Log[MH2/muf2]^3 - 1.61718040140682978*10^13*w^42*Log[MH2/muf2]^3 + 1.69215441473512364*10^13*w^43*Log[MH2/muf2]^3 - 6.24112581298714184*10^13*w^44*Log[MH2/muf2]^3 + 6.47315294342529724*10^13*w^45*Log[MH2/muf2]^3 - 2.41213944240998086*10^14*w^46*Log[MH2/muf2]^3 + 2.48121514465447909*10^14*w^47*Log[MH2/muf2]^3 - 9.33514756535087158*10^14*w^48*Log[MH2/muf2]^3 + 9.52842389009149286*10^14*w^49*Log[MH2/muf2]^3 - 3.61718271949523061*10^15*w^50*Log[MH2/muf2]^3 + 3.66546120254751894*10^15*w^51*Log[MH2/muf2]^3 - 1.40315989056618793*10^16*w^52*Log[MH2/muf2]^3 + 1.41233006720883436*10^16*w^53*Log[MH2/muf2]^3 - 5.44870402246877756*10^16*w^54*Log[MH2/muf2]^3 + 5.45002236380667657*10^16*w^55*Log[MH2/muf2]^3 - 2.11784755685193601*10^17*w^56*Log[MH2/muf2]^3 + 2.10607564411257894*10^17*w^57*Log[MH2/muf2]^3 - 8.23912865583833136*10^17*w^58*Log[MH2/muf2]^3 + 8.14941328446410461*10^17*w^59*Log[MH2/muf2]^3 - 3.20793662421027783*10^18*w^60*Log[MH2/muf2]^3 + 3.15734457400523398*10^18*w^61*Log[MH2/muf2]^3 - 1.24998177508898955*10^19*w^62*Log[MH2/muf2]^3 + 1.22470213764704255*10^19*w^63*Log[MH2/muf2]^3 - 4.87408212687663594*10^19*w^64*Log[MH2/muf2]^3 + 4.75580549609395958*10^19*w^65*Log[MH2/muf2]^3 - 1.90183652214888704*10^20*w^66*Log[MH2/muf2]^3 + 1.84874667879884883*10^20*w^67*Log[MH2/muf2]^3 - 7.42551254978829719*10^20*w^68*Log[MH2/muf2]^3 + 7.19394506506552563*10^20*w^69*Log[MH2/muf2]^3 - 2.90092125204333915*10^21*w^70*Log[MH2/muf2]^3 + 2.80202322897998592*10^21*w^71*Log[MH2/muf2]^3 - 1.13393053795296198*10^22*w^72*Log[MH2/muf2]^3 + 1.09237413160439257*10^22*w^73*Log[MH2/muf2]^3 - 4.434697433794676*10^22*w^74*Log[MH2/muf2]^3 + 4.26233686785915176*10^22*w^75*Log[MH2/muf2]^3 - 1.73522469568977534*10^23*w^76*Log[MH2/muf2]^3 + 1.66449986914934531*10^23*w^77*Log[MH2/muf2]^3 - 6.79281502445323613*10^23*w^78*Log[MH2/muf2]^3 + 6.50524295181289772*10^23*w^79*Log[MH2/muf2]^3 - 2.66032850433556838*10^24*w^80*Log[MH2/muf2]^3 + 2.54432295957706538*10^24*w^81*Log[MH2/muf2]^3 - 1.04232232968755956*10^25*w^82*Log[MH2/muf2]^3 + 9.95854941420846217*10^24*w^83*Log[MH2/muf2]^3 - 4.08545782174516526*10^25*w^84*Log[MH2/muf2]^3 + 3.900516384123643*10^25*w^85*Log[MH2/muf2]^3 - 1.60192663946407446*10^26*w^86*Log[MH2/muf2]^3 + 1.52875593937137252*10^26*w^87*Log[MH2/muf2]^3 - 6.28347094609268419*10^26*w^88*Log[MH2/muf2]^3 + 5.99560225432243697*10^26*w^89*Log[MH2/muf2]^3 - 2.46549505879720681*10^27*w^90*Log[MH2/muf2]^3 + 2.35285586839486144*10^27*w^91*Log[MH2/muf2]^3 - 9.67718719892296353*10^27*w^92*Log[MH2/muf2]^3 + 9.23879956099482931*10^27*w^93*Log[MH2/muf2]^3 - 3.79951382599516545*10^28*w^94*Log[MH2/muf2]^3 + 3.62981004621260081*10^28*w^95*Log[MH2/muf2]^3 - 1.4922260460879953*10^29*w^96*Log[MH2/muf2]^3 + 1.42689271856867318*10^29*w^97*Log[MH2/muf2]^3 - 5.8622333979172686*10^29*w^98*Log[MH2/muf2]^3 + 5.61214948870312033*10^29*w^99*Log[MH2/muf2]^3 - 2.30360520588617764*10^30*w^100*Log[MH2/muf2]^3 + 2.20845971305658404*10^30*w^101*Log[MH2/muf2]^3 - 9.054497061428118*10^30*w^102*Log[MH2/muf2]^3 + 8.69489492555155545*10^30*w^103*Log[MH2/muf2]^3 - 3.55981250428417847*10^31*w^104*Log[MH2/muf2]^3 + 3.424888558516366*10^31*w^105*Log[MH2/muf2]^3 - 1.39988345064299424*10^32*w^106*Log[MH2/muf2]^3 + 1.34967373490052328*10^32*w^107*Log[MH2/muf2]^3 - 5.50622943230955979*10^32*w^108*Log[MH2/muf2]^3 + 5.32114038260214425*10^32*w^109*Log[MH2/muf2]^3 - 2.16625879094979977*10^33*w^110*Log[MH2/muf2]^3 + 2.09878443218206637*10^33*w^111*Log[MH2/muf2]^3 - 8.52424930451890621*10^33*w^112*Log[MH2/muf2]^3 + 8.28155829470974802*10^33*w^113*Log[MH2/muf2]^3 - 3.35496566233155981*10^34*w^114*Log[MH2/muf2]^3 + 3.2691254409292736*10^34*w^115*Log[MH2/muf2]^3 - 1.32069550143165593*10^35*w^116*Log[MH2/muf2]^3 + 1.29098391797751676*10^35*w^117*Log[MH2/muf2]^3 - 5.19992075146286904*10^35*w^118*Log[MH2/muf2]^3 + 5.10005042662566339*10^35*w^119*Log[MH2/muf2]^3 - 2.0477033784049767*10^36*w^120*Log[MH2/muf2]^3 + 2.01552127369416024*10^36*w^121*Log[MH2/muf2]^3 - 8.06511760321778807*10^36*w^122*Log[MH2/muf2]^3 + 7.96809816406563873*10^36*w^123*Log[MH2/muf2]^3 - 3.17705607522980615*10^37*w^124*Log[MH2/muf2]^3 + 3.15116851570808215*10^37*w^125*Log[MH2/muf2]^3 - 1.25171912745832045*10^38*w^126*Log[MH2/muf2]^3 + 1.24661893775749776*10^38*w^127*Log[MH2/muf2]^3 - 4.93235320696951466*10^38*w^128*Log[MH2/muf2]^3 + 4.93328947441113971*10^38*w^129*Log[MH2/muf2]^3 - 1.94385683574488425*10^39*w^130*Log[MH2/muf2]^3 + 1.95288235643858017*10^39*w^131*Log[MH2/muf2]^3 - 7.661871684064735*10^39*w^132*Log[MH2/muf2]^3 + 7.73300226080442358*10^39*w^133*Log[MH2/muf2]^3 - 3.02039491310857721*10^40*w^134*Log[MH2/muf2]^3 + 3.06301331500561894*10^40*w^135*Log[MH2/muf2]^3 - 1.19082708982728629*10^41*w^136*Log[MH2/muf2]^3 + 1.21359725056371943*10^41*w^137*Log[MH2/muf2]^3 - 4.69556388626287832*10^41*w^138*Log[MH2/muf2]^3 + 4.80974030313318416*10^41*w^139*Log[MH2/muf2]^3 - 1.85173532608732641*10^42*w^140*Log[MH2/muf2]^3 + 1.90671830714810307*10^42*w^141*Log[MH2/muf2]^3 - 7.30331944944348561*10^42*w^142*Log[MH2/muf2]^3 + 7.56076867889674823*10^42*w^143*Log[MH2/muf2]^3 - 2.88078006311341946*10^43*w^144*Log[MH2/muf2]^3 + 2.99886301506373341*10^43*w^145*Log[MH2/muf2]^3 - 1.1364402111050044*10^44*w^146*Log[MH2/muf2]^3 + 1.18974923422220263*10^44*w^147*Log[MH2/muf2]^3 - 4.48361275523589478*10^44*w^148*Log[MH2/muf2]^3 + 4.72127546227078884*10^44*w^149*Log[MH2/muf2]^3 - 1.76910254918005134*10^45*w^150*Log[MH2/muf2]^3 + 1.87398201325805279*10^45*w^151*Log[MH2/muf2]^3 - 6.98103447423977251*10^45*w^152*Log[MH2/muf2]^3 + 7.43996403307583963*10^45*w^153*Log[MH2/muf2]^3 - 2.7550337870059627*10^46*w^154*Log[MH2/muf2]^3 + 2.95442420884503204*10^46*w^155*Log[MH2/muf2]^3 - 1.08735914587865987*10^47*w^156*Log[MH2/muf2]^3 + 1.17346142454998252*10^47*w^157*Log[MH2/muf2]^3 - 4.29196966792643175*10^47*w^158*Log[MH2/muf2]^3 + 4.66182708271353029*10^47*w^159*Log[MH2/muf2]^3 - 1.69424607571774432*10^48*w^160*Log[MH2/muf2]^3 + 1.8523898610096943*10^48*w^161*Log[MH2/muf2]^3 - 6.68853881980648232*10^48*w^162*Log[MH2/muf2]^3 + 7.36198811446275408*10^48*w^163*Log[MH2/muf2]^3 - 2.640703769548339*10^49*w^164*Log[MH2/muf2]^3 + 2.92645584490410328*10^49*w^165*Log[MH2/muf2]^3 - 1.04265487861681285*10^50*w^166*Log[MH2/muf2]^3 + 1.16351161550266825*10^50*w^167*Log[MH2/muf2]^3 - 4.11711278832284454*10^50*w^168*Log[MH2/muf2]^3 + 4.62678330767235159*10^50*w^169*Log[MH2/muf2]^3 - 1.62582990295307381*10^51*w^170*Log[MH2/muf2]^3 + 1.84020055812243172*10^51*w^171*Log[MH2/muf2]^3 - 6.42076105499364335*10^51*w^172*Log[MH2/muf2]^3 + 7.32026246853706579*10^51*w^173*Log[MH2/muf2]^3 - 2.535863675525277*10^52*w^174*Log[MH2/muf2]^3 + 2.91247121670359885*10^52*w^175*Log[MH2/muf2]^3 - 1.0015952513326663*10^53*w^176*Log[MH2/muf2]^3 + 1.15895929146590884*10^53*w^177*Log[MH2/muf2]^3 - 3.95625764298472464*10^53*w^178*Log[MH2/muf2]^3 + 4.61258503149626169*10^53*w^179*Log[MH2/muf2]^3 - 1.56279443401915564*10^54*w^180*Log[MH2/muf2]^3 + 1.83606656374772043*10^54*w^181*Log[MH2/muf2]^3 - 6.17366666071593239*10^54*w^182*Log[MH2/muf2]^3 + 7.30968248987005136*10^54*w^183*Log[MH2/muf2]^3 - 2.43897644484960219*10^55*w^184*Log[MH2/muf2]^3 + 2.9105357082461676*10^55*w^185*Log[MH2/muf2]^3 - 9.63594351835621888*10^55*w^186*Log[MH2/muf2]^3 + 1.1590708967649688*10^56*w^187*Log[MH2/muf2]^3 - 3.80716957064509594*10^56*w^188*Log[MH2/muf2]^3 + 4.61644952711141287*10^56*w^189*Log[MH2/muf2]^3 - 1.50428691562303593*10^57*w^190*Log[MH2/muf2]^3 + 1.83893178761729566*10^57*w^191*Log[MH2/muf2]^3 - 5.94399979820460515*10^57*w^192*Log[MH2/muf2]^3 + 7.32623842034391691*10^57*w^193*Log[MH2/muf2]^3 - 2.34879834903598853*10^58*w^194*Log[MH2/muf2]^3 + 2.91912626321147815*10^58*w^195*Log[MH2/muf2]^3 - 9.28176837157370372*10^58*w^196*Log[MH2/muf2]^3 + 1.16326768477060442*10^59*w^197*Log[MH2/muf2]^3 - 3.66803095115682374*10^59*w^198*Log[MH2/muf2]^3 + 4.63617675797177536*10^59*w^199*Log[MH2/muf2]^3 - 1.4496119878360939*10^60*w^200*Log[MH2/muf2]^3, 5.18294555770124588 - 180.114416819323528*w + 1494.18999666852862*w^2 - 4075.6549881965234*w^3 + 5704.76823801950897*w^4 - 7850.63026441378053*w^5 + 12122.6687546028509*w^6 - 16925.2633357026602*w^7 + 24735.2927469421815*w^8 - 34175.9128707798652*w^9 + 38326.3731316462621*w^10 - 48221.52264535991*w^11 - 14407.9494163418456*w^12 + 57256.2559514434267*w^13 - 547082.010303631527*w^14 + 968006.583846259031*w^15 - 3.67146089699327833*10^6*w^16 + 6.12419917706120387*10^6*w^17 - 1.93070689422464689*10^7*w^18 + 3.15222035996862755*10^7*w^19 - 9.19392359902285518*10^7*w^20 + 1.48400725205046387*10^8*w^21 - 4.1538632925258636*10^8*w^22 + 6.65471144935070011*10^8*w^23 - 1.81787063028606707*10^9*w^24 + 2.89599244728510282*10^9*w^25 - 7.79030682767233302*10^9*w^26 + 1.23534246117238637*10^10*w^27 - 3.28990296057195327*10^10*w^28 + 5.19606891705545439*10^10*w^29 - 1.37461385364372547*10^11*w^30 + 2.16320102402369862*10^11*w^31 - 5.69766953938857181*10^11*w^32 + 8.93612155889778127*10^11*w^33 - 2.34708550313325306*10^12*w^34 + 3.66940205038812613*10^12*w^35 - 9.62157021324635624*10^12*w^36 + 1.49963500286566714*10^13*w^37 - 3.92887567706741262*10^13*w^38 + 6.10557509190543786*10^13*w^39 - 1.59923508252192816*10^14*w^40 + 2.47813998160854135*10^14*w^41 - 6.49263726721206692*10^14*w^42 + 1.00327570047616739*10^15*w^43 - 2.63017574456153217*10^15*w^44 + 4.05317668874583296*10^15*w^45 - 1.06354004341414075*10^16*w^46 + 1.63455292007921648*10^16*w^47 - 4.29387485232602078*10^16*w^48 + 6.58186881432337043*10^16*w^49 - 1.73128946791696687*10^17*w^50 + 2.64693137500128729*10^17*w^51 - 6.97261110041011603*10^17*w^52 + 1.06330674997888621*10^18*w^53 - 2.80539147399389894*10^18*w^54 + 4.26739180841746784*10^18*w^55 - 1.12776750347211569*10^19*w^56 + 1.71123377831607015*10^19*w^57 - 4.53023464977136571*10^19*w^58 + 6.85717391326393278*10^19*w^59 - 1.81859753990285262*10^20*w^60 + 2.74605376333091159*10^20*w^61 - 7.29627462175630778*10^20*w^62 + 1.09909247567330861*10^21*w^63 - 2.92579211820297854*10^21*w^64 + 4.39692714395260302*10^21*w^65 - 1.17270428867058608*10^22*w^66 + 1.75824215702568384*10^22*w^67 - 4.69848658643910139*10^22*w^68 + 7.02819384525151547*10^22*w^69 - 1.88178825546117515*10^23*w^70 + 2.80842514043810225*10^23*w^71 - 7.53430624786014796*10^23*w^72 + 1.12189484551448521*10^24*w^73 - 3.01571279258148262*10^24*w^74 + 4.48049228637963824*10^24*w^75 - 1.2067674581809393*10^25*w^76 + 1.78894087907335894*10^25*w^77 - 4.82786734591559433*10^25*w^78 + 7.14124350075152808*10^25*w^79 - 1.93105718645465451*10^26*w^80 + 2.85015814484730404*10^26*w^81 - 7.72239202372597899*10^26*w^82 + 1.13733893806554483*10^27*w^83 - 3.08768742249472098*10^27*w^84 + 4.53778916498645267*10^27*w^85 - 1.23437358769709869*10^28*w^86 + 1.81025173160064243*10^28*w^87 - 4.93398720187175732*10^28*w^88 + 7.22071085900563905*10^28*w^89 - 1.97193764729517963*10^29*w^90 + 2.87986880334063075*10^29*w^91 - 7.88019905279606565*10^29*w^92 + 1.14847646478128793*10^30*w^93 - 3.14872429183695884*10^30*w^94 + 4.57965260706176685*10^30*w^95 - 1.2580261355182076*10^31*w^96 + 1.8260302462126002*10^31*w^97 - 5.02580954246442802*10^31*w^98 + 7.28034508112936023*10^31*w^99 - 2.00764594229760045*10^32*w^100 + 2.90247012450193113*10^32*w^101 - 8.01929241950983329*10^32*w^102 + 1.15706636717360153*10^33*w^103 - 3.20299021605252035*10^33*w^104 + 4.612391373872488*10^33*w^105 - 1.27922922553092155*10^34*w^106 + 1.83854307400329311*10^34*w^107 - 5.10877375182168502*10^34*w^108 + 7.32830324758813285*10^34*w^109 - 2.04015253347513771*10^35*w^110 + 2.92090218204022108*10^35*w^111 - 8.14682212952701292*10^35*w^112 + 1.1641699035268391*10^36*w^113 - 3.25308376613908241*10^36*w^114 + 4.63984157744090086*10^36*w^115 - 1.29892871267616393*10^37*w^116 + 1.84917869113936931*10^37*w^117 - 5.18632769223456951*10^37*w^118 + 7.36961727891760828*10^37*w^119 - 2.07071601600141203*10^38*w^120 + 2.9369907624910826*10^38*w^121 - 8.26738873427571*10^38*w^122 + 1.17045029919133543*10^39*w^123 - 3.30068877789364206*10^39*w^124 + 4.66441502365218135*10^39*w^125 - 1.31774166817284861*10^40*w^126 + 1.85881504812108013*10^40*w^127 - 5.26073547350418228*10^40*w^128 + 7.40748622863235201*10^40*w^129 - 2.10016809318309569*10^41*w^130 + 2.95190260843877817*10^41*w^131 - 8.38405089463248248*10^41*w^132 + 1.17633345627155779*10^42*w^133 - 3.346931334373971*10^42*w^134 + 4.68766769824651246*10^42*w^135 - 1.33608311384119223*10^43*w^136 + 1.86802105437667765*10^43*w^137 - 5.33352825000751631*10^43*w^138 + 7.44399172695696217*10^43*w^139 - 2.12907422461328071*10^44*w^140 + 2.96639991962735196*10^44*w^141 - 8.49889890062932744*10^44*w^142 + 1.18209864273259859*10^45*w^143 - 3.39258486825658423*10^45*w^144 + 4.71062346781164786*10^45*w^145 - 1.35423949309696557*10^46*w^146 + 1.87717230403029816*10^46*w^147 - 5.40576782882178395*10^46*w^148 + 7.480512350765573*10^46*w^149 - 2.15782835348685514*10^47*w^150 + 2.98098894473970036*10^47*w^151 - 8.61339558353838278*10^47*w^152 + 1.18793185378435843*10^48*w^153 - 3.43819302977888258*10^48*w^154 + 4.73396597476761672*10^48*w^155 - 1.37241301579626278*10^49*w^156 + 1.88652017682844903*10^49*w^157 - 5.47820693387608*10^49*w^158 + 7.51797277779614945*10^49*w^159 - 2.18671090280663503*10^50*w^160 + 2.99600993074480529*10^50*w^161 - 8.72858645882890925*10^50*w^162 + 1.19395832475232972*10^51*w^163 - 3.48414592361199996*10^51*w^164 + 4.75815629579027062*10^51*w^165 - 1.39074934893777472*10^52*w^166 + 1.89623446513727793*10^52*w^167 - 5.55138990049177569*10^52*w^168 + 7.55699839208205296*10^52*w^169 - 2.21592543315001518*10^53*w^170 + 3.0116932571525735*10^53*w^171 - 8.84523332415145181*10^53*w^172 + 1.20026293341387423*10^54*w^173 - 3.53072884980397518*10^54*w^174 + 4.78350716962100384*10^54*w^175 - 1.40935541727472536*10^55*w^176 + 1.90643040573256799*10^55*w^177 - 5.62571774980259492*10^55*w^178 + 7.59801381917143793*10^55*w^179 - 2.24562245533077236*10^56*w^180 + 3.02819538645921869*10^56*w^181 - 8.96390147936412166*10^56*w^182 + 1.20690332807748771*10^57*w^183 - 3.57815427976481577*10^57*w^184 + 4.81023097821929085*10^57*w^185 - 1.4283111366194995*10^58*w^186 + 1.9171862307877446*10^58*w^187 - 5.70149128060109368*10^58*w^188 + 7.64130717759927571*10^58*w^189 - 2.27591526978127022*10^59*w^190 + 3.04562240405607418*10^59*w^191 - 9.08501799587908387*10^59*w^192 + 1.21391855849200072*10^60*w^193 - 3.62658330944145864*10^60*w^194 + 4.83847141534387008*10^60*w^195 - 1.44767731851091577*10^61*w^196 + 1.92855479604620015*10^61*w^197 - 5.77894021726029008*10^61*w^198 + 7.68707280524709475*10^61*w^199 - 2.3068907226630334*10^62*w^200 + ALARM*w^201 - 35.6393143949615377*Log[MH2/muf2] + 259.352447436311984*w*Log[MH2/muf2] - 1164.3923969740968*w^2*Log[MH2/muf2] + 1306.58696265111104*w^3*Log[MH2/muf2] - 256.865199034931343*w^4*Log[MH2/muf2] - 850.312677422714987*w^5*Log[MH2/muf2] + 2704.78836681417313*w^6*Log[MH2/muf2] - 9105.65240045924444*w^7*Log[MH2/muf2] + 16562.1192717559215*w^8*Log[MH2/muf2] - 45320.0124223783451*w^9*Log[MH2/muf2] + 77243.5738988226973*w^10*Log[MH2/muf2] - 197377.382929081283*w^11*Log[MH2/muf2] + 331546.710213374297*w^12*Log[MH2/muf2] - 818845.485888876857*w^13*Log[MH2/muf2] + 1.37254554942525739*10^6*w^14*Log[MH2/muf2] - 3.32071594847028405*10^6*w^15*Log[MH2/muf2] + 5.577691328467508*10^6*w^16*Log[MH2/muf2] - 1.33041597481231801*10^7*w^17*Log[MH2/muf2] + 2.24303931206455256*10^7*w^18*Log[MH2/muf2] - 5.292892514750462*10^7*w^19*Log[MH2/muf2] + 8.96385255598063895*10^7*w^20*Log[MH2/muf2] - 2.09673877250534896*10^8*w^21*Log[MH2/muf2] + 3.56824801915791172*10^8*w^22*Log[MH2/muf2] - 8.28387567286992614*10^8*w^23*Log[MH2/muf2] + 1.41688124231261953*10^9*w^24*Log[MH2/muf2] - 3.26726270248346061*10^9*w^25*Log[MH2/muf2] + 5.617150666177813*10^9*w^26*Log[MH2/muf2] - 1.28725709788570855*10^10*w^27*Log[MH2/muf2] + 2.22460905940204496*10^10*w^28*Log[MH2/muf2] - 5.06820741680687381*10^10*w^29*Log[MH2/muf2] + 8.80468288076069645*10^10*w^30*Log[MH2/muf2] - 1.9946674169894888*10^11*w^31*Log[MH2/muf2] + 3.48345490965596362*10^11*w^32*Log[MH2/muf2] - 7.84865641278100591*10^11*w^33*Log[MH2/muf2] + 1.37791395681119636*10^12*w^34*Log[MH2/muf2] - 3.08805887354940642*10^12*w^35*Log[MH2/muf2] + 5.45010323797256009*10^12*w^36*Log[MH2/muf2] - 1.21501313963758332*10^13*w^37*Log[MH2/muf2] + 2.15574339998271765*10^13*w^38*Log[MH2/muf2] - 4.78089765111098187*10^13*w^39*Log[MH2/muf2] + 8.52759682036907041*10^13*w^40*Log[MH2/muf2] - 1.88144092067386073*10^14*w^41*Log[MH2/muf2] + 3.37375027753219146*10^14*w^42*Log[MH2/muf2] - 7.40522133685081511*10^14*w^43*Log[MH2/muf2] + 1.3349637124071205*10^15*w^44*Log[MH2/muf2] - 2.91515182109381061*10^15*w^45*Log[MH2/muf2] + 5.28330352341721853*10^15*w^46*Log[MH2/muf2] - 1.14779998283978761*10^16*w^47*Log[MH2/muf2] + 2.09135346705202474*10^16*w^48*Log[MH2/muf2] - 4.52019409242745278*10^16*w^49*Log[MH2/muf2] + 8.28016532046491988*10^16*w^50*Log[MH2/muf2] - 1.78047559798535819*10^17*w^51*Log[MH2/muf2] + 3.27900798715247229*10^17*w^52*Log[MH2/muf2] - 7.01461811602519487*10^17*w^53*Log[MH2/muf2] + 1.29878957311857416*10^18*w^54*Log[MH2/muf2] - 2.76414723271415181*10^18*w^55*Log[MH2/muf2] + 5.14550477087540598*10^18*w^56*Log[MH2/muf2] - 1.08944882438649406*10^19*w^57*Log[MH2/muf2] + 2.038963177458559*10^19*w^58*Log[MH2/muf2] - 4.29477002455227646*10^19*w^59*Log[MH2/muf2] + 8.08131088450888704*10^19*w^60*Log[MH2/muf2] - 1.69339760831342419*10^20*w^61*Log[MH2/muf2] + 3.20364025629970183*10^20*w^62*Log[MH2/muf2] - 6.67824271707187552*10^20*w^63*Log[MH2/muf2] + 1.2702621844614868*10^21*w^64*Log[MH2/muf2] - 2.634194182292871*10^21*w^65*Log[MH2/muf2] + 5.03765843516358*10^21*w^66*Log[MH2/muf2] - 1.0392348163095147*10^22*w^67*Log[MH2/muf2] + 1.99824020021940835*10^22*w^68*Log[MH2/muf2] - 4.10069829724032931*10^22*w^69*Log[MH2/muf2] + 7.92771670471221887*10^22*w^70*Log[MH2/muf2] - 1.61837087093212244*10^23*w^71*Log[MH2/muf2] + 3.14577607227220757*10^23*w^72*Log[MH2/muf2] - 6.38810814712988592*10^23*w^73*Log[MH2/muf2] + 1.24848843736393156*10^24*w^74*Log[MH2/muf2] - 2.52196070172409961*10^24*w^75*Log[MH2/muf2] + 4.95582632603801922*10^24*w^76*Log[MH2/muf2] - 9.95804578383572937*10^24*w^77*Log[MH2/muf2] + 1.96752513424554134*10^25*w^78*Log[MH2/muf2] - 3.93258037107241182*10^25*w^79*Log[MH2/muf2] + 7.81258970219412082*10^25*w^80*Log[MH2/muf2] - 1.55326930389798668*10^26*w^81*Log[MH2/muf2] + 3.10268844541247305*10^26*w^82*Log[MH2/muf2] - 6.13591881279177922*10^26*w^83*Log[MH2/muf2] + 1.23238868357046758*10^27*w^84*Log[MH2/muf2] - 2.42423224309557786*10^27*w^85*Log[MH2/muf2] + 4.89577703806115909*10^27*w^86*Log[MH2/muf2] - 9.57918921798975554*10^27*w^87*Log[MH2/muf2] + 1.9451720869904366*10^28*w^88*Log[MH2/muf2] - 3.78565806503863173*10^28*w^89*Log[MH2/muf2] + 7.72956453392297029*10^28*w^90*Log[MH2/muf2] - 1.49627138574993808*10^29*w^91*Log[MH2/muf2] + 3.07192649476319537*10^29*w^92*Log[MH2/muf2] - 5.91471766926577667*10^29*w^93*Log[MH2/muf2] + 1.22102247714531554*10^30*w^94*Log[MH2/muf2] - 2.33835634031109648*10^30*w^95*Log[MH2/muf2] + 4.85391154348287785*10^30*w^96*Log[MH2/muf2] - 9.24567907692494932*10^30*w^97*Log[MH2/muf2] + 1.92980660323197086*10^31*w^98*Log[MH2/muf2] - 3.65608982185177922*10^31*w^99*Log[MH2/muf2] + 7.67340073927346728*10^31*w^100*Log[MH2/muf2] - 1.4459169458123315*10^32*w^101*Log[MH2/muf2] + 3.0514946826729698*10^32*w^102*Log[MH2/muf2] - 5.71895746165344852*10^32*w^103*Log[MH2/muf2] + 1.21363066642892305*10^33*w^104*Log[MH2/muf2] - 2.26222627280857808*10^33*w^105*Log[MH2/muf2] + 4.82734396805082037*10^33*w^106*Log[MH2/muf2] - 8.94951606138436178*10^33*w^107*Log[MH2/muf2] + 1.92033223158379435*10^34*w^108*Log[MH2/muf2] - 3.54083850944888299*10^34*w^109*Log[MH2/muf2] + 7.63993411293000216*10^34*w^110*Log[MH2/muf2] - 1.40105284017226337*10^35*w^111*Log[MH2/muf2] + 3.039811902618735*10^35*w^112*Log[MH2/muf2] - 5.54425948771334665*10^35*w^113*Log[MH2/muf2] + 1.20961301547912128*10^36*w^114*Log[MH2/muf2] - 2.19417909781566143*10^36*w^115*Log[MH2/muf2] + 4.81379579431429866*10^36*w^116*Log[MH2/muf2] - 8.684383298462721*10^36*w^117*Log[MH2/muf2] + 1.91588403741975422*10^37*w^118*Log[MH2/muf2] - 3.43750397562480264*10^37*w^119*Log[MH2/muf2] + 7.62588112906143141*10^37*w^120*Log[MH2/muf2] - 1.36076684227532341*10^38*w^121*Log[MH2/muf2] + 3.03563150325909607*10^38*w^122*Log[MH2/muf2] - 5.38715552797202644*10^38*w^123*Log[MH2/muf2] + 1.20849613933324423*10^39*w^124*Log[MH2/muf2] - 2.13289576712600311*10^39*w^125*Log[MH2/muf2] + 4.811469132237186*10^39*w^126*Log[MH2/muf2] - 8.44526229517352264*10^39*w^127*Log[MH2/muf2] + 1.91577904900827456*10^40*w^128*Log[MH2/muf2] - 3.34417614193622047*10^40*w^129*Log[MH2/muf2] + 7.62864675533827499*10^40*w^130*Log[MH2/muf2] - 1.32433167556530806*10^41*w^131*Log[MH2/muf2] + 3.03796722579259173*10^41*w^132*Log[MH2/muf2] - 5.24487530938216549*10^41*w^133*Log[MH2/muf2] + 1.20990510545542249*10^42*w^134*Log[MH2/muf2] - 2.07732062266005278*10^42*w^135*Log[MH2/muf2] + 4.81893826204437995*10^42*w^136*Log[MH2/muf2] - 8.228128625438443*10^42*w^137*Log[MH2/muf2] + 1.91947496890700055*10^43*w^138*Log[MH2/muf2] - 3.25932015756068474*10^43*w^139*Log[MH2/muf2] + 7.64616767541664642*10^43*w^140*Log[MH2/muf2] - 1.29116172680592559*10^44*w^141*Log[MH2/muf2] + 3.04603379724687937*10^44*w^142*Log[MH2/muf2] - 5.11518351791343481*10^44*w^143*Log[MH2/muf2] + 1.213540960780982*10^45*w^144*Log[MH2/muf2] - 2.02660007470629465*10^45*w^145*Log[MH2/muf2] + 4.83506473566628034*10^45*w^146*Log[MH2/muf2] - 8.029721352121088*10^45*w^147*Log[MH2/muf2] + 1.92653813540639629*10^46*w^148*Log[MH2/muf2] - 3.18168973665241077*10^46*w^149*Log[MH2/muf2] + 7.67679148666821767*10^46*w^150*Log[MH2/muf2] - 1.26078048384781763*10^47*w^151*Log[MH2/muf2] + 3.05920141201347145*10^47*w^152*Log[MH2/muf2] - 4.99625747428555653*10^47*w^153*Log[MH2/muf2] + 1.21916358905504537*10^48*w^154*Log[MH2/muf2] - 1.98003665379148849*10^48*w^155*Log[MH2/muf2] + 4.85893284043644163*10^48*w^156*Log[MH2/muf2] - 7.84737043760983451*10^48*w^157*Log[MH2/muf2] + 1.93661923332042844*10^49*w^158*Log[MH2/muf2] - 3.11026232764341196*10^49*w^159*Log[MH2/muf2] + 7.71918529998632082*10^49*w^160*Log[MH2/muf2] - 1.2327961804012597*10^50*w^161*Log[MH2/muf2] + 3.07696134121401768*10^50*w^162*Log[MH2/muf2] - 4.88659562374116233*10^50*w^163*Log[MH2/muf2] + 1.22657877118846578*10^51*w^164*Log[MH2/muf2] - 1.93705462078012284*10^51*w^165*Log[MH2/muf2] + 4.88980091141782361*10^51*w^166*Log[MH2/muf2] - 7.67886747575254445*10^51*w^167*Log[MH2/muf2] + 1.94943497286497215*10^52*w^168*Log[MH2/muf2] - 3.04419051019205562*10^52*w^169*Log[MH2/muf2] + 7.77226678885951193*10^52*w^170*Log[MH2/muf2] - 1.2068835167707797*10^53*w^171*Log[MH2/muf2] + 3.09889997900592372*10^53*w^172*Log[MH2/muf2] - 4.78494876808851109*10^53*w^173*Log[MH2/muf2] + 1.23562841416750671*10^54*w^174*Log[MH2/muf2] - 1.8971740875156358*10^54*w^175*Log[MH2/muf2] + 4.92706453686164581*10^54*w^176*Log[MH2/muf2] - 7.522368267518965*10^54*w^177*Log[MH2/muf2] + 1.96475423070748224*10^55*w^178*Log[MH2/muf2] - 2.98276530638806733*10^55*w^179*Log[MH2/muf2] + 7.83515197471119238*10^55*w^180*Log[MH2/muf2] - 1.18276983832898109*10^56*w^181*Log[MH2/muf2] + 3.12467916475888526*10^56*w^182*Log[MH2/muf2] - 4.69026797756396208*10^56*w^183*Log[MH2/muf2] + 1.24618313299379974*10^57*w^184*Log[MH2/muf2] - 1.85999137937780507*10^57*w^185*Log[MH2/muf2] + 4.97022858530447529*10^57*w^186*Log[MH2/muf2] - 7.37631875878959855*10^57*w^187*Log[MH2/muf2] + 1.98238749825273888*10^58*w^188*Log[MH2/muf2] - 2.92538823756825017*10^58*w^189*Log[MH2/muf2] + 7.90711541155913563*10^58*w^190*Log[MH2/muf2] - 1.16022458863788584*10^59*w^191*Log[MH2/muf2] + 3.15402115430828303*10^59*w^192*Log[MH2/muf2] - 4.60166476711606557*10^59*w^193*Log[MH2/muf2] + 1.25813657599066812*10^60*w^194*Log[MH2/muf2] - 1.8251639924380257*10^60*w^195*Log[MH2/muf2] + 5.01888577116818873*10^60*w^196*Log[MH2/muf2] - 7.23939819581124775*10^60*w^197*Log[MH2/muf2] + 2.00217878265099446*10^61*w^198*Log[MH2/muf2] - 2.87154983521652117*10^61*w^199*Log[MH2/muf2] + 7.98755957326168736*10^61*w^200*Log[MH2/muf2] + 15.5925566769931466*Log[MH2/muf2]^2 - 65.0480644007896973*w*Log[MH2/muf2]^2 + 176.872138294567259*w^2*Log[MH2/muf2]^2 + 237.36594192839027*w^3*Log[MH2/muf2]^2 - 492.848083841237851*w^4*Log[MH2/muf2]^2 + 1108.71412451798725*w^5*Log[MH2/muf2]^2 - 1746.02966849978675*w^6*Log[MH2/muf2]^2 + 4071.39968163075711*w^7*Log[MH2/muf2]^2 - 6184.35098502212408*w^8*Log[MH2/muf2]^2 + 14896.2246753810637*w^9*Log[MH2/muf2]^2 - 22278.2402855214414*w^10*Log[MH2/muf2]^2 + 54953.9792565683882*w^11*Log[MH2/muf2]^2 - 81317.2144557407105*w^12*Log[MH2/muf2]^2 + 204513.159837601607*w^13*Log[MH2/muf2]^2 - 299788.4513622719*w^14*Log[MH2/muf2]^2 + 766932.026316937068*w^15*Log[MH2/muf2]^2 - 1.1138379618747765*10^6*w^16*Log[MH2/muf2]^2 + 2.89455662303677059*10^6*w^17*Log[MH2/muf2]^2 - 4.16421399891251151*10^6*w^18*Log[MH2/muf2]^2 + 1.09837311853033203*10^7*w^19*Log[MH2/muf2]^2 - 1.5648079121615367*10^7*w^20*Log[MH2/muf2]^2 + 4.18695569823087199*10^7*w^21*Log[MH2/muf2]^2 - 5.90528982878673967*10^7*w^22*Log[MH2/muf2]^2 + 1.60227434924550485*10^8*w^23*Log[MH2/muf2]^2 - 2.23662380220304749*10^8*w^24*Log[MH2/muf2]^2 + 6.15221177524581769*10^8*w^25*Log[MH2/muf2]^2 - 8.49758275134417107*10^8*w^26*Log[MH2/muf2]^2 + 2.36914271915094801*10^9*w^27*Log[MH2/muf2]^2 - 3.23721513845584019*10^9*w^28*Log[MH2/muf2]^2 + 9.14661635174326323*10^9*w^29*Log[MH2/muf2]^2 - 1.23616707540124427*10^10*w^30*Log[MH2/muf2]^2 + 3.53923507970271653*10^10*w^31*Log[MH2/muf2]^2 - 4.73034748714398327*10^10*w^32*Log[MH2/muf2]^2 + 1.37223836066707864*10^11*w^33*Log[MH2/muf2]^2 - 1.81350809432236254*10^11*w^34*Log[MH2/muf2]^2 + 5.33002465966783134*10^11*w^35*Log[MH2/muf2]^2 - 6.96421653630989716*10^11*w^36*Log[MH2/muf2]^2 + 2.0736252923527542*10^12*w^37*Log[MH2/muf2]^2 - 2.67842464440202095*10^12*w^38*Log[MH2/muf2]^2 + 8.07915005095373374*10^12*w^39*Log[MH2/muf2]^2 - 1.0315234335468688*10^13*w^40*Log[MH2/muf2]^2 + 3.15193607652744044*10^13*w^41*Log[MH2/muf2]^2 - 3.977567683350246*10^13*w^42*Log[MH2/muf2]^2 + 1.23116138889986862*10^14*w^43*Log[MH2/muf2]^2 - 1.53549351102576344*10^14*w^44*Log[MH2/muf2]^2 + 4.81431206670266826*10^14*w^45*Log[MH2/muf2]^2 - 5.93374818340607283*10^14*w^46*Log[MH2/muf2]^2 + 1.88450045812467769*10^15*w^47*Log[MH2/muf2]^2 - 2.29522111858370984*10^15*w^48*Log[MH2/muf2]^2 + 7.38357322786962734*10^15*w^49*Log[MH2/muf2]^2 - 8.88590924388648896*10^15*w^50*Log[MH2/muf2]^2 + 2.89544051125362279*10^16*w^51*Log[MH2/muf2]^2 - 3.44296200429227114*10^16*w^52*Log[MH2/muf2]^2 + 1.13635256163911113*10^17*w^53*Log[MH2/muf2]^2 - 1.33502582967120124*10^17*w^54*Log[MH2/muf2]^2 + 4.46310831655600628*10^17*w^55*Log[MH2/muf2]^2 - 5.18025127028107713*10^17*w^56*Log[MH2/muf2]^2 + 1.7541453902034854*10^18*w^57*Log[MH2/muf2]^2 - 2.01138206036764881*10^18*w^58*Log[MH2/muf2]^2 + 6.89886511929402764*10^18*w^59*Log[MH2/muf2]^2 - 7.814509542441915*10^18*w^60*Log[MH2/muf2]^2 + 2.71491088696848086*10^19*w^61*Log[MH2/muf2]^2 - 3.03776946848175894*10^19*w^62*Log[MH2/muf2]^2 + 1.06901291897837201*10^20*w^63*Log[MH2/muf2]^2 - 1.18151125663191406*10^20*w^64*Log[MH2/muf2]^2 + 4.21157772424693005*10^20*w^65*Log[MH2/muf2]^2 - 4.59765349931310426*10^20*w^66*Log[MH2/muf2]^2 + 1.66007421662029471*10^21*w^67*Log[MH2/muf2]^2 - 1.78993175801358664*10^21*w^68*Log[MH2/muf2]^2 + 6.54664023383612473*10^21*w^69*Log[MH2/muf2]^2 - 6.97149884143569604*10^21*w^70*Log[MH2/muf2]^2 + 2.58289183353776199*10^22*w^71*Log[MH2/muf2]^2 - 2.71640061911036296*10^22*w^72*Log[MH2/muf2]^2 + 1.01948334261160329*10^23*w^73*Log[MH2/muf2]^2 - 1.05883630067626968*10^23*w^74*Log[MH2/muf2]^2 + 4.02559830280884651*10^23*w^75*Log[MH2/muf2]^2 - 4.12877562252353498*10^23*w^76*Log[MH2/muf2]^2 + 1.59018655636098739*10^24*w^77*Log[MH2/muf2]^2 - 1.61050470381563083*10^24*w^78*Log[MH2/muf2]^2 + 6.283833573348181*10^24*w^79*Log[MH2/muf2]^2 - 6.28408975432850886*10^24*w^80*Log[MH2/muf2]^2 + 2.48400487570071506*10^25*w^81*Log[MH2/muf2]^2 - 2.45275625301737836*10^25*w^82*Log[MH2/muf2]^2 + 9.82254776138782786*10^25*w^83*Log[MH2/muf2]^2 - 9.57614032367640056*10^25*w^84*Log[MH2/muf2]^2 + 3.88537595588239665*10^26*w^85*Log[MH2/muf2]^2 - 3.73975914154512132*10^26*w^86*Log[MH2/muf2]^2 + 1.53735034948868414*10^27*w^87*Log[MH2/muf2]^2 - 1.460855043019392*10^27*w^88*Log[MH2/muf2]^2 + 6.08467910379660431*10^27*w^89*Log[MH2/muf2]^2 - 5.707878165741804*10^27*w^90*Log[MH2/muf2]^2 + 2.40891808592054786*10^28*w^91*Log[MH2/muf2]^2 - 2.23069609956318018*10^28*w^92*Log[MH2/muf2]^2 + 9.539393310494004*10^28*w^93*Log[MH2/muf2]^2 - 8.71964180078689444*10^28*w^94*Log[MH2/muf2]^2 + 3.77858338282708161*10^29*w^95*Log[MH2/muf2]^2 - 3.40913402353817377*10^29*w^96*Log[MH2/muf2]^2 + 1.49707049888135084*10^30*w^97*Log[MH2/muf2]^2 - 1.33312733866902891*10^30*w^98*Log[MH2/muf2]^2 + 5.93275214124306289*10^30*w^99*Log[MH2/muf2]^2 - 5.214065745403298*10^30*w^100*Log[MH2/muf2]^2 + 2.35161834719403107*10^31*w^101*Log[MH2/muf2]^2 - 2.03964264271692274*10^31*w^102*Log[MH2/muf2]^2 + 9.32331503963352899*10^31*w^103*Log[MH2/muf2]^2 - 7.97994658001877368*10^31*w^104*Log[MH2/muf2]^2 + 3.6971168598680425*10^32*w^105*Log[MH2/muf2]^2 - 3.12255433202865211*10^32*w^106*Log[MH2/muf2]^2 + 1.46636439673009297*10^33*w^107*Log[MH2/muf2]^2 - 1.22202506666955084*10^33*w^108*Log[MH2/muf2]^2 + 5.81705730483587839*10^33*w^109*Log[MH2/muf2]^2 - 4.78306682317963163*10^33*w^110*Log[MH2/muf2]^2 + 2.30804593095317787*10^34*w^111*Log[MH2/muf2]^2 - 1.87234245675968551*10^34*w^112*Log[MH2/muf2]^2 + 9.15930130883130304*10^34*w^113*Log[MH2/muf2]^2 - 7.33015302285759535*10^34*w^114*Log[MH2/muf2]^2 + 3.63541763605996084*10^35*w^115*Log[MH2/muf2]^2 - 2.87002880522601854*10^35*w^116*Log[MH2/muf2]^2 + 1.44317084704739176*10^36*w^117*Log[MH2/muf2]^2 - 1.12383249240889644*10^36*w^118*Log[MH2/muf2]^2 + 5.72994160986472733*10^36*w^119*Log[MH2/muf2]^2 - 4.40104478396605158*10^36*w^120*Log[MH2/muf2]^2 + 2.27535578856806019*10^37*w^121*Log[MH2/muf2]^2 - 1.72363666430832893*10^37*w^122*Log[MH2/muf2]^2 + 9.03676263268914889*10^37*w^123*Log[MH2/muf2]^2 - 6.75100356976761086*10^37*w^124*Log[MH2/muf2]^2 + 3.58953962601759726*10^38*w^125*Log[MH2/muf2]^2 - 2.64436047458864159*10^38*w^126*Log[MH2/muf2]^2 + 1.4260177212289282*10^39*w^127*Log[MH2/muf2]^2 - 1.03585694736052812*10^39*w^128*Log[MH2/muf2]^2 + 5.66590718169722023*10^39*w^129*Log[MH2/muf2]^2 - 4.05791442395717956*10^39*w^130*Log[MH2/muf2]^2 + 2.25149251802713772*10^40*w^131*Log[MH2/muf2]^2 - 1.58974398053415564*10^40*w^132*Log[MH2/muf2]^2 + 8.94800707848144991*10^40*w^133*Log[MH2/muf2]^2 - 6.22830659075911293*10^40*w^134*Log[MH2/muf2]^2 + 3.55660148248473091*10^41*w^135*Log[MH2/muf2]^2 - 2.44021784095906541*10^41*w^136*Log[MH2/muf2]^2 + 1.41382467407441308*10^42*w^137*Log[MH2/muf2]^2 - 9.56093602687212836*10^41*w^138*Log[MH2/muf2]^2 + 5.62089965963297234*10^42*w^139*Log[MH2/muf2]^2 - 3.74612997389396592*10^42*w^140*Log[MH2/muf2]^2 + 2.23493325288849584*10^43*w^141*Log[MH2/muf2]^2 - 1.46782180380946533*10^43*w^142*Log[MH2/muf2]^2 + 8.88730974308798803*10^43*w^143*Log[MH2/muf2]^2 - 5.751344343421551*10^43*w^144*Log[MH2/muf2]^2 + 3.53444928725168*10^44*w^145*Log[MH2/muf2]^2 - 2.25355649982543643*10^44*w^146*Log[MH2/muf2]^2 + 1.40578068218820748*10^45*w^147*Log[MH2/muf2]^2 - 8.83015034960148131*10^44*w^148*Log[MH2/muf2]^2 + 5.59186292989399995*10^45*w^149*Log[MH2/muf2]^2 - 3.45991834792438997*10^45*w^150*Log[MH2/muf2]^2 + 2.22452553032526126*10^46*w^151*Log[MH2/muf2]^2 - 1.35568644476268265*10^46*w^152*Log[MH2/muf2]^2 + 8.85032156709279453*10^46*w^153*Log[MH2/muf2]^2 - 5.31185075966665693*10^46*w^154*Log[MH2/muf2]^2 + 3.52144069338884273*10^47*w^155*Log[MH2/muf2]^2 - 2.08124515772983425*10^47*w^156*Log[MH2/muf2]^2 + 1.40126512505322847*10^48*w^157*Log[MH2/muf2]^2 - 8.15434226960083652*10^47*w^158*Log[MH2/muf2]^2 + 5.57645022592041341*10^48*w^159*Log[MH2/muf2]^2 - 3.19477666095219631*10^48*w^160*Log[MH2/muf2]^2 + 2.21938140261676139*10^49*w^161*Log[MH2/muf2]^2 - 1.251628605371916*10^49*w^162*Log[MH2/muf2]^2 + 8.83368076369696047*10^49*w^163*Log[MH2/muf2]^2 - 4.90333306082518077*10^49*w^164*Log[MH2/muf2]^2 + 3.51630216842807699*10^50*w^165*Log[MH2/muf2]^2 - 1.92081594398413432*10^50*w^166*Log[MH2/muf2]^2 + 1.39979527848576185*10^51*w^167*Log[MH2/muf2]^2 - 7.52412565628257766*10^50*w^168*Log[MH2/muf2]^2 + 5.57283079521933998*10^51*w^169*Log[MH2/muf2]^2 - 2.94713286857140227*10^51*w^170*Log[MH2/muf2]^2 + 2.21880617445961033*10^52*w^171*Log[MH2/muf2]^2 - 1.15428807206229136*10^52*w^172*Log[MH2/muf2]^2 + 8.83474987166257568*10^52*w^173*Log[MH2/muf2]^2 - 4.52060860095354365*10^52*w^174*Log[MH2/muf2]^2 + 3.51803187352549588*10^53*w^175*Log[MH2/muf2]^2 - 1.77029305133990259*10^53*w^176*Log[MH2/muf2]^2 + 1.4009904073330131*10^54*w^177*Log[MH2/muf2]^2 - 6.93196381626026971*10^53*w^178*Log[MH2/muf2]^2 + 5.57955701676131857*10^54*w^179*Log[MH2/muf2]^2 - 2.71411053147580237*10^54*w^180*Log[MH2/muf2]^2 + 2.22224918115123361*10^55*w^181*Log[MH2/muf2]^2 - 1.06256643924251645*10^55*w^182*Log[MH2/muf2]^2 + 8.85143326454578597*10^55*w^183*Log[MH2/muf2]^2 - 4.15948076957523834*10^55*w^184*Log[MH2/muf2]^2 + 3.52583194487281631*10^56*w^185*Log[MH2/muf2]^2 - 1.62807228010494096*10^56*w^186*Log[MH2/muf2]^2 + 1.40454661483483613*10^57*w^187*Log[MH2/muf2]^2 - 6.37172142339757905*10^56*w^188*Log[MH2/muf2]^2 + 5.59547091317549376*10^57*w^189*Log[MH2/muf2]^2 - 2.49336200632972913*10^57*w^190*Log[MH2/muf2]^2 + 2.2292690096115393*10^58*w^191*Log[MH2/muf2]^2 - 9.75564959268775073*10^57*w^192*Log[MH2/muf2]^2 + 8.88204766375417881*10^58*w^193*Log[MH2/muf2]^2 - 3.81650725102767378*10^58*w^194*Log[MH2/muf2]^2 + 3.53906024627313642*10^59*w^195*Log[MH2/muf2]^2 - 1.49283456239344513*10^59*w^196*Log[MH2/muf2]^2 + 1.41021885170747431*10^60*w^197*Log[MH2/muf2]^2 - 5.83834158761472671*10^59*w^198*Log[MH2/muf2]^2 + 5.619637014713151*10^60*w^199*Log[MH2/muf2]^2 - 2.28294776397182838*10^60*w^200*Log[MH2/muf2]^2 - 1.75530349101203*Log[MH2/muf2]^3 + 0.634907805686109994*w*Log[MH2/muf2]^3 - 1.38332605361907352*w^2*Log[MH2/muf2]^3 - 60.8306144899790552*w^3*Log[MH2/muf2]^3 + 17.2096160647116159*w^4*Log[MH2/muf2]^3 - 147.4448595997045*w^5*Log[MH2/muf2]^3 + 17.8307325514562884*w^6*Log[MH2/muf2]^3 - 472.6371563954272*w^7*Log[MH2/muf2]^3 - 19.5704805760781554*w^8*Log[MH2/muf2]^3 - 1635.88282074083818*w^9*Log[MH2/muf2]^3 - 276.476610331642006*w^10*Log[MH2/muf2]^3 - 5866.73813734778085*w^11*Log[MH2/muf2]^3 - 1583.75944055263492*w^12*Log[MH2/muf2]^3 - 21478.209468129146*w^13*Log[MH2/muf2]^3 - 7555.05040659982219*w^14*Log[MH2/muf2]^3 - 79704.3470170540534*w^15*Log[MH2/muf2]^3 - 33437.0907971081881*w^16*Log[MH2/muf2]^3 - 298632.129362095231*w^17*Log[MH2/muf2]^3 - 142351.266497252673*w^18*Log[MH2/muf2]^3 - 1.12695464342566052*10^6*w^19*Log[MH2/muf2]^3 - 592354.613019739222*w^20*Log[MH2/muf2]^3 - 4.27655064645609159*10^6*w^21*Log[MH2/muf2]^3 - 2.42928549286584149*10^6*w^22*Log[MH2/muf2]^3 - 1.63008948031198484*10^7*w^23*Log[MH2/muf2]^3 - 9.86513240738844464*10^6*w^24*Log[MH2/muf2]^3 - 6.23600953530984979*10^7*w^25*Log[MH2/muf2]^3 - 3.97845529433162004*10^7*w^26*Log[MH2/muf2]^3 - 2.3928473948515427*10^8*w^27*Log[MH2/muf2]^3 - 1.59635531424349552*10^8*w^28*Log[MH2/muf2]^3 - 9.20518781305806528*10^8*w^29*Log[MH2/muf2]^3 - 6.38116390335602651*10^8*w^30*Log[MH2/muf2]^3 - 3.54894938652930914*10^9*w^31*Log[MH2/muf2]^3 - 2.543379802674012*10^9*w^32*Log[MH2/muf2]^3 - 1.37084530564532684*10^10*w^33*Log[MH2/muf2]^3 - 1.01144146071605178*10^10*w^34*Log[MH2/muf2]^3 - 5.30388982424718461*10^10*w^35*Log[MH2/muf2]^3 - 4.01506351679647432*10^10*w^36*Log[MH2/muf2]^3 - 2.05509609918654204*10^11*w^37*Log[MH2/muf2]^3 - 1.59154591139616695*10^11*w^38*Log[MH2/muf2]^3 - 7.97314728241398*10^11*w^39*Log[MH2/muf2]^3 - 6.30140879262966853*10^11*w^40*Log[MH2/muf2]^3 - 3.09689935015337047*10^12*w^41*Log[MH2/muf2]^3 - 2.49251694175159093*10^12*w^42*Log[MH2/muf2]^3 - 1.20412804768159467*10^13*w^43*Log[MH2/muf2]^3 - 9.851248145747328*10^12*w^44*Log[MH2/muf2]^3 - 4.68621736377450133*10^13*w^45*Log[MH2/muf2]^3 - 3.89092670277318278*10^13*w^46*Log[MH2/muf2]^3 - 1.82531662495830162*10^14*w^47*Log[MH2/muf2]^3 - 1.53591869745813962*10^14*w^48*Log[MH2/muf2]^3 - 7.11519457281596308*10^14*w^49*Log[MH2/muf2]^3 - 6.06000292267352857*10^14*w^50*Log[MH2/muf2]^3 - 2.77548579459360132*10^15*w^51*Log[MH2/muf2]^3 - 2.38999013020642141*10^15*w^52*Log[MH2/muf2]^3 - 1.08335103460446672*10^16*w^53*Log[MH2/muf2]^3 - 9.42240804747635361*10^15*w^54*Log[MH2/muf2]^3 - 4.23111261159293465*10^16*w^55*Log[MH2/muf2]^3 - 3.71355447040943444*10^16*w^56*Log[MH2/muf2]^3 - 1.6533882985281565*10^17*w^57*Log[MH2/muf2]^3 - 1.46317368888898048*10^17*w^58*Log[MH2/muf2]^3 - 6.46415648724625757*10^17*w^59*Log[MH2/muf2]^3 - 5.76359498461635551*10^17*w^60*Log[MH2/muf2]^3 - 2.52842023119313925*10^18*w^61*Log[MH2/muf2]^3 - 2.26983092136409195*10^18*w^62*Log[MH2/muf2]^3 - 9.89400901010580134*10^18*w^63*Log[MH2/muf2]^3 - 8.93727541256407027*10^18*w^64*Log[MH2/muf2]^3 - 3.87317960366257099*10^19*w^65*Log[MH2/muf2]^3 - 3.51832440759770736*10^19*w^66*Log[MH2/muf2]^3 - 1.51678180837494512*10^20*w^67*Log[MH2/muf2]^3 - 1.38481557659680954*10^20*w^68*Log[MH2/muf2]^3 - 5.94193149948960245*10^20*w^69*Log[MH2/muf2]^3 - 5.449773173689303*10^20*w^70*Log[MH2/muf2]^3 - 2.32847230279582008*10^21*w^71*Log[MH2/muf2]^3 - 2.14436898864241634*10^21*w^72*Log[MH2/muf2]^3 - 9.12733728607103002*10^21*w^73*Log[MH2/muf2]^3 - 8.43642784000473241*10^21*w^74*Log[MH2/muf2]^3 - 3.57880576926160109*10^22*w^75*Log[MH2/muf2]^3 - 3.31862641571136974*10^22*w^76*Log[MH2/muf2]^3 - 1.4036060761945215*10^23*w^77*Log[MH2/muf2]^3 - 1.30527177570975223*10^23*w^78*Log[MH2/muf2]^3 - 5.50627749249397989*10^23*w^79*Log[MH2/muf2]^3 - 5.13319728436802845*10^23*w^80*Log[MH2/muf2]^3 - 2.16057765696974394*10^24*w^81*Log[MH2/muf2]^3 - 2.01846195040414621*10^24*w^82*Log[MH2/muf2]^3 - 8.47957839713513945*10^24*w^83*Log[MH2/muf2]^3 - 7.93596184037167507*10^24*w^84*Log[MH2/muf2]^3 - 3.32862842802955785*10^25*w^85*Log[MH2/muf2]^3 - 3.11979040163443731*10^25*w^86*Log[MH2/muf2]^3 - 1.30688545903331862*10^26*w^87*Log[MH2/muf2]^3 - 1.22630431294630469*10^26*w^88*Log[MH2/muf2]^3 - 5.13198882273115855*10^26*w^89*Log[MH2/muf2]^3 - 4.81967733061370403*10^26*w^90*Log[MH2/muf2]^3 - 2.01560292254604697*10^27*w^91*Log[MH2/muf2]^3 - 1.89401833099670525*10^27*w^92*Log[MH2/muf2]^3 - 7.91754933660009902*10^27*w^93*Log[MH2/muf2]^3 - 7.442113904123135*10^27*w^94*Log[MH2/muf2]^3 - 3.11056140121090251*10^28*w^95*Log[MH2/muf2]^3 - 2.92383985234082747*10^28*w^96*Log[MH2/muf2]^3 - 1.22220736825426673*10^29*w^97*Log[MH2/muf2]^3 - 1.14856349763897893*10^29*w^98*Log[MH2/muf2]^3 - 4.80291907462453397*10^29*w^99*Log[MH2/muf2]^3 - 4.51127655083048648*10^29*w^100*Log[MH2/muf2]^3 - 1.88762719179675173*10^30*w^101*Log[MH2/muf2]^3 - 1.77168127014462433*10^30*w^102*Log[MH2/muf2]^3 - 7.41949381258498609*10^30*w^103*Log[MH2/muf2]^3 - 6.95683931477142902*10^30*w^104*Log[MH2/muf2]^3 - 2.91659484310135913*10^31*w^105*Log[MH2/muf2]^3 - 2.73134759061208815*10^31*w^106*Log[MH2/muf2]^3 - 1.14661741670913529*10^32*w^107*Log[MH2/muf2]^3 - 1.07220748374295967*10^32*w^108*Log[MH2/muf2]^3 - 4.50815186756573071*10^32*w^109*Log[MH2/muf2]^3 - 4.20838690907052977*10^32*w^110*Log[MH2/muf2]^3 - 1.77261006386846841*10^33*w^111*Log[MH2/muf2]^3 - 1.6515260035500123*10^33*w^112*Log[MH2/muf2]^3 - 6.97043314532055799*10^33*w^113*Log[MH2/muf2]^3 - 6.48016294700281562*10^33*w^114*Log[MH2/muf2]^3 - 2.74116719203119036*10^34*w^115*Log[MH2/muf2]^3 - 2.54223025192967935*10^34*w^116*Log[MH2/muf2]^3 - 1.07804752670250029*10^35*w^117*Log[MH2/muf2]^3 - 9.971714501953101*10^34*w^118*Log[MH2/muf2]^3 - 4.23998600368162054*10^35*w^119*Log[MH2/muf2]^3 - 3.91064324846973354*10^35*w^120*Log[MH2/muf2]^3 - 1.66767978558687489*10^36*w^121*Log[MH2/muf2]^3 - 1.53337098387111939*10^36*w^122*Log[MH2/muf2]^3 - 6.55964446935576575*10^36*w^123*Log[MH2/muf2]^3 - 6.01124022316731256*10^36*w^124*Log[MH2/muf2]^3 - 2.58026951870723035*10^37*w^125*Log[MH2/muf2]^3 - 2.35611073581444882*10^37*w^126*Log[MH2/muf2]^3 - 1.0149970467183344*10^38*w^127*Log[MH2/muf2]^3 - 9.23291627016263578*10^37*w^128*Log[MH2/muf2]^3 - 3.99279746763001508*10^38*w^129*Log[MH2/muf2]^3 - 3.61734831789785236*10^38*w^130*Log[MH2/muf2]^3 - 1.57072621982824316*10^39*w^131*Log[MH2/muf2]^3 - 1.41692372447935405*10^39*w^132*Log[MH2/muf2]^3 - 6.17920175430332922*10^39*w^133*Log[MH2/muf2]^3 - 5.54885813546982209*10^39*w^134*Log[MH2/muf2]^3 - 2.43092148237629223*10^40*w^135*Log[MH2/muf2]^3 - 2.17249049247806944*10^40*w^136*Log[MH2/muf2]^3 - 9.56344148534905436*10^40*w^137*Log[MH2/muf2]^3 - 8.50364587648411662*10^40*w^138*Log[MH2/muf2]^3 - 3.76235934970424222*10^41*w^139*Log[MH2/muf2]^3 - 3.32767695630979359*10^41*w^140*Log[MH2/muf2]^3 - 1.48015516802820476*10^42*w^141*Log[MH2/muf2]^3 - 1.30185114635620907*10^42*w^142*Log[MH2/muf2]^3 - 5.82308672484679085*10^42*w^143*Log[MH2/muf2]^3 - 5.09167767459353247*10^42*w^144*Log[MH2/muf2]^3 - 2.29084903362657488*10^43*w^145*Log[MH2/muf2]^3 - 1.99083307392648112*10^43*w^146*Log[MH2/muf2]^3 - 9.012288002244978*10^43*w^147*Log[MH2/muf2]^3 - 7.78176039937796423*10^43*w^148*Log[MH2/muf2]^3 - 3.54541624301016127*10^44*w^149*Log[MH2/muf2]^3 - 3.0407752662256856*10^44*w^150*Log[MH2/muf2]^3 - 1.39473335003010351*10^45*w^151*Log[MH2/muf2]^3 - 1.18781371770641499*10^45*w^152*Log[MH2/muf2]^3 - 5.48662338417614024*10^45*w^153*Log[MH2/muf2]^3 - 4.63835124445896935*10^45*w^154*Log[MH2/muf2]^3 - 2.15827784661764529*10^46*w^155*Log[MH2/muf2]^3 - 1.81060446597826678*10^46*w^156*Log[MH2/muf2]^3 - 8.48977202704914866*10^46*w^157*Log[MH2/muf2]^3 - 7.06514658095505*10^46*w^158*Log[MH2/muf2]^3 - 3.3394074581878854*10^47*w^159*Log[MH2/muf2]^3 - 2.7558079554409786*10^47*w^160*Log[MH2/muf2]^3 - 1.31348688729191529*10^48*w^161*Log[MH2/muf2]^3 - 1.07448161689503528*10^48*w^162*Log[MH2/muf2]^3 - 5.16610521131120692*10^48*w^163*Log[MH2/muf2]^3 - 4.18757767506826043*10^48*w^164*Log[MH2/muf2]^3 - 2.03179624676821149*10^49*w^165*Log[MH2/muf2]^3 - 1.63129174245881676*10^49*w^166*Log[MH2/muf2]^3 - 7.99051331259940952*10^49*w^167*Log[MH2/muf2]^3 - 6.35178379094048412*10^49*w^168*Log[MH2/muf2]^3 - 3.14228106444683157*10^50*w^169*Log[MH2/muf2]^3 - 2.47197946975434294*10^50*w^170*Log[MH2/muf2]^3 - 1.23563269340598975*10^51*w^171*Log[MH2/muf2]^3 - 9.61541775931699085*10^50*w^172*Log[MH2/muf2]^3 - 4.85854175251242143*10^51*w^173*Log[MH2/muf2]^3 - 3.73812549441450247*10^51*w^174*Log[MH2/muf2]^3 - 1.91026151596073265*10^52*w^175*Log[MH2/muf2]^3 - 1.45241066974925559*10^52*w^176*Log[MH2/muf2]^3 - 7.51014257555246245*10^52*w^177*Log[MH2/muf2]^3 - 5.639768522882511*10^52*w^178*Log[MH2/muf2]^3 - 2.95236541288816613*10^53*w^179*Log[MH2/muf2]^3 - 2.18854173498661573*10^53*w^180*Log[MH2/muf2]^3 - 1.16053082933610496*10^54*w^181*Log[MH2/muf2]^3 - 8.48700263779879588*10^53*w^182*Log[MH2/muf2]^3 - 4.56148176712059315*10^54*w^183*Log[MH2/muf2]^3 - 3.288839988976891*10^54*w^184*Log[MH2/muf2]^3 - 1.79273418520017694*10^55*w^185*Log[MH2/muf2]^3 - 1.27350767520531235*10^55*w^186*Log[MH2/muf2]^3 - 7.045057152930881*10^55*w^187*Log[MH2/muf2]^3 - 4.92731931112185265*10^55*w^188*Log[MH2/muf2]^3 - 2.76827819422927734*10^56*w^189*Log[MH2/muf2]^3 - 1.90479510432248387*10^56*w^190*Log[MH2/muf2]^3 - 1.08765062682599767*10^57*w^191*Log[MH2/muf2]^3 - 7.35682314662354268*10^56*w^192*Log[MH2/muf2]^3 - 4.27288693050172578*10^57*w^193*Log[MH2/muf2]^3 - 2.83864211452473316*10^57*w^194*Log[MH2/muf2]^3 - 1.67843091111142836*10^58*w^195*Log[MH2/muf2]^3 - 1.09415900058897175*10^58*w^196*Log[MH2/muf2]^3 - 6.59224503795272286*10^58*w^197*Log[MH2/muf2]^3 - 4.21277194636894885*10^58*w^198*Log[MH2/muf2]^3 - 2.58886068133154123*10^59*w^199*Log[MH2/muf2]^3 - 1.620085971215411*10^59*w^200*Log[MH2/muf2]^3, 9.02192212664750352 - 6.13356692532365746*w + 5.381100048326646*w^2 - 36.35320379973627*w^3 + 51.1604417670962086*w^4 + 23.3040925759236632*w^5 - 0.439337372647003539*w^6 - 13.9506739530188481*w^7 - 355.473613040941052*w^8 - 493.562602526723056*w^9 - 2281.61979239732491*w^10 - 3454.79077883022111*w^11 - 11643.8695005784473*w^12 - 18831.8129481799929*w^13 - 54667.3845662508589*w^14 - 92531.8856855652005*w^15 - 245981.876693537899*w^16 - 429952.482521667003*w^17 - 1.07873491714117309*10^6*w^18 - 1.93017787294255638*10^6*w^19 - 4.64994533723028282*10^6*w^20 - 8.46753482131351476*10^6*w^21 - 1.97982423669948494*10^7*w^22 - 3.65432103319788328*10^7*w^23 - 8.35200493501279663*10^7*w^24 - 1.55808543813849863*10^8*w^25 - 3.4981702439753217*10^8*w^26 - 6.58184431255518551*10^8*w^27 - 1.45684196598677689*10^9*w^28 - 2.76020341463966157*10^9*w^29 - 6.03906741428863261*10^9*w^30 - 1.1507953759725657*10^10*w^31 - 2.49380845594777838*10^10*w^32 - 4.77512621359329728*10^10*w^33 - 1.02650670068429729*10^11*w^34 - 1.97358778818630457*10^11*w^35 - 4.21383939448643516*10^11*w^36 - 8.12996708629917011*10^11*w^37 - 1.72576282780485575*10^12*w^38 - 3.33964175901361646*10^12*w^39 - 7.05356287363086935*10^12*w^40 - 1.36856229212072897*10^13*w^41 - 2.87788214833741939*10^13*w^42 - 5.59660793381426433*10^13*w^43 - 1.17237899456496046*10^14*w^44 - 2.28453358874805727*10^14*w^45 - 4.76949018314801219*10^14*w^46 - 9.31063861956391133*10^14*w^47 - 1.937987606431243*10^15*w^48 - 3.78923774097670038*10^15*w^49 - 7.866137002966818*10^15*w^50 - 1.54022195298391102*10^16*w^51 - 3.18971462734260735*10^16*w^52 - 6.253630897860082*10^16*w^53 - 1.29230101485632469*10^17*w^54 - 2.53658097351138906*10^17*w^55 - 5.23158504641267663*10^17*w^56 - 1.02795939244872502*10^18*w^57 - 2.11637320825348945*10^18*w^58 - 4.16247278294604001*10^18*w^59 - 8.555951446534072*10^18*w^60 - 1.6842546924340234*10^19*w^61 - 3.45689267463112331*10^19*w^62 - 6.81041688017224571*10^19*w^63 - 1.39593963557457968*10^20*w^64 - 2.75216483168210825*10^20*w^65 - 5.63416754380632262*10^20*w^66 - 1.11155850212433455*10^21*w^67 - 2.27296315388602222*10^21*w^68 - 4.48711474785150974*10^21*w^69 - 9.165789867470302*10^21*w^70 - 1.81049223928204405*10^22*w^71 - 3.6946732733356017*10^22*w^72 - 7.30191225766393324*10^22*w^73 - 1.48875500635697304*10^23*w^74 - 2.94375181606861765*10^23*w^75 - 5.99684325714017799*10^23*w^76 - 1.1863236519543055*10^24*w^77 - 2.414819005355843*10^24*w^78 - 4.77918821704668514*10^24*w^79 - 9.72116074292534023*10^24*w^80 - 1.9247063200184822*10^25*w^81 - 3.91229609510638937*10^25*w^82 - 7.74896472046425109*10^25*w^83 - 1.5741025691604907*10^26*w^84 - 3.11889243308998998*10^26*w^85 - 6.33182746572330877*10^26*w^86 - 1.2549964075684418*10^27*w^87 - 2.54639796506371099*10^27*w^88 - 5.04867178131143615*10^27*w^89 - 1.02383636454396275*10^28*w^90 - 2.03053722390203501*10^28*w^91 - 4.11573422695940586*10^28*w^92 - 8.16488343582327887*10^28*w^93 - 1.65417557253007466*10^29*w^94 - 3.28246275392180219*10^29*w^95 - 6.647188881194895*10^29*w^96 - 1.31936676687291681*10^30*w^97 - 2.67067383343135198*10^30*w^98 - 5.30214899620558156*10^30*w^99 - 1.07283779431549949*10^31*w^100 - 2.13041077255100121*10^31*w^101 - 4.309048078319307*10^31*w^102 - 8.55862235951659121*10^31*w^103 - 1.73047806030563725*10^32*w^104 - 3.43777331489137858*10^32*w^105 - 6.94850735425375318*10^32*w^106 - 1.38066070246505715*10^33*w^107 - 2.78971976232226245*10^33*w^108 - 5.54416697431989624*10^33*w^109 - 1.11989173371229933*10^34*w^110 - 2.22601600026491083*10^34*w^111 - 4.49511170932244959*10^34*w^112 - 8.936464474944823*10^34*w^113 - 1.80408231657532082*10^35*w^114 - 3.58716454983228976*10^35*w^115 - 7.239788652208444*10^35*w^116 - 1.43975120483909866*10^36*w^117 - 2.90503407486556995*10^36*w^118 - 5.77798623124178719*10^36*w^119 - 1.1655592982940314*10^37*w^120 - 2.3185722019141953*10^37*w^121 - 4.67602894861365018*10^37*w^122 - 9.302974984785773*10^37*w^123 - 1.87577804606326356*10^38*w^124 - 3.73234775174299464*10^38*w^125 - 7.52400034792119243*10^38*w^126 - 1.49728049830678025*10^39*w^127 - 3.01773313833623368*10^39*w^128 - 6.00601963234533518*10^39*w^129 - 1.21026089451307481*10^40*w^130 - 2.40898688482897634*10^40*w^131 - 4.85338460338920989*10^40*w^132 - 9.66157073467196549*10^40*w^133 - 1.94616327075332997*10^41*w^134 - 3.87461071611801428*10^41*w^135 - 7.803401258103238*10^41*w^136 - 1.55373443440173044*10^42*w^137 - 3.12867095299830103*10^42*w^138 - 6.230101961030835*10^42*w^139 - 1.25431969811589169*10^43*w^140 - 2.49795360344727967*10^43*w^141 - 5.02840276640449325*10^43*w^142 - 1.00148758304407988*10^44*w^143 - 2.01570205289283844*10^44*w^144 - 4.01494719534834182*10^44*w^145 - 8.07975220883314147*10^44*w^146 - 1.60948968443656835*10^45*w^147 - 3.23851621276549298*10^45*w^148 - 6.45166219789727486*10^45*w^149 - 1.29798986589468675*10^46*w^150 - 2.58601493537449842*10^46*w^151 - 5.20205022871673784*10^46*w^152 - 1.03649521447587304*10^47*w^153 - 2.08476244816632933*10^47*w^154 - 4.15414137586231581*10^47*w^155 - 8.35445549127129694*10^47*w^156 - 1.66484473697842618*10^48*w^157 - 3.34780360593475527*10^48*w^158 - 6.67183739589717005*10^48*w^159 - 1.34147542844857266*10^49*w^160 - 2.67360436383520013*10^49*w^161 - 5.37510613240714358*10^49*w^162 - 1.07134535302235544*10^50*w^163 - 2.15364221192386381*10^50*w^164 - 4.29282472187803525*10^50*w^165 - 8.62864983104208623*10^50*w^166 - 1.72004087291409626*10^51*w^167 - 3.45696893577341615*10^51*w^168 - 6.89155015690888649*10^51*w^169 - 1.38494329071937671*10^52*w^170 - 2.76107492419489897*10^52*w^171 - 5.54821013995123604*10^52*w^172 - 1.10617318414239306*10^53*w^173 - 2.22258666324563964*10^53*w^174 - 4.43151525186071489*10^53*w^175 - 8.90327669822585*10^53*w^176 - 1.77527672907406655*10^54*w^177 - 3.56637375578480772*10^54*w^178 - 7.11156268195567108*10^54*w^179 - 1.42853239220702666*10^55*w^180 - 2.84871928131427242*10^55*w^181 - 5.72189652329512544*10^55*w^182 - 1.14109115775956936*10^56*w^183 - 2.29180138124237676*10^56*w^184 - 4.57064531199607699*10^56*w^185 - 9.17912763154804933*10^56*w^186 - 1.83071864076949168*10^57*w^187 - 3.676323022977872*10^57*w^188 - 7.33251531632030203*10^57*w^189 - 1.47236029712029078*10^58*w^190 - 2.93678410590750382*10^58*w^191 - 5.89661878375603533*10^58*w^192 - 1.17619435435200045*10^59*w^193 - 2.36146140935585744*10^59*w^194 - 4.71058162040218072*10^59*w^195 - 9.45687867352301494*10^59*w^196 - 1.88650813443102005*10^60*w^197 - 3.78707798964850858*10^60*w^198 - 7.55495457730648406*10^60*w^199 - 1.51652802404646834*10^61*w^200 + ALARM*w^201 - 10.4765658589731068*Log[MH2/muf2] - 7.956762148276932*w*Log[MH2/muf2] - 22.4765299038164432*w^2*Log[MH2/muf2] - 15.7968156634706304*w^3*Log[MH2/muf2] - 37.0529621150519804*w^4*Log[MH2/muf2] - 146.123358418493676*w^5*Log[MH2/muf2] - 181.408381999883006*w^6*Log[MH2/muf2] - 523.836027760787404*w^7*Log[MH2/muf2] - 717.100977650688098*w^8*Log[MH2/muf2] - 1874.60309434803685*w^9*Log[MH2/muf2] - 2756.75229233724006*w^10*Log[MH2/muf2] - 6804.15452387759915*w^11*Log[MH2/muf2] - 10495.4845765214466*w^12*Log[MH2/muf2] - 24926.9266451716384*w^13*Log[MH2/muf2] - 39722.9861654530174*w^14*Log[MH2/muf2] - 91788.1083202984394*w^15*Log[MH2/muf2] - 149646.629341047023*w^16*Log[MH2/muf2] - 338817.682105905811*w^17*Log[MH2/muf2] - 561441.868113562606*w^18*Log[MH2/muf2] - 1.25155955201428385*10^6*w^19*Log[MH2/muf2] - 2.09813433549255168*10^6*w^20*Log[MH2/muf2] - 4.62074479934815411*10^6*w^21*Log[MH2/muf2] - 7.80972841382636089*10^6*w^22*Log[MH2/muf2] - 1.703475409152953*10^7*w^23*Log[MH2/muf2] - 2.89482807620724602*10^7*w^24*Log[MH2/muf2] - 6.26567522241775676*10^7*w^25*Log[MH2/muf2] - 1.06816182552559249*10^8*w^26*Log[MH2/muf2] - 2.29756958104678577*10^8*w^27*Log[MH2/muf2] - 3.92150723402646954*10^8*w^28*Log[MH2/muf2] - 8.39237972371194311*10^8*w^29*Log[MH2/muf2] - 1.43141723298229548*10^9*w^30*Log[MH2/muf2] - 3.05087192156463501*10^9*w^31*Log[MH2/muf2] - 5.19009442779006018*10^9*w^32*Log[MH2/muf2] - 1.10261399693032779*10^10*w^33*Log[MH2/muf2] - 1.86703140815401598*10^10*w^34*Log[MH2/muf2] - 3.95656210448954319*10^10*w^35*Log[MH2/muf2] - 6.65261213678749268*10^10*w^36*Log[MH2/muf2] - 1.4073041750603525*10^11*w^37*Log[MH2/muf2] - 2.34283842403406737*10^11*w^38*Log[MH2/muf2] - 4.95090907568177518*10^11*w^39*Log[MH2/muf2] - 8.12956975170595451*10^11*w^40*Log[MH2/muf2] - 1.7175510234412605*10^12*w^41*Log[MH2/muf2] - 2.76711965077685182*10^12*w^42*Log[MH2/muf2] - 5.85062462818813068*10^12*w^43*Log[MH2/muf2] - 9.17596492504058242*10^12*w^44*Log[MH2/muf2] - 1.94425062451310485*10^13*w^45*Log[MH2/muf2] - 2.93122208770049895*10^13*w^46*Log[MH2/muf2] - 6.23736295525375828*10^13*w^47*Log[MH2/muf2] - 8.83688033929062373*10^13*w^48*Log[MH2/muf2] - 1.89576694322530276*10^14*w^49*Log[MH2/muf2] - 2.40594335370634343*10^14*w^50*Log[MH2/muf2] - 5.24922262891190574*10^14*w^51*Log[MH2/muf2] - 5.20998258592438616*10^14*w^52*Log[MH2/muf2] - 1.18990451908737705*10^15*w^53*Log[MH2/muf2] - 3.57459334499158679*10^14*w^54*Log[MH2/muf2] - 1.21041526953232346*10^15*w^55*Log[MH2/muf2] + 5.32649514003563074*10^15*w^56*Log[MH2/muf2] + 9.01399638080841391*10^15*w^57*Log[MH2/muf2] + 4.77555689381175969*10^16*w^58*Log[MH2/muf2] + 9.01822834446192739*10^16*w^59*Log[MH2/muf2] + 2.94607319637805474*10^17*w^60*Log[MH2/muf2] + 5.72300684089431757*10^17*w^61*Log[MH2/muf2] + 1.58425815671053626*10^18*w^62*Log[MH2/muf2] + 3.11668486305624989*10^18*w^63*Log[MH2/muf2] + 7.92760551141551053*10^18*w^64*Log[MH2/muf2] + 1.57049010901826781*10^19*w^65*Log[MH2/muf2] + 3.79467008865246118*10^19*w^66*Log[MH2/muf2] + 7.54980025899951345*10^19*w^67*Log[MH2/muf2] + 1.76246728817602889*10^20*w^68*Log[MH2/muf2] + 3.51656358300251475*10^20*w^69*Log[MH2/muf2] + 8.00957586234328462*10^20*w^70*Log[MH2/muf2] + 1.60126406877631183*10^21*w^71*Log[MH2/muf2] + 3.58050968289058669*10^21*w^72*Log[MH2/muf2] + 7.16820231407781357*10^21*w^73*Log[MH2/muf2] + 1.58009800502939399*10^22*w^74*Log[MH2/muf2] + 3.16662565493441074*10^22*w^75*Log[MH2/muf2] + 6.90125269795654338*10^22*w^76*Log[MH2/muf2] + 1.3841163933561416*10^23*w^77*Log[MH2/muf2] + 2.98870912323324614*10^23*w^78*Log[MH2/muf2] + 5.997595306601873*10^23*w^79*Log[MH2/muf2] + 1.28516950534038771*10^24*w^80*Log[MH2/muf2] + 2.58012869702005169*10^24*w^81*Log[MH2/muf2] + 5.49324950177725018*10^24*w^82*Log[MH2/muf2] + 1.1031931649589659*10^25*w^83*Log[MH2/muf2] + 2.33594245799364308*10^25*w^84*Log[MH2/muf2] + 4.69234989756331957*10^25*w^85*Log[MH2/muf2] + 9.88911239797477593*10^25*w^86*Log[MH2/muf2] + 1.98684635420064341*10^26*w^87*Log[MH2/muf2] + 4.17021110876834653*10^26*w^88*Log[MH2/muf2] + 8.379582791873698*10^26*w^89*Log[MH2/muf2] + 1.75252845732485813*10^27*w^90*Log[MH2/muf2] + 3.52184298406803978*10^27*w^91*Log[MH2/muf2] + 7.34253528631178445*10^27*w^92*Log[MH2/muf2] + 1.47563226301769476*10^28*w^93*Log[MH2/muf2] + 3.06790774931054682*10^28*w^94*Log[MH2/muf2] + 6.16582093760555103*10^28*w^95*Log[MH2/muf2] + 1.27871612919953306*10^29*w^96*Log[MH2/muf2] + 2.56998567433905863*10^29*w^97*Log[MH2/muf2] + 5.3179566173899564*10^29*w^98*Log[MH2/muf2] + 1.06881466914109553*10^30*w^99*Log[MH2/muf2] + 2.20720883770174163*10^30*w^100*Log[MH2/muf2] + 4.43605113254255294*10^30*w^101*Log[MH2/muf2] + 9.14424046436022426*10^30*w^102*Log[MH2/muf2] + 1.83777261796099506*10^31*w^103*Log[MH2/muf2] + 3.78203310002407667*10^31*w^104*Log[MH2/muf2] + 7.60075746229079578*10^31*w^105*Log[MH2/muf2] + 1.56183891754665551*10^32*w^106*Log[MH2/muf2] + 3.13871799460945636*10^32*w^107*Log[MH2/muf2] + 6.44070237539782051*10^32*w^108*Log[MH2/muf2] + 1.29428962899774843*10^33*w^109*Log[MH2/muf2] + 2.65254804039723876*10^33*w^110*Log[MH2/muf2] + 5.33017947019043441*10^33*w^111*Log[MH2/muf2] + 1.09110923602937245*10^34*w^112*Log[MH2/muf2] + 2.19242972326851296*10^34*w^113*Log[MH2/muf2] + 4.48317513188984016*10^34*w^114*Log[MH2/muf2] + 9.00784477624561435*10^34*w^115*Log[MH2/muf2] + 1.84013399643744644*10^35*w^116*Log[MH2/muf2] + 3.69710266397185293*10^35*w^117*Log[MH2/muf2] + 7.54553338816401746*10^35*w^118*Log[MH2/muf2] + 1.51592680996487505*10^36*w^119*Log[MH2/muf2] + 3.09125470539033454*10^36*w^120*Log[MH2/muf2] + 6.21010360031296881*10^36*w^121*Log[MH2/muf2] + 1.26534527675813414*10^37*w^122*Log[MH2/muf2] + 2.54184206460633717*10^37*w^123*Log[MH2/muf2] + 5.175300192663565*10^37*w^124*Log[MH2/muf2] + 1.03956186667848974*10^38*w^125*Log[MH2/muf2] + 2.11512057685971686*10^38*w^126*Log[MH2/muf2] + 4.24839737304605631*10^38*w^127*Log[MH2/muf2] + 8.638272239237335*10^38*w^128*Log[MH2/muf2] + 1.734970564160764*10^39*w^129*Log[MH2/muf2] + 3.52556179963213499*10^39*w^130*Log[MH2/muf2] + 7.08058054047975124*10^39*w^131*Log[MH2/muf2] + 1.43798904102238534*10^40*w^132*Log[MH2/muf2] + 2.88782965952315049*10^40*w^133*Log[MH2/muf2] + 5.86169843066951837*10^40*w^134*Log[MH2/muf2] + 1.17710479273098339*10^41*w^135*Log[MH2/muf2] + 2.38806274963832377*10^41*w^136*Log[MH2/muf2] + 4.79527250194838085*10^41*w^137*Log[MH2/muf2] + 9.72377855020538454*10^41*w^138*Log[MH2/muf2] + 1.95244492650113806*10^42*w^139*Log[MH2/muf2] + 3.95733865232604018*10^42*w^140*Log[MH2/muf2] + 7.94554013827402626*10^42*w^141*Log[MH2/muf2] + 1.60976002088823078*10^43*w^142*Log[MH2/muf2] + 3.23190171686018187*10^43*w^143*Log[MH2/muf2] + 6.54514074534555098*10^43*w^144*Log[MH2/muf2] + 1.31399325768156797*10^44*w^145*Log[MH2/muf2] + 2.66002826007183082*10^44*w^146*Log[MH2/muf2] + 5.33995859048381165*10^44*w^147*Log[MH2/muf2] + 1.08061691639990649*10^45*w^148*Log[MH2/muf2] + 2.16920828836018079*10^45*w^149*Log[MH2/muf2] + 4.388173474510317*10^45*w^150*Log[MH2/muf2] + 8.80828799207701059*10^45*w^151*Log[MH2/muf2] + 1.7812712678367774*10^46*w^152*Log[MH2/muf2] + 3.57533203005689349*10^46*w^153*Log[MH2/muf2] + 7.22799484413055787*10^46*w^154*Log[MH2/muf2] + 1.45071842620557117*10^47*w^155*Log[MH2/muf2] + 2.93193206165091131*10^47*w^156*Log[MH2/muf2] + 5.88435072784481904*10^47*w^157*Log[MH2/muf2] + 1.18889816699635168*10^48*w^158*Log[MH2/muf2] + 2.385992297416752*10^48*w^159*Log[MH2/muf2] + 4.81943478499716096*10^48*w^160*Log[MH2/muf2] + 9.671650541614379*10^48*w^161*Log[MH2/muf2] + 1.953052477786022*10^49*w^162*Log[MH2/muf2] + 3.9192131421950253*10^49*w^163*Log[MH2/muf2] + 7.91231204286386804*10^49*w^164*Log[MH2/muf2] + 1.5877028641582066*10^50*w^165*Log[MH2/muf2] + 3.20456896938055505*10^50*w^166*Log[MH2/muf2] + 6.43008423583877573*10^50*w^167*Log[MH2/muf2] + 1.2975297302747408*10^51*w^168*Log[MH2/muf2] + 2.60343018323703762*10^51*w^169*Log[MH2/muf2] + 5.25231768934630568*10^51*w^170*Log[MH2/muf2] + 1.05380811651807066*10^52*w^171*Log[MH2/muf2] + 2.12556742659434267*10^52*w^172*Log[MH2/muf2] + 4.26449611693164039*10^52*w^173*Log[MH2/muf2] + 8.59989298612120987*10^52*w^174*Log[MH2/muf2] + 1.72531545810664096*10^53*w^175*Log[MH2/muf2] + 3.4786384442002333*10^53*w^176*Log[MH2/muf2] + 6.97859067865835965*10^53*w^177*Log[MH2/muf2] + 1.40678344549622395*10^54*w^178*Log[MH2/muf2] + 2.82207779910170837*10^54*w^179*Log[MH2/muf2] + 5.68787917976286677*10^54*w^180*Log[MH2/muf2] + 1.1409739285095886*10^55*w^181*Log[MH2/muf2] + 2.29922730178863492*10^55*w^182*Log[MH2/muf2] + 4.61202029798223581*10^55*w^183*Log[MH2/muf2] + 9.292338021375425*10^55*w^184*Log[MH2/muf2] + 1.86388261830120772*10^56*w^185*Log[MH2/muf2] + 3.75476363600569789*10^56*w^186*Log[MH2/muf2] + 7.53114006392585335*10^56*w^187*Log[MH2/muf2] + 1.51690206997771974*10^57*w^188*Log[MH2/muf2] + 3.0424295290269304*10^57*w^189*Log[MH2/muf2] + 6.12706538748969671*10^57*w^190*Log[MH2/muf2] + 1.22885503639403503*10^58*w^191*Log[MH2/muf2] + 2.47440101928128571*10^58*w^192*Log[MH2/muf2] + 4.96253595153321512*10^58*w^193*Log[MH2/muf2] + 9.99108627205523312*10^58*w^194*Log[MH2/muf2] + 2.00369682893419233*10^59*w^195*Log[MH2/muf2] + 4.03350618871246446*10^59*w^196*Log[MH2/muf2] + 8.08887314906772295*10^59*w^197*Log[MH2/muf2] + 1.62810489135523164*10^60*w^198*Log[MH2/muf2] + 3.26493050138285401*10^60*w^199*Log[MH2/muf2] + 6.57073286707063803*10^60*w^200*Log[MH2/muf2] + 3.779154686946427*Log[MH2/muf2]^2 + 7.42079812732042936*w*Log[MH2/muf2]^2 + 15.1195064429547311*w^2*Log[MH2/muf2]^2 + 28.1435328978462407*w^3*Log[MH2/muf2]^2 + 37.3674861959815244*w^4*Log[MH2/muf2]^2 + 88.9258403654234551*w^5*Log[MH2/muf2]^2 + 146.203551029269199*w^6*Log[MH2/muf2]^2 + 311.123224752740224*w^7*Log[MH2/muf2]^2 + 545.8819085392151*w^8*Log[MH2/muf2]^2 + 1128.10378294727828*w^9*Log[MH2/muf2]^2 + 2051.44422173058386*w^10*Log[MH2/muf2]^2 + 4190.25101847209766*w^11*Log[MH2/muf2]^2 + 7793.77040671076571*w^12*Log[MH2/muf2]^2 + 15827.1480344874135*w^13*Log[MH2/muf2]^2 + 29892.387485816733*w^14*Log[MH2/muf2]^2 + 60501.3130211050016*w^15*Log[MH2/muf2]^2 + 115523.779542935826*w^16*Log[MH2/muf2]^2 + 233321.182398221161*w^17*Log[MH2/muf2]^2 + 449139.326955094296*w^18*Log[MH2/muf2]^2 + 905802.761445734324*w^19*Log[MH2/muf2]^2 + 1.75447658040556752*10^6*w^20*Log[MH2/muf2]^2 + 3.53462950819355581*10^6*w^21*Log[MH2/muf2]^2 + 6.87951021004846888*10^6*w^22*Log[MH2/muf2]^2 + 1.38486854433121757*10^7*w^23*Log[MH2/muf2]^2 + 2.70579550345601175*10^7*w^24*Log[MH2/muf2]^2 + 5.44346277809409295*10^7*w^25*Log[MH2/muf2]^2 + 1.06688164126633766*10^8*w^26*Log[MH2/muf2]^2 + 2.14525086666363041*10^8*w^27*Log[MH2/muf2]^2 + 4.21532717158888551*10^8*w^28*Log[MH2/muf2]^2 + 8.47252249850998276*10^8*w^29*Log[MH2/muf2]^2 + 1.66836167299186497*10^9*w^30*Log[MH2/muf2]^2 + 3.35212164679062219*10^9*w^31*Log[MH2/muf2]^2 + 6.61261816622815122*10^9*w^32*Log[MH2/muf2]^2 + 1.32822939356725724*10^10*w^33*Log[MH2/muf2]^2 + 2.62412604370683528*10^10*w^34*Log[MH2/muf2]^2 + 5.26952756623065158*10^10*w^35*Log[MH2/muf2]^2 + 1.04242684593104283*10^11*w^36*Log[MH2/muf2]^2 + 2.09282917778744809*10^11*w^37*Log[MH2/muf2]^2 + 4.14468787535659082*10^11*w^38*Log[MH2/muf2]^2 + 8.31941009966441895*10^11*w^39*Log[MH2/muf2]^2 + 1.64918820238795181*10^12*w^40*Log[MH2/muf2]^2 + 3.30973167529966996*10^12*w^41*Log[MH2/muf2]^2 + 6.566537146424026*10^12*w^42*Log[MH2/muf2]^2 + 1.31761545828092533*10^13*w^43*Log[MH2/muf2]^2 + 2.61609291553674816*10^13*w^44*Log[MH2/muf2]^2 + 5.24857976246351378*10^13*w^45*Log[MH2/muf2]^2 + 1.04277126119686103*10^14*w^46*Log[MH2/muf2]^2 + 2.09179802443647047*10^14*w^47*Log[MH2/muf2]^2 + 4.15831469630297718*10^14*w^48*Log[MH2/muf2]^2 + 8.34055652157585961*10^14*w^49*Log[MH2/muf2]^2 + 1.65888101075809391*10^15*w^50*Log[MH2/muf2]^2 + 3.32693398104158204*10^15*w^51*Log[MH2/muf2]^2 + 6.62007787836217378*10^15*w^52*Log[MH2/muf2]^2 + 1.32753835885907821*10^16*w^53*Log[MH2/muf2]^2 + 2.64267665148507312*10^16*w^54*Log[MH2/muf2]^2 + 5.298907807750722*10^16*w^55*Log[MH2/muf2]^2 + 1.05522085451985516*10^17*w^56*Log[MH2/muf2]^2 + 2.11566551990346756*10^17*w^57*Log[MH2/muf2]^2 + 4.21452231310450943*10^17*w^58*Log[MH2/muf2]^2 + 8.44920683082269973*10^17*w^59*Log[MH2/muf2]^2 + 1.68363467175811545*10^18*w^60*Log[MH2/muf2]^2 + 3.37506196093150202*10^18*w^61*Log[MH2/muf2]^2 + 6.72716541446644377*10^18*w^62*Log[MH2/muf2]^2 + 1.34844870937125612*10^19*w^63*Log[MH2/muf2]^2 + 2.6883914248992227*10^19*w^64*Log[MH2/muf2]^2 + 5.38846653599672046*10^19*w^65*Log[MH2/muf2]^2 + 1.07453721394117383*10^20*w^66*Log[MH2/muf2]^2 + 2.15360605419316995*10^20*w^67*Log[MH2/muf2]^2 + 4.295485636124302*10^20*w^68*Log[MH2/muf2]^2 + 8.60856539859703356*10^20*w^69*Log[MH2/muf2]^2 + 1.717350625819016*10^21*w^70*Log[MH2/muf2]^2 + 3.44153866086627088*10^21*w^71*Log[MH2/muf2]^2 + 6.86682944592208938*10^21*w^72*Log[MH2/muf2]^2 + 1.37602538551081304*10^22*w^73*Log[MH2/muf2]^2 + 2.74599284761949812*10^22*w^74*Log[MH2/muf2]^2 + 5.50233872282306927*10^22*w^75*Log[MH2/muf2]^2 + 1.0982068825563427*10^23*w^76*Log[MH2/muf2]^2 + 2.20044718926639492*10^23*w^77*Log[MH2/muf2]^2 + 4.39244915351885784*10^23*w^78*Log[MH2/muf2]^2 + 8.80062361953842357*10^23*w^79*Log[MH2/muf2]^2 + 1.75696753215365407*10^24*w^80*Log[MH2/muf2]^2 + 3.52007021964854509*10^24*w^81*Log[MH2/muf2]^2 + 7.02832878967984745*10^24*w^82*Log[MH2/muf2]^2 + 1.40806092749650317*10^25*w^83*Log[MH2/muf2]^2 + 2.81169995718628321*10^25*w^84*Log[MH2/muf2]^2 + 5.63275647556915223*10^25*w^85*Log[MH2/muf2]^2 + 1.12489489492981959*10^26*w^86*Log[MH2/muf2]^2 + 2.25344701449924522*10^26*w^87*Log[MH2/muf2]^2 + 4.50068603737763126*10^26*w^88*Log[MH2/muf2]^2 + 9.01567515385256941*10^26*w^89*Log[MH2/muf2]^2 + 1.80080727225183177*10^27*w^90*Log[MH2/muf2]^2 + 3.60721132264031827*10^27*w^91*Log[MH2/muf2]^2 + 7.20569096191516594*10^27*w^92*Log[MH2/muf2]^2 + 1.44332931297056673*10^28*w^93*Log[MH2/muf2]^2 + 2.883382172113753*10^28*w^94*Log[MH2/muf2]^2 + 5.77534664797477891*10^28*w^95*Log[MH2/muf2]^2 + 1.15383954451697552*10^29*w^96*Log[MH2/muf2]^2 + 2.31104220145564044*10^29*w^97*Log[MH2/muf2]^2 + 4.61746754298000859*10^29*w^98*Log[MH2/muf2]^2 + 9.24811977608502031*10^29*w^99*Log[MH2/muf2]^2 + 1.84789043186593746*10^30*w^100*Log[MH2/muf2]^2 + 3.70095194344090857*10^30*w^101*Log[MH2/muf2]^2 + 7.395394332843339*10^30*w^102*Log[MH2/muf2]^2 + 1.48110779889771004*10^31*w^103*Log[MH2/muf2]^2 + 2.95977113181025625*10^31*w^104*Log[MH2/muf2]^2 + 5.92750608793238346*10^31*w^105*Log[MH2/muf2]^2 + 1.18458330751731413*10^32*w^106*Log[MH2/muf2]^2 + 2.37229367896694878*10^32*w^107*Log[MH2/muf2]^2 + 4.74114091508812336*10^32*w^108*Log[MH2/muf2]^2 + 9.49456488663085963*10^32*w^109*Log[MH2/muf2]^2 + 1.89761917669926888*10^33*w^110*Log[MH2/muf2]^2 + 3.80006476914364396*10^33*w^111*Log[MH2/muf2]^2 + 7.595273765696551*10^33*w^112*Log[MH2/muf2]^2 + 1.5209518344682954*10^34*w^113*Log[MH2/muf2]^2 + 3.04008182146889796*10^34*w^114*Log[MH2/muf2]^2 + 6.087622714581603*10^34*w^115*Log[MH2/muf2]^2 + 1.21684126922469133*10^35*w^116*Log[MH2/muf2]^2 + 2.436616241703386*10^35*w^117*Log[MH2/muf2]^2 + 4.87067112272687285*10^35*w^118*Log[MH2/muf2]^2 + 9.75288409490451652*10^35*w^119*Log[MH2/muf2]^2 + 1.94961719269493565*10^36*w^120*Log[MH2/muf2]^2 + 3.90377649850887524*10^36*w^121*Log[MH2/muf2]^2 + 7.80396007204231841*10^36*w^122*Log[MH2/muf2]^2 + 1.56257998158650643*10^37*w^123*Log[MH2/muf2]^2 + 3.12381576033272029*10^37*w^124*Log[MH2/muf2]^2 + 6.25467157729258609*10^37*w^125*Log[MH2/muf2]^2 + 1.25043185214413578*10^38*w^126*Log[MH2/muf2]^2 + 2.5036364110487488*10^38*w^127*Log[MH2/muf2]^2 + 5.00539646891042064*10^38*w^128*Log[MH2/muf2]^2 + 1.00217158707103426*10^39*w^129*Log[MH2/muf2]^2 + 2.0036432708359478*10^39*w^130*Log[MH2/muf2]^2 + 4.01159060507526631*10^39*w^131*Log[MH2/muf2]^2 + 8.02057378968390252*10^39*w^132*Log[MH2/muf2]^2 + 1.60581112108607726*10^40*w^133*Log[MH2/muf2]^2 + 3.21065226246502717*10^40*w^134*Log[MH2/muf2]^2 + 6.42799191464913069*10^40*w^135*Log[MH2/muf2]^2 + 1.28523812547080497*10^41*w^136*Log[MH2/muf2]^2 + 2.57311312312134418*10^41*w^137*Log[MH2/muf2]^2 + 5.14489066064429047*10^41*w^138*Log[MH2/muf2]^2 + 1.03001808416462562*10^42*w^139*Log[MH2/muf2]^2 + 2.059542044500121*10^42*w^140*Log[MH2/muf2]^2 + 4.12318638129052564*10^42*w^141*Log[MH2/muf2]^2 + 8.24454892327205219*10^42*w^142*Log[MH2/muf2]^2 + 1.65052833550403067*10^43*w^143*Log[MH2/muf2]^2 + 3.30038526330493866*10^43*w^144*Log[MH2/muf2]^2 + 6.60715771993076303*10^43*w^145*Log[MH2/muf2]^2 + 1.32118512533863135*10^44*w^146*Log[MH2/muf2]^2 + 2.64489126525853842*10^44*w^147*Log[MH2/muf2]^2 + 5.28888125620464954*10^44*w^148*Log[MH2/muf2]^2 + 1.05877147321521428*10^45*w^149*Log[MH2/muf2]^2 + 2.1172146189632656*10^45*w^150*Log[MH2/muf2]^2 + 4.23835877755520179*10^45*w^151*Log[MH2/muf2]^2 + 8.47552701059079895*10^45*w^152*Log[MH2/muf2]^2 + 1.6966572116380367*10^46*w^153*Log[MH2/muf2]^2 + 3.392885056083292*10^46*w^154*Log[MH2/muf2]^2 + 6.79189937385467774*10^46*w^155*Log[MH2/muf2]^2 + 1.35822601453272165*10^47*w^156*Log[MH2/muf2]^2 + 2.718873331287672*10^47*w^157*Log[MH2/muf2]^2 + 5.43719953567896344*10^47*w^158*Log[MH2/muf2]^2 + 1.08839657033928463*10^48*w^159*Log[MH2/muf2]^2 + 2.17660039069657339*10^48*w^160*Log[MH2/muf2]^2 + 4.35698117127324857*10^48*w^161*Log[MH2/muf2]^2 + 8.71329110185166025*10^48*w^162*Log[MH2/muf2]^2 + 1.74415232102418228*10^49*w^163*Log[MH2/muf2]^2 + 3.48807428777872461*10^49*w^164*Log[MH2/muf2]^2 + 6.98205449087707295*10^49*w^165*Log[MH2/muf2]^2 + 1.39633334459021079*10^50*w^166*Log[MH2/muf2]^2 + 2.79500152897884814*10^50*w^167*Log[MH2/muf2]^2 + 5.58974865662236252*10^50*w^168*Log[MH2/muf2]^2 + 1.11887291463773254*10^51*w^169*Log[MH2/muf2]^2 + 2.23766542899762683*10^51*w^170*Log[MH2/muf2]^2 + 4.47898157628526555*10^51*w^171*Log[MH2/muf2]^2 + 8.95772332401549187*10^51*w^172*Log[MH2/muf2]^2 + 1.79298853049899503*10^52*w^173*Log[MH2/muf2]^2 + 3.58591244324035088*10^52*w^174*Log[MH2/muf2]^2 + 7.17753614751712308*10^52*w^175*Log[MH2/muf2]^2 + 1.43549337685927898*10^53*w^176*Log[MH2/muf2]^2 + 2.87324615119839826*10^53*w^177*Log[MH2/muf2]^2 + 5.74648284792717687*10^53*w^178*Log[MH2/muf2]^2 + 1.15019050762031296*10^54*w^179*Log[MH2/muf2]^2 + 2.30039484579241968*10^54*w^180*Log[MH2/muf2]^2 + 4.60432701777813001*10^54*w^181*Log[MH2/muf2]^2 + 9.20877687235727937*10^54*w^182*Log[MH2/muf2]^2 + 1.84315526648656983*10^55*w^183*Log[MH2/muf2]^2 + 3.68638555463099597*10^55*w^184*Log[MH2/muf2]^2 + 7.37831180814963739*10^55*w^185*Log[MH2/muf2]^2 + 1.47570229829365314*10^56*w^186*Log[MH2/muf2]^2 + 2.9535978258883326*10^56*w^187*Log[MH2/muf2]^2 + 5.90739348192557944*10^56*w^188*Log[MH2/muf2]^2 + 1.18234696066809603*10^57*w^189*Log[MH2/muf2]^2 + 2.36478766512055913*10^57*w^190*Log[MH2/muf2]^2 + 4.73301302413427521*10^57*w^191*Log[MH2/muf2]^2 + 9.46645709614606604*10^57*w^192*Log[MH2/muf2]^2 + 1.8946526408394386*10^58*w^193*Log[MH2/muf2]^2 + 3.78949922287887287*10^58*w^194*Log[MH2/muf2]^2 + 7.58438903030679738*10^58*w^195*Log[MH2/muf2]^2 + 1.51696364468968119*10^59*w^196*Log[MH2/muf2]^2 + 3.03606223758084103*10^59*w^197*Log[MH2/muf2]^2 + 6.07249955279751088*10^59*w^198*Log[MH2/muf2]^2 + 1.21534554442018804*10^60*w^199*Log[MH2/muf2]^2 + 2.4308533021728927*10^60*w^200*Log[MH2/muf2]^2 - 0.4273019262990794*Log[MH2/muf2]^3 - 1.35012880970524648*w*Log[MH2/muf2]^3 - 3.03988372676983029*w^2*Log[MH2/muf2]^3 - 6.91812050292627864*w^3*Log[MH2/muf2]^3 - 12.4550446469735078*w^4*Log[MH2/muf2]^3 - 24.9449655012208473*w^5*Log[MH2/muf2]^3 - 47.8959162242572067*w^6*Log[MH2/muf2]^3 - 94.5033381483841265*w^7*Log[MH2/muf2]^3 - 183.032857307752533*w^8*Log[MH2/muf2]^3 - 359.778847129728499*w^9*Log[MH2/muf2]^3 - 699.837414576525043*w^10*Log[MH2/muf2]^3 - 1374.64121662505591*w^11*Log[MH2/muf2]^3 - 2681.83487080424842*w^12*Log[MH2/muf2]^3 - 5269.01003567666591*w^13*Log[MH2/muf2]^3 - 10302.2833876004325*w^14*Log[MH2/muf2]^3 - 20252.1681338650099*w^15*Log[MH2/muf2]^3 - 39667.2615128959254*w^16*Log[MH2/muf2]^3 - 78027.4364969398441*w^17*Log[MH2/muf2]^3 - 153045.440475686357*w^18*Log[MH2/muf2]^3 - 301238.7385770877*w^19*Log[MH2/muf2]^3 - 591548.764715209219*w^20*Log[MH2/muf2]^3 - 1.16503868227640929*10^6*w^21*Log[MH2/muf2]^3 - 2.29005788401990151*10^6*w^22*Log[MH2/muf2]^3 - 4.512686100625595*10^6*w^23*Log[MH2/muf2]^3 - 8.87779336851157894*10^6*w^24*Log[MH2/muf2]^3 - 1.75029603934238973*10^7*w^25*Log[MH2/muf2]^3 - 3.44584222526168327*10^7*w^26*Log[MH2/muf2]^3 - 6.79672481305554272*10^7*w^27*Log[MH2/muf2]^3 - 1.33892786026565021*10^8*w^28*Log[MH2/muf2]^3 - 2.64204961139735575*10^8*w^29*Log[MH2/muf2]^3 - 5.20761522657777814*10^8*w^30*Log[MH2/muf2]^3 - 1.02798230309886471*10^9*w^31*Log[MH2/muf2]^3 - 2.02719879813139277*10^9*w^32*Log[MH2/muf2]^3 - 4.00305215549018663*10^9*w^33*Log[MH2/muf2]^3 - 7.89753275381458468*10^9*w^34*Log[MH2/muf2]^3 - 1.55998809837575488*10^10*w^35*Log[MH2/muf2]^3 - 3.07886839171057822*10^10*w^36*Log[MH2/muf2]^3 - 6.08336832735410069*10^10*w^37*Log[MH2/muf2]^3 - 1.20106515320391296*10^11*w^38*Log[MH2/muf2]^3 - 2.3737344722412*10^11*w^39*Log[MH2/muf2]^3 - 4.688052286505367*10^11*w^40*Log[MH2/muf2]^3 - 9.26746890330980852*10^11*w^41*Log[MH2/muf2]^3 - 1.83082326358959744*10^12*w^42*Log[MH2/muf2]^3 - 3.62000963976132315*10^12*w^43*Log[MH2/muf2]^3 - 7.153336713968261*10^12*w^44*Log[MH2/muf2]^3 - 1.41468228546930895*10^13*w^45*Log[MH2/muf2]^3 - 2.79615668890884217*10^13*w^46*Log[MH2/muf2]^3 - 5.53084836934035035*10^13*w^47*Log[MH2/muf2]^3 - 1.09342522215505383*10^14*w^48*Log[MH2/muf2]^3 - 2.16318186670168527*10^14*w^49*Log[MH2/muf2]^3 - 4.27737331058319495*10^14*w^50*Log[MH2/muf2]^3 - 8.46348168386021722*10^14*w^51*Log[MH2/muf2]^3 - 1.67383564606129196*10^15*w^52*Log[MH2/muf2]^3 - 3.31243546662534712*10^15*w^53*Log[MH2/muf2]^3 - 6.55215785439715792*10^15*w^54*Log[MH2/muf2]^3 - 1.29681153401827964*10^16*w^55*Log[MH2/muf2]^3 - 2.56555366365142628*10^16*w^56*Log[MH2/muf2]^3 - 5.07840215092484414*10^16*w^57*Log[MH2/muf2]^3 - 1.00483164480473053*10^17*w^58*Log[MH2/muf2]^3 - 1.98924684809784261*10^17*w^59*Log[MH2/muf2]^3 - 3.93651570898864795*10^17*w^60*Log[MH2/muf2]^3 - 7.79386668181338705*10^17*w^61*Log[MH2/muf2]^3 - 1.54251323328334543*10^18*w^62*Log[MH2/muf2]^3 - 3.05430203657071266*10^18*w^63*Log[MH2/muf2]^3 - 6.04555805199576154*10^18*w^64*Log[MH2/muf2]^3 - 1.19717685101378359*10^19*w^65*Log[MH2/muf2]^3 - 2.36988568102757378*10^19*w^66*Log[MH2/muf2]^3 - 4.69337322962688467*10^19*w^67*Log[MH2/muf2]^3 - 9.29170281015794657*10^19*w^68*Log[MH2/muf2]^3 - 1.84028856754952102*10^20*w^69*Log[MH2/muf2]^3 - 3.64362761659721953*10^20*w^70*Log[MH2/muf2]^3 - 7.21696903199711408*10^20*w^71*Log[MH2/muf2]^3 - 1.42901787475763201*10^21*w^72*Log[MH2/muf2]^3 - 2.83065036830870689*10^21*w^73*Log[MH2/muf2]^3 - 5.60532672238298877*10^21*w^74*Log[MH2/muf2]^3 - 1.11038817338426261*10^22*w^75*Log[MH2/muf2]^3 - 2.19896696870197303*10^22*w^76*Log[MH2/muf2]^3 - 4.35627883140033619*10^22*w^77*Log[MH2/muf2]^3 - 8.62752399791130645*10^22*w^78*Log[MH2/muf2]^3 - 1.70924400201576723*10^23*w^79*Log[MH2/muf2]^3 - 3.38531270271088951*10^23*w^80*Log[MH2/muf2]^3 - 6.70711208395619266*10^23*w^81*Log[MH2/muf2]^3 - 1.32847146052969909*10^24*w^82*Log[MH2/muf2]^3 - 2.6321215461505953*10^24*w^83*Log[MH2/muf2]^3 - 5.21365604337809531*10^24*w^84*Log[MH2/muf2]^3 - 1.03302579021911774*10^25*w^85*Log[MH2/muf2]^3 - 2.04628116357739181*10^25*w^86*Log[MH2/muf2]^3 - 4.05459411072325652*10^25*w^87*Log[MH2/muf2]^3 - 8.03188092423589046*10^25*w^88*Log[MH2/muf2]^3 - 1.59151565356429438*10^26*w^89*Log[MH2/muf2]^3 - 3.15278702666431533*10^26*w^90*Log[MH2/muf2]^3 - 6.24738410532811655*10^26*w^91*Log[MH2/muf2]^3 - 1.23763892013560628*10^27*w^92*Log[MH2/muf2]^3 - 2.45248214144632456*10^27*w^93*Log[MH2/muf2]^3 - 4.85860827864093364*10^27*w^94*Log[MH2/muf2]^3 - 9.62787747952803868*10^27*w^95*Log[MH2/muf2]^3 - 1.90741495187245896*10^28*w^96*Log[MH2/muf2]^3 - 3.77980262582056786*10^28*w^97*Log[MH2/muf2]^3 - 7.48842893577287403*10^28*w^98*Log[MH2/muf2]^3 - 1.48394723858972106*10^29*w^99*Log[MH2/muf2]^3 - 2.93998712511885957*10^29*w^100*Log[MH2/muf2]^3 - 5.82606808744191359*10^29*w^101*Log[MH2/muf2]^3 - 1.15426721666079073*10^30*w^102*Log[MH2/muf2]^3 - 2.28737553750063398*10^30*w^103*Log[MH2/muf2]^3 - 4.53179870224445639*10^30*w^104*Log[MH2/muf2]^3 - 8.98051695328903325*10^30*w^105*Log[MH2/muf2]^3 - 1.77924329850052261*10^31*w^106*Log[MH2/muf2]^3 - 3.52585408446692596*10^31*w^107*Log[MH2/muf2]^3 - 6.98550421751777674*10^31*w^108*Log[MH2/muf2]^3 - 1.38427922518320986*10^32*w^109*Log[MH2/muf2]^3 - 2.74255364622230158*10^32*w^110*Log[MH2/muf2]^3 - 5.43471420703200488*10^32*w^111*Log[MH2/muf2]^3 - 1.07672489102440705*10^33*w^112*Log[MH2/muf2]^3 - 2.13363769677609486*10^33*w^113*Log[MH2/muf2]^3 - 4.22711392297984411*10^33*w^114*Log[MH2/muf2]^3 - 8.37631372896879161*10^33*w^115*Log[MH2/muf2]^3 - 1.6594725912428736*10^34*w^116*Log[MH2/muf2]^3 - 3.28829559364929881*10^34*w^117*Log[MH2/muf2]^3 - 6.51449146059823839*10^34*w^118*Log[MH2/muf2]^3 - 1.29083817013555534*10^35*w^119*Log[MH2/muf2]^3 - 2.55724679808639171*10^35*w^120*Log[MH2/muf2]^3 - 5.06702640869304722*10^35*w^121*Log[MH2/muf2]^3 - 1.0037922737735503*10^36*w^122*Log[MH2/muf2]^3 - 1.98889725294011019*10^36*w^123*Log[MH2/muf2]^3 - 3.93995740907152556*10^36*w^124*Log[MH2/muf2]^3 - 7.80632680992343278*10^36*w^125*Log[MH2/muf2]^3 - 1.54636875992879752*10^37*w^126*Log[MH2/muf2]^3 - 3.06375260329511382*10^37*w^127*Log[MH2/muf2]^3 - 6.06884223240601679*10^37*w^128*Log[MH2/muf2]^3 - 1.20234917739915625*10^38*w^129*Log[MH2/muf2]^3 - 2.38159127338833764*10^38*w^130*Log[MH2/muf2]^3 - 4.71818355331256908*10^38*w^131*Log[MH2/muf2]^3 - 9.34532818188485429*10^38*w^132*Log[MH2/muf2]^3 - 1.85132935135562496*10^39*w^133*Log[MH2/muf2]^3 - 3.66678244402237255*10^39*w^134*Log[MH2/muf2]^3 - 7.26364267977736779*10^39*w^135*Log[MH2/muf2]^3 - 1.4385874649863163*10^40*w^136*Log[MH2/muf2]^3 - 2.84960360764382778*10^40*w^137*Log[MH2/muf2]^3 - 5.643456578180402*10^40*w^138*Log[MH2/muf2]^3 - 1.11781736102335285*10^41*w^139*Log[MH2/muf2]^3 - 2.21365070190371116*10^41*w^140*Log[MH2/muf2]^3 - 4.384406818024487*10^41*w^141*Log[MH2/muf2]^3 - 8.68210714401703408*10^41*w^142*Log[MH2/muf2]^3 - 1.71949754001721538*10^42*w^143*Log[MH2/muf2]^3 - 3.404790762795336*10^42*w^144*Log[MH2/muf2]^3 - 6.74279661599082028*10^42*w^145*Log[MH2/muf2]^3 - 1.33506370680506685*10^43*w^146*Log[MH2/muf2]^3 - 2.64376805252949927*10^43*w^147*Log[MH2/muf2]^3 - 5.23427811285084608*10^43*w^148*Log[MH2/muf2]^3 - 1.0364500083957422*10^44*w^149*Log[MH2/muf2]^3 - 2.05187893876126059*10^44*w^150*Log[MH2/muf2]^3 - 4.06267367264789069*10^44*w^151*Log[MH2/muf2]^3 - 8.04236202830045443*10^44*w^152*Log[MH2/muf2]^3 - 1.59224853474774686*10^45*w^153*Log[MH2/muf2]^3 - 3.15173120453931869*10^45*w^154*Log[MH2/muf2]^3 - 6.23938503899225565*10^45*w^155*Log[MH2/muf2]^3 - 1.23493760515482155*10^46*w^156*Log[MH2/muf2]^3 - 2.44456337030712335*10^46*w^157*Log[MH2/muf2]^3 - 4.83802011536532727*10^46*w^158*Log[MH2/muf2]^3 - 9.57603795094078442*10^46*w^159*Log[MH2/muf2]^3 - 1.89501886898235575*10^47*w^160*Log[MH2/muf2]^3 - 3.75052277325014012*10^47*w^161*Log[MH2/muf2]^3 - 7.42128146720676897*10^47*w^162*Log[MH2/muf2]^3 - 1.46864002611004962*10^48*w^163*Log[MH2/muf2]^3 - 2.90576114064187414*10^48*w^164*Log[MH2/muf2]^3 - 5.74979810655815425*10^48*w^165*Log[MH2/muf2]^3 - 1.13750304175949482*10^49*w^166*Log[MH2/muf2]^3 - 2.25060583192979106*10^49*w^167*Log[MH2/muf2]^3 - 4.45197499940569429*10^49*w^168*Log[MH2/muf2]^3 - 8.80747987012713742*10^49*w^169*Log[MH2/muf2]^3 - 1.7420316554408395*10^50*w^170*Log[MH2/muf2]^3 - 3.445917259732381*10^50*w^171*Log[MH2/muf2]^3 - 6.81487734096946615*10^50*w^172*Log[MH2/muf2]^3 - 1.34788984791715268*10^51*w^173*Log[MH2/muf2]^3 - 2.66534863734793445*10^51*w^174*Log[MH2/muf2]^3 - 5.27103053087308674*10^51*w^175*Log[MH2/muf2]^3 - 1.04217122920749988*10^52*w^176*Log[MH2/muf2]^3 - 2.06074007548305643*10^52*w^177*Log[MH2/muf2]^3 - 4.07387853969315859*10^52*w^178*Log[MH2/muf2]^3 - 8.054381669205483*10^52*w^179*Log[MH2/muf2]^3 - 1.59204609513870215*10^53*w^180*Log[MH2/muf2]^3 - 3.14714672029958734*10^53*w^181*Log[MH2/muf2]^3 - 6.21979572051064044*10^53*w^182*Log[MH2/muf2]^3 - 1.22933936689064967*10^54*w^183*Log[MH2/muf2]^3 - 2.42920182259867589*10^54*w^184*Log[MH2/muf2]^3 - 4.80054475239445087*10^54*w^185*Log[MH2/muf2]^3 - 9.48444301204888161*10^54*w^186*Log[MH2/muf2]^3 - 1.87398792964541264*10^55*w^187*Log[MH2/muf2]^3 - 3.70181105047444228*10^55*w^188*Log[MH2/muf2]^3 - 7.31297078619002026*10^55*w^189*Log[MH2/muf2]^3 - 1.44432161402540936*10^56*w^190*Log[MH2/muf2]^3 - 2.85275543644681015*10^56*w^191*Log[MH2/muf2]^3 - 5.63317819514590529*10^56*w^192*Log[MH2/muf2]^3 - 1.11242658488178499*10^57*w^193*Log[MH2/muf2]^3 - 2.19621688335575696*10^57*w^194*Log[MH2/muf2]^3 - 4.33617004093371643*10^57*w^195*Log[MH2/muf2]^3 - 8.55895797806077803*10^57*w^196*Log[MH2/muf2]^3 - 1.68951053843421566*10^58*w^197*Log[MH2/muf2]^3 - 3.33412410373016685*10^58*w^198*Log[MH2/muf2]^3 - 6.58000399827670726*10^58*w^199*Log[MH2/muf2]^3 - 1.29822072996839251*10^59*w^200*Log[MH2/muf2]^3, 10.3004185465885755 - 2.30170712444168607*w + 8.68290723637754084*w^2 - 38.3797343999634907*w^3 + 42.7846599599710853*w^4 + 10.8063618308603465*w^5 - 25.6174307568559841*w^6 - 53.9322311782116239*w^7 - 428.674641816741057*w^8 - 608.0970521260596*w^9 - 2480.12464670129196*w^10 - 3750.50881595219247*w^11 - 12122.7548229190832*w^12 - 19462.4886141519806*w^13 - 55536.2311012755205*w^14 - 93199.1114023509127*w^15 - 245970.333422866994*w^16 - 426383.27612803696*w^17 - 1.06699804616931208*10^6*w^18 - 1.89482728671235365*10^6*w^19 - 4.56351188604965666*10^6*w^20 - 8.25449751644579663*10^6*w^21 - 1.93181561058687716*10^7*w^22 - 3.54459842172653084*10^7*w^23 - 8.113937682565446*10^7*w^24 - 1.50575980827603087*10^8*w^25 - 3.38707030191195462*10^8*w^26 - 6.34333203226954055*10^8*w^27 - 1.40689689728822155*10^9*w^28 - 2.65463204829944027*10^9*w^29 - 5.82009483459502519*10^9*w^30 - 1.10501155655524915*10^10*w^31 - 2.39949722660515957*10^10*w^32 - 4.57950475923191961*10^10*w^33 - 9.864179256045538*10^10*w^34 - 1.89093726797036622*10^11*w^35 - 4.04513800661519329*10^11*w^36 - 7.783793311831814*10^11*w^37 - 1.65532622425775659*10^12*w^38 - 3.19564717007165614*10^12*w^39 - 6.76131648356764534*10^12*w^40 - 1.30899884397339283*10^13*w^41 - 2.75724445795016446*10^13*w^42 - 5.35134489884223906*10^13*w^43 - 1.12278941869047489*10^14*w^44 - 2.18392385618504331*10^14*w^45 - 4.56635990177911623*10^14*w^46 - 8.89923507991569313*10^14*w^47 - 1.8550263203543705*10^15*w^48 - 3.62146286911844614*10^15*w^49 - 7.52816182754284388*10^15*w^50 - 1.47195873260147033*10^16*w^51 - 3.05232359270321156*10^16*w^52 - 5.97643519250598934*10^16*w^53 - 1.23655369522185251*10^17*w^54 - 2.42421348235424921*10^17*w^55 - 5.005752051562477*10^17*w^56 - 9.82476848756001076*10^17*w^57 - 2.0250172230308178*10^18*w^58 - 3.97861637161345473*10^18*w^59 - 8.18684869705555388*10^18*w^60 - 1.61001938130334579*10^19*w^61 - 3.30792865704380469*10^19*w^62 - 6.51098523205478591*10^19*w^63 - 1.33587854352294979*10^20*w^64 - 2.63149749738429069*10^20*w^65 - 5.39221558132530883*10^20*w^66 - 1.06297048326151258*10^21*w^67 - 2.17556983511353106*10^21*w^68 - 4.29161192662807598*10^21*w^69 - 8.77402272232263358*10^21*w^70 - 1.73187942145644943*10^22*w^71 - 3.53718218247664543*10^22*w^72 - 6.98599140355676252*10^22*w^73 - 1.42547891419612973*10^23*w^74 - 2.81686032557652256*10^23*w^75 - 5.74274461726051129*10^23*w^76 - 1.13538144811356456*10^24*w^77 - 2.31282734014277275*10^24*w^78 - 4.57476358010395154*10^24*w^79 - 9.311951958042687*10^24*w^80 - 1.84270589453029023*10^25*w^81 - 3.74817689783879797*10^25*w^82 - 7.42015733536663121*10^25*w^83 - 1.5083030866228041*10^26*w^84 - 2.98709006708760643*10^26*w^85 - 6.0681049612395574*10^26*w^86 - 1.20217946971529793*10^27*w^87 - 2.44072956080979572*10^27*w^88 - 4.83707817281853347*10^27*w^89 - 9.81508456418934043*10^27*w^90 - 1.94579086607019223*10^28*w^91 - 3.94622178207239784*10^28*w^92 - 7.82554144017944351*10^28*w^93 - 1.58630554701561773*10^29*w^94 - 3.14661254900821539*10^29*w^95 - 6.37550504916086573*10^29*w^96 - 1.26499212517925392*10^30*w^97 - 2.56193969078077174*10^30*w^98 - 5.08455216116207356*10^30*w^99 - 1.02932762228965162*10^31*w^100 - 2.04334753049074317*10^31*w^101 - 4.13496995614668508*10^31*w^102 - 8.21032618867011216*10^31*w^103 - 1.66084244644330798*10^32*w^104 - 3.29845789103532615*10^32*w^105 - 6.66998677610311127*10^32*w^106 - 1.32494328944281109*10^33*w^107 - 2.67833487580058246*10^33*w^108 - 5.32136032271979085*10^33*w^109 - 1.07535253365297298*10^34*w^110 - 2.13692892485484368*10^34*w^111 - 4.31703403988332876*10^34*w^112 - 8.58029708130490179*10^34*w^113 - 1.73289037176355072*10^35*w^114 - 3.44478428289863084*10^35*w^115 - 6.955205122183964*10^35*w^116 - 1.38283909817942626*10^36*w^117 - 2.79128467842598486*10^36*w^118 - 5.55051759251148874*10^36*w^119 - 1.12009698054162756*10^37*w^120 - 2.22766401723310581*10^37*w^121 - 4.49434369680377126*10^37*w^122 - 8.93968667569268141*10^37*w^123 - 1.80317485341896917*10^38*w^124 - 3.58718036719837705*10^38*w^125 - 7.23389091740097635*10^38*w^126 - 1.43927650024656067*10^39*w^127 - 2.90181802962681083*10^39*w^128 - 5.77426951656059556*10^39*w^129 - 1.16394904060776043*10^40*w^130 - 2.31639841313435887*10^40*w^131 - 4.66836407244765071*10^40*w^132 - 9.29168256193660885*10^40*w^133 - 1.87224957564662962*10^41*w^134 - 3.72684894678142861*10^41*w^135 - 7.50813852928088189*10^41*w^136 - 1.49470980622635238*10^42*w^137 - 3.01072787535289056*10^42*w^138 - 5.99433371605830078*10^42*w^139 - 1.20720920060462855*10^43*w^140 - 2.40378210500465183*10^43*w^141 - 4.84023486457931292*10^43*w^142 - 9.63874673056385639*10^43*w^143 - 1.94054718044332838*10^44*w^144 - 3.86472338950159242*10^44*w^145 - 7.77959170364727674*10^44*w^146 - 1.54949317602126019*10^45*w^147 - 3.11863924498910635*10^45*w^148 - 6.21205517818233117*10^45*w^149 - 1.25011531927721282*10^46*w^150 - 2.49032630551997831*10^46*w^151 - 5.01086198138833234*10^46*w^152 - 9.98282383708945245*10^46*w^153 - 2.00841296209800728*10^47*w^154 - 4.00154404107484593*10^47*w^155 - 8.04956757102405401*10^47*w^156 - 1.60390868867960172*10^48*w^157 - 3.22605494028309492*10^48*w^158 - 6.42850948938027338*10^48*w^159 - 1.29285947916030304*10^49*w^160 - 2.57644145704738594*10^49*w^161 - 5.18097976246495065*10^49*w^162 - 1.03254813030996358*10^50*w^163 - 2.07612786413437922*10^50*w^164 - 4.13790992091610936*10^50*w^165 - 8.31914172792728705*10^50*w^166 - 1.65818543745483373*10^51*w^167 - 3.33338704308244446*10^51*w^168 - 6.64457343874133325*10^51*w^169 - 1.33559966565423321*10^52*w^170 - 2.66246336270379182*10^52*w^171 - 5.35119430965586857*10^52*w^172 - 1.06680061227134083*10^53*w^173 - 2.14392456995500587*10^53*w^174 - 4.27431461900765671*10^53*w^175 - 8.58920804044830413*10^53*w^176 - 1.71251285284165147*10^54*w^177 - 3.44097916119604302*10^54*w^178 - 6.86097450990880797*10^54*w^179 - 1.37846804893448639*10^55*w^180 - 2.74867158729643281*10^55*w^181 - 5.52201434467711392*10^55*w^182 - 1.10114733343115452*10^56*w^183 - 2.21199900916049631*10^56*w^184 - 4.41117179583903718*10^56*w^185 - 8.86052158254369423*10^56*w^186 - 1.76705020676457029*10^57*w^187 - 3.54912246378643126*10^57*w^188 - 7.078326332261992*10^57*w^189 - 1.42157697680327704*10^58*w^190 - 2.83530269093030235*10^58*w^191 - 5.69387362208238414*10^58*w^192 - 1.13567954572959344*10^59*w^193 - 2.28051874577804133*10^59*w^194 - 4.54883366396602189*10^59*w^195 - 9.13373005121118537*10^59*w^196 - 1.82193352669899693*10^60*w^197 - 3.65806745473678886*10^60*w^198 - 7.29715456532760846*10^60*w^199 - 1.4650233898614622*10^61*w^200 + ALARM*w^201 - 10.7996428311935867*Log[MH2/muf2] - 9.28138406368334362*w*Log[MH2/muf2] - 24.7645846396859408*w^2*Log[MH2/muf2] - 18.0130375804114588*w^3*Log[MH2/muf2] - 37.6888524169842559*w^4*Log[MH2/muf2] - 144.067834541750149*w^5*Log[MH2/muf2] - 172.568302828116872*w^6*Log[MH2/muf2] - 500.364438781337279*w^7*Log[MH2/muf2] - 661.4026905411597*w^8*Log[MH2/muf2] - 1751.56198066951881*w^9*Log[MH2/muf2] - 2492.41208974993589*w^10*Log[MH2/muf2] - 6250.60433765088008*w^11*Log[MH2/muf2] - 9348.61366146269737*w^12*Log[MH2/muf2] - 22579.7395862244467*w^13*Log[MH2/muf2] - 34942.7195355220185*w^14*Log[MH2/muf2] - 82119.1125327636428*w^15*Log[MH2/muf2] - 130137.179842929613*w^16*Log[MH2/muf2] - 299618.559880114174*w^17*Log[MH2/muf2] - 482781.157728605575*w^18*Log[MH2/muf2] - 1.09414967480556096*10^6*w^19*Log[MH2/muf2] - 1.78333835422086578*10^6*w^20*Log[MH2/muf2] - 3.99241174608932004*10^6*w^21*Log[MH2/muf2] - 6.55593289004492343*10^6*w^22*Log[MH2/muf2] - 1.45363589661591279*10^7*w^23*Log[MH2/muf2] - 2.39702134807365104*10^7*w^24*Log[MH2/muf2] - 5.27481383444817393*10^7*w^25*Log[MH2/muf2] - 8.70927075317446697*10^7*w^26*Log[MH2/muf2] - 1.90527440485473434*10^8*w^27*Log[MH2/muf2] - 3.14115107433442549*10^8*w^28*Log[MH2/muf2] - 6.84103857396479126*10^8*w^29*Log[MH2/muf2] - 1.12296266074625071*10^9*w^30*Log[MH2/muf2] - 2.4378659756602435*10^9*w^31*Log[MH2/muf2] - 3.97161370801754786*10^9*w^32*Log[MH2/muf2] - 8.60509316990631035*10^9*w^33*Log[MH2/muf2] - 1.38588843319839859*10^10*w^34*Log[MH2/muf2] - 3.00067463889341788*10^10*w^35*Log[MH2/muf2] - 4.7531594347436935*10^10*w^36*Log[MH2/muf2] - 1.02996155042295254*10^11*w^37*Log[MH2/muf2] - 1.59306009949125393*10^11*w^38*Log[MH2/muf2] - 3.46143011223781025*10^11*w^39*Log[MH2/muf2] - 5.17002669387379232*10^11*w^40*Log[MH2/muf2] - 1.12960919129022885*10^12*w^41*Log[MH2/muf2] - 1.59888214606649315*10^12*w^42*Log[MH2/muf2] - 3.52970912653364297*10^12*w^43*Log[MH2/muf2] - 4.56414498932149653*10^12*w^44*Log[MH2/muf2] - 1.02797424903295525*10^13*w^45*Log[MH2/muf2] - 1.11041939994858086*10^13*w^46*Log[MH2/muf2] - 2.61953100196183941*10^13*w^47*Log[MH2/muf2] - 1.64713690741180866*10^13*w^48*Log[MH2/muf2] - 4.67089811156152079*10^13*w^49*Log[MH2/muf2] + 4.33488621711139998*10^13*w^50*Log[MH2/muf2] + 3.93517269682462945*10^13*w^51*Log[MH2/muf2] + 6.00561563382016955*10^14*w^52*Log[MH2/muf2] + 1.03914978308318162*10^15*w^53*Log[MH2/muf2] + 4.07341992881794535*10^15*w^54*Log[MH2/muf2] + 7.59660243901333452*10^15*w^55*Log[MH2/muf2] + 2.28344803307575503*10^16*w^56*Log[MH2/muf2] + 4.38169790379415583*10^16*w^57*Log[MH2/muf2] + 1.16948620132586852*10^17*w^58*Log[MH2/muf2] + 2.27739798029083503*10^17*w^59*Log[MH2/muf2] + 5.68114893035984729*10^17*w^60*Log[MH2/muf2] + 1.1160924715281402*10^18*w^61*Log[MH2/muf2] + 2.66558432187308342*10^18*w^62*Log[MH2/muf2] + 5.26679709986944494*10^18*w^63*Log[MH2/muf2] + 1.22034708486579433*10^19*w^64*Log[MH2/muf2] + 2.42078404423765719*10^19*w^65*Log[MH2/muf2] + 5.48577445455711512*10^19*w^66*Log[MH2/muf2] + 1.09130220063900473*10^20*w^67*Log[MH2/muf2] + 2.43141899315698121*10^20*w^68*Log[MH2/muf2] + 4.84707676186437072*10^20*w^69*Log[MH2/muf2] + 1.06562213520931171*10^21*w^70*Log[MH2/muf2] + 2.12771602091666657*10^21*w^71*Log[MH2/muf2] + 4.62781181838644412*10^21*w^72*Log[MH2/muf2] + 9.25160246621988014*10^21*w^73*Log[MH2/muf2] + 1.994595465152161*10^22*w^74*Log[MH2/muf2] + 3.99125628888873299*10^22*w^75*Log[MH2/muf2] + 8.54200802496626986*10^22*w^76*Log[MH2/muf2] + 1.71056696836692115*10^23*w^77*Log[MH2/muf2] + 3.63829443267329034*10^23*w^78*Log[MH2/muf2] + 7.29013819710104217*10^23*w^79*Log[MH2/muf2] + 1.542385118937928*10^24*w^80*Log[MH2/muf2] + 3.09197595314533526*10^24*w^81*Log[MH2/muf2] + 6.51190083414426056*10^24*w^82*Log[MH2/muf2] + 1.30591569993813545*10^25*w^83*Log[MH2/muf2] + 2.73941987100900008*10^25*w^84*Log[MH2/muf2] + 5.49537341419775693*10^25*w^85*Log[MH2/muf2] + 1.14874801127260924*10^26*w^86*Log[MH2/muf2] + 2.30498575674072947*10^26*w^87*Log[MH2/muf2] + 4.80349195982739713*10^26*w^88*Log[MH2/muf2] + 9.64015585383484272*10^26*w^89*Log[MH2/muf2] + 2.0034723409621706*10^27*w^90*Log[MH2/muf2] + 4.02139231348215825*10^27*w^91*Log[MH2/muf2] + 8.33706078704127539*10^27*w^92*Log[MH2/muf2] + 1.67362397184046762*10^28*w^93*Log[MH2/muf2] + 3.46210425166105922*10^28*w^94*Log[MH2/muf2] + 6.95064516047464099*10^28*w^95*Log[MH2/muf2] + 1.43498255091800563*10^29*w^96*Log[MH2/muf2] + 2.88112371245083849*10^29*w^97*Log[MH2/muf2] + 5.93750209220741799*10^29*w^98*Log[MH2/muf2] + 1.19217846359311326*10^30*w^99*Log[MH2/muf2] + 2.45286854762765082*10^30*w^100*Log[MH2/muf2] + 4.92523807214964301*10^30*w^101*Log[MH2/muf2] + 1.01184369254616693*10^31*w^102*Log[MH2/muf2] + 2.03177773182259849*10^31*w^103*Log[MH2/muf2] + 4.168408717429195*10^31*w^104*Log[MH2/muf2] + 8.37024465673462229*10^31*w^105*Log[MH2/muf2] + 1.71509656411742647*10^32*w^106*Log[MH2/muf2] + 3.44395575312840142*10^32*w^107*Log[MH2/muf2] + 7.04867305037298972*10^32*w^108*Log[MH2/muf2] + 1.41538360485088034*10^33*w^109*Log[MH2/muf2] + 2.89375506617281287*10^33*w^110*Log[MH2/muf2] + 5.81063485784901415*10^33*w^111*Log[MH2/muf2] + 1.18681607177362407*10^34*w^112*Log[MH2/muf2] + 2.38307616473498771*10^34*w^113*Log[MH2/muf2] + 4.86296250554295293*10^34*w^114*Log[MH2/muf2] + 9.76441342634544789*10^34*w^115*Log[MH2/muf2] + 1.99085770108016082*10^35*w^116*Log[MH2/muf2] + 3.99737195192979161*10^35*w^117*Log[MH2/muf2] + 8.14375902439264605*10^35*w^118*Log[MH2/muf2] + 1.63511010479928756*10^36*w^119*Log[MH2/muf2] + 3.32871438911261289*10^36*w^120*Log[MH2/muf2] + 6.68321211123830323*10^36*w^121*Log[MH2/muf2] + 1.35961129644580603*10^37*w^122*Log[MH2/muf2] + 2.72966389396190612*10^37*w^123*Log[MH2/muf2] + 5.54954856598959023*10^37*w^124*Log[MH2/muf2] + 1.11413293526802263*10^38*w^125*Log[MH2/muf2] + 2.26371524201782015*10^38*w^126*Log[MH2/muf2] + 4.54449351914623038*10^38*w^127*Log[MH2/muf2] + 9.22831592336146607*10^38*w^128*Log[MH2/muf2] + 1.8525502656234394*10^39*w^129*Log[MH2/muf2] + 3.75987777660684178*10^39*w^130*Log[MH2/muf2] + 7.54752831709341854*10^39*w^131*Log[MH2/muf2] + 1.53104744286796325*10^40*w^132*Log[MH2/muf2] + 3.07328519810749554*10^40*w^133*Log[MH2/muf2] + 6.23130903153131046*10^40*w^134*Log[MH2/muf2] + 1.25076722330117118*10^41*w^135*Log[MH2/muf2] + 2.53487679473391091*10^41*w^136*Log[MH2/muf2] + 5.08788053891934086*10^41*w^137*Log[MH2/muf2] + 1.03069877792389056*10^42*w^138*Log[MH2/muf2] + 2.06868601762205117*10^42*w^139*Log[MH2/muf2] + 4.18903224948218926*10^42*w^140*Log[MH2/muf2] + 8.40735255172366616*10^42*w^141*Log[MH2/muf2] + 1.70181257110276475*10^43*w^142*Log[MH2/muf2] + 3.41538788140098073*10^43*w^143*Log[MH2/muf2] + 6.91089473657577852*10^43*w^144*Log[MH2/muf2] + 1.38690074952490035*10^44*w^145*Log[MH2/muf2] + 2.80536422899105695*10^44*w^146*Log[MH2/muf2] + 5.62967390249054434*10^44*w^147*Log[MH2/muf2] + 1.1383716099863615*10^45*w^148*Log[MH2/muf2] + 2.28434148335322829*10^45*w^149*Log[MH2/muf2] + 4.61769898682125336*10^45*w^150*Log[MH2/muf2] + 9.26585938047428713*10^45*w^151*Log[MH2/muf2] + 1.87249409830081765*10^46*w^152*Log[MH2/muf2] + 3.757195619723018*10^46*w^153*Log[MH2/muf2] + 7.59057532891769118*10^46*w^154*Log[MH2/muf2] + 1.52300550396585166*10^47*w^155*Log[MH2/muf2] + 3.07605497613464777*10^47*w^156*Log[MH2/muf2] + 6.17169531631271003*10^47*w^157*Log[MH2/muf2] + 1.24618948547475677*10^48*w^158*Log[MH2/muf2] + 2.50022021804220531*10^48*w^159*Log[MH2/muf2] + 5.04719151909019733*10^48*w^160*Log[MH2/muf2] + 1.01257676672637304*10^49*w^161*Log[MH2/muf2] + 2.04360066048668363*10^49*w^162*Log[MH2/muf2] + 4.09975974939942485*10^49*w^163*Log[MH2/muf2] + 8.27232144353932885*10^49*w^164*Log[MH2/muf2] + 1.65948826362699948*10^50*w^165*Log[MH2/muf2] + 3.34771293305561499*10^50*w^166*Log[MH2/muf2] + 6.71551958757823552*10^50*w^167*Log[MH2/muf2] + 1.35444867609526878*10^51*w^168*Log[MH2/muf2] + 2.71693225079218385*10^51*w^169*Log[MH2/muf2] + 5.47865950760153201*10^51*w^170*Log[MH2/muf2] + 1.09894418173058046*10^52*w^171*Log[MH2/muf2] + 2.21557860340597138*10^52*w^172*Log[MH2/muf2] + 4.44399720340151506*10^52*w^173*Log[MH2/muf2] + 8.95786685285022956*10^52*w^174*Log[MH2/muf2] + 1.796704818597826*10^53*w^175*Log[MH2/muf2] + 3.6210118973557224*10^53*w^176*Log[MH2/muf2] + 7.26252801316198185*10^53*w^177*Log[MH2/muf2] + 1.46341116961739462*10^54*w^178*Log[MH2/muf2] + 2.93501413577949984*10^54*w^179*Log[MH2/muf2] + 5.91312211681679061*10^54*w^180*Log[MH2/muf2] + 1.18589671377201275*10^55*w^181*Log[MH2/muf2] + 2.38882458554672921*10^55*w^182*Log[MH2/muf2] + 4.79071885498330915*10^55*w^183*Log[MH2/muf2] + 9.64875608562503178*10^55*w^184*Log[MH2/muf2] + 1.93497063963649443*10^56*w^185*Log[MH2/muf2] + 3.89655356844095975*10^56*w^186*Log[MH2/muf2] + 7.81394855576357311*10^56*w^187*Log[MH2/muf2] + 1.57331147803465546*10^57*w^188*Log[MH2/muf2] + 3.15494409327619127*10^57*w^189*Log[MH2/muf2] + 6.35149377577888796*10^57*w^190*Log[MH2/muf2] + 1.27362069354342551*10^58*w^191*Log[MH2/muf2] + 2.56369533066399265*10^58*w^192*Log[MH2/muf2] + 5.14065106318288627*10^58*w^193*Log[MH2/muf2] + 1.03463813645868556*10^59*w^194*Log[MH2/muf2] + 2.07456901318530652*10^59*w^195*Log[MH2/muf2] + 4.17488154409837189*10^59*w^196*Log[MH2/muf2] + 8.37088657794167046*10^59*w^197*Log[MH2/muf2] + 1.68436194365532431*10^60*w^198*Log[MH2/muf2] + 3.37715362773387343*10^60*w^199*Log[MH2/muf2] + 6.79460430258766918*10^60*w^200*Log[MH2/muf2] + 3.779154686946427*Log[MH2/muf2]^2 + 7.42079812732042936*w*Log[MH2/muf2]^2 + 15.1195064429547311*w^2*Log[MH2/muf2]^2 + 28.1435328978462407*w^3*Log[MH2/muf2]^2 + 37.3674861959815244*w^4*Log[MH2/muf2]^2 + 88.9258403654234551*w^5*Log[MH2/muf2]^2 + 146.203551029269199*w^6*Log[MH2/muf2]^2 + 311.123224752740224*w^7*Log[MH2/muf2]^2 + 545.8819085392151*w^8*Log[MH2/muf2]^2 + 1128.10378294727828*w^9*Log[MH2/muf2]^2 + 2051.44422173058386*w^10*Log[MH2/muf2]^2 + 4190.25101847209766*w^11*Log[MH2/muf2]^2 + 7793.77040671076571*w^12*Log[MH2/muf2]^2 + 15827.1480344874135*w^13*Log[MH2/muf2]^2 + 29892.387485816733*w^14*Log[MH2/muf2]^2 + 60501.3130211050016*w^15*Log[MH2/muf2]^2 + 115523.779542935826*w^16*Log[MH2/muf2]^2 + 233321.182398221161*w^17*Log[MH2/muf2]^2 + 449139.326955094296*w^18*Log[MH2/muf2]^2 + 905802.761445734324*w^19*Log[MH2/muf2]^2 + 1.75447658040556752*10^6*w^20*Log[MH2/muf2]^2 + 3.53462950819355581*10^6*w^21*Log[MH2/muf2]^2 + 6.87951021004846888*10^6*w^22*Log[MH2/muf2]^2 + 1.38486854433121757*10^7*w^23*Log[MH2/muf2]^2 + 2.70579550345601175*10^7*w^24*Log[MH2/muf2]^2 + 5.44346277809409295*10^7*w^25*Log[MH2/muf2]^2 + 1.06688164126633766*10^8*w^26*Log[MH2/muf2]^2 + 2.14525086666363041*10^8*w^27*Log[MH2/muf2]^2 + 4.21532717158888551*10^8*w^28*Log[MH2/muf2]^2 + 8.47252249850998276*10^8*w^29*Log[MH2/muf2]^2 + 1.66836167299186497*10^9*w^30*Log[MH2/muf2]^2 + 3.35212164679062219*10^9*w^31*Log[MH2/muf2]^2 + 6.61261816622815122*10^9*w^32*Log[MH2/muf2]^2 + 1.32822939356725724*10^10*w^33*Log[MH2/muf2]^2 + 2.62412604370683528*10^10*w^34*Log[MH2/muf2]^2 + 5.26952756623065158*10^10*w^35*Log[MH2/muf2]^2 + 1.04242684593104283*10^11*w^36*Log[MH2/muf2]^2 + 2.09282917778744809*10^11*w^37*Log[MH2/muf2]^2 + 4.14468787535659082*10^11*w^38*Log[MH2/muf2]^2 + 8.31941009966441895*10^11*w^39*Log[MH2/muf2]^2 + 1.64918820238795181*10^12*w^40*Log[MH2/muf2]^2 + 3.30973167529966996*10^12*w^41*Log[MH2/muf2]^2 + 6.566537146424026*10^12*w^42*Log[MH2/muf2]^2 + 1.31761545828092533*10^13*w^43*Log[MH2/muf2]^2 + 2.61609291553674816*10^13*w^44*Log[MH2/muf2]^2 + 5.24857976246351378*10^13*w^45*Log[MH2/muf2]^2 + 1.04277126119686103*10^14*w^46*Log[MH2/muf2]^2 + 2.09179802443647047*10^14*w^47*Log[MH2/muf2]^2 + 4.15831469630297718*10^14*w^48*Log[MH2/muf2]^2 + 8.34055652157585961*10^14*w^49*Log[MH2/muf2]^2 + 1.65888101075809391*10^15*w^50*Log[MH2/muf2]^2 + 3.32693398104158204*10^15*w^51*Log[MH2/muf2]^2 + 6.62007787836217378*10^15*w^52*Log[MH2/muf2]^2 + 1.32753835885907821*10^16*w^53*Log[MH2/muf2]^2 + 2.64267665148507312*10^16*w^54*Log[MH2/muf2]^2 + 5.298907807750722*10^16*w^55*Log[MH2/muf2]^2 + 1.05522085451985516*10^17*w^56*Log[MH2/muf2]^2 + 2.11566551990346756*10^17*w^57*Log[MH2/muf2]^2 + 4.21452231310450943*10^17*w^58*Log[MH2/muf2]^2 + 8.44920683082269973*10^17*w^59*Log[MH2/muf2]^2 + 1.68363467175811545*10^18*w^60*Log[MH2/muf2]^2 + 3.37506196093150202*10^18*w^61*Log[MH2/muf2]^2 + 6.72716541446644377*10^18*w^62*Log[MH2/muf2]^2 + 1.34844870937125612*10^19*w^63*Log[MH2/muf2]^2 + 2.6883914248992227*10^19*w^64*Log[MH2/muf2]^2 + 5.38846653599672046*10^19*w^65*Log[MH2/muf2]^2 + 1.07453721394117383*10^20*w^66*Log[MH2/muf2]^2 + 2.15360605419316995*10^20*w^67*Log[MH2/muf2]^2 + 4.295485636124302*10^20*w^68*Log[MH2/muf2]^2 + 8.60856539859703356*10^20*w^69*Log[MH2/muf2]^2 + 1.717350625819016*10^21*w^70*Log[MH2/muf2]^2 + 3.44153866086627088*10^21*w^71*Log[MH2/muf2]^2 + 6.86682944592208938*10^21*w^72*Log[MH2/muf2]^2 + 1.37602538551081304*10^22*w^73*Log[MH2/muf2]^2 + 2.74599284761949812*10^22*w^74*Log[MH2/muf2]^2 + 5.50233872282306927*10^22*w^75*Log[MH2/muf2]^2 + 1.0982068825563427*10^23*w^76*Log[MH2/muf2]^2 + 2.20044718926639492*10^23*w^77*Log[MH2/muf2]^2 + 4.39244915351885784*10^23*w^78*Log[MH2/muf2]^2 + 8.80062361953842357*10^23*w^79*Log[MH2/muf2]^2 + 1.75696753215365407*10^24*w^80*Log[MH2/muf2]^2 + 3.52007021964854509*10^24*w^81*Log[MH2/muf2]^2 + 7.02832878967984745*10^24*w^82*Log[MH2/muf2]^2 + 1.40806092749650317*10^25*w^83*Log[MH2/muf2]^2 + 2.81169995718628321*10^25*w^84*Log[MH2/muf2]^2 + 5.63275647556915223*10^25*w^85*Log[MH2/muf2]^2 + 1.12489489492981959*10^26*w^86*Log[MH2/muf2]^2 + 2.25344701449924522*10^26*w^87*Log[MH2/muf2]^2 + 4.50068603737763126*10^26*w^88*Log[MH2/muf2]^2 + 9.01567515385256941*10^26*w^89*Log[MH2/muf2]^2 + 1.80080727225183177*10^27*w^90*Log[MH2/muf2]^2 + 3.60721132264031827*10^27*w^91*Log[MH2/muf2]^2 + 7.20569096191516594*10^27*w^92*Log[MH2/muf2]^2 + 1.44332931297056673*10^28*w^93*Log[MH2/muf2]^2 + 2.883382172113753*10^28*w^94*Log[MH2/muf2]^2 + 5.77534664797477891*10^28*w^95*Log[MH2/muf2]^2 + 1.15383954451697552*10^29*w^96*Log[MH2/muf2]^2 + 2.31104220145564044*10^29*w^97*Log[MH2/muf2]^2 + 4.61746754298000859*10^29*w^98*Log[MH2/muf2]^2 + 9.24811977608502031*10^29*w^99*Log[MH2/muf2]^2 + 1.84789043186593746*10^30*w^100*Log[MH2/muf2]^2 + 3.70095194344090857*10^30*w^101*Log[MH2/muf2]^2 + 7.395394332843339*10^30*w^102*Log[MH2/muf2]^2 + 1.48110779889771004*10^31*w^103*Log[MH2/muf2]^2 + 2.95977113181025625*10^31*w^104*Log[MH2/muf2]^2 + 5.92750608793238346*10^31*w^105*Log[MH2/muf2]^2 + 1.18458330751731413*10^32*w^106*Log[MH2/muf2]^2 + 2.37229367896694878*10^32*w^107*Log[MH2/muf2]^2 + 4.74114091508812336*10^32*w^108*Log[MH2/muf2]^2 + 9.49456488663085963*10^32*w^109*Log[MH2/muf2]^2 + 1.89761917669926888*10^33*w^110*Log[MH2/muf2]^2 + 3.80006476914364396*10^33*w^111*Log[MH2/muf2]^2 + 7.595273765696551*10^33*w^112*Log[MH2/muf2]^2 + 1.5209518344682954*10^34*w^113*Log[MH2/muf2]^2 + 3.04008182146889796*10^34*w^114*Log[MH2/muf2]^2 + 6.087622714581603*10^34*w^115*Log[MH2/muf2]^2 + 1.21684126922469133*10^35*w^116*Log[MH2/muf2]^2 + 2.436616241703386*10^35*w^117*Log[MH2/muf2]^2 + 4.87067112272687285*10^35*w^118*Log[MH2/muf2]^2 + 9.75288409490451652*10^35*w^119*Log[MH2/muf2]^2 + 1.94961719269493565*10^36*w^120*Log[MH2/muf2]^2 + 3.90377649850887524*10^36*w^121*Log[MH2/muf2]^2 + 7.80396007204231841*10^36*w^122*Log[MH2/muf2]^2 + 1.56257998158650643*10^37*w^123*Log[MH2/muf2]^2 + 3.12381576033272029*10^37*w^124*Log[MH2/muf2]^2 + 6.25467157729258609*10^37*w^125*Log[MH2/muf2]^2 + 1.25043185214413578*10^38*w^126*Log[MH2/muf2]^2 + 2.5036364110487488*10^38*w^127*Log[MH2/muf2]^2 + 5.00539646891042064*10^38*w^128*Log[MH2/muf2]^2 + 1.00217158707103426*10^39*w^129*Log[MH2/muf2]^2 + 2.0036432708359478*10^39*w^130*Log[MH2/muf2]^2 + 4.01159060507526631*10^39*w^131*Log[MH2/muf2]^2 + 8.02057378968390252*10^39*w^132*Log[MH2/muf2]^2 + 1.60581112108607726*10^40*w^133*Log[MH2/muf2]^2 + 3.21065226246502717*10^40*w^134*Log[MH2/muf2]^2 + 6.42799191464913069*10^40*w^135*Log[MH2/muf2]^2 + 1.28523812547080497*10^41*w^136*Log[MH2/muf2]^2 + 2.57311312312134418*10^41*w^137*Log[MH2/muf2]^2 + 5.14489066064429047*10^41*w^138*Log[MH2/muf2]^2 + 1.03001808416462562*10^42*w^139*Log[MH2/muf2]^2 + 2.059542044500121*10^42*w^140*Log[MH2/muf2]^2 + 4.12318638129052564*10^42*w^141*Log[MH2/muf2]^2 + 8.24454892327205219*10^42*w^142*Log[MH2/muf2]^2 + 1.65052833550403067*10^43*w^143*Log[MH2/muf2]^2 + 3.30038526330493866*10^43*w^144*Log[MH2/muf2]^2 + 6.60715771993076303*10^43*w^145*Log[MH2/muf2]^2 + 1.32118512533863135*10^44*w^146*Log[MH2/muf2]^2 + 2.64489126525853842*10^44*w^147*Log[MH2/muf2]^2 + 5.28888125620464954*10^44*w^148*Log[MH2/muf2]^2 + 1.05877147321521428*10^45*w^149*Log[MH2/muf2]^2 + 2.1172146189632656*10^45*w^150*Log[MH2/muf2]^2 + 4.23835877755520179*10^45*w^151*Log[MH2/muf2]^2 + 8.47552701059079895*10^45*w^152*Log[MH2/muf2]^2 + 1.6966572116380367*10^46*w^153*Log[MH2/muf2]^2 + 3.392885056083292*10^46*w^154*Log[MH2/muf2]^2 + 6.79189937385467774*10^46*w^155*Log[MH2/muf2]^2 + 1.35822601453272165*10^47*w^156*Log[MH2/muf2]^2 + 2.718873331287672*10^47*w^157*Log[MH2/muf2]^2 + 5.43719953567896344*10^47*w^158*Log[MH2/muf2]^2 + 1.08839657033928463*10^48*w^159*Log[MH2/muf2]^2 + 2.17660039069657339*10^48*w^160*Log[MH2/muf2]^2 + 4.35698117127324857*10^48*w^161*Log[MH2/muf2]^2 + 8.71329110185166025*10^48*w^162*Log[MH2/muf2]^2 + 1.74415232102418228*10^49*w^163*Log[MH2/muf2]^2 + 3.48807428777872461*10^49*w^164*Log[MH2/muf2]^2 + 6.98205449087707295*10^49*w^165*Log[MH2/muf2]^2 + 1.39633334459021079*10^50*w^166*Log[MH2/muf2]^2 + 2.79500152897884814*10^50*w^167*Log[MH2/muf2]^2 + 5.58974865662236252*10^50*w^168*Log[MH2/muf2]^2 + 1.11887291463773254*10^51*w^169*Log[MH2/muf2]^2 + 2.23766542899762683*10^51*w^170*Log[MH2/muf2]^2 + 4.47898157628526555*10^51*w^171*Log[MH2/muf2]^2 + 8.95772332401549187*10^51*w^172*Log[MH2/muf2]^2 + 1.79298853049899503*10^52*w^173*Log[MH2/muf2]^2 + 3.58591244324035088*10^52*w^174*Log[MH2/muf2]^2 + 7.17753614751712308*10^52*w^175*Log[MH2/muf2]^2 + 1.43549337685927898*10^53*w^176*Log[MH2/muf2]^2 + 2.87324615119839826*10^53*w^177*Log[MH2/muf2]^2 + 5.74648284792717687*10^53*w^178*Log[MH2/muf2]^2 + 1.15019050762031296*10^54*w^179*Log[MH2/muf2]^2 + 2.30039484579241968*10^54*w^180*Log[MH2/muf2]^2 + 4.60432701777813001*10^54*w^181*Log[MH2/muf2]^2 + 9.20877687235727937*10^54*w^182*Log[MH2/muf2]^2 + 1.84315526648656983*10^55*w^183*Log[MH2/muf2]^2 + 3.68638555463099597*10^55*w^184*Log[MH2/muf2]^2 + 7.37831180814963739*10^55*w^185*Log[MH2/muf2]^2 + 1.47570229829365314*10^56*w^186*Log[MH2/muf2]^2 + 2.9535978258883326*10^56*w^187*Log[MH2/muf2]^2 + 5.90739348192557944*10^56*w^188*Log[MH2/muf2]^2 + 1.18234696066809603*10^57*w^189*Log[MH2/muf2]^2 + 2.36478766512055913*10^57*w^190*Log[MH2/muf2]^2 + 4.73301302413427521*10^57*w^191*Log[MH2/muf2]^2 + 9.46645709614606604*10^57*w^192*Log[MH2/muf2]^2 + 1.8946526408394386*10^58*w^193*Log[MH2/muf2]^2 + 3.78949922287887287*10^58*w^194*Log[MH2/muf2]^2 + 7.58438903030679738*10^58*w^195*Log[MH2/muf2]^2 + 1.51696364468968119*10^59*w^196*Log[MH2/muf2]^2 + 3.03606223758084103*10^59*w^197*Log[MH2/muf2]^2 + 6.07249955279751088*10^59*w^198*Log[MH2/muf2]^2 + 1.21534554442018804*10^60*w^199*Log[MH2/muf2]^2 + 2.4308533021728927*10^60*w^200*Log[MH2/muf2]^2 - 0.4273019262990794*Log[MH2/muf2]^3 - 1.35012880970524648*w*Log[MH2/muf2]^3 - 3.03988372676983029*w^2*Log[MH2/muf2]^3 - 6.91812050292627864*w^3*Log[MH2/muf2]^3 - 12.4550446469735078*w^4*Log[MH2/muf2]^3 - 24.9449655012208473*w^5*Log[MH2/muf2]^3 - 47.8959162242572067*w^6*Log[MH2/muf2]^3 - 94.5033381483841265*w^7*Log[MH2/muf2]^3 - 183.032857307752533*w^8*Log[MH2/muf2]^3 - 359.778847129728499*w^9*Log[MH2/muf2]^3 - 699.837414576525043*w^10*Log[MH2/muf2]^3 - 1374.64121662505591*w^11*Log[MH2/muf2]^3 - 2681.83487080424842*w^12*Log[MH2/muf2]^3 - 5269.01003567666591*w^13*Log[MH2/muf2]^3 - 10302.2833876004325*w^14*Log[MH2/muf2]^3 - 20252.1681338650099*w^15*Log[MH2/muf2]^3 - 39667.2615128959254*w^16*Log[MH2/muf2]^3 - 78027.4364969398441*w^17*Log[MH2/muf2]^3 - 153045.440475686357*w^18*Log[MH2/muf2]^3 - 301238.7385770877*w^19*Log[MH2/muf2]^3 - 591548.764715209219*w^20*Log[MH2/muf2]^3 - 1.16503868227640929*10^6*w^21*Log[MH2/muf2]^3 - 2.29005788401990151*10^6*w^22*Log[MH2/muf2]^3 - 4.512686100625595*10^6*w^23*Log[MH2/muf2]^3 - 8.87779336851157894*10^6*w^24*Log[MH2/muf2]^3 - 1.75029603934238973*10^7*w^25*Log[MH2/muf2]^3 - 3.44584222526168327*10^7*w^26*Log[MH2/muf2]^3 - 6.79672481305554272*10^7*w^27*Log[MH2/muf2]^3 - 1.33892786026565021*10^8*w^28*Log[MH2/muf2]^3 - 2.64204961139735575*10^8*w^29*Log[MH2/muf2]^3 - 5.20761522657777814*10^8*w^30*Log[MH2/muf2]^3 - 1.02798230309886471*10^9*w^31*Log[MH2/muf2]^3 - 2.02719879813139277*10^9*w^32*Log[MH2/muf2]^3 - 4.00305215549018663*10^9*w^33*Log[MH2/muf2]^3 - 7.89753275381458468*10^9*w^34*Log[MH2/muf2]^3 - 1.55998809837575488*10^10*w^35*Log[MH2/muf2]^3 - 3.07886839171057822*10^10*w^36*Log[MH2/muf2]^3 - 6.08336832735410069*10^10*w^37*Log[MH2/muf2]^3 - 1.20106515320391296*10^11*w^38*Log[MH2/muf2]^3 - 2.3737344722412*10^11*w^39*Log[MH2/muf2]^3 - 4.688052286505367*10^11*w^40*Log[MH2/muf2]^3 - 9.26746890330980852*10^11*w^41*Log[MH2/muf2]^3 - 1.83082326358959744*10^12*w^42*Log[MH2/muf2]^3 - 3.62000963976132315*10^12*w^43*Log[MH2/muf2]^3 - 7.153336713968261*10^12*w^44*Log[MH2/muf2]^3 - 1.41468228546930895*10^13*w^45*Log[MH2/muf2]^3 - 2.79615668890884217*10^13*w^46*Log[MH2/muf2]^3 - 5.53084836934035035*10^13*w^47*Log[MH2/muf2]^3 - 1.09342522215505383*10^14*w^48*Log[MH2/muf2]^3 - 2.16318186670168527*10^14*w^49*Log[MH2/muf2]^3 - 4.27737331058319495*10^14*w^50*Log[MH2/muf2]^3 - 8.46348168386021722*10^14*w^51*Log[MH2/muf2]^3 - 1.67383564606129196*10^15*w^52*Log[MH2/muf2]^3 - 3.31243546662534712*10^15*w^53*Log[MH2/muf2]^3 - 6.55215785439715792*10^15*w^54*Log[MH2/muf2]^3 - 1.29681153401827964*10^16*w^55*Log[MH2/muf2]^3 - 2.56555366365142628*10^16*w^56*Log[MH2/muf2]^3 - 5.07840215092484414*10^16*w^57*Log[MH2/muf2]^3 - 1.00483164480473053*10^17*w^58*Log[MH2/muf2]^3 - 1.98924684809784261*10^17*w^59*Log[MH2/muf2]^3 - 3.93651570898864795*10^17*w^60*Log[MH2/muf2]^3 - 7.79386668181338705*10^17*w^61*Log[MH2/muf2]^3 - 1.54251323328334543*10^18*w^62*Log[MH2/muf2]^3 - 3.05430203657071266*10^18*w^63*Log[MH2/muf2]^3 - 6.04555805199576154*10^18*w^64*Log[MH2/muf2]^3 - 1.19717685101378359*10^19*w^65*Log[MH2/muf2]^3 - 2.36988568102757378*10^19*w^66*Log[MH2/muf2]^3 - 4.69337322962688467*10^19*w^67*Log[MH2/muf2]^3 - 9.29170281015794657*10^19*w^68*Log[MH2/muf2]^3 - 1.84028856754952102*10^20*w^69*Log[MH2/muf2]^3 - 3.64362761659721953*10^20*w^70*Log[MH2/muf2]^3 - 7.21696903199711408*10^20*w^71*Log[MH2/muf2]^3 - 1.42901787475763201*10^21*w^72*Log[MH2/muf2]^3 - 2.83065036830870689*10^21*w^73*Log[MH2/muf2]^3 - 5.60532672238298877*10^21*w^74*Log[MH2/muf2]^3 - 1.11038817338426261*10^22*w^75*Log[MH2/muf2]^3 - 2.19896696870197303*10^22*w^76*Log[MH2/muf2]^3 - 4.35627883140033619*10^22*w^77*Log[MH2/muf2]^3 - 8.62752399791130645*10^22*w^78*Log[MH2/muf2]^3 - 1.70924400201576723*10^23*w^79*Log[MH2/muf2]^3 - 3.38531270271088951*10^23*w^80*Log[MH2/muf2]^3 - 6.70711208395619266*10^23*w^81*Log[MH2/muf2]^3 - 1.32847146052969909*10^24*w^82*Log[MH2/muf2]^3 - 2.6321215461505953*10^24*w^83*Log[MH2/muf2]^3 - 5.21365604337809531*10^24*w^84*Log[MH2/muf2]^3 - 1.03302579021911774*10^25*w^85*Log[MH2/muf2]^3 - 2.04628116357739181*10^25*w^86*Log[MH2/muf2]^3 - 4.05459411072325652*10^25*w^87*Log[MH2/muf2]^3 - 8.03188092423589046*10^25*w^88*Log[MH2/muf2]^3 - 1.59151565356429438*10^26*w^89*Log[MH2/muf2]^3 - 3.15278702666431533*10^26*w^90*Log[MH2/muf2]^3 - 6.24738410532811655*10^26*w^91*Log[MH2/muf2]^3 - 1.23763892013560628*10^27*w^92*Log[MH2/muf2]^3 - 2.45248214144632456*10^27*w^93*Log[MH2/muf2]^3 - 4.85860827864093364*10^27*w^94*Log[MH2/muf2]^3 - 9.62787747952803868*10^27*w^95*Log[MH2/muf2]^3 - 1.90741495187245896*10^28*w^96*Log[MH2/muf2]^3 - 3.77980262582056786*10^28*w^97*Log[MH2/muf2]^3 - 7.48842893577287403*10^28*w^98*Log[MH2/muf2]^3 - 1.48394723858972106*10^29*w^99*Log[MH2/muf2]^3 - 2.93998712511885957*10^29*w^100*Log[MH2/muf2]^3 - 5.82606808744191359*10^29*w^101*Log[MH2/muf2]^3 - 1.15426721666079073*10^30*w^102*Log[MH2/muf2]^3 - 2.28737553750063398*10^30*w^103*Log[MH2/muf2]^3 - 4.53179870224445639*10^30*w^104*Log[MH2/muf2]^3 - 8.98051695328903325*10^30*w^105*Log[MH2/muf2]^3 - 1.77924329850052261*10^31*w^106*Log[MH2/muf2]^3 - 3.52585408446692596*10^31*w^107*Log[MH2/muf2]^3 - 6.98550421751777674*10^31*w^108*Log[MH2/muf2]^3 - 1.38427922518320986*10^32*w^109*Log[MH2/muf2]^3 - 2.74255364622230158*10^32*w^110*Log[MH2/muf2]^3 - 5.43471420703200488*10^32*w^111*Log[MH2/muf2]^3 - 1.07672489102440705*10^33*w^112*Log[MH2/muf2]^3 - 2.13363769677609486*10^33*w^113*Log[MH2/muf2]^3 - 4.22711392297984411*10^33*w^114*Log[MH2/muf2]^3 - 8.37631372896879161*10^33*w^115*Log[MH2/muf2]^3 - 1.6594725912428736*10^34*w^116*Log[MH2/muf2]^3 - 3.28829559364929881*10^34*w^117*Log[MH2/muf2]^3 - 6.51449146059823839*10^34*w^118*Log[MH2/muf2]^3 - 1.29083817013555534*10^35*w^119*Log[MH2/muf2]^3 - 2.55724679808639171*10^35*w^120*Log[MH2/muf2]^3 - 5.06702640869304722*10^35*w^121*Log[MH2/muf2]^3 - 1.0037922737735503*10^36*w^122*Log[MH2/muf2]^3 - 1.98889725294011019*10^36*w^123*Log[MH2/muf2]^3 - 3.93995740907152556*10^36*w^124*Log[MH2/muf2]^3 - 7.80632680992343278*10^36*w^125*Log[MH2/muf2]^3 - 1.54636875992879752*10^37*w^126*Log[MH2/muf2]^3 - 3.06375260329511382*10^37*w^127*Log[MH2/muf2]^3 - 6.06884223240601679*10^37*w^128*Log[MH2/muf2]^3 - 1.20234917739915625*10^38*w^129*Log[MH2/muf2]^3 - 2.38159127338833764*10^38*w^130*Log[MH2/muf2]^3 - 4.71818355331256908*10^38*w^131*Log[MH2/muf2]^3 - 9.34532818188485429*10^38*w^132*Log[MH2/muf2]^3 - 1.85132935135562496*10^39*w^133*Log[MH2/muf2]^3 - 3.66678244402237255*10^39*w^134*Log[MH2/muf2]^3 - 7.26364267977736779*10^39*w^135*Log[MH2/muf2]^3 - 1.4385874649863163*10^40*w^136*Log[MH2/muf2]^3 - 2.84960360764382778*10^40*w^137*Log[MH2/muf2]^3 - 5.643456578180402*10^40*w^138*Log[MH2/muf2]^3 - 1.11781736102335285*10^41*w^139*Log[MH2/muf2]^3 - 2.21365070190371116*10^41*w^140*Log[MH2/muf2]^3 - 4.384406818024487*10^41*w^141*Log[MH2/muf2]^3 - 8.68210714401703408*10^41*w^142*Log[MH2/muf2]^3 - 1.71949754001721538*10^42*w^143*Log[MH2/muf2]^3 - 3.404790762795336*10^42*w^144*Log[MH2/muf2]^3 - 6.74279661599082028*10^42*w^145*Log[MH2/muf2]^3 - 1.33506370680506685*10^43*w^146*Log[MH2/muf2]^3 - 2.64376805252949927*10^43*w^147*Log[MH2/muf2]^3 - 5.23427811285084608*10^43*w^148*Log[MH2/muf2]^3 - 1.0364500083957422*10^44*w^149*Log[MH2/muf2]^3 - 2.05187893876126059*10^44*w^150*Log[MH2/muf2]^3 - 4.06267367264789069*10^44*w^151*Log[MH2/muf2]^3 - 8.04236202830045443*10^44*w^152*Log[MH2/muf2]^3 - 1.59224853474774686*10^45*w^153*Log[MH2/muf2]^3 - 3.15173120453931869*10^45*w^154*Log[MH2/muf2]^3 - 6.23938503899225565*10^45*w^155*Log[MH2/muf2]^3 - 1.23493760515482155*10^46*w^156*Log[MH2/muf2]^3 - 2.44456337030712335*10^46*w^157*Log[MH2/muf2]^3 - 4.83802011536532727*10^46*w^158*Log[MH2/muf2]^3 - 9.57603795094078442*10^46*w^159*Log[MH2/muf2]^3 - 1.89501886898235575*10^47*w^160*Log[MH2/muf2]^3 - 3.75052277325014012*10^47*w^161*Log[MH2/muf2]^3 - 7.42128146720676897*10^47*w^162*Log[MH2/muf2]^3 - 1.46864002611004962*10^48*w^163*Log[MH2/muf2]^3 - 2.90576114064187414*10^48*w^164*Log[MH2/muf2]^3 - 5.74979810655815425*10^48*w^165*Log[MH2/muf2]^3 - 1.13750304175949482*10^49*w^166*Log[MH2/muf2]^3 - 2.25060583192979106*10^49*w^167*Log[MH2/muf2]^3 - 4.45197499940569429*10^49*w^168*Log[MH2/muf2]^3 - 8.80747987012713742*10^49*w^169*Log[MH2/muf2]^3 - 1.7420316554408395*10^50*w^170*Log[MH2/muf2]^3 - 3.445917259732381*10^50*w^171*Log[MH2/muf2]^3 - 6.81487734096946615*10^50*w^172*Log[MH2/muf2]^3 - 1.34788984791715268*10^51*w^173*Log[MH2/muf2]^3 - 2.66534863734793445*10^51*w^174*Log[MH2/muf2]^3 - 5.27103053087308674*10^51*w^175*Log[MH2/muf2]^3 - 1.04217122920749988*10^52*w^176*Log[MH2/muf2]^3 - 2.06074007548305643*10^52*w^177*Log[MH2/muf2]^3 - 4.07387853969315859*10^52*w^178*Log[MH2/muf2]^3 - 8.054381669205483*10^52*w^179*Log[MH2/muf2]^3 - 1.59204609513870215*10^53*w^180*Log[MH2/muf2]^3 - 3.14714672029958734*10^53*w^181*Log[MH2/muf2]^3 - 6.21979572051064044*10^53*w^182*Log[MH2/muf2]^3 - 1.22933936689064967*10^54*w^183*Log[MH2/muf2]^3 - 2.42920182259867589*10^54*w^184*Log[MH2/muf2]^3 - 4.80054475239445087*10^54*w^185*Log[MH2/muf2]^3 - 9.48444301204888161*10^54*w^186*Log[MH2/muf2]^3 - 1.87398792964541264*10^55*w^187*Log[MH2/muf2]^3 - 3.70181105047444228*10^55*w^188*Log[MH2/muf2]^3 - 7.31297078619002026*10^55*w^189*Log[MH2/muf2]^3 - 1.44432161402540936*10^56*w^190*Log[MH2/muf2]^3 - 2.85275543644681015*10^56*w^191*Log[MH2/muf2]^3 - 5.63317819514590529*10^56*w^192*Log[MH2/muf2]^3 - 1.11242658488178499*10^57*w^193*Log[MH2/muf2]^3 - 2.19621688335575696*10^57*w^194*Log[MH2/muf2]^3 - 4.33617004093371643*10^57*w^195*Log[MH2/muf2]^3 - 8.55895797806077803*10^57*w^196*Log[MH2/muf2]^3 - 1.68951053843421566*10^58*w^197*Log[MH2/muf2]^3 - 3.33412410373016685*10^58*w^198*Log[MH2/muf2]^3 - 6.58000399827670726*10^58*w^199*Log[MH2/muf2]^3 - 1.29822072996839251*10^59*w^200*Log[MH2/muf2]^3, 19.0080973288203719 - 6.37829119795567308*w + 22.6990007009270287*w^2 - 54.8861178914792321*w^3 + 127.384241986547275*w^4 + 63.2148356122946259*w^5 - 9.785605892982783*w^6 - 100.906068472558276*w^7 - 902.349438296766281*w^8 - 1421.97051858760082*w^9 - 5441.88732837791966*w^10 - 8674.91752725721369*w^11 - 26688.5346030874629*w^12 - 44303.3331092210692*w^13 - 122006.740727871971*w^14 - 209633.346259995768*w^15 - 538856.276249530049*w^16 - 950740.404251635638*w^17 - 2.33124460204650943*10^6*w^18 - 4.19727280417713049*10^6*w^19 - 9.94625068859305738*10^6*w^20 - 1.81900316945843813*10^7*w^21 - 4.20106492247134116*10^7*w^22 - 7.77809704351698732*10^7*w^23 - 1.76093636713154768*10^8*w^24 - 3.29249085100032538*10^8*w^25 - 7.33714662928004036*10^8*w^26 - 1.3828361838527539*10^9*w^27 - 3.04241846309535022*10^9*w^28 - 5.77180831601463188*10^9*w^29 - 1.256593916855187*10^10*w^30 - 2.39696797417413556*10^10*w^31 - 5.17298472986802113*10^10*w^32 - 9.91309337765122225*10^10*w^33 - 2.12363683186769622*10^11*w^34 - 4.08555577843671664*10^11*w^35 - 8.69738389881922609*10^11*w^36 - 1.67888925419363431*10^12*w^37 - 3.55474637753741462*10^12*w^38 - 6.88189961394988563*10^12*w^39 - 1.45029510283943494*10^13*w^40 - 2.81488457244496703*10^13*w^41 - 5.90782938473416963*10^13*w^42 - 1.14921679877938342*10^14*w^43 - 2.40327511902980696*10^14*w^44 - 4.68418726566937283*10^14*w^45 - 9.764512744893359*10^14*w^46 - 1.90652454147567576*10^15*w^47 - 3.96302302874765902*10^15*w^48 - 7.74993302975892145*10^15*w^49 - 1.60686970577328483*10^16*w^50 - 3.14674535895424283*10^16*w^51 - 6.509611791690199*10^16*w^52 - 1.27639541915019207*10^17*w^53 - 2.63503597481989716*10^17*w^54 - 5.17265483166454014*10^17*w^55 - 1.06587678593894515*10^18*w^56 - 2.0945224810347507*10^18*w^57 - 4.30868213249957895*10^18*w^58 - 8.47487787871075235*10^18*w^59 - 1.74069848818886379*10^19*w^60 - 3.42679551763407666*10^19*w^61 - 7.02855557173692267*10^19*w^62 - 1.3847619263960338*10^20*w^63 - 2.83655619300574179*10^20*w^64 - 5.59264248819967735*10^20*w^65 - 1.14423891664884375*10^21*w^66 - 2.25753383386806712*10^21*w^67 - 4.61378620715438526*10^21*w^68 - 9.10845600476713293*10^21*w^69 - 1.85963400273606666*10^22*w^70 - 3.67336975613376804*10^22*w^71 - 7.49271477056969951*10^22*w^72 - 1.48084068719201869*10^23*w^73 - 3.01789323307294891*10^23*w^74 - 5.967450358507568*10^23*w^75 - 1.21515496608222032*10^24*w^76 - 2.40390762428917119*10^24*w^77 - 4.89138469998252524*10^24*w^78 - 9.68067855606125039*10^24*w^79 - 1.96839720489502589*10^25*w^80 - 3.89728786668156966*10^25*w^81 - 7.91921417865467347*10^25*w^82 - 1.56854345967610859*10^26*w^83 - 3.18527458510429812*10^26*w^84 - 6.31125842149866061*10^26*w^85 - 1.28089497888481464*10^27*w^86 - 2.53879695884161113*10^27*w^87 - 5.14977107428248124*10^27*w^88 - 1.02103169505519131*10^28*w^89 - 2.07002456439114318*10^28*w^90 - 4.10540328639994308*10^28*w^91 - 8.31919389240378761*10^28*w^92 - 1.65037783185869328*10^29*w^93 - 3.34279525966103967*10^29*w^94 - 6.633260517573648*10^29*w^95 - 1.34296705298160904*10^30*w^96 - 2.66557930090103868*10^30*w^97 - 5.39450920993807541*10^30*w^98 - 1.07098020171094657*10^31*w^99 - 2.16657229126309053*10^31*w^100 - 4.30229944729526251*10^31*w^101 - 8.70026538819781224*10^31*w^102 - 1.72803670142296508*10^32*w^103 - 3.49327723924172947*10^32*w^104 - 6.93971975619834581*10^32*w^105 - 1.40241903545696227*10^33*w^106 - 2.786575467237168*10^33*w^107 - 5.62949561542693546*10^33*w^108 - 1.11877468123833613*10^34*w^109 - 2.25949137744304726*10^34*w^110 - 4.491177566176952*10^34*w^111 - 9.06783926090547543*10^34*w^112 - 1.80271156140289485*10^35*w^113 - 3.63874073148656984*10^35*w^114 - 7.235076979114237*10^35*w^115 - 1.46000619161570647*10^36*w^116 - 2.90344281656819368*10^36*w^117 - 5.85755737196498103*10^36*w^118 - 1.16503446982460759*10^37*w^119 - 2.34984131082880478*10^37*w^120 - 4.67435491781511333*10^37*w^121 - 9.42589069593558812*10^37*w^122 - 1.87527047874038226*10^38*w^123 - 3.78067890228648122*10^38*w^124 - 7.52258783814294981*10^38*w^125 - 1.51629000166854058*10^39*w^126 - 3.01740375943694955*10^39*w^127 - 6.08080808435159467*10^39*w^128 - 1.2102190582585332*10^40*w^129 - 2.43841855146550289*10^40*w^130 - 4.85356053844270779*10^40*w^131 - 9.77742399597040435*10^40*w^132 - 1.94636476178228215*10^41*w^133 - 3.92022611475373435*10^41*w^134 - 7.80470824552165543*10^41*w^135 - 1.57169919084651438*10^42*w^136 - 3.12938527872068068*10^42*w^137 - 6.30086961830208463*10^42*w^138 - 1.25467867615424013*10^43*w^139 - 2.52583721550735414*10^43*w^140 - 5.03011891131958348*10^43*w^141 - 1.01247665945056939*10^44*w^142 - 2.01649576307581778*10^44*w^143 - 4.05826521898397779*10^44*w^144 - 8.08333767938354431*10^44*w^145 - 1.626568934292212*10^45*w^146 - 3.24010767094954079*10^45*w^147 - 6.51901554842398616*10^45*w^148 - 1.29868670327112117*10^46*w^149 - 2.61258162887090749*10^46*w^150 - 5.205068501433564*10^46*w^151 - 1.04697618299512756*10^47*w^152 - 2.0860582858173293*10^47*w^153 - 4.19549834916672152*10^47*w^154 - 8.35997833345426828*10^47*w^155 - 1.68116688788849264*10^48*w^156 - 3.35014296930453217*10^48*w^157 - 6.736266977148395*10^48*w^158 - 1.34246114152535933*10^49*w^159 - 2.69904163672408606*10^49*w^160 - 5.37924076105037242*10^49*w^161 - 1.08138992007700798*10^50*w^162 - 2.15536968594464301*10^50*w^163 - 4.33249502399272655*10^50*w^164 - 8.63584243169082938*10^50*w^165 - 1.73571096862792882*10^51*w^166 - 3.45995455763081196*10^51*w^167 - 6.95345832461850135*10^51*w^168 - 1.38617925297753912*10^52*w^169 - 2.78553696995326762*10^52*w^170 - 5.55331427300159688*10^52*w^171 - 1.11584046950993953*10^53*w^172 - 2.224689918110511*10^53*w^173 - 4.46972566338316899*10^53*w^174 - 8.91192651616334649*10^53*w^175 - 1.79038180196308721*10^54*w^176 - 3.56992472582808501*10^54*w^177 - 7.17128359516887015*10^54*w^178 - 1.42998779000192492*10^55*w^179 - 2.87233445675551184*10^55*w^180 - 5.727852764111282*10^55*w^181 - 1.1504304872129991*10^56*w^182 - 2.29423567276647947*10^56*w^183 - 4.60758546607170288*10^56*w^184 - 9.18906406601907261*10^56*w^185 - 1.84533162587209431*10^57*w^186 - 3.68037427073947303*10^57*w^187 - 7.39032960637935091*10^57*w^188 - 1.47401030250254116*10^58*w^189 - 2.959660432634432*10^58*w^190 - 5.90333236751840407*10^58*w^191 - 1.18524732433102287*10^59*w^192 - 2.36419055506106809*10^59*w^193 - 4.74641175651249926*10^59*w^194 - 9.467963530281795*10^59*w^195 - 1.90069078325482759*10^60*w^196 - 3.79157671709044769*10^60*w^197 - 7.61110030463542657*10^60*w^198 - 1.51835245904252214*10^61*w^199 - 3.04770985323631396*10^61*w^200 + ALARM*w^201 - 21.3047782763983149*Log[MH2/muf2] - 18.6677291739168304*w*Log[MH2/muf2] - 53.5672347059121386*w^2*Log[MH2/muf2] - 50.9601708430063187*w^3*Log[MH2/muf2] - 111.269387845681462*w^4*Log[MH2/muf2] - 351.049657943752217*w^5*Log[MH2/muf2] - 450.435868866929956*w^6*Log[MH2/muf2] - 1174.92362354297166*w^7*Log[MH2/muf2] - 1622.59124918877077*w^8*Log[MH2/muf2] - 4031.51330288629161*w^9*Log[MH2/muf2] - 5950.55307600180292*w^10*Log[MH2/muf2] - 14293.4610651493744*w^11*Log[MH2/muf2] - 22095.2962367021726*w^12*Log[MH2/muf2] - 51642.8165867517655*w^13*Log[MH2/muf2] - 82406.6741533735226*w^14*Log[MH2/muf2] - 188468.661157367329*w^15*Log[MH2/muf2] - 307517.083275147346*w^16*Log[MH2/muf2] - 691370.175354536732*w^17*Log[MH2/muf2] - 1.14615666369013804*10^6*w^18*Log[MH2/muf2] - 2.54213693964611281*10^6*w^19*Log[MH2/muf2] - 4.26252504565759217*10^6*w^20*Log[MH2/muf2] - 9.35232581237103967*10^6*w^21*Log[MH2/muf2] - 1.58070111004645632*10^7*w^22*Log[MH2/muf2] - 3.438044675148766*10^7*w^23*Log[MH2/muf2] - 5.84172514746883664*10^7*w^24*Log[MH2/muf2] - 1.2616080718730862*10^8*w^25*Log[MH2/muf2] - 2.15021369600747347*10^8*w^26*Log[MH2/muf2] - 4.61694952623500999*10^8*w^27*Log[MH2/muf2] - 7.87727494307370257*10^8*w^28*Log[MH2/muf2] - 1.68346686293912618*10^9*w^29*Log[MH2/muf2] - 2.86991822539618172*10^9*w^30*Log[MH2/muf2] - 6.11004591991770358*10^9*w^31*Log[MH2/muf2] - 1.03877473627260046*10^10*w^32*Log[MH2/muf2] - 2.2048753479472992*10^10*w^33*Log[MH2/muf2] - 3.73051808349691057*10^10*w^34*Log[MH2/muf2] - 7.9000693881674*10^10*w^35*Log[MH2/muf2] - 1.32701710228607398*10^11*w^36*Log[MH2/muf2] - 2.80567952911700688*10^11*w^37*Log[MH2/muf2] - 4.66499883058204056*10^11*w^38*Log[MH2/muf2] - 9.85427360191767998*10^11*w^39*Log[MH2/muf2] - 1.61551669602053664*10^12*w^40*Log[MH2/muf2] - 3.41230742566634992*10^12*w^41*Log[MH2/muf2] - 5.48586290925983651*10^12*w^42*Log[MH2/muf2] - 1.15980311238321124*10^13*w^43*Log[MH2/muf2] - 1.81368117566510424*10^13*w^44*Log[MH2/muf2] - 3.84339102677543997*10^13*w^45*Log[MH2/muf2] - 5.7695503416468375*10^13*w^46*Log[MH2/muf2] - 1.22822281253501273*10^14*w^47*Log[MH2/muf2] - 1.72806763664237037*10^14*w^48*Log[MH2/muf2] - 3.71077209304730822*10^14*w^49*Log[MH2/muf2] - 4.647980536950915*10^14*w^50*Log[MH2/muf2] - 1.01638385346803753*10^15*w^51*Log[MH2/muf2] - 9.74402544080176197*10^14*w^52*Log[MH2/muf2] - 2.24249722302988305*10^15*w^53*Log[MH2/muf2] - 4.38529451349544731*10^14*w^54*Log[MH2/muf2] - 1.86153983264505703*10^15*w^55*Log[MH2/muf2] + 1.17755751285798539*10^16*w^56*Log[MH2/muf2] + 2.02925667666519532*10^16*w^57*Log[MH2/muf2] + 1.00046163625321827*10^17*w^58*Log[MH2/muf2] + 1.89489909491993159*10^17*w^59*Log[MH2/muf2] + 6.07455207330779829*10^17*w^60*Log[MH2/muf2] + 1.18122848087914348*10^18*w^61*Log[MH2/muf2] + 3.24161844613108314*10^18*w^62*Log[MH2/muf2] + 6.37990422899053*10^18*w^63*Log[MH2/muf2] + 1.6147301237949368*10^19*w^64*Log[MH2/muf2] + 3.19944466091858174*10^19*w^65*Log[MH2/muf2] + 7.70575476405663743*10^19*w^66*Log[MH2/muf2] + 1.53323255615677394*10^20*w^67*Log[MH2/muf2] + 3.57123325275099819*10^20*w^68*Log[MH2/muf2] + 7.12558488528367048*10^20*w^69*Log[MH2/muf2] + 1.62029479373703764*10^21*w^70*Log[MH2/muf2] + 3.23919840116010321*10^21*w^71*Log[MH2/muf2] + 7.23386826292808195*10^21*w^72*Log[MH2/muf2] + 1.44816346208843627*10^22*w^73*Log[MH2/muf2] + 3.18903102906116885*10^22*w^74*Log[MH2/muf2] + 6.39069649824289585*10^22*w^75*Log[MH2/muf2] + 1.39165055382651479*10^23*w^76*Log[MH2/muf2] + 2.79093018389190524*10^23*w^77*Log[MH2/muf2] + 6.02244214829130499*10^23*w^78*Log[MH2/muf2] + 1.20847853450116178*10^24*w^79*Log[MH2/muf2] + 2.58810494644799746*10^24*w^80*Log[MH2/muf2] + 5.19559383855938864*10^24*w^81*Log[MH2/muf2] + 1.10565455403146161*10^25*w^82*Log[MH2/muf2] + 2.22031275676854103*10^25*w^83*Log[MH2/muf2] + 4.69948296975228838*10^25*w^84*Log[MH2/muf2] + 9.43954888070012492*10^25*w^85*Log[MH2/muf2] + 1.98868917198231321*10^26*w^86*Log[MH2/muf2] + 3.99528223573081326*10^26*w^87*Log[MH2/muf2] + 8.38318565343728942*10^26*w^88*Log[MH2/muf2] + 1.68441008058137106*10^27*w^89*Log[MH2/muf2] + 3.52187704228988299*10^27*w^90*Log[MH2/muf2] + 7.07708444901658662*10^27*w^91*Log[MH2/muf2] + 1.47511991598480429*10^28*w^92*Log[MH2/muf2] + 2.96439196286414813*10^28*w^93*Log[MH2/muf2] + 6.16180340921837279*10^28*w^94*Log[MH2/muf2] + 1.23832199336322665*10^29*w^95*Log[MH2/muf2] + 2.56764146694154739*10^29*w^96*Log[MH2/muf2] + 5.16022937309688092*10^29*w^97*Log[MH2/muf2] + 1.06760059697250807*10^30*w^98*Log[MH2/muf2] + 2.14558340990979536*10^30*w^99*Log[MH2/muf2] + 4.43015767282458911*10^30*w^100*Log[MH2/muf2] + 8.90332376574758465*10^30*w^101*Log[MH2/muf2] + 1.83502569416402136*10^31*w^102*Log[MH2/muf2] + 3.6877970389339913*10^31*w^103*Log[MH2/muf2] + 7.58830554219714783*10^31*w^104*Log[MH2/muf2] + 1.52495808150861622*10^32*w^105*Log[MH2/muf2] + 3.13318641799943594*10^32*w^106*Log[MH2/muf2] + 6.29628863931484*10^32*w^107*Log[MH2/muf2] + 1.2918696434789274*10^33*w^108*Log[MH2/muf2] + 2.59597212558793961*10^33*w^109*Log[MH2/muf2] + 5.31971838112658366*10^33*w^110*Log[MH2/muf2] + 1.06893433433477821*10^34*w^111*Log[MH2/muf2] + 2.18795081756108397*10^34*w^112*Log[MH2/muf2] + 4.39622084333475854*10^34*w^113*Log[MH2/muf2] + 8.98881838112191793*10^34*w^114*Log[MH2/muf2] + 1.80602161358691934*10^35*w^115*Log[MH2/muf2] + 3.68907285846009279*10^35*w^116*Log[MH2/muf2] + 7.41165273979968594*10^35*w^117*Log[MH2/muf2] + 1.51255655747731521*10^36*w^118*Log[MH2/muf2] + 3.03868911257026923*10^36*w^119*Log[MH2/muf2] + 6.19602432655080948*10^36*w^120*Log[MH2/muf2] + 1.24469827546825451*10^37*w^121*Log[MH2/muf2] + 2.53598418032915708*10^37*w^122*Log[MH2/muf2] + 5.09417083723559294*10^37*w^123*Log[MH2/muf2] + 1.03713316570137943*10^38*w^124*Log[MH2/muf2] + 2.08323025171017742*10^38*w^125*Log[MH2/muf2] + 4.23835885112342065*10^38*w^126*Log[MH2/muf2] + 8.512873177965812*10^38*w^127*Log[MH2/muf2] + 1.73083260494920352*10^39*w^128*Log[MH2/muf2] + 3.4762354661807065*10^39*w^129*Log[MH2/muf2] + 7.06356457432626635*10^39*w^130*Log[MH2/muf2] + 1.41857984114386065*10^40*w^131*Log[MH2/muf2] + 2.88084742877833382*10^40*w^132*Log[MH2/muf2] + 5.78530149374936738*10^40*w^133*Log[MH2/muf2] + 1.17424525476115094*10^41*w^134*Log[MH2/muf2] + 2.35798265088873471*10^41*w^135*Log[MH2/muf2] + 4.78358167664957985*10^41*w^136*Log[MH2/muf2] + 9.60530722362190241*10^41*w^137*Log[MH2/muf2] + 1.94767277096486527*10^42*w^138*Log[MH2/muf2] + 3.91066478328675863*10^42*w^139*Log[MH2/muf2] + 7.926087998725388*10^42*w^140*Log[MH2/muf2] + 1.5913668346298445*10^43*w^141*Log[MH2/muf2] + 3.22398292335892012*10^43*w^142*Log[MH2/muf2] + 6.47263724509576382*10^43*w^143*Log[MH2/muf2] + 1.31077338700781696*10^44*w^144*Log[MH2/muf2] + 2.63144075834744689*10^44*w^145*Log[MH2/muf2] + 5.32688036197237302*10^44*w^146*Log[MH2/muf2] + 1.06934221113383935*10^45*w^147*Log[MH2/muf2] + 2.16390153371356883*10^45*w^148*Log[MH2/muf2] + 4.34369574217407419*10^45*w^149*Log[MH2/muf2] + 8.78677439320802575*10^45*w^150*Log[MH2/muf2] + 1.7637209357264858*10^46*w^151*Log[MH2/muf2] + 3.566617742474841*10^46*w^152*Log[MH2/muf2] + 7.158727226504265*10^46*w^153*Log[MH2/muf2] + 1.44719136376205875*10^47*w^154*Log[MH2/muf2] + 2.90458728120273866*10^47*w^155*Log[MH2/muf2] + 5.87008539860583663*10^47*w^156*Log[MH2/muf2] + 1.17810086885779274*10^48*w^157*Log[MH2/muf2] + 2.38022648642453585*10^48*w^158*Log[MH2/muf2] + 4.77679161286297674*10^48*w^159*Log[MH2/muf2] + 9.64836054579236646*10^48*w^160*Log[MH2/muf2] + 1.93620732051556303*10^49*w^161*Log[MH2/muf2] + 3.90981098690605816*10^49*w^162*Log[MH2/muf2] + 7.84575572432646052*10^49*w^163*Log[MH2/muf2] + 1.58390926559403871*10^50*w^164*Log[MH2/muf2] + 3.17826690955678446*10^50*w^165*Log[MH2/muf2] + 6.41478545787758944*10^50*w^166*Log[MH2/muf2] + 1.28713354138019706*10^51*w^167*Log[MH2/muf2] + 2.59726341409899711*10^51*w^168*Log[MH2/muf2] + 5.21121783695916838*10^51*w^169*Log[MH2/muf2] + 1.05132345514981163*10^52*w^170*Log[MH2/muf2] + 2.10931620874490993*10^52*w^171*Log[MH2/muf2] + 4.25448927062812433*10^52*w^172*Log[MH2/muf2] + 8.53562287660490527*10^52*w^173*Log[MH2/muf2] + 1.72128681547323112*10^53*w^174*Log[MH2/muf2] + 3.453216565171034*10^53*w^175*Log[MH2/muf2] + 6.96237773451989766*10^53*w^176*Log[MH2/muf2] + 1.39672618246291445*10^54*w^177*Log[MH2/muf2] + 2.81555527012909854*10^54*w^178*Log[MH2/muf2] + 5.64808462380196518*10^54*w^179*Log[MH2/muf2] + 1.13835073820990432*10^55*w^180*Log[MH2/muf2] + 2.28347886627856027*10^55*w^181*Log[MH2/muf2] + 4.60147372760283182*10^55*w^182*Log[MH2/muf2] + 9.23000483393779933*10^55*w^183*Log[MH2/muf2] + 1.85964357514779795*10^56*w^184*Log[MH2/muf2] + 3.7300880346210066*10^56*w^185*Log[MH2/muf2] + 7.51410646303753783*10^56*w^186*Log[MH2/muf2] + 1.50713237441794613*10^57*w^187*Log[MH2/muf2] + 3.0355867331615556*10^57*w^188*Log[MH2/muf2] + 6.088379049154654*10^57*w^189*Log[MH2/muf2] + 1.22610679301631215*10^58*w^190*Log[MH2/muf2] + 2.45907970506674007*10^58*w^191*Log[MH2/muf2] + 4.95150083604336366*10^58*w^192*Log[MH2/muf2] + 9.93039940059322146*10^58*w^193*Log[MH2/muf2] + 1.99926682726197558*10^59*w^194*Log[MH2/muf2] + 4.00946519578666151*10^59*w^195*Log[MH2/muf2] + 8.07109276651150898*10^59*w^196*Log[MH2/muf2] + 1.61857983389573546*10^60*w^197*Log[MH2/muf2] + 3.25779551595740243*10^60*w^198*Log[MH2/muf2] + 6.53298963961474*10^60*w^199*Log[MH2/muf2] + 1.31476258753185362*10^61*w^200*Log[MH2/muf2] + 7.56915307293237836*Log[MH2/muf2]^2 + 14.9754205659565288*w*Log[MH2/muf2]^2 + 30.979133681076387*w^2*Log[MH2/muf2]^2 + 58.7852835686848801*w^3*Log[MH2/muf2]^2 + 80.7990952888389234*w^4*Log[MH2/muf2]^2 + 189.946421859152276*w^5*Log[MH2/muf2]^2 + 314.410278659312766*w^6*Log[MH2/muf2]^2 + 661.000612289107926*w^7*Log[MH2/muf2]^2 + 1159.612743772631*w^8*Log[MH2/muf2]^2 + 2375.61196029136338*w^9*Log[MH2/muf2]^2 + 4314.91038154866878*w^10*Log[MH2/muf2]^2 + 8760.57458994353529*w^11*Log[MH2/muf2]^2 + 16274.8665337645174*w^12*Log[MH2/muf2]^2 + 32906.8815855848473*w^13*Log[MH2/muf2]^2 + 62082.7269648697208*w^14*Log[MH2/muf2]^2 + 125242.60058642717*w^15*Log[MH2/muf2]^2 + 238909.660954305618*w^16*Log[MH2/muf2]^2 + 481284.074736795182*w^17*Log[MH2/muf2]^2 + 925649.946886883278*w^18*Log[MH2/muf2]^2 + 1.86294617693841529*10^6*w^19*Log[MH2/muf2]^2 + 3.60554329729777913*10^6*w^20*Log[MH2/muf2]^2 + 7.25147104955232329*10^6*w^21*Log[MH2/muf2]^2 + 1.41035934556396251*10^7*w^22*Log[MH2/muf2]^2 + 2.83504242138968107*10^7*w^23*Log[MH2/muf2]^2 + 5.53561199193866007*10^7*w^24*Log[MH2/muf2]^2 + 1.11228906552800974*10^8*w^25*Log[MH2/muf2]^2 + 2.17873528182596239*10^8*w^26*Log[MH2/muf2]^2 + 4.37634807428446446*10^8*w^27*Log[MH2/muf2]^2 + 8.59476478325926606*10^8*w^28*Log[MH2/muf2]^2 + 1.7259197547043965*10^9*w^29*Log[MH2/muf2]^2 + 3.39693695822761692*10^9*w^30*Log[MH2/muf2]^2 + 6.81979125798435382*10^9*w^31*Log[MH2/muf2]^2 + 1.34472147366724306*10^10*w^32*Log[MH2/muf2]^2 + 2.6991472304582558*10^10*w^33*Log[MH2/muf2]^2 + 5.330426024771693*10^10*w^34*Log[MH2/muf2]^2 + 1.0697383033715607*10^11*w^35*Log[MH2/muf2]^2 + 2.11538587520353205*10^11*w^36*Log[MH2/muf2]^2 + 4.244585399052657*10^11*w^37*Log[MH2/muf2]^2 + 8.40319318839503449*10^11*w^38*Log[MH2/muf2]^2 + 1.68588202520156915*10^12*w^39*Log[MH2/muf2]^2 + 3.34093040374641516*10^12*w^40*Log[MH2/muf2]^2 + 6.70182908452188713*10^12*w^41*Log[MH2/muf2]^2 + 1.3292598804824996*10^13*w^42*Log[MH2/muf2]^2 + 2.66614596807067321*10^13*w^43*Log[MH2/muf2]^2 + 5.29213209776414118*10^13*w^44*Log[MH2/muf2]^2 + 1.06134629902038684*10^14*w^45*Log[MH2/muf2]^2 + 2.10811872913058588*10^14*w^46*Log[MH2/muf2]^2 + 4.22744177130133931*10^14*w^47*Log[MH2/muf2]^2 + 8.40182401231314619*10^14*w^48*Log[MH2/muf2]^2 + 1.68467270628042538*10^15*w^49*Log[MH2/muf2]^2 + 3.34997076946779227*10^15*w^50*Log[MH2/muf2]^2 + 6.71653435617998516*10^15*w^51*Log[MH2/muf2]^2 + 1.33621312059798966*10^16*w^52*Log[MH2/muf2]^2 + 2.67882762219735524*10^16*w^53*Log[MH2/muf2]^2 + 5.33161817946240252*10^16*w^54*Log[MH2/muf2]^2 + 1.06879685898709418*10^17*w^55*Log[MH2/muf2]^2 + 2.12801529149577631*10^17*w^56*Log[MH2/muf2]^2 + 4.26559887205577351*10^17*w^57*Log[MH2/muf2]^2 + 8.49588730064144244*10^17*w^58*Log[MH2/muf2]^2 + 1.702883747505907*10^18*w^59*Log[MH2/muf2]^2 + 3.39272540057412104*10^18*w^60*Log[MH2/muf2]^2 + 6.799823424804005*10^18*w^61*Log[MH2/muf2]^2 + 1.3551389722573117*10^19*w^62*Log[MH2/muf2]^2 + 2.71585735717350395*10^19*w^63*Log[MH2/muf2]^2 + 5.41382983757511245*10^19*w^64*Log[MH2/muf2]^2 + 1.08493399042906446*10^20*w^65*Log[MH2/muf2]^2 + 2.16322953947602742*10^20*w^66*Log[MH2/muf2]^2 + 4.33489113044147081*10^20*w^67*Log[MH2/muf2]^2 + 8.64510757800834382*10^20*w^68*Log[MH2/muf2]^2 + 1.7323037584560234*10^21*w^69*Log[MH2/muf2]^2 + 3.45542428259605765*10^21*w^70*Log[MH2/muf2]^2 + 6.92363510255882247*10^21*w^71*Log[MH2/muf2]^2 + 1.38130521738340119*10^22*w^72*Log[MH2/muf2]^2 + 2.76759536329611662*10^22*w^73*Log[MH2/muf2]^2 + 5.52242665709521839*10^22*w^74*Log[MH2/muf2]^2 + 1.10643010747674111*10^23*w^75*Log[MH2/muf2]^2 + 2.20809414798065858*10^23*w^76*Log[MH2/muf2]^2 + 4.423780495299649*10^23*w^77*Log[MH2/muf2]^2 + 8.82974818897805445*10^23*w^78*Log[MH2/muf2]^2 + 1.76891540543159269*10^24*w^79*Log[MH2/muf2]^2 + 3.53116778279025245*10^24*w^80*Log[MH2/muf2]^2 + 7.07392770703417761*10^24*w^81*Log[MH2/muf2]^2 + 1.41229125522999013*10^25*w^82*Log[MH2/muf2]^2 + 2.829116013950419*10^25*w^83*Log[MH2/muf2]^2 + 5.64888818532145*10^25*w^84*Log[MH2/muf2]^2 + 1.13155156399036623*10^26*w^85*Log[MH2/muf2]^2 + 2.25960061319992197*10^26*w^86*Log[MH2/muf2]^2 + 4.5261459935065776*10^26*w^87*Log[MH2/muf2]^2 + 9.03915543529802703*10^26*w^88*Log[MH2/muf2]^2 + 1.81055121531071945*10^27*w^89*Log[MH2/muf2]^2 + 3.61617293674425967*10^27*w^90*Log[MH2/muf2]^2 + 7.24300498770828499*10^27*w^91*Log[MH2/muf2]^2 + 1.44675038212105617*10^28*w^92*Log[MH2/muf2]^2 + 2.89767949012083603*10^28*w^93*Log[MH2/muf2]^2 + 5.78840878762888874*10^28*w^94*Log[MH2/muf2]^2 + 1.159320645593095*10^29*w^95*Log[MH2/muf2]^2 + 2.31603022020447687*10^29*w^96*Log[MH2/muf2]^2 + 4.63849071505180997*10^29*w^97*Log[MH2/muf2]^2 + 9.26716945744925667*10^29*w^98*Log[MH2/muf2]^2 + 1.8559578212093986*10^30*w^99*Log[MH2/muf2]^2 + 3.70822769626142899*10^30*w^100*Log[MH2/muf2]^2 + 7.426365666302708*10^30*w^101*Log[MH2/muf2]^2 + 1.48388676636565861*10^31*w^102*Log[MH2/muf2]^2 + 2.97166620900276229*10^31*w^103*Log[MH2/muf2]^2 + 5.93812032963008602*10^31*w^104*Log[MH2/muf2]^2 + 1.18915359992563783*10^32*w^105*Log[MH2/muf2]^2 + 2.37634763491116781*10^32*w^106*Log[MH2/muf2]^2 + 4.75870718058200239*10^32*w^107*Log[MH2/muf2]^2 + 9.51004727589502286*10^32*w^108*Log[MH2/muf2]^2 + 1.90437321376089463*10^33*w^109*Log[MH2/muf2]^2 + 3.80597698030710144*10^33*w^110*Log[MH2/muf2]^2 + 7.62125059774810413*10^33*w^111*Log[MH2/muf2]^2 + 1.52320918303686494*10^34*w^112*Log[MH2/muf2]^2 + 3.05007579634422033*10^34*w^113*Log[MH2/muf2]^2 + 6.09623993783742689*10^34*w^114*Log[MH2/muf2]^2 + 1.22068728035581904*10^35*w^115*Log[MH2/muf2]^2 + 2.43990505225209731*10^35*w^116*Log[MH2/muf2]^2 + 4.885475639274832*10^35*w^117*Log[MH2/muf2]^2 + 9.76543269532687334*10^35*w^118*Log[MH2/muf2]^2 + 1.95531727058796911*10^36*w^119*Log[MH2/muf2]^2 + 3.90856299816526818*10^36*w^120*Log[MH2/muf2]^2 + 7.82591145645515333*10^36*w^121*Log[MH2/muf2]^2 + 1.56440508553247535*10^37*w^122*Log[MH2/muf2]^2 + 3.132271069881735*10^37*w^123*Log[MH2/muf2]^2 + 6.26162796105874369*10^37*w^124*Log[MH2/muf2]^2 + 1.25368928651545183*10^38*w^125*Log[MH2/muf2]^2 + 2.50628664491973517*10^38*w^126*Log[MH2/muf2]^2 + 5.01794788309307309*10^38*w^127*Log[MH2/muf2]^2 + 1.00318076251682816*10^39*w^128*Log[MH2/muf2]^2 + 2.00848023498749755*10^39*w^129*Log[MH2/muf2]^2 + 4.0154312709494113*10^39*w^130*Log[MH2/muf2]^2 + 8.039216489792199*10^39*w^131*Log[MH2/muf2]^2 + 1.60727187684258178*10^40*w^132*Log[MH2/muf2]^2 + 3.21783836001607224*10^40*w^133*Log[MH2/muf2]^2 + 6.43354394464695896*10^40*w^134*Log[MH2/muf2]^2 + 1.28800837215278059*10^41*w^135*Log[MH2/muf2]^2 + 2.57522174525411335*10^41*w^136*Log[MH2/muf2]^2 + 5.15557081585840534*10^41*w^137*Log[MH2/muf2]^2 + 1.03081826020022984*10^42*w^138*Log[MH2/muf2]^2 + 2.06365982557900016*10^42*w^139*Log[MH2/muf2]^2 + 4.12622010652899865*10^42*w^140*Log[MH2/muf2]^2 + 8.26042591836421726*10^42*w^141*Log[MH2/muf2]^2 + 1.65167736600717718*10^43*w^142*Log[MH2/muf2]^2 + 3.30650715342743614*10^43*w^143*Log[MH2/muf2]^2 + 6.61150490585621891*10^43*w^144*Log[MH2/muf2]^2 + 1.32354564534656068*10^44*w^145*Log[MH2/muf2]^2 + 2.64653396565331259*10^44*w^146*Log[MH2/muf2]^2 + 5.29798306075721506*10^44*w^147*Log[MH2/muf2]^2 + 1.05939138342765128*10^45*w^148*Log[MH2/muf2]^2 + 2.12072405760317107*10^45*w^149*Log[MH2/muf2]^2 + 4.24069470861575728*10^45*w^150*Log[MH2/muf2]^2 + 8.489058035967094*10^45*w^151*Log[MH2/muf2]^2 + 1.697536001769934*10^46*w^152*Log[MH2/muf2]^2 + 3.39810179547216699*10^46*w^153*Log[MH2/muf2]^2 + 6.79519948510101509*10^46*w^154*Log[MH2/muf2]^2 + 1.36023712206143211*10^47*w^155*Log[MH2/muf2]^2 + 2.72011014444365145*10^47*w^156*Log[MH2/muf2]^2 + 5.44495184949687489*10^47*w^157*Log[MH2/muf2]^2 + 1.08885907161711619*10^48*w^158*Log[MH2/muf2]^2 + 2.17958838183416765*10^48*w^159*Log[MH2/muf2]^2 + 4.35870637734812368*10^48*w^160*Log[MH2/muf2]^2 + 8.72480628817099164*10^48*w^161*Log[MH2/muf2]^2 + 1.74479405537503421*10^49*w^162*Log[MH2/muf2]^2 + 3.4925113743159135*10^49*w^163*Log[MH2/muf2]^2 + 6.98443406706564974*10^49*w^164*Log[MH2/muf2]^2 + 1.39804277485082065*10^50*w^165*Log[MH2/muf2]^2 + 2.79588073059195502*10^50*w^166*Log[MH2/muf2]^2 + 5.59633315097399008*10^50*w^167*Log[MH2/muf2]^2 + 1.11919643321235582*10^51*w^168*Log[MH2/muf2]^2 + 2.2402011512522015*10^51*w^169*Log[MH2/muf2]^2 + 4.48016642042964507*10^51*w^170*Log[MH2/muf2]^2 + 8.96748623723037395*10^51*w^171*Log[MH2/muf2]^2 + 1.79342009019508283*10^52*w^172*Log[MH2/muf2]^2 + 3.58967034596908357*10^52*w^173*Log[MH2/muf2]^2 + 7.17909792861786064*10^52*w^174*Log[MH2/muf2]^2 + 1.43693944713880443*10^53*w^175*Log[MH2/muf2]^2 + 2.87380702523896355*10^53*w^176*Log[MH2/muf2]^2 + 5.75204573075209145*10^53*w^177*Log[MH2/muf2]^2 + 1.15039007041989602*10^54*w^178*Log[MH2/muf2]^2 + 2.30253411472201743*10^54*w^179*Log[MH2/muf2]^2 + 4.605029004120445*10^54*w^180*Log[MH2/muf2]^2 + 9.21700069041355651*10^54*w^181*Log[MH2/muf2]^2 + 1.84339866543091028*10^55*w^182*Log[MH2/muf2]^2 + 3.68954573023393447*10^55*w^183*Log[MH2/muf2]^2 + 7.37914010038869985*10^55*w^184*Log[MH2/muf2]^2 + 1.47691614751145167*10^56*w^185*Log[MH2/muf2]^2 + 2.95387267085440089*10^56*w^186*Log[MH2/muf2]^2 + 5.91205384117224545*10^56*w^187*Log[MH2/muf2]^2 + 1.18243494598421375*10^57*w^188*Log[MH2/muf2]^2 + 2.366576043985484*10^57*w^189*Log[MH2/muf2]^2 + 4.73327960860995141*10^57*w^190*Log[MH2/muf2]^2 + 9.473316216386326*10^57*w^191*Log[MH2/muf2]^2 + 1.89472607887644713*10^58*w^192*Log[MH2/muf2]^2 + 3.79212845014726975*10^58*w^193*Log[MH2/muf2]^2 + 7.58455365500903447*10^58*w^194*Log[MH2/muf2]^2 + 1.51797085319839805*10^59*w^195*Log[MH2/muf2]^2 + 3.03607784810683805*10^59*w^196*Log[MH2/muf2]^2 + 6.07635541408036401*10^59*w^197*Log[MH2/muf2]^2 + 1.21533223817167576*10^60*w^198*Log[MH2/muf2]^2 + 2.43232836896796869*10^60*w^199*Log[MH2/muf2]^2 + 4.86492709349629574*10^60*w^200*Log[MH2/muf2]^2 - 0.854603852598158841*Log[MH2/muf2]^3 - 2.70025761941049295*w*Log[MH2/muf2]^3 - 6.07976745353966059*w^2*Log[MH2/muf2]^3 - 13.8362410058525573*w^3*Log[MH2/muf2]^3 - 24.9100892939470156*w^4*Log[MH2/muf2]^3 - 49.8899310024416946*w^5*Log[MH2/muf2]^3 - 95.7918324485144133*w^6*Log[MH2/muf2]^3 - 189.006676296768253*w^7*Log[MH2/muf2]^3 - 366.065714615505066*w^8*Log[MH2/muf2]^3 - 719.557694259456998*w^9*Log[MH2/muf2]^3 - 1399.67482915305009*w^10*Log[MH2/muf2]^3 - 2749.28243325011181*w^11*Log[MH2/muf2]^3 - 5363.66974160849685*w^12*Log[MH2/muf2]^3 - 10538.0200713533318*w^13*Log[MH2/muf2]^3 - 20604.5667752008649*w^14*Log[MH2/muf2]^3 - 40504.3362677300198*w^15*Log[MH2/muf2]^3 - 79334.5230257918508*w^16*Log[MH2/muf2]^3 - 156054.872993879688*w^17*Log[MH2/muf2]^3 - 306090.880951372713*w^18*Log[MH2/muf2]^3 - 602477.4771541754*w^19*Log[MH2/muf2]^3 - 1.18309752943041844*10^6*w^20*Log[MH2/muf2]^3 - 2.33007736455281859*10^6*w^21*Log[MH2/muf2]^3 - 4.58011576803980302*10^6*w^22*Log[MH2/muf2]^3 - 9.02537220125119*10^6*w^23*Log[MH2/muf2]^3 - 1.77555867370231579*10^7*w^24*Log[MH2/muf2]^3 - 3.50059207868477946*10^7*w^25*Log[MH2/muf2]^3 - 6.89168445052336654*10^7*w^26*Log[MH2/muf2]^3 - 1.35934496261110854*10^8*w^27*Log[MH2/muf2]^3 - 2.67785572053130041*10^8*w^28*Log[MH2/muf2]^3 - 5.28409922279471149*10^8*w^29*Log[MH2/muf2]^3 - 1.04152304531555563*10^9*w^30*Log[MH2/muf2]^3 - 2.05596460619772942*10^9*w^31*Log[MH2/muf2]^3 - 4.05439759626278555*10^9*w^32*Log[MH2/muf2]^3 - 8.00610431098037326*10^9*w^33*Log[MH2/muf2]^3 - 1.57950655076291694*10^10*w^34*Log[MH2/muf2]^3 - 3.11997619675150976*10^10*w^35*Log[MH2/muf2]^3 - 6.15773678342115643*10^10*w^36*Log[MH2/muf2]^3 - 1.21667366547082014*10^11*w^37*Log[MH2/muf2]^3 - 2.40213030640782592*10^11*w^38*Log[MH2/muf2]^3 - 4.74746894448239999*10^11*w^39*Log[MH2/muf2]^3 - 9.37610457301073361*10^11*w^40*Log[MH2/muf2]^3 - 1.8534937806619617*10^12*w^41*Log[MH2/muf2]^3 - 3.66164652717919487*10^12*w^42*Log[MH2/muf2]^3 - 7.240019279522646*10^12*w^43*Log[MH2/muf2]^3 - 1.43066734279365212*10^13*w^44*Log[MH2/muf2]^3 - 2.829364570938618*10^13*w^45*Log[MH2/muf2]^3 - 5.59231337781768433*10^13*w^46*Log[MH2/muf2]^3 - 1.10616967386807007*10^14*w^47*Log[MH2/muf2]^3 - 2.18685044431010765*10^14*w^48*Log[MH2/muf2]^3 - 4.32636373340337054*10^14*w^49*Log[MH2/muf2]^3 - 8.55474662116638991*10^14*w^50*Log[MH2/muf2]^3 - 1.69269633677204344*10^15*w^51*Log[MH2/muf2]^3 - 3.34767129212258392*10^15*w^52*Log[MH2/muf2]^3 - 6.62487093325069425*10^15*w^53*Log[MH2/muf2]^3 - 1.31043157087943158*10^16*w^54*Log[MH2/muf2]^3 - 2.59362306803655928*10^16*w^55*Log[MH2/muf2]^3 - 5.13110732730285257*10^16*w^56*Log[MH2/muf2]^3 - 1.01568043018496883*10^17*w^57*Log[MH2/muf2]^3 - 2.00966328960946107*10^17*w^58*Log[MH2/muf2]^3 - 3.97849369619568522*10^17*w^59*Log[MH2/muf2]^3 - 7.87303141797729591*10^17*w^60*Log[MH2/muf2]^3 - 1.55877333636267741*10^18*w^61*Log[MH2/muf2]^3 - 3.08502646656669086*10^18*w^62*Log[MH2/muf2]^3 - 6.10860407314142533*10^18*w^63*Log[MH2/muf2]^3 - 1.20911161039915231*10^19*w^64*Log[MH2/muf2]^3 - 2.39435370202756718*10^19*w^65*Log[MH2/muf2]^3 - 4.73977136205514756*10^19*w^66*Log[MH2/muf2]^3 - 9.38674645925376934*10^19*w^67*Log[MH2/muf2]^3 - 1.85834056203158931*10^20*w^68*Log[MH2/muf2]^3 - 3.68057713509904204*10^20*w^69*Log[MH2/muf2]^3 - 7.28725523319443906*10^20*w^70*Log[MH2/muf2]^3 - 1.44339380639942282*10^21*w^71*Log[MH2/muf2]^3 - 2.85803574951526402*10^21*w^72*Log[MH2/muf2]^3 - 5.66130073661741377*10^21*w^73*Log[MH2/muf2]^3 - 1.12106534447659775*10^22*w^74*Log[MH2/muf2]^3 - 2.22077634676852521*10^22*w^75*Log[MH2/muf2]^3 - 4.39793393740394606*10^22*w^76*Log[MH2/muf2]^3 - 8.71255766280067238*10^22*w^77*Log[MH2/muf2]^3 - 1.72550479958226129*10^23*w^78*Log[MH2/muf2]^3 - 3.41848800403153445*10^23*w^79*Log[MH2/muf2]^3 - 6.77062540542177902*10^23*w^80*Log[MH2/muf2]^3 - 1.34142241679123853*10^24*w^81*Log[MH2/muf2]^3 - 2.65694292105939818*10^24*w^82*Log[MH2/muf2]^3 - 5.26424309230119021*10^24*w^83*Log[MH2/muf2]^3 - 1.04273120867561906*10^25*w^84*Log[MH2/muf2]^3 - 2.06605158043823549*10^25*w^85*Log[MH2/muf2]^3 - 4.09256232715478362*10^25*w^86*Log[MH2/muf2]^3 - 8.10918822144651305*10^25*w^87*Log[MH2/muf2]^3 - 1.60637618484717809*10^26*w^88*Log[MH2/muf2]^3 - 3.18303130712858876*10^26*w^89*Log[MH2/muf2]^3 - 6.30557405332863066*10^26*w^90*Log[MH2/muf2]^3 - 1.24947682106562331*10^27*w^91*Log[MH2/muf2]^3 - 2.47527784027121256*10^27*w^92*Log[MH2/muf2]^3 - 4.90496428289264911*10^27*w^93*Log[MH2/muf2]^3 - 9.71721655728186727*10^27*w^94*Log[MH2/muf2]^3 - 1.92557549590560774*10^28*w^95*Log[MH2/muf2]^3 - 3.81482990374491793*10^28*w^96*Log[MH2/muf2]^3 - 7.55960525164113572*10^28*w^97*Log[MH2/muf2]^3 - 1.49768578715457481*10^29*w^98*Log[MH2/muf2]^3 - 2.96789447717944211*10^29*w^99*Log[MH2/muf2]^3 - 5.87997425023771914*10^29*w^100*Log[MH2/muf2]^3 - 1.16521361748838272*10^30*w^101*Log[MH2/muf2]^3 - 2.30853443332158146*10^30*w^102*Log[MH2/muf2]^3 - 4.57475107500126795*10^30*w^103*Log[MH2/muf2]^3 - 9.06359740448891277*10^30*w^104*Log[MH2/muf2]^3 - 1.79610339065780665*10^31*w^105*Log[MH2/muf2]^3 - 3.55848659700104521*10^31*w^106*Log[MH2/muf2]^3 - 7.05170816893385193*10^31*w^107*Log[MH2/muf2]^3 - 1.39710084350355535*10^32*w^108*Log[MH2/muf2]^3 - 2.76855845036641971*10^32*w^109*Log[MH2/muf2]^3 - 5.48510729244460316*10^32*w^110*Log[MH2/muf2]^3 - 1.08694284140640098*10^33*w^111*Log[MH2/muf2]^3 - 2.15344978204881409*10^33*w^112*Log[MH2/muf2]^3 - 4.26727539355218973*10^33*w^113*Log[MH2/muf2]^3 - 8.45422784595968823*10^33*w^114*Log[MH2/muf2]^3 - 1.67526274579375832*10^34*w^115*Log[MH2/muf2]^3 - 3.31894518248574699*10^34*w^116*Log[MH2/muf2]^3 - 6.57659118729859761*10^34*w^117*Log[MH2/muf2]^3 - 1.30289829211964768*10^35*w^118*Log[MH2/muf2]^3 - 2.58167634027111069*10^35*w^119*Log[MH2/muf2]^3 - 5.11449359617278342*10^35*w^120*Log[MH2/muf2]^3 - 1.01340528173860944*10^36*w^121*Log[MH2/muf2]^3 - 2.0075845475471007*10^36*w^122*Log[MH2/muf2]^3 - 3.97779450588022038*10^36*w^123*Log[MH2/muf2]^3 - 7.87991481814305113*10^36*w^124*Log[MH2/muf2]^3 - 1.56126536198468656*10^37*w^125*Log[MH2/muf2]^3 - 3.09273751985759504*10^37*w^126*Log[MH2/muf2]^3 - 6.12750520659022763*10^37*w^127*Log[MH2/muf2]^3 - 1.21376844648120336*10^38*w^128*Log[MH2/muf2]^3 - 2.4046983547983124*10^38*w^129*Log[MH2/muf2]^3 - 4.76318254677667529*10^38*w^130*Log[MH2/muf2]^3 - 9.43636710662513817*10^38*w^131*Log[MH2/muf2]^3 - 1.86906563637697086*10^39*w^132*Log[MH2/muf2]^3 - 3.70265870271124991*10^39*w^133*Log[MH2/muf2]^3 - 7.33356488804474511*10^39*w^134*Log[MH2/muf2]^3 - 1.45272853595547356*10^40*w^135*Log[MH2/muf2]^3 - 2.87717492997263261*10^40*w^136*Log[MH2/muf2]^3 - 5.69920721528765555*10^40*w^137*Log[MH2/muf2]^3 - 1.12869131563608036*10^41*w^138*Log[MH2/muf2]^3 - 2.23563472204670569*10^41*w^139*Log[MH2/muf2]^3 - 4.42730140380742232*10^41*w^140*Log[MH2/muf2]^3 - 8.768813636048974*10^41*w^141*Log[MH2/muf2]^3 - 1.73642142880340682*10^42*w^142*Log[MH2/muf2]^3 - 3.43899508003443076*10^42*w^143*Log[MH2/muf2]^3 - 6.80958152559067281*10^42*w^144*Log[MH2/muf2]^3 - 1.34855932319816406*10^43*w^145*Log[MH2/muf2]^3 - 2.6701274136101335*10^43*w^146*Log[MH2/muf2]^3 - 5.28753610505899854*10^43*w^147*Log[MH2/muf2]^3 - 1.04685562257016922*10^44*w^148*Log[MH2/muf2]^3 - 2.07290001679148441*10^44*w^149*Log[MH2/muf2]^3 - 4.10375787752252118*10^44*w^150*Log[MH2/muf2]^3 - 8.12534734529578137*10^44*w^151*Log[MH2/muf2]^3 - 1.60847240566009089*10^45*w^152*Log[MH2/muf2]^3 - 3.18449706949549372*10^45*w^153*Log[MH2/muf2]^3 - 6.30346240907863738*10^45*w^154*Log[MH2/muf2]^3 - 1.24787700779845113*10^46*w^155*Log[MH2/muf2]^3 - 2.469875210309643*10^46*w^156*Log[MH2/muf2]^3 - 4.88912674061424669*10^46*w^157*Log[MH2/muf2]^3 - 9.67604023073065453*10^46*w^158*Log[MH2/muf2]^3 - 1.91520759018815688*10^47*w^159*Log[MH2/muf2]^3 - 3.79003773796471151*10^47*w^160*Log[MH2/muf2]^3 - 7.50104554650028024*10^47*w^161*Log[MH2/muf2]^3 - 1.48425629344135379*10^48*w^162*Log[MH2/muf2]^3 - 2.93728005222009924*10^48*w^163*Log[MH2/muf2]^3 - 5.81152228128374828*10^48*w^164*Log[MH2/muf2]^3 - 1.14995962131163085*10^49*w^165*Log[MH2/muf2]^3 - 2.27500608351898964*10^49*w^166*Log[MH2/muf2]^3 - 4.50121166385958212*10^49*w^167*Log[MH2/muf2]^3 - 8.90394999881138859*10^49*w^168*Log[MH2/muf2]^3 - 1.76149597402542748*10^50*w^169*Log[MH2/muf2]^3 - 3.48406331088167901*10^50*w^170*Log[MH2/muf2]^3 - 6.89183451946476181*10^50*w^171*Log[MH2/muf2]^3 - 1.36297546819389323*10^51*w^172*Log[MH2/muf2]^3 - 2.69577969583430537*10^51*w^173*Log[MH2/muf2]^3 - 5.33069727469586891*10^51*w^174*Log[MH2/muf2]^3 - 1.05420610617461735*10^52*w^175*Log[MH2/muf2]^3 - 2.08434245841499976*10^52*w^176*Log[MH2/muf2]^3 - 4.12148015096611286*10^52*w^177*Log[MH2/muf2]^3 - 8.14775707938631719*10^52*w^178*Log[MH2/muf2]^3 - 1.61087633384109642*10^53*w^179*Log[MH2/muf2]^3 - 3.18409219027740431*10^53*w^180*Log[MH2/muf2]^3 - 6.29429344059917468*10^53*w^181*Log[MH2/muf2]^3 - 1.24395914410212809*10^54*w^182*Log[MH2/muf2]^3 - 2.45867873378129933*10^54*w^183*Log[MH2/muf2]^3 - 4.85840364519735177*10^54*w^184*Log[MH2/muf2]^3 - 9.60108950478890174*10^54*w^185*Log[MH2/muf2]^3 - 1.89688860240977632*10^55*w^186*Log[MH2/muf2]^3 - 3.74797585929082528*10^55*w^187*Log[MH2/muf2]^3 - 7.40362210094888456*10^55*w^188*Log[MH2/muf2]^3 - 1.46259415723800405*10^56*w^189*Log[MH2/muf2]^3 - 2.88864322805081872*10^56*w^190*Log[MH2/muf2]^3 - 5.70551087289362*10^56*w^191*Log[MH2/muf2]^3 - 1.12663563902918106*10^57*w^192*Log[MH2/muf2]^3 - 2.22485316976356998*10^57*w^193*Log[MH2/muf2]^3 - 4.39243376671151392*10^57*w^194*Log[MH2/muf2]^3 - 8.67234008186743286*10^57*w^195*Log[MH2/muf2]^3 - 1.71179159561215561*10^58*w^196*Log[MH2/muf2]^3 - 3.37902107686843132*10^58*w^197*Log[MH2/muf2]^3 - 6.66824820746033369*10^58*w^198*Log[MH2/muf2]^3 - 1.31600079965534145*10^59*w^199*Log[MH2/muf2]^3 - 2.59644145993678503*10^59*w^200*Log[MH2/muf2]^3, -0.958899439909868277 + 4.28169323234478044*w + 39.0705171597740008*w^2 - 179.799687176537234*w^3 + 157.544387477586092*w^4 + 1.71574671977801053*w^5 + 26.4564817952271941*w^6 + 70.7832440082364076*w^7 - 286.580881837132682*w^8 + 191.073173669817923*w^9 - 1542.00855327063826*w^10 + 344.350828676523767*w^11 - 6552.49638616638563*w^12 - 15.3953863627186368*w^13 - 26217.405954944774*w^14 - 4462.54298256256527*w^15 - 102752.715326381071*w^16 - 31647.3077996554413*w^17 - 399590.259317951201*w^18 - 169903.619108646918*w^19 - 1.54959622237840271*10^6*w^20 - 816023.538707658099*w^21 - 6.00509752591191161*10^6*w^22 - 3.69477873391761887*10^6*w^23 - 2.32767806635470229*10^7*w^24 - 1.61402390218808491*10^7*w^25 - 9.028241056183591*10^7*w^26 - 6.88575612492635053*10^7*w^27 - 3.50453712175973772*10^8*w^28 - 2.88940693160262908*10^8*w^29 - 1.36152147468298138*10^9*w^30 - 1.19793598565245434*10^9*w^31 - 5.29394286547072215*10^9*w^32 - 4.92182979331734309*10^9*w^33 - 2.06005222882974394*10^10*w^34 - 2.00812326923914821*10^10*w^35 - 8.02232155944704003*10^10*w^36 - 8.148406783102776*10^10*w^37 - 3.1262382365627576*10^11*w^38 - 3.29193349842352439*10^11*w^39 - 1.21905117742521718*10^12*w^40 - 1.32521184264812321*10^12*w^41 - 4.75640185179641964*10^12*w^42 - 5.31926825148479889*10^12*w^43 - 1.85683048257851361*10^13*w^44 - 2.12993615259805926*10^13*w^45 - 7.25245553943510017*10^13*w^46 - 8.511384274952761*10^13*w^47 - 2.83400454588533152*10^14*w^48 - 3.39538959557693714*10^14*w^49 - 1.10790794442037912*10^15*w^50 - 1.35252626830923983*10^15*w^51 - 4.33292169332156611*10^15*w^52 - 5.380952564207085*10^15*w^53 - 1.69519481441316135*10^16*w^54 - 2.13847793925606563*10^16*w^55 - 6.63450730319603802*10^16*w^56 - 8.49072371347534286*10^16*w^57 - 2.59739307160884999*10^17*w^58 - 3.36845691574958392*10^17*w^59 - 1.01717843798555605*10^18*w^60 - 1.33538794437782256*10^18*w^61 - 3.98454177809879044*10^18*w^62 - 5.29067611269452752*10^18*w^63 - 1.5612533930585248*10^19*w^64 - 2.09495042250459807*10^19*w^65 - 6.11892030144938172*10^19*w^66 - 8.29129134773800437*10^19*w^67 - 2.39869904947329317*10^20*w^68 - 3.28004376115624104*10^20*w^69 - 9.40524180127276126*10^20*w^70 - 1.29707806263325175*10^21*w^71 - 3.68851471100285208*10^21*w^72 - 5.12741984100716618*10^21*w^73 - 1.44682146461173302*10^22*w^74 - 2.0262494733997812*10^22*w^75 - 5.676166319939213*10^22*w^76 - 8.00499833584250596*10^22*w^77 - 2.22724108879295913*10^23*w^78 - 3.16166042908477925*10^23*w^79 - 8.74071162639840602*10^23*w^80 - 1.24843161804586715*10^24*w^81 - 3.43075386744845104*10^24*w^82 - 4.92854265538703291*10^24*w^83 - 1.34676413341826933*10^25*w^84 - 1.94528883380309961*10^25*w^85 - 5.28748265975635504*10^25*w^86 - 7.67658622317504515*10^25*w^87 - 2.07614760505088899*10^26*w^88 - 3.0288409284674074*10^26*w^89 - 8.15297212949791138*10^26*w^90 - 1.19485224745511846*10^27*w^91 - 3.20198224018133472*10^27*w^92 - 4.71287402206167375*10^27*w^93 - 1.25766226578184814*10^28*w^94 - 1.85863994339111437*10^28*w^95 - 4.94024346992302249*10^28*w^96 - 7.32902054830309976*10^28*w^97 - 1.94074765549134861*10^29*w^98 - 2.88962070770346855*10^29*w^99 - 7.62471269953923268*10^29*w^100 - 1.13915434498558034*10^30*w^101 - 2.99577368219100865*10^30*w^102 - 4.49027956184773562*10^30*w^103 - 1.17712646898268755*10^31*w^104 - 1.76976339648418882*10^31*w^105 - 4.62555073835389691*10^31*w^106 - 6.97444592259773855*10^31*w^107 - 1.81772276428115827*10^32*w^108 - 2.748263008850986*10^32*w^109 - 7.14353972758652593*10^32*w^110 - 1.08283460245866606*10^33*w^111 - 2.80749324233613729*10^33*w^112 - 4.26601300703372592*10^33*w^113 - 1.10342111357936812*10^34*w^114 - 1.68050270881344625*10^34*w^115 - 4.33689701362659401*10^34*w^116 - 6.61932722761155674*10^34*w^117 - 1.70463014312637455*10^35*w^118 - 2.607032943670144*10^35*w^119 - 6.70027280962043182*10^35*w^120 - 1.02668570531543392*10^36*w^121 - 2.63368693868322917*10^36*w^122 - 4.04284412960828026*10^36*w^123 - 1.03524530252549271*10^37*w^124 - 1.59182381373374799*10^37*w^125 - 4.06937758180250639*10^37*w^126 - 6.26702501853313708*10^37*w^127 - 1.59961874885743277*10^38*w^128 - 2.46709625087570546*10^38*w^129 - 6.28791937902780907*10^38*w^130 - 9.71110591095289858*10^38*w^131 - 2.47171078138875744*10^39*w^132 - 3.82215962308550469*10^39*w^133 - 9.715984076506404*10^39*w^134 - 1.50420139981648057*10^40*w^135 - 3.81920223682776284*10^40*w^136 - 5.91915362168087294*10^40*w^137 - 1.50125170935522061*10^41*w^138 - 2.32899748484031111*10^41*w^139 - 5.90102779429258998*10^41*w^140 - 9.16291081494588566*10^41*w^141 - 2.31949472634874408*10^42*w^142 - 3.60455865877234895*10^42*w^143 - 9.11693809191093694*10^42*w^144 - 1.41782953968129173*10^43*w^145 - 3.58337958632301984*10^43*w^146 - 5.57632706231644776*10^43*w^147 - 1.40839062170835779*10^44*w^148 - 2.19292451963703977*10^44*w^149 - 5.53526270740180869*10^44*w^150 - 8.62281789330796443*10^44*w^151 - 2.175386625438802*10^45*w^152 - 3.39018667128741016*10^45*w^153 - 8.54901474368574656*10^45*w^154 - 1.33274046261036428*10^46*w^155 - 3.35950549483670795*10^46*w^156 - 5.23858214204502907*10^46*w^157 - 1.32011751445377897*10^47*w^158 - 2.05885940209753696*10^47*w^159 - 5.18711686563573587*10^47*w^160 - 8.09063957389477799*10^47*w^161 - 2.03804567229301048*10^48*w^162 - 3.17892767733045265*10^48*w^163 - 8.00708518205777867*10^48*w^164 - 1.24887331031794951*10^49*w^165 - 3.14561695070426948*10^49*w^166 - 4.90562443914120353*10^49*w^167 - 1.23568064508053576*10^50*w^168 - 1.92666643214513719*10^50*w^169 - 4.85370986593388716*10^50*w^170 - 7.56577016949854704*10^50*w^171 - 1.9063676098737943*10^51*w^172 - 2.97051741842954769*10^51*w^173 - 7.48691380732847136*10^51*w^174 - 1.16611472392593104*10^52*w^175 - 2.94008846977161505*10^52*w^176 - 4.57697397990243119*10^52*w^177 - 1.15445589207697374*10^53*w^178 - 1.79614447058896247*10^53*w^179 - 4.53264414645147*10^53*w^180 - 7.04737378373465793*10^53*w^181 - 1.77943096945627319*10^54*w^182 - 2.76461088718468238*10^54*w^183 - 6.98495740431481088*10^54*w^184 - 1.08432311783013998*10^55*w^185 - 2.74155698629436408*10^55*w^186 - 4.25205251864695664*10^55*w^187 - 1.07591864759660567*10^56*w^188 - 1.66705832789634364*10^56*w^189 - 4.22189972300070648*10^56*w^190 - 6.53449721033430088*10^56*w^191 - 1.65645761950603324*10^57*w^192 - 2.56082293770884802*10^57*w^193 - 6.498217178527897*10^57*w^194 - 1.00334328749873472*10^58*w^195 - 2.54886631895431342*10^58*w^196 - 3.9302360791364383*10^58*w^197 - 9.99622959981694246*10^58*w^198 - 1.53915765961172276*10^59*w^199 - 3.91975579968460687*10^59*w^200 + ALARM*w^201 - 0.968319205724236057*Log[MH2/muf2] + 5.31996162532138657*w*Log[MH2/muf2] - 44.915720108347706*w^2*Log[MH2/muf2] + 92.1788461958766009*w^3*Log[MH2/muf2] + 62.6693696797137631*w^4*Log[MH2/muf2] - 65.6818630489640148*w^5*Log[MH2/muf2] + 137.733681000442643*w^6*Log[MH2/muf2] - 143.290270360779443*w^7*Log[MH2/muf2] + 417.313713138471168*w^8*Log[MH2/muf2] - 284.644916255686342*w^9*Log[MH2/muf2] + 1394.81917481958921*w^10*Log[MH2/muf2] - 460.2876825296717*w^11*Log[MH2/muf2] + 4936.288551941608*w^12*Log[MH2/muf2] - 67.5252715632286442*w^13*Log[MH2/muf2] + 18175.1823214217949*w^14*Log[MH2/muf2] + 4802.43583376858779*w^15*Log[MH2/muf2] + 68840.2881882463836*w^16*Log[MH2/muf2] + 34720.3274548209332*w^17*Log[MH2/muf2] + 266067.496653255742*w^18*Log[MH2/muf2] + 188687.657469430498*w^19*Log[MH2/muf2] + 1.04326302828341162*10^6*w^20*Log[MH2/muf2] + 920545.120966371144*w^21*Log[MH2/muf2] + 4.13260359192726802*10^6*w^22*Log[MH2/muf2] + 4.24908652282043739*10^6*w^23*Log[MH2/muf2] + 1.64882071629876*10^7*w^24*Log[MH2/muf2] + 1.89746977597934305*10^7*w^25*Log[MH2/muf2] + 6.61162088601960666*10^7*w^26*Log[MH2/muf2] + 8.29125448989399*10^7*w^27*Log[MH2/muf2] + 2.66047734584245006*10^8*w^28*Log[MH2/muf2] + 3.56827555655749495*10^8*w^29*Log[MH2/muf2] + 1.07312674327920136*10^9*w^30*Log[MH2/muf2] + 1.51860069651675216*10^9*w^31*Log[MH2/muf2] + 4.335513640567603*10^9*w^32*Log[MH2/muf2] + 6.40814100120033135*10^9*w^33*Log[MH2/muf2] + 1.75340828777783375*10^10*w^34*Log[MH2/muf2] + 2.6860999782463043*10^10*w^35*Log[MH2/muf2] + 7.09581808664792408*10^10*w^36*Log[MH2/muf2] + 1.11991809195247293*10^11*w^37*Log[MH2/muf2] + 2.87258161888937222*10^11*w^38*Log[MH2/muf2] + 4.64886938468056385*10^11*w^39*Log[MH2/muf2] + 1.16305997321770728*10^12*w^40*Log[MH2/muf2] + 1.92276489365587156*10^12*w^41*Log[MH2/muf2] + 4.70898093925299257*10^12*w^42*Log[MH2/muf2] + 7.92814000893485712*10^12*w^43*Log[MH2/muf2] + 1.9063426505057723*10^13*w^44*Log[MH2/muf2] + 3.26046010756168173*10^13*w^45*Log[MH2/muf2] + 7.71599776081185659*10^13*w^46*Log[MH2/muf2] + 1.33784640948197313*10^14*w^47*Log[MH2/muf2] + 3.12232630429562178*10^14*w^48*Log[MH2/muf2] + 5.47874866517775512*10^14*w^49*Log[MH2/muf2] + 1.263120882688039*10^15*w^50*Log[MH2/muf2] + 2.23980197820924643*10^15*w^51*Log[MH2/muf2] + 5.10837499771678667*10^15*w^52*Log[MH2/muf2] + 9.14278935804956823*10^15*w^53*Log[MH2/muf2] + 2.06531657872644724*10^16*w^54*Log[MH2/muf2] + 3.72702569134853469*10^16*w^55*Log[MH2/muf2] + 8.34745690834937905*10^16*w^56*Log[MH2/muf2] + 1.517480681106387*10^17*w^57*Log[MH2/muf2] + 3.37275846390212959*10^17*w^58*Log[MH2/muf2] + 6.17183792242021065*10^17*w^59*Log[MH2/muf2] + 1.3623262645745613*10^18*w^60*Log[MH2/muf2] + 2.50773949896399496*10^18*w^61*Log[MH2/muf2] + 5.50103326638312481*10^18*w^62*Log[MH2/muf2] + 1.01804449548259627*10^19*w^63*Log[MH2/muf2] + 2.22063838160049112*10^19*w^64*Log[MH2/muf2] + 4.12954573412860603*10^19*w^65*Log[MH2/muf2] + 8.96159943718845042*10^19*w^66*Log[MH2/muf2] + 1.67386117544326715*10^20*w^67*Log[MH2/muf2] + 3.61552478568730497*10^20*w^68*Log[MH2/muf2] + 6.78023980823457453*10^20*w^69*Log[MH2/muf2] + 1.45827520143385218*10^21*w^70*Log[MH2/muf2] + 2.74475051970632023*10^21*w^71*Log[MH2/muf2] + 5.88022930298954134*10^21*w^72*Log[MH2/muf2] + 1.11048833492212184*10^22*w^73*Log[MH2/muf2] + 2.37050001754011136*10^22*w^74*Log[MH2/muf2] + 4.49052644635232936*10^22*w^75*Log[MH2/muf2] + 9.55390365605579524*10^22*w^76*Log[MH2/muf2] + 1.81497026386143891*10^23*w^77*Log[MH2/muf2] + 3.84964896424460607*10^23*w^78*Log[MH2/muf2] + 7.332396251701164*10^23*w^79*Log[MH2/muf2] + 1.55083236183377228*10^24*w^80*Log[MH2/muf2] + 2.96101199485157443*10^24*w^81*Log[MH2/muf2] + 6.24620139140310122*10^24*w^82*Log[MH2/muf2] + 1.1952660914923383*10^25*w^83*Log[MH2/muf2] + 2.51523357936761787*10^25*w^84*Log[MH2/muf2] + 4.82314636608843252*10^25*w^85*Log[MH2/muf2] + 1.0126410702886577*10^26*w^86*Log[MH2/muf2] + 1.94557464201376938*10^26*w^87*Log[MH2/muf2] + 4.07615923232615572*10^26*w^88*Log[MH2/muf2] + 7.84560197419291771*10^26*w^89*Log[MH2/muf2] + 1.64047077032445018*10^27*w^90*Log[MH2/muf2] + 3.16281705075412034*10^27*w^91*Log[MH2/muf2] + 6.60101649213609262*10^27*w^92*Log[MH2/muf2] + 1.27467389390372058*10^28*w^93*Log[MH2/muf2] + 2.65571320126228033*10^28*w^94*Log[MH2/muf2] + 5.13580456307599049*10^28*w^95*Log[MH2/muf2] + 1.0682735753246816*10^29*w^96*Log[MH2/muf2] + 2.06875399763790609*10^29*w^97*Log[MH2/muf2] + 4.29652700748203724*10^29*w^98*Log[MH2/muf2] + 8.33117483410513745*10^29*w^99*Log[MH2/muf2] + 1.72778225149646616*10^30*w^100*Log[MH2/muf2] + 3.354333909639072*10^30*w^101*Log[MH2/muf2] + 6.94703363341056997*10^30*w^102*Log[MH2/muf2] + 1.3502499614389477*10^31*w^103*Log[MH2/muf2] + 2.79287264456444637*10^31*w^104*Log[MH2/muf2] + 5.43418855004758085*10^31*w^105*Log[MH2/muf2] + 1.12265545787528964*10^32*w^106*Log[MH2/muf2] + 2.18661512911439426*10^32*w^107*Log[MH2/muf2] + 4.512192942554114*10^32*w^108*Log[MH2/muf2] + 8.79693260511693175*10^32*w^109*Log[MH2/muf2] + 1.81332946323348975*10^33*w^110*Log[MH2/muf2] + 3.53846839199858389*10^33*w^111*Log[MH2/muf2] + 7.28644409775367*10^33*w^112*Log[MH2/muf2] + 1.42307609855135112*10^34*w^113*Log[MH2/muf2] + 2.92756335215888454*10^34*w^114*Log[MH2/muf2] + 5.72233193948550737*10^34*w^115*Log[MH2/muf2] + 1.17611693878090174*10^35*w^116*Log[MH2/muf2] + 2.30066422139530753*10^35*w^117*Log[MH2/muf2] + 4.72443582627438491*10^35*w^118*Log[MH2/muf2] + 9.24850746588867333*10^35*w^119*Log[MH2/muf2] + 1.89760701756878623*10^36*w^120*Log[MH2/muf2] + 3.71732944435337662*10^36*w^121*Log[MH2/muf2] + 7.62115908758238024*10^36*w^122*Log[MH2/muf2] + 1.49394302827700821*10^37*w^123*Log[MH2/muf2] + 3.06052324889200665*10^37*w^124*Log[MH2/muf2] + 6.00320320382709575*10^37*w^125*Log[MH2/muf2] + 1.22894276191865874*10^38*w^126*Log[MH2/muf2] + 2.41201703996459137*10^38*w^127*Log[MH2/muf2] + 4.93435389418026635*10^38*w^128*Log[MH2/muf2] + 9.69009823190345758*10^38*w^129*Log[MH2/muf2] + 1.98103835085148668*10^39*w^130*Log[MH2/muf2] + 3.89249896457306921*10^39*w^131*Log[MH2/muf2] + 7.95281081774879306*10^39*w^132*Log[MH2/muf2] + 1.563447391109279*10^40*w^133*Log[MH2/muf2] + 3.19238140862623731*10^40*w^134*Log[MH2/muf2] + 6.27905510573267333*10^40*w^135*Log[MH2/muf2] + 1.2813753617127662*10^41*w^136*Log[MH2/muf2] + 2.52152506247244243*10^41*w^137*Log[MH2/muf2] + 5.142881441079959*10^41*w^138*Log[MH2/muf2] + 1.01249265181822643*10^42*w^139*Log[MH2/muf2] + 2.06398354011288461*10^42*w^140*Log[MH2/muf2] + 4.06519707905231845*10^42*w^141*Log[MH2/muf2] + 8.28278716309614223*10^42*w^142*Log[MH2/muf2] + 1.63205173386758061*10^43*w^143*Log[MH2/muf2] + 3.32367284808829586*10^43*w^144*Log[MH2/muf2] + 6.55164280155821763*10^43*w^145*Log[MH2/muf2] + 1.33362102093581315*10^44*w^146*Log[MH2/muf2] + 2.62985490423246148*10^44*w^147*Log[MH2/muf2] + 5.35081398753212939*10^44*w^148*Log[MH2/muf2] + 1.0555526430839932*10^45*w^149*Log[MH2/muf2] + 2.14674944884080641*10^45*w^150*Log[MH2/muf2] + 4.23638796202647223*10^45*w^151*Log[MH2/muf2] + 8.61227213356357273*10^45*w^152*Log[MH2/muf2] + 1.70012321972138268*10^46*w^153*Log[MH2/muf2] + 3.45485454118968264*10^46*w^154*Log[MH2/muf2] + 6.82236564547153377*10^46*w^155*Log[MH2/muf2] + 1.38585616527440042*10^47*w^156*Log[MH2/muf2] + 2.73754033457752325*10^47*w^157*Log[MH2/muf2] + 5.55883288934175986*10^47*w^158*Log[MH2/muf2] + 1.09839356213109511*10^48*w^159*Log[MH2/muf2] + 2.22959930638511086*10^48*w^160*Log[MH2/muf2] + 4.40685009749598316*10^48*w^161*Log[MH2/muf2] + 8.94228302795821588*10^48*w^162*Log[MH2/muf2] + 1.76795949912569631*10^49*w^163*Log[MH2/muf2] + 3.58631978579383813*10^49*w^164*Log[MH2/muf2] + 7.09236256035403095*10^49*w^165*Log[MH2/muf2] + 1.43823290473658476*10^50*w^166*Log[MH2/muf2] + 2.84501747462905638*10^50*w^167*Log[MH2/muf2] + 5.76752666606967664*10^50*w^168*Log[MH2/muf2] + 1.14118253316091799*10^51*w^169*Log[MH2/muf2] + 2.31276090249931232*10^51*w^170*Log[MH2/muf2] + 4.5772243786024585*10^51*w^171*Log[MH2/muf2] + 9.27370187037026756*10^51*w^172*Log[MH2/muf2] + 1.835806518675753*10^52*w^173*Log[MH2/muf2] + 3.71841024816313574*10^52*w^174*Log[MH2/muf2] + 7.36257804190317101*10^52*w^175*Log[MH2/muf2] + 1.49088364334503645*10^53*w^176*Log[MH2/muf2] + 2.95264928407492859*10^53*w^177*Log[MH2/muf2] + 5.97740862735012986*10^53*w^178*Log[MH2/muf2] + 1.18405913240967439*10^54*w^179*Log[MH2/muf2] + 2.39643332204030766*10^54*w^180*Log[MH2/muf2] + 4.74804790498824074*10^54*w^181*Log[MH2/muf2] + 9.60730112572848667*10^54*w^182*Log[MH2/muf2] + 1.90387109444863797*10^55*w^183*Log[MH2/muf2] + 3.85142577685100929*10^55*w^184*Log[MH2/muf2] + 7.63380897518395566*10^55*w^185*Log[MH2/muf2] + 1.54392482278392502*10^56*w^186*Log[MH2/muf2] + 3.06074300809235878*10^56*w^187*Log[MH2/muf2] + 6.188931148413922*10^56*w^188*Log[MH2/muf2] + 1.22714189542650682*10^57*w^189*Log[MH2/muf2] + 2.48079238703227283*10^57*w^190*Log[MH2/muf2] + 4.91977827303543341*10^57*w^191*Log[MH2/muf2] + 9.94376444113910595*10^57*w^192*Log[MH2/muf2] + 1.97232998618097759*10^58*w^193*Log[MH2/muf2] + 3.985632306490524*10^58*w^194*Log[MH2/muf2] + 7.90673855943527084*10^58*w^195*Log[MH2/muf2] + 1.59745993388056744*10^59*w^196*Log[MH2/muf2] + 3.16956287004639795*10^59*w^197*Log[MH2/muf2] + 6.40249714343371784*10^59*w^198*Log[MH2/muf2] + 1.27053306943252636*10^60*w^199*Log[MH2/muf2] + 2.56599502767132852*10^60*w^200*Log[MH2/muf2] + 1.03784878506670861*Log[MH2/muf2]^2 - 2.79717405979553489*w*Log[MH2/muf2]^2 + 8.65548498725905597*w^2*Log[MH2/muf2]^2 - 5.72367833436447998*w^3*Log[MH2/muf2]^2 - 44.6026563555625887*w^4*Log[MH2/muf2]^2 - 17.1020163872383038*w^5*Log[MH2/muf2]^2 - 89.4726974783805319*w^6*Log[MH2/muf2]^2 - 85.0145998572647861*w^7*Log[MH2/muf2]^2 - 285.210581737867566*w^8*Log[MH2/muf2]^2 - 367.882897757403437*w^9*Log[MH2/muf2]^2 - 1013.90226455230873*w^10*Log[MH2/muf2]^2 - 1500.30116736080568*w^11*Log[MH2/muf2]^2 - 3740.99525927880313*w^12*Log[MH2/muf2]^2 - 5969.64086581885957*w^13*Log[MH2/muf2]^2 - 14047.3610517576687*w^14*Log[MH2/muf2]^2 - 23497.3833659431062*w^15*Log[MH2/muf2]^2 - 53296.5787622670626*w^16*Log[MH2/muf2]^2 - 92049.3203528189864*w^17*Log[MH2/muf2]^2 - 203641.392853628662*w^18*Log[MH2/muf2]^2 - 359911.172757729941*w^19*Log[MH2/muf2]^2 - 782183.951129647729*w^20*Log[MH2/muf2]^2 - 1.40657645203934317*10^6*w^21*Log[MH2/muf2]^2 - 3.01674925036519663*10^6*w^22*Log[MH2/muf2]^2 - 5.49846246966506153*10^6*w^23*Log[MH2/muf2]^2 - 1.16741404991049632*10^7*w^24*Log[MH2/muf2]^2 - 2.15075209333783814*10^7*w^25*Log[MH2/muf2]^2 - 4.53028749415821163*10^7*w^26*Log[MH2/muf2]^2 - 8.41955131195177979*10^7*w^27*Log[MH2/muf2]^2 - 1.76221961622664054*10^8*w^28*Log[MH2/muf2]^2 - 3.29890614751083882*10^8*w^29*Log[MH2/muf2]^2 - 6.86887639226137735*10^8*w^30*Log[MH2/muf2]^2 - 1.29372242084710787*10^9*w^31*Log[MH2/muf2]^2 - 2.68218676778613832*10^9*w^32*Log[MH2/muf2]^2 - 5.07804050037341012*10^9*w^33*Log[MH2/muf2]^2 - 1.04900385623043805*10^10*w^34*Log[MH2/muf2]^2 - 1.99490122284346253*10^10*w^35*Log[MH2/muf2]^2 - 4.10840147085595781*10^10*w^36*Log[MH2/muf2]^2 - 7.84330853712223763*10^10*w^37*Log[MH2/muf2]^2 - 1.611059900153545*10^11*w^38*Log[MH2/muf2]^2 - 3.08610535435380108*10^11*w^39*Log[MH2/muf2]^2 - 6.32468045813590959*10^11*w^40*Log[MH2/muf2]^2 - 1.21516788622145569*10^12*w^41*Log[MH2/muf2]^2 - 2.48545844733218771*10^12*w^42*Log[MH2/muf2]^2 - 4.78802974016923255*10^12*w^43*Log[MH2/muf2]^2 - 9.776305910135508*10^12*w^44*Log[MH2/muf2]^2 - 1.88779200633580447*10^13*w^45*Log[MH2/muf2]^2 - 3.84864666901905594*10^13*w^46*Log[MH2/muf2]^2 - 7.44750706367201262*10^13*w^47*Log[MH2/muf2]^2 - 1.51626571049720203*10^14*w^48*Log[MH2/muf2]^2 - 2.93975407415558507*10^14*w^49*Log[MH2/muf2]^2 - 5.97790937771038018*10^14*w^50*Log[MH2/muf2]^2 - 1.16101892071999945*10^15*w^51*Log[MH2/muf2]^2 - 2.35833742605201054*10^15*w^52*Log[MH2/muf2]^2 - 4.58756060463786564*10^15*w^53*Log[MH2/muf2]^2 - 9.30944295234182925*10^15*w^54*Log[MH2/muf2]^2 - 1.81353350164412076*10^16*w^55*Log[MH2/muf2]^2 - 3.67691345561517568*10^16*w^56*Log[MH2/muf2]^2 - 7.17230250419120059*10^16*w^57*Log[MH2/muf2]^2 - 1.45300760197688951*10^17*w^58*Log[MH2/muf2]^2 - 2.83772141438713936*10^17*w^59*Log[MH2/muf2]^2 - 5.74462458598706101*10^17*w^60*Log[MH2/muf2]^2 - 1.12317851655050063*10^18*w^61*Log[MH2/muf2]^2 - 2.27222181909334539*10^18*w^62*Log[MH2/muf2]^2 - 4.44719510739114377*10^18*w^63*Log[MH2/muf2]^2 - 8.99129895713610027*10^18*w^64*Log[MH2/muf2]^2 - 1.76146143838799581*10^19*w^65*Log[MH2/muf2]^2 - 3.5593055788411785*10^19*w^66*Log[MH2/muf2]^2 - 6.97913340560784696*10^19*w^67*Log[MH2/muf2]^2 - 1.40951188949424215*10^20*w^68*Log[MH2/muf2]^2 - 2.76607336156853349*10^20*w^69*Log[MH2/muf2]^2 - 5.58371512224799374*10^20*w^70*Log[MH2/muf2]^2 - 1.09661124565858985*10^21*w^71*Log[MH2/muf2]^2 - 2.21268716636634592*10^21*w^72*Log[MH2/muf2]^2 - 4.348725247093866*10^21*w^73*Log[MH2/muf2]^2 - 8.77103750743708871*10^21*w^74*Log[MH2/muf2]^2 - 1.72498545710343855*10^22*w^75*Log[MH2/muf2]^2 - 3.47783265627976925*10^22*w^76*Log[MH2/muf2]^2 - 6.84411716166897358*10^22*w^77*Log[MH2/muf2]^2 - 1.37938756798295598*10^23*w^78*Log[MH2/muf2]^2 - 2.71614329709441469*10^23*w^79*Log[MH2/muf2]^2 - 5.47239602374053894*10^23*w^80*Log[MH2/muf2]^2 - 1.07816749248125858*10^24*w^81*Log[MH2/muf2]^2 - 2.17158310909076585*10^24*w^82*Log[MH2/muf2]^2 - 4.28068713551585842*10^24*w^83*Log[MH2/muf2]^2 - 8.61941281847354*10^24*w^84*Log[MH2/muf2]^2 - 1.69992642086580863*10^25*w^85*Log[MH2/muf2]^2 - 3.42196960421470403*10^25*w^86*Log[MH2/muf2]^2 - 6.75199477794304219*10^25*w^87*Log[MH2/muf2]^2 - 1.35883634260235017*10^26*w^88*Log[MH2/muf2]^2 - 2.68235104974180455*10^26*w^89*Log[MH2/muf2]^2 - 5.39692420287839859*10^26*w^90*Log[MH2/muf2]^2 - 1.06580342969823703*10^27*w^91*Log[MH2/muf2]^2 - 2.14392482179701258*10^27*w^92*Log[MH2/muf2]^2 - 4.23558346693674817*10^27*w^93*Log[MH2/muf2]^2 - 8.51830196952814986*10^27*w^94*Log[MH2/muf2]^2 - 1.68352999058163469*10^28*w^95*Log[MH2/muf2]^2 - 3.3851130449232044*10^28*w^96*Log[MH2/muf2]^2 - 6.69263260490839337*10^28*w^97*Log[MH2/muf2]^2 - 1.34544711471244327*10^29*w^98*Log[MH2/muf2]^2 - 2.66096296062341366*10^29*w^99*Log[MH2/muf2]^2 - 5.34847842253984382*10^29*w^100*Log[MH2/muf2]^2 - 1.0581415085607597*10^30*w^101*Log[MH2/muf2]^2 - 2.12647884264619241*10^30*w^102*Log[MH2/muf2]^2 - 4.20832485038651767*10^30*w^103*Log[MH2/muf2]^2 - 8.45583113451823586*10^30*w^104*Log[MH2/muf2]^2 - 1.67391341072647771*10^31*w^105*Log[MH2/muf2]^2 - 3.362895186372854*10^31*w^106*Log[MH2/muf2]^2 - 6.65905676786811496*10^31*w^107*Log[MH2/muf2]^2 - 1.33761054518626209*10^32*w^108*Log[MH2/muf2]^2 - 2.64939266703670859*10^32*w^109*Log[MH2/muf2]^2 - 5.32111964961078478*10^32*w^110*Log[MH2/muf2]^2 - 1.05422139342464367*10^33*w^111*Log[MH2/muf2]^2 - 2.11705016075542831*10^33*w^112*Log[MH2/muf2]^2 - 4.195341365031395*10^33*w^113*Log[MH2/muf2]^2 - 8.42387608035130436*10^33*w^114*Log[MH2/muf2]^2 - 1.66974812486514661*10^34*w^115*Log[MH2/muf2]^2 - 3.35230491931710901*10^34*w^116*Log[MH2/muf2]^2 - 6.64631764865062627*10^34*w^117*Log[MH2/muf2]^2 - 1.33420914237460614*10^35*w^118*Log[MH2/muf2]^2 - 2.64579422519029599*10^35*w^119*Log[MH2/muf2]^2 - 5.31069535873194705*10^35*w^120*Log[MH2/muf2]^2 - 1.05335394724707602*10^36*w^121*Log[MH2/muf2]^2 - 2.11409384750857072*10^36*w^122*Log[MH2/muf2]^2 - 4.19405776455945258*10^36*w^123*Log[MH2/muf2]^2 - 8.41668225222556335*10^36*w^124*Log[MH2/muf2]^2 - 1.67007087158068442*10^37*w^125*Log[MH2/muf2]^2 - 3.35119637874325928*10^37*w^126*Log[MH2/muf2]^2 - 6.65080889317997625*10^37*w^127*Log[MH2/muf2]^2 - 1.33444185262754873*10^38*w^128*Log[MH2/muf2]^2 - 2.64881625225582706*10^38*w^129*Log[MH2/muf2]^2 - 5.31421210366511795*10^38*w^130*Log[MH2/muf2]^2 - 1.05503234073664184*10^39*w^131*Log[MH2/muf2]^2 - 2.11649016865229018*10^39*w^132*Log[MH2/muf2]^2 - 4.20257163010025831*10^39*w^133*Log[MH2/muf2]^2 - 8.43005712282489988*10^39*w^134*Log[MH2/muf2]^2 - 1.67416699008294106*10^40*w^135*Log[MH2/muf2]^2 - 3.357998338069864*10^40*w^136*Log[MH2/muf2]^2 - 6.66984372362583786*10^40*w^137*Log[MH2/muf2]^2 - 1.33771930468453834*10^41*w^138*Log[MH2/muf2]^2 - 2.65744788935614401*10^41*w^139*Log[MH2/muf2]^2 - 5.32945723706911136*10^41*w^140*Log[MH2/muf2]^2 - 1.05887597668119826*10^42*w^141*Log[MH2/muf2]^2 - 2.12340775284946248*10^42*w^142*Log[MH2/muf2]^2 - 4.21944896996129034*10^42*w^143*Log[MH2/muf2]^2 - 8.46087443605000306*10^42*w^144*Log[MH2/muf2]^2 - 1.68149582116661012*10^43*w^145*Log[MH2/muf2]^2 - 3.37153430714824498*10^43*w^146*Log[MH2/muf2]^2 - 6.70138234379417324*10^43*w^147*Log[MH2/muf2]^2 - 1.34359842650323878*10^44*w^148*Log[MH2/muf2]^2 - 2.67091907266544652*10^44*w^149*Log[MH2/muf2]^2 - 5.35476093287539378*10^44*w^150*Log[MH2/muf2]^2 - 1.06459396141087171*10^45*w^151*Log[MH2/muf2]^2 - 2.13421685047218478*10^45*w^152*Log[MH2/muf2]^2 - 4.24359027078215833*10^45*w^153*Log[MH2/muf2]^2 - 8.50675760472099133*10^45*w^154*Log[MH2/muf2]^2 - 1.69164153391418687*10^46*w^155*Log[MH2/muf2]^2 - 3.39090681904624586*10^46*w^156*Log[MH2/muf2]^2 - 6.74385122512215507*10^46*w^157*Log[MH2/muf2]^2 - 1.3517400990922783*10^47*w^158*Log[MH2/muf2]^2 - 2.68863404971052593*10^47*w^159*Log[MH2/muf2]^2 - 5.388841022535396*10^47*w^160*Log[MH2/muf2]^2 - 1.07196062045553662*10^48*w^161*Log[MH2/muf2]^2 - 2.14843240965081224*10^48*w^162*Log[MH2/muf2]^2 - 4.27414023636661868*10^48*w^163*Log[MH2/muf2]^2 - 8.56587063047397561*10^48*w^164*Log[MH2/muf2]^2 - 1.70427981817683805*10^49*w^165*Log[MH2/muf2]^2 - 3.41542054740670139*10^49*w^166*Log[MH2/muf2]^2 - 6.79602007913579412*10^49*w^167*Log[MH2/muf2]^2 - 1.36188085383708809*10^50*w^168*Log[MH2/muf2]^2 - 2.71012589404481242*10^50*w^169*Log[MH2/muf2]^2 - 5.43069869208938033*10^50*w^170*Log[MH2/muf2]^2 - 1.08079866639342755*10^51*w^171*Log[MH2/muf2]^2 - 2.16567559740628938*10^51*w^172*Log[MH2/muf2]^2 - 4.31042544319935288*10^51*w^173*Log[MH2/muf2]^2 - 8.63677600437823937*10^51*w^174*Log[MH2/muf2]^2 - 1.71915477257529383*10^52*w^175*Log[MH2/muf2]^2 - 3.44452977804847205*10^52*w^176*Log[MH2/muf2]^2 - 6.85691610444691283*10^52*w^177*Log[MH2/muf2]^2 - 1.37381343606472102*10^53*w^178*Log[MH2/muf2]^2 - 2.7350246614383777*10^53*w^179*Log[MH2/muf2]^2 - 5.47954649610410156*10^53*w^180*Log[MH2/muf2]^2 - 1.09096736417609394*10^54*w^181*Log[MH2/muf2]^2 - 2.18564711393245009*10^54*w^182*Log[MH2/muf2]^2 - 4.35191032194100077*10^54*w^183*Log[MH2/muf2]^2 - 8.718335692675946*10^54*w^184*Log[MH2/muf2]^2 - 1.73606251921030222*10^55*w^185*Log[MH2/muf2]^2 - 3.47780163884072042*10^55*w^186*Log[MH2/muf2]^2 - 6.92576294804880402*10^55*w^187*Log[MH2/muf2]^2 - 1.38737313841254707*10^56*w^188*Log[MH2/muf2]^2 - 2.76303463463167101*10^56*w^189*Log[MH2/muf2]^2 - 5.53475751976388833*10^56*w^190*Log[MH2/muf2]^2 - 1.10235404175320213*10^57*w^191*Log[MH2/muf2]^2 - 2.20810826633210899*10^57*w^192*Log[MH2/muf2]^2 - 4.39816546314126901*10^57*w^193*Log[MH2/muf2]^2 - 8.80964062127868802*10^57*w^194*Log[MH2/muf2]^2 - 1.75483936260149619*10^58*w^195*Log[MH2/muf2]^2 - 3.51488980679424313*10^58*w^196*Log[MH2/muf2]^2 - 7.00193643647540003*10^58*w^197*Log[MH2/muf2]^2 - 1.40242798969800216*10^59*w^198*Log[MH2/muf2]^2 - 2.79391776192743766*10^59*w^199*Log[MH2/muf2]^2 - 5.59582874201489364*10^59*w^200*Log[MH2/muf2]^2 - 0.192514574749928852*Log[MH2/muf2]^3 + 0.103119834690447337*w*Log[MH2/muf2]^3 - 0.299320604877202995*w^2*Log[MH2/muf2]^3 - 0.717033166684225682*w^3*Log[MH2/muf2]^3 + 3.69271022297358552*w^4*Log[MH2/muf2]^3 + 5.20124101848925349*w^5*Log[MH2/muf2]^3 + 13.3062571055093168*w^6*Log[MH2/muf2]^3 + 25.0780463011578657*w^7*Log[MH2/muf2]^3 + 56.5044028332020588*w^8*Log[MH2/muf2]^3 + 111.881626165555172*w^9*Log[MH2/muf2]^3 + 240.217389649209462*w^10*Log[MH2/muf2]^3 + 480.883335453104424*w^11*Log[MH2/muf2]^3 + 1007.97765846728442*w^12*Log[MH2/muf2]^3 + 2023.18244506931237*w^13*Log[MH2/muf2]^3 + 4183.34223684776839*w^14*Log[MH2/muf2]^3 + 8400.38852030872688*w^15*Log[MH2/muf2]^3 + 17223.2718908203811*w^16*Log[MH2/muf2]^3 + 34578.6700719505238*w^17*Log[MH2/muf2]^3 + 70501.0142190141467*w^18*Log[MH2/muf2]^3 + 141492.200406844364*w^19*Log[MH2/muf2]^3 + 287362.851384810255*w^20*Log[MH2/muf2]^3 + 576507.612149713276*w^21*Log[MH2/muf2]^3 + 1.16756706181850164*10^6*w^22*Log[MH2/muf2]^3 + 2.34156739496182198*10^6*w^23*Log[MH2/muf2]^3 + 4.73229431570765291*10^6*w^24*Log[MH2/muf2]^3 + 9.48779139016202743*10^6*w^25*Log[MH2/muf2]^3 + 1.91439507399766877*10^7*w^26*Log[MH2/muf2]^3 + 3.837173001805147*10^7*w^27*Log[MH2/muf2]^3 + 7.7326891773133*10^7*w^28*Log[MH2/muf2]^3 + 1.54957548747777119*10^8*w^29*Log[MH2/muf2]^3 + 3.11957292030610123*10^8*w^30*Log[MH2/muf2]^3 + 6.25019208193562537*10^8*w^31*Log[MH2/muf2]^3 + 1.25724970977612137*10^9*w^32*Log[MH2/muf2]^3 + 2.51853120539548549*10^9*w^33*Log[MH2/muf2]^3 + 5.06272340260676831*10^9*w^34*Log[MH2/muf2]^3 + 1.01402167636451436*10^10*w^35*Log[MH2/muf2]^3 + 2.03723710161575949*10^10*w^36*Log[MH2/muf2]^3 + 4.07990432292118444*10^10*w^37*Log[MH2/muf2]^3 + 8.19294829643243219*10^10*w^38*Log[MH2/muf2]^3 + 1.6405928220620532*10^11*w^39*Log[MH2/muf2]^3 + 3.29319628527180517*10^11*w^40*Log[MH2/muf2]^3 + 6.59380600296482096*10^11*w^41*Log[MH2/muf2]^3 + 1.32313555934841494*10^12*w^42*Log[MH2/muf2]^3 + 2.64902304073295428*10^12*w^43*Log[MH2/muf2]^3 + 5.31404874029516072*10^12*w^44*Log[MH2/muf2]^3 + 1.06383418606463353*10^13*w^45*Log[MH2/muf2]^3 + 2.13354632208068597*10^13*w^46*Log[MH2/muf2]^3 + 4.27091640427548608*10^13*w^47*Log[MH2/muf2]^3 + 8.56350307930045083*10^13*w^48*Log[MH2/muf2]^3 + 1.71413141331119128*10^14*w^49*Log[MH2/muf2]^3 + 3.43627914344421916*10^14*w^50*Log[MH2/muf2]^3 + 6.87792465286716035*10^14*w^51*Log[MH2/muf2]^3 + 1.37855961272735988*10^15*w^52*Log[MH2/muf2]^3 + 2.75913635592410513*10^15*w^53*Log[MH2/muf2]^3 + 5.52934297216169754*10^15*w^54*Log[MH2/muf2]^3 + 1.10662836239457095*10^16*w^55*Log[MH2/muf2]^3 + 2.21738752764679583*10^16*w^56*Log[MH2/muf2]^3 + 4.43764231777081269*10^16*w^57*Log[MH2/muf2]^3 + 8.89073675506066672*10^16*w^58*Log[MH2/muf2]^3 + 1.77923138725455696*10^17*w^59*Log[MH2/muf2]^3 + 3.56425632290572139*10^17*w^60*Log[MH2/muf2]^3 + 7.13261812902000688*10^17*w^61*Log[MH2/muf2]^3 + 1.42870052132195604*10^18*w^62*Log[MH2/muf2]^3 + 2.85895839428036796*10^18*w^63*Log[MH2/muf2]^3 + 5.72611287770345224*10^18*w^64*Log[MH2/muf2]^3 + 1.14581423532986874*10^19*w^65*Log[MH2/muf2]^3 + 2.29472017025924464*10^19*w^66*Log[MH2/muf2]^3 + 4.59169138665357166*10^19*w^67*Log[MH2/muf2]^3 + 9.19506591804062698*10^19*w^68*Log[MH2/muf2]^3 + 1.83987079474163582*10^20*w^69*Log[MH2/muf2]^3 + 3.68416389514887761*10^20*w^70*Log[MH2/muf2]^3 + 7.37159938321917301*10^20*w^71*Log[MH2/muf2]^3 + 1.47599645107832848*10^21*w^72*Log[MH2/muf2]^3 + 2.95324247721482217*10^21*w^73*Log[MH2/muf2]^3 + 5.91285062253094287*10^21*w^74*Log[MH2/muf2]^3 + 1.18304795418645333*10^22*w^75*Log[MH2/muf2]^3 + 2.36851625334650541*10^22*w^76*Log[MH2/muf2]^3 + 4.73886173071218469*10^22*w^77*Log[MH2/muf2]^3 + 9.48693835841644056*10^22*w^78*Log[MH2/muf2]^3 + 1.89808867598474454*10^23*w^79*Log[MH2/muf2]^3 + 3.79969015589455926*10^23*w^80*Log[MH2/muf2]^3 + 7.60206944959165085*10^23*w^81*Log[MH2/muf2]^3 + 1.52175461595375638*10^24*w^82*Log[MH2/muf2]^3 + 3.0445418126443147*10^24*w^83*Log[MH2/muf2]^3 + 6.09420661391590643*10^24*w^84*Log[MH2/muf2]^3 + 1.21923818053789309*10^25*w^85*Log[MH2/muf2]^3 + 2.44043601904846979*10^25*w^86*Log[MH2/muf2]^3 + 4.88239864815067129*10^25*w^87*Log[MH2/muf2]^3 + 9.77230122459862769*10^25*w^88*Log[MH2/muf2]^3 + 1.95504798778550021*10^26*w^89*Log[MH2/muf2]^3 + 3.91297223498585271*10^26*w^90*Log[MH2/muf2]^3 + 7.82820909985870392*10^26*w^91*Log[MH2/muf2]^3 + 1.56674533753442844*10^27*w^92*Log[MH2/muf2]^3 + 3.13436393448359591*10^27*w^93*Log[MH2/muf2]^3 + 6.272965511801142*10^27*w^94*Log[MH2/muf2]^3 + 1.25493008839797732*10^28*w^95*Log[MH2/muf2]^3 + 2.51148889736923822*10^28*w^96*Log[MH2/muf2]^3 + 5.02427913341551544*10^28*w^97*Log[MH2/muf2]^3 + 1.00548233987789619*10^29*w^98*Log[MH2/muf2]^3 + 2.01146756224670655*10^29*w^99*Log[MH2/muf2]^3 + 4.02534703120598065*10^29*w^100*Log[MH2/muf2]^3 + 8.052638656978288*10^29*w^101*Log[MH2/muf2]^3 + 1.61145696211228373*10^30*w^102*Log[MH2/muf2]^3 + 3.22366635622567769*10^30*w^103*Log[MH2/muf2]^3 + 6.450915378382776*10^30*w^104*Log[MH2/muf2]^3 + 1.29047439610035572*10^31*w^105*Log[MH2/muf2]^3 + 2.5823310736111183*10^31*w^106*Log[MH2/muf2]^3 + 5.16579072238198485*10^31*w^107*Log[MH2/muf2]^3 + 1.03369182629337609*10^32*w^108*Log[MH2/muf2]^3 + 2.06782111104844296*10^32*w^109*Log[MH2/muf2]^3 + 4.13770405356465676*10^32*w^110*Log[MH2/muf2]^3 + 8.27710471434836255*10^32*w^111*Log[MH2/muf2]^3 + 1.65621801637021091*10^33*w^112*Log[MH2/muf2]^3 + 3.31309438111891603*10^33*w^113*Log[MH2/muf2]^3 + 6.62927200850972233*10^33*w^114*Log[MH2/muf2]^3 + 1.32610999674562733*10^34*w^115*Log[MH2/muf2]^3 + 2.65341335877528978*10^34*w^116*Log[MH2/muf2]^3 + 5.30781952241569874*10^34*w^117*Log[MH2/muf2]^3 + 1.06202605677316148*10^35*w^118*Log[MH2/muf2]^3 + 2.12443793213606194*10^35*w^119*Log[MH2/muf2]^3 + 4.250666614342541*10^35*w^120*Log[MH2/muf2]^3 + 8.50283327095107524*10^35*w^121*Log[MH2/muf2]^3 + 1.70126090285602276*10^36*w^122*Log[MH2/muf2]^3 + 3.40310527575667404*10^36*w^123*Log[MH2/muf2]^3 + 6.80890343636081767*10^36*w^124*Log[MH2/muf2]^3 + 1.36200773767531964*10^37*w^125*Log[MH2/muf2]^3 + 2.72506052270889602*10^37*w^126*Log[MH2/muf2]^3 + 5.4510049570275405*10^37*w^127*Log[MH2/muf2]^3 + 1.09060674537044356*10^38*w^128*Log[MH2/muf2]^3 + 2.18155773976006858*10^38*w^129*Log[MH2/muf2]^3 + 4.36469160814573137*10^38*w^130*Log[MH2/muf2]^3 + 8.730724462814531*10^38*w^131*Log[MH2/muf2]^3 + 1.74675740709765911*10^39*w^132*Log[MH2/muf2]^3 + 3.49403758518002289*10^39*w^133*Log[MH2/muf2]^3 + 6.99045656326633279*10^39*w^134*Log[MH2/muf2]^3 + 1.39829514658055525*10^40*w^135*Log[MH2/muf2]^3 + 2.79751654684985155*10^40*w^136*Log[MH2/muf2]^3 + 5.59582815198991926*10^40*w^137*Log[MH2/muf2]^3 + 1.11952604938160976*10^41*w^138*Log[MH2/muf2]^3 + 2.23936232214984231*10^41*w^139*Log[MH2/muf2]^3 + 4.48012764855114017*10^41*w^140*Log[MH2/muf2]^3 + 8.96146617099047376*10^41*w^141*Log[MH2/muf2]^3 + 1.7928395942927383*10^42*w^142*Log[MH2/muf2]^3 + 3.58615197831321185*10^42*w^143*Log[MH2/muf2]^3 + 7.17443240369371061*10^42*w^144*Log[MH2/muf2]^3 + 1.4350711429269194*10^43*w^145*Log[MH2/muf2]^3 + 2.87097176615347274*10^43*w^146*Log[MH2/muf2]^3 + 5.74266501346701646*10^43*w^147*Log[MH2/muf2]^3 + 1.14885637607315963*10^44*w^148*Log[MH2/muf2]^3 + 2.29799472381679725*10^44*w^149*Log[MH2/muf2]^3 + 4.59725055838970121*10^44*w^150*Log[MH2/muf2]^3 + 9.19560345777159837*10^44*w^151*Log[MH2/muf2]^3 + 1.83961267324697639*10^45*w^152*Log[MH2/muf2]^3 + 3.67965642175766978*10^45*w^153*Log[MH2/muf2]^3 + 7.36123278298347147*10^45*w^154*Log[MH2/muf2]^3 + 1.47241517839051139*10^46*w^155*Log[MH2/muf2]^3 + 2.94557984583802042*10^46*w^156*Log[MH2/muf2]^3 + 5.89181946488789565*10^46*w^157*Log[MH2/muf2]^3 + 1.17865656327493814*10^47*w^158*Log[MH2/muf2]^3 + 2.35757134843649762*10^47*w^159*Log[MH2/muf2]^3 + 4.71628590198313362*10^47*w^160*Log[MH2/muf2]^3 + 9.43358269875073931*10^47*w^161*Log[MH2/muf2]^3 + 1.88716322181294418*10^48*w^162*Log[MH2/muf2]^3 + 3.77472229361399283*10^48*w^163*Log[MH2/muf2]^3 + 7.55119040347720274*10^48*w^164*Log[MH2/muf2]^3 + 1.51039312807448953*10^49*w^165*Log[MH2/muf2]^3 + 3.02146878520320343*10^49*w^166*Log[MH2/muf2]^3 + 6.04354501233715843*10^49*w^167*Log[MH2/muf2]^3 + 1.20897591157388168*10^50*w^168*Log[MH2/muf2]^3 + 2.41818986272611009*10^50*w^169*Log[MH2/muf2]^3 + 4.83742377815870507*10^50*w^170*Log[MH2/muf2]^3 + 9.67578058555217016*10^50*w^171*Log[MH2/muf2]^3 + 1.93556462033471126*10^51*w^172*Log[MH2/muf2]^3 + 3.87149503813722556*10^51*w^173*Log[MH2/muf2]^3 + 7.74458882397165854*10^51*w^174*Log[MH2/muf2]^3 + 1.54906120908536745*10^52*w^175*Log[MH2/muf2]^3 + 3.09874827239776796*10^52*w^176*Log[MH2/muf2]^3 + 6.19805917211199114*10^52*w^177*Log[MH2/muf2]^3 + 1.23985689462401048*10^53*w^178*Log[MH2/muf2]^3 + 2.47993451410523249*10^53*w^179*Log[MH2/muf2]^3 + 4.96082881845109321*10^53*w^180*Log[MH2/muf2]^3 + 9.92252374588078134*10^53*w^181*Log[MH2/muf2]^3 + 1.98488074368878773*10^54*w^182*Log[MH2/muf2]^3 + 3.97010141209782468*10^54*w^183*Log[MH2/muf2]^3 + 7.94167610687051553*10^54*w^184*Log[MH2/muf2]^3 + 1.58846865951331992*10^55*w^185*Log[MH2/muf2]^3 + 3.17751473380034726*10^55*w^186*Log[MH2/muf2]^3 + 6.35555338448422489*10^55*w^187*Log[MH2/muf2]^3 + 1.27133702916085667*10^56*w^188*Log[MH2/muf2]^3 + 2.54287980281735919*10^56*w^189*Log[MH2/muf2]^3 + 5.08664711901451296*10^56*w^190*Log[MH2/muf2]^3 + 1.01741023578353914*10^57*w^191*Log[MH2/muf2]^3 + 2.03516853317975695*10^57*w^192*Log[MH2/muf2]^3 + 4.07065453680763043*10^57*w^193*Log[MH2/muf2]^3 + 8.14267436892720485*10^57*w^194*Log[MH2/muf2]^3 + 1.62865961479964063*10^58*w^195*Log[MH2/muf2]^3 + 3.25785488375630773*10^58*w^196*Log[MH2/muf2]^3 + 6.51619998870350676*10^58*w^197*Log[MH2/muf2]^3 + 1.30345019545276512*10^59*w^198*Log[MH2/muf2]^3 + 2.60709307692883418*10^59*w^199*Log[MH2/muf2]^3 + 5.21501115658111989*10^59*w^200*Log[MH2/muf2]^3, 0.026698216353885747 + 0.247349417213393587*w + 0.871544450157477952*w^2 + 1.24241923622170987*w^3 - 0.581916766814795049*w^4 - 6.09879684280501414*w^5 - 16.127437202725925*w^6 - 33.6603647669998865*w^7 - 65.1918152201185891*w^8 - 122.499602910621686*w^9 - 227.590142269778671*w^10 - 421.270760191744243*w^11 - 779.854209387355594*w^12 - 1446.10648451279111*w^13 - 2688.23139722154821*w^14 - 5010.89279694096477*w^15 - 9366.39521969996393*w^16 - 17554.9042461520723*w^17 - 32986.8883501655231*w^18 - 62134.3036465271756*w^19 - 117301.384329694931*w^20 - 221915.598750538848*w^21 - 420652.938063674565*w^22 - 798824.473627840303*w^23 - 1.51955609673258436*10^6*w^24 - 2.89513864280222214*10^6*w^25 - 5.52413315170028814*10^6*w^26 - 1.05550116878100985*10^7*w^27 - 2.01936703090521699*10^7*w^28 - 3.86810637800689914*10^7*w^29 - 7.41782149455000627*10^7*w^30 - 1.42403121543603284*10^8*w^31 - 2.736534896657329*10^8*w^32 - 5.26375648958705552*10^8*w^33 - 1.01340059042800357*10^9*w^34 - 1.95270126372915211*10^9*w^35 - 3.76565316719496745*10^9*w^36 - 7.26735672267164*10^9*w^37 - 1.40354900220155115*10^10*w^38 - 2.71255115517536989*10^10*w^39 - 5.24581643542643884*10^10*w^40 - 1.01512479330621027*10^11*w^41 - 1.96555129878487191*10^11*w^42 - 3.80799232857536158*10^11*w^43 - 7.38148010395955059*10^11*w^44 - 1.4315816831751953*10^12*w^45 - 2.77782186811785356*10^12*w^46 - 5.39261034628231266*10^12*w^47 - 1.04734914160849127*10^13*w^48 - 2.03504286643900873*10^13*w^49 - 3.95583014569213231*10^13*w^50 - 7.69265822378145136*10^13*w^51 - 1.49652209794928696*10^14*w^52 - 2.91240132935899712*10^14*w^53 - 5.66988909531922949*10^14*w^54 - 1.10419891593354724*10^15*w^55 - 2.15111659440791595*10^15*w^56 - 4.19197986099164008*10^15*w^57 - 8.17161744596753426*10^15*w^58 - 1.59340320132511616*10^16*w^59 - 3.10790419242445246*10^16*w^60 - 6.06358524811333184*10^16*w^61 - 1.18333345839060086*10^17*w^62 - 2.30991831496085686*10^17*w^63 - 4.51018274829051679*10^17*w^64 - 8.80838038847781716*10^17*w^65 - 1.72067527704386846*10^18*w^66 - 3.36201288832736393*10^18*w^67 - 6.570436697572696*10^18*w^68 - 1.28434124190332193*10^19*w^69 - 2.51104796439394967*10^19*w^70 - 4.91038036482527068*10^19*w^71 - 9.60413114867601967*10^19*w^72 - 1.87880288789939448*10^20*w^73 - 3.67605514484593816*10^20*w^74 - 7.19379459047200894*10^20*w^75 - 1.40801380451612102*10^21*w^76 - 2.75629933278925393*10^21*w^77 - 5.39652558697601857*10^21*w^78 - 1.0567405383457404*10^22*w^79 - 2.06960140528842713*10^22*w^80 - 4.053846289656112*10^22*w^81 - 7.94160249118845514*10^22*w^82 - 1.55599230544016796*10^23*w^83 - 3.04904173889920946*10^23*w^84 - 5.97549876080276318*10^23*w^85 - 1.17121901715171657*10^24*w^86 - 2.29590321303129203*10^24*w^87 - 4.50110281885832652*10^24*w^88 - 8.82536389122565645*10^24*w^89 - 1.73058572433276276*10^25*w^90 - 3.39389916147932018*10^25*w^91 - 6.65654128587692522*10^25*w^92 - 1.30569214725420109*10^26*w^93 - 2.56138019570379765*10^26*w^94 - 5.02512711179248946*10^26*w^95 - 9.85958183413399285*10^26*w^96 - 1.93467089171194717*10^27*w^97 - 3.79657168700142003*10^27*w^98 - 7.45093527377916436*10^27*w^99 - 1.46239083494523064*10^28*w^100 - 2.87043968590427114*10^28*w^101 - 5.63461889225565461*10^28*w^102 - 1.10614150730359286*10^29*w^103 - 2.17162955793256749*10^29*w^104 - 4.26371946159606701*10^29*w^105 - 8.37178859283444095*10^29*w^106 - 1.64389314421778255*10^30*w^107 - 3.22814907119231103*10^30*w^108 - 6.33953239010968721*10^30*w^109 - 1.24504059385508018*10^31*w^110 - 2.44529607623738088*10^31*w^111 - 4.80286155425347046*10^31*w^112 - 9.43383766692539287*10^31*w^113 - 1.85308564989274291*10^32*w^114 - 3.64015946899291911*10^32*w^115 - 7.15092495373545635*10^32*w^116 - 1.40481780953853699*10^33*w^117 - 2.75989685580565855*10^33*w^118 - 5.422254021716301*10^33*w^119 - 1.06532013077814823*10^34*w^120 - 2.09311353567238072*10^34*w^121 - 4.11260440331231475*10^34*w^122 - 8.08075068659522023*10^34*w^123 - 1.58780158496027946*10^35*w^124 - 3.11996440968324826*10^35*w^125 - 6.13071422639522779*10^35*w^126 - 1.20470210784686035*10^36*w^127 - 2.36730697137218272*10^36*w^128 - 4.65194893535908205*10^36*w^129 - 9.14155135726451714*10^36*w^130 - 1.7964230509848964*10^37*w^131 - 3.53020751270583742*10^37*w^132 - 6.93735467840208775*10^37*w^133 - 1.36329159982662188*10^38*w^134 - 2.67906937885163222*10^38*w^135 - 5.26476085087173818*10^38*w^136 - 1.03459878303572288*10^39*w^137 - 2.03312014400254217*10^39*w^138 - 3.99531496888156621*10^39*w^139 - 7.85118173248972895*10^39*w^140 - 1.54281620037353339*10^40*w^141 - 3.03170976226178506*10^40*w^142 - 5.95736811644747543*10^40*w^143 - 1.17061406848068979*10^41*w^144 - 2.30019484615339361*10^41*w^145 - 4.51966437512999629*10^41*w^146 - 8.88050160904113074*10^41*w^147 - 1.74484811913870621*10^42*w^148 - 3.42819597590264078*10^42*w^149 - 6.73535634294436854*10^42*w^150 - 1.32324869409714378*10^43*w^151 - 2.5996049273355693*10^43*w^152 - 5.10689838589643737*10^43*w^153 - 1.00320586326211526*10^44*w^154 - 1.97062896948824037*10^44*w^155 - 3.87079863923282838*10^44*w^156 - 7.60284529789246754*10^44*w^157 - 1.49324306880653928*10^45*w^158 - 2.93266559610309938*10^45*w^159 - 5.759319160265868*10^45*w^160 - 1.13098064484652452*10^46*w^161 - 2.22082051364859797*10^46*w^162 - 4.3605856475611704*10^46*w^163 - 8.56146411520369866*10^46*w^164 - 1.68082259606715781*10^47*w^165 - 3.29962862444185393*10^47*w^166 - 6.47703574720077695*10^47*w^167 - 1.27131812923476682*10^48*w^168 - 2.49515503277983993*10^48*w^169 - 4.89671443381466761*10^48*w^170 - 9.60891893191717265*10^48*w^171 - 1.88540785889204453*10^49*w^172 - 3.6990960628145306*10^49*w^173 - 7.25677834272576696*10^49*w^174 - 1.42347042833757998*10^50*w^175 - 2.79195059482631499*10^50*w^176 - 5.47545217433103268*10^50*w^177 - 1.07370128494993862*10^51*w^178 - 2.10521454324076661*10^51*w^179 - 4.12721203107706873*10^51*w^180 - 8.09026584664433193*10^51*w^181 - 1.58566848069933521*10^52*w^182 - 3.10744542025898382*10^52*w^183 - 6.08883202352902168*10^52*w^184 - 1.19289335522214112*10^53*w^185 - 2.33670604028027402*10^53*w^186 - 4.57655813774321339*10^53*w^187 - 8.96197732104362669*10^53*w^188 - 1.7546724903577545*10^54*w^189 - 3.43489112850571234*10^54*w^190 - 6.72282443715146806*10^54*w^191 - 1.3155565904965232*10^55*w^192 - 2.57384999343645008*10^55*w^193 - 5.03465474256175219*10^55*w^194 - 9.846131001191668*10^55*w^195 - 1.9251630705095295*10^56*w^196 - 3.76332576763237496*10^56*w^197 - 7.35486488956461697*10^56*w^198 - 1.43705109403138869*10^57*w^199 - 2.80711487400996335*10^57*w^200 + ALARM*w^201 - 0.00860496456881995107*Log[MH2/muf2] - 0.0982017741206480692*w*Log[MH2/muf2] - 0.487044957018016376*w^2*Log[MH2/muf2] - 1.41613151265107781*w^3*Log[MH2/muf2] - 2.84769142777116691*w^4*Log[MH2/muf2] - 4.660411421290001*w^5*Log[MH2/muf2] - 7.19839617915304718*w^6*Log[MH2/muf2] - 11.2396257888135694*w^7*Log[MH2/muf2] - 17.9426012781772884*w^8*Log[MH2/muf2] - 29.3174326644975034*w^9*Log[MH2/muf2] - 48.8946415108449455*w^10*Log[MH2/muf2] - 82.9787815959613422*w^11*Log[MH2/muf2] - 142.881254497755371*w^12*Log[MH2/muf2] - 249.036320023919553*w^13*Log[MH2/muf2] - 438.513788648590718*w^14*Log[MH2/muf2] - 778.8822914877424*w^15*Log[MH2/muf2] - 1393.75189523661579*w^16*Log[MH2/muf2] - 2510.09636489806766*w^17*Log[MH2/muf2] - 4545.98002398716811*w^18*Log[MH2/muf2] - 8273.76549397843083*w^19*Log[MH2/muf2] - 15124.1118750355758*w^20*Log[MH2/muf2] - 27753.6830986480207*w^21*Log[MH2/muf2] - 51106.7169168403682*w^22*Log[MH2/muf2] - 94404.0948117002897*w^23*Log[MH2/muf2] - 174874.958493184788*w^24*Log[MH2/muf2] - 324768.979715848562*w^25*Log[MH2/muf2] - 604548.604195042909*w^26*Log[MH2/muf2] - 1.12774173629012923*10^6*w^27*Log[MH2/muf2] - 2.10780945978611896*10^6*w^28*Log[MH2/muf2] - 3.94663228389205356*10^6*w^29*Log[MH2/muf2] - 7.40172380969309335*10^6*w^30*Log[MH2/muf2] - 1.39025267984270969*10^7*w^31*Log[MH2/muf2] - 2.61491847108343352*10^7*w^32*Log[MH2/muf2] - 4.9247008004525036*10^7*w^33*Log[MH2/muf2] - 9.28573847855220433*10^7*w^34*Log[MH2/muf2] - 1.75278741235239627*10^8*w^35*Log[MH2/muf2] - 3.31194037085950598*10^8*w^36*Log[MH2/muf2] - 6.26387873069943455*10^8*w^37*Log[MH2/muf2] - 1.18571725735763956*10^9*w^38*Log[MH2/muf2] - 2.24629873439368176*10^9*w^39*Log[MH2/muf2] - 4.25868824685547289*10^9*w^40*Log[MH2/muf2] - 8.079440171927211*10^9*w^41*Log[MH2/muf2] - 1.53377017681722866*10^10*w^42*Log[MH2/muf2] - 2.91333734097792326*10^10*w^43*Log[MH2/muf2] - 5.53670882823761164*10^10*w^44*Log[MH2/muf2] - 1.05274461380697673*10^11*w^45*Log[MH2/muf2] - 2.00256054458880714*10^11*w^46*Log[MH2/muf2] - 3.81084450372183897*10^11*w^47*Log[MH2/muf2] - 7.25457612556696587*10^11*w^48*Log[MH2/muf2] - 1.38146854508236244*10^12*w^49*Log[MH2/muf2] - 2.63142783072067298*10^12*w^50*Log[MH2/muf2] - 5.01357162167831124*10^12*w^51*Log[MH2/muf2] - 9.55415698189547731*10^12*w^52*Log[MH2/muf2] - 1.82100559261710884*10^13*w^53*Log[MH2/muf2] - 3.47127057797858252*10^13*w^54*Log[MH2/muf2] - 6.6177230471126945*10^13*w^55*Log[MH2/muf2] - 1.26170060184224101*10^14*w^56*Log[MH2/muf2] - 2.40556052275525486*10^14*w^57*Log[MH2/muf2] - 4.58641186602096012*10^14*w^58*Log[MH2/muf2] - 8.74401658105064953*10^14*w^59*Log[MH2/muf2] - 1.66691766026940121*10^15*w^60*Log[MH2/muf2] - 3.17735952236090774*10^15*w^61*Log[MH2/muf2] - 6.05551317799787251*10^15*w^62*Log[MH2/muf2] - 1.15385380510563277*10^16*w^63*Log[MH2/muf2] - 2.19810327864890681*10^16*w^64*Log[MH2/muf2] - 4.18624279824521639*10^16*w^65*Log[MH2/muf2] - 7.97003895330064743*10^16*w^66*Log[MH2/muf2] - 1.51682661505648315*10^17*w^67*Log[MH2/muf2] - 2.88555627453600383*10^17*w^68*Log[MH2/muf2] - 5.48679411363045547*10^17*w^69*Log[MH2/muf2] - 1.04274768169482164*10^18*w^70*Log[MH2/muf2] - 1.98054886608599802*10^18*w^71*Log[MH2/muf2] - 3.75932667351432091*10^18*w^72*Log[MH2/muf2] - 7.130549704184826*10^18*w^73*Log[MH2/muf2] - 1.3514257376479345*10^19*w^74*Log[MH2/muf2] - 2.55907223956780503*10^19*w^75*Log[MH2/muf2] - 4.84123062128003424*10^19*w^76*Log[MH2/muf2] - 9.14891881457773429*10^19*w^77*Log[MH2/muf2] - 1.72694328184344539*10^20*w^78*Log[MH2/muf2] - 3.25558544651246276*10^20*w^79*Log[MH2/muf2] - 6.12865663964158791*10^20*w^80*Log[MH2/muf2] - 1.15191934006873551*10^21*w^81*Log[MH2/muf2] - 2.16135707455935616*10^21*w^82*Log[MH2/muf2] - 4.04758344347375841*10^21*w^83*Log[MH2/muf2] - 7.56371520998542945*10^21*w^84*Log[MH2/muf2] - 1.41005284261747427*10^22*w^85*Log[MH2/muf2] - 2.62161914222789679*10^22*w^86*Log[MH2/muf2] - 4.85947245938457533*10^22*w^87*Log[MH2/muf2] - 8.97672725475124252*10^22*w^88*Log[MH2/muf2] - 1.65175598584271843*10^23*w^89*Log[MH2/muf2] - 3.02564496025727692*10^23*w^90*Log[MH2/muf2] - 5.51342739471416881*10^23*w^91*Log[MH2/muf2] - 9.98544301556299001*10^23*w^92*Log[MH2/muf2] - 1.79539712790505176*10^24*w^93*Log[MH2/muf2] - 3.2000760395551965*10^24*w^94*Log[MH2/muf2] - 5.64306126025401126*10^24*w^95*Log[MH2/muf2] - 9.818758513221153*10^24*w^96*Log[MH2/muf2] - 1.67928553754513609*10^25*w^97*Log[MH2/muf2] - 2.80697171043391449*10^25*w^98*Log[MH2/muf2] - 4.544113494552189*10^25*w^99*Log[MH2/muf2] - 7.01282981834742811*10^25*w^100*Log[MH2/muf2] - 9.998667394895049*10^25*w^101*Log[MH2/muf2] - 1.21819343802279581*10^26*w^102*Log[MH2/muf2] - 9.19300633488984397*10^25*w^103*Log[MH2/muf2] + 1.10687679222444908*10^26*w^104*Log[MH2/muf2] + 7.93361681725081963*10^26*w^105*Log[MH2/muf2] + 2.69768182865621068*10^27*w^106*Log[MH2/muf2] + 7.55355665152174553*10^27*w^107*Log[MH2/muf2] + 1.93004632271669397*10^28*w^108*Log[MH2/muf2] + 4.67500021548726675*10^28*w^109*Log[MH2/muf2] + 1.09339093449555322*10^29*w^110*Log[MH2/muf2] + 2.49469258137768914*10^29*w^111*Log[MH2/muf2] + 5.58805917065054953*10^29*w^112*Log[MH2/muf2] + 1.23403120333150671*10^30*w^113*Log[MH2/muf2] + 2.69448911571868381*10^30*w^114*Log[MH2/muf2] + 5.82942755026689036*10^30*w^115*Log[MH2/muf2] + 1.25157518909821276*10^31*w^116*Log[MH2/muf2] + 2.66988421612162917*10^31*w^117*Log[MH2/muf2] + 5.66424258637891749*10^31*w^118*Log[MH2/muf2] + 1.19600181581382815*10^32*w^119*Log[MH2/muf2] + 2.51493708159382627*10^32*w^120*Log[MH2/muf2] + 5.26920612331887127*10^32*w^121*Log[MH2/muf2] + 1.10044128829480052*10^33*w^122*Log[MH2/muf2] + 2.2916282769974902*10^33*w^123*Log[MH2/muf2] + 4.75998968683549407*10^33*w^124*Log[MH2/muf2] + 9.86421900515285125*10^33*w^125*Log[MH2/muf2] + 2.0399022362644332*10^34*w^126*Log[MH2/muf2] + 4.21044991520220634*10^34*w^127*Log[MH2/muf2] + 8.67545512820186618*10^34*w^128*Log[MH2/muf2] + 1.78469491503882647*10^35*w^129*Log[MH2/muf2] + 3.66606029277612969*10^35*w^130*Log[MH2/muf2] + 7.52053540923056611*10^35*w^131*Log[MH2/muf2] + 1.54083348005345534*10^36*w^132*Log[MH2/muf2] + 3.15326190702866606*10^36*w^133*Log[MH2/muf2] + 6.44610471356438478*10^36*w^134*Log[MH2/muf2] + 1.31643592128272304*10^37*w^135*Log[MH2/muf2] + 2.68593917259718006*10^37*w^136*Log[MH2/muf2] + 5.47536456848737631*10^37*w^137*Log[MH2/muf2] + 1.11525531216923341*10^38*w^138*Log[MH2/muf2] + 2.26987440480400654*10^38*w^139*Log[MH2/muf2] + 4.61652976520257656*10^38*w^140*Log[MH2/muf2] + 9.3828353765338*10^38*w^141*Log[MH2/muf2] + 1.90578575099556776*10^39*w^142*Log[MH2/muf2] + 3.86857593638504231*10^39*w^143*Log[MH2/muf2] + 7.84837242765785624*10^39*w^144*Log[MH2/muf2] + 1.59137593208071257*10^40*w^145*Log[MH2/muf2] + 3.22509845668880782*10^40*w^146*Log[MH2/muf2] + 6.53283368395489192*10^40*w^147*Log[MH2/muf2] + 1.32269368703534122*10^41*w^148*Log[MH2/muf2] + 2.67686153267488624*10^41*w^149*Log[MH2/muf2] + 5.41515270344289772*10^41*w^150*Log[MH2/muf2] + 1.09502063692772919*10^42*w^151*Log[MH2/muf2] + 2.21344512047620947*10^42*w^152*Log[MH2/muf2] + 4.47257492496046528*10^42*w^153*Log[MH2/muf2] + 9.03433073873137088*10^42*w^154*Log[MH2/muf2] + 1.824275784336924*10^43*w^155*Log[MH2/muf2] + 3.68253939072303632*10^43*w^156*Log[MH2/muf2] + 7.43143347328719363*10^43*w^157*Log[MH2/muf2] + 1.49924158046657168*10^44*w^158*Log[MH2/muf2] + 3.02377661509179817*10^44*w^159*Log[MH2/muf2] + 6.09693814079987063*10^44*w^160*Log[MH2/muf2] + 1.22903015647939491*10^45*w^161*Log[MH2/muf2] + 2.47688800409484813*10^45*w^162*Log[MH2/muf2] + 4.990539066676389*10^45*w^163*Log[MH2/muf2] + 1.00528631149832286*10^46*w^164*Log[MH2/muf2] + 2.02458984226336002*10^46*w^165*Log[MH2/muf2] + 4.076550983183751*10^46*w^166*Log[MH2/muf2] + 8.20655017036541236*10^46*w^167*Log[MH2/muf2] + 1.65174699213862618*10^47*w^168*Log[MH2/muf2] + 3.32387457496549002*10^47*w^169*Log[MH2/muf2] + 6.68754708286795756*10^47*w^170*Log[MH2/muf2] + 1.3452809024596173*10^48*w^171*Log[MH2/muf2] + 2.70573741989745363*10^48*w^172*Log[MH2/muf2] + 5.44110855350186268*10^48*w^173*Log[MH2/muf2] + 1.09400829485340077*10^49*w^174*Log[MH2/muf2] + 2.19931594603901316*10^49*w^175*Log[MH2/muf2] + 4.42069563618946132*10^49*w^176*Log[MH2/muf2] + 8.88447344459364248*10^49*w^177*Log[MH2/muf2] + 1.78530685134807971*10^50*w^178*Log[MH2/muf2] + 3.58703880737303289*10^50*w^179*Log[MH2/muf2] + 7.20614753257996535*10^50*w^180*Log[MH2/muf2] + 1.44749096457115422*10^51*w^181*Log[MH2/muf2] + 2.90720667262819939*10^51*w^182*Log[MH2/muf2] + 5.83827987976967661*10^51*w^183*Log[MH2/muf2] + 1.17231530063750594*10^52*w^184*Log[MH2/muf2] + 2.35372636602752786*10^52*w^185*Log[MH2/muf2] + 4.72520838789647558*10^52*w^186*Log[MH2/muf2] + 9.48507561742328503*10^52*w^187*Log[MH2/muf2] + 1.90378015397003686*10^53*w^188*Log[MH2/muf2] + 3.82076421232001894*10^53*w^189*Log[MH2/muf2] + 7.66729818489272992*10^53*w^190*Log[MH2/muf2] + 1.53848875954183728*10^54*w^191*Log[MH2/muf2] + 3.08679152506761592*10^54*w^192*Log[MH2/muf2] + 6.19273314966606994*10^54*w^193*Log[MH2/muf2] + 1.24228312756658654*10^55*w^194*Log[MH2/muf2] + 2.49185622312345485*10^55*w^195*Log[MH2/muf2] + 4.99793416264482862*10^55*w^196*Log[MH2/muf2] + 1.00236105999822338*10^56*w^197*Log[MH2/muf2] + 2.01013332427435968*10^56*w^198*Log[MH2/muf2] + 4.03082037102732143*10^56*w^199*Log[MH2/muf2] + 8.08222216142934829*10^56*w^200*Log[MH2/muf2], -0.328219736166858958 - 0.392313958292305701*w + 0.0774571826928399516*w^2 - 1.39564870150602182*w^3 - 0.775186115535568081*w^4 - 3.00337620556297065*w^5 - 9.04445419719300984*w^6 - 17.848906872678576*w^7 - 40.9941297657696676*w^8 - 80.8763907835317292*w^9 - 173.614685564850877*w^10 - 344.174089354519651*w^11 - 717.166441551907682*w^12 - 1423.81807252639982*w^13 - 2919.02646787217834*w^14 - 5795.44097905855322*w^15 - 11764.4389823900262*w^16 - 23347.1192371858659*w^17 - 47088.7073219652*w^18 - 93401.8598765400379*w^19 - 187553.488552298302*w^20 - 371842.916911462924*w^21 - 744345.1692284037*w^22 - 1.47515818011610855*10^6*w^23 - 2.94623567308018474*10^6*w^24 - 5.83709007260103462*10^6*w^25 - 1.16383534664048337*10^7*w^26 - 2.30523816318858017*10^7*w^27 - 4.59044556774969972*10^7*w^28 - 9.09075321097892417*10^7*w^29 - 1.808468656832376*10^8*w^30 - 3.58094190499284577*10^8*w^31 - 7.11827689859948936*10^8*w^32 - 1.40934950189314256*10^9*w^33 - 2.79984212069806925*10^9*w^34 - 5.54303629555756794*10^9*w^35 - 1.10066107391404808*10^10*w^36 - 2.17895449545168919*10^10*w^37 - 4.32500441677374228*10^10*w^38 - 8.56188281746359781*10^10*w^39 - 1.69891824735584675*10^11*w^40 - 3.36317452815977797*10^11*w^41 - 6.67179682423957078*10^11*w^42 - 1.32074373982559547*10^12*w^43 - 2.61952357361065918*10^12*w^44 - 5.18561645669954455*10^12*w^45 - 1.02832539582756348*10^13*w^46 - 2.03569913928123369*10^13*w^47 - 4.03629676368890076*10^13*w^48 - 7.990482055297142*10^13*w^49 - 1.58413510030639209*10^14*w^50 - 3.13610292103699535*10^14*w^51 - 6.216811688101914*10^14*w^52 - 1.23076428647876375*10^15*w^53 - 2.43959256426213956*10^15*w^54 - 4.829854795053775*10^15*w^55 - 9.57297793698562138*10^15*w^56 - 1.89528119019700971*10^16*w^57 - 3.75631254922414116*10^16*w^58 - 7.43700577500747938*10^16*w^59 - 1.47388954101438836*10^17*w^60 - 2.91817226841490328*10^17*w^61 - 5.78308342587383636*10^17*w^62 - 1.14502420940635839*10^18*w^63 - 2.26906688195816151*10^18*w^64 - 4.49273947304342047*10^18*w^65 - 8.90286649775432857*10^18*w^66 - 1.76279546824502017*10^19*w^67 - 3.49307609491089246*10^19*w^68 - 6.91651865033964095*10^19*w^69 - 1.37051037679677083*10^20*w^70 - 2.71374178071165858*10^20*w^71 - 5.37715832954387735*10^20*w^72 - 1.06474324554779295*10^21*w^73 - 2.1096934519263532*10^21*w^74 - 4.17749985082116561*10^21*w^75 - 8.27716258222015963*10^21*w^76 - 1.63901412637135108*10^22*w^77 - 3.24742079643893926*10^22*w^78 - 6.43047379890602655*10^22*w^79 - 1.27405966341995025*10^23*w^80 - 2.52287893834366881*10^23*w^81 - 4.9984354617704225*10^23*w^82 - 9.89787570026786387*10^23*w^83 - 1.96096754373003935*10^24*w^84 - 3.88310001135096436*10^24*w^85 - 7.69303070462324395*10^24*w^86 - 1.52336819978396399*10^25*w^87 - 3.01796301667787963*10^25*w^88 - 5.97612333653745553*10^25*w^89 - 1.18390893636189889*10^26*w^90 - 2.34434277368077401*10^26*w^91 - 4.6441804660434106*10^26*w^92 - 9.196191718880526*10^26*w^93 - 1.82173276340394497*10^27*w^94 - 3.60726994983074598*10^27*w^95 - 7.14567669618391384*10^27*w^96 - 1.4149180914472379*10^28*w^97 - 2.80274394162156658*10^28*w^98 - 5.54963249697289168*10^28*w^99 - 1.09926661970551404*10^29*w^100 - 2.1765848292463598*10^29*w^101 - 4.31122163531814669*10^29*w^102 - 8.536179497156188*10^29*w^103 - 1.69072676580378047*10^30*w^104 - 3.347542575289446*10^30*w^105 - 6.63010330237964882*10^30*w^106 - 1.31268739288540523*10^31*w^107 - 2.59979387932001147*10^31*w^108 - 5.14715329202297759*10^31*w^109 - 1.01935909870091762*10^32*w^110 - 2.01809388328808707*10^32*w^111 - 3.99652937675591251*10^32*w^112 - 7.911920948821533*10^32*w^113 - 1.56676597524499475*10^33*w^114 - 3.101605786871897*10^33*w^115 - 6.14169588381315686*10^33*w^116 - 1.2157745781608698*10^34*w^117 - 2.40731662806479364*10^34*w^118 - 4.76517627972671071*10^34*w^119 - 9.43488191622266108*10^34*w^120 - 1.86750565366400133*10^35*w^121 - 3.69739301011129558*10^35*w^122 - 7.31811852455169091*10^35*w^123 - 1.44879898960331419*10^36*w^124 - 2.86740448343409095*10^36*w^125 - 5.67637959265572609*10^36*w^126 - 1.1233830318568*10^37*w^127 - 2.22373397175850287*10^37*w^128 - 4.40061556603639716*10^37*w^129 - 8.71042976436831714*10^37*w^130 - 1.72362537958146882*10^38*w^131 - 3.41144871902189811*10^38*w^132 - 6.75014849685057572*10^38*w^133 - 1.33591150922978842*10^39*w^134 - 2.64314990333803336*10^39*w^135 - 5.23061899009874888*10^39*w^136 - 1.0348209321116487*10^40*w^137 - 2.04767910476100447*10^40*w^138 - 4.05079601433789743*10^40*w^139 - 8.01495124859553936*10^40*w^140 - 1.58541879519321058*10^41*w^141 - 3.1366545001501623*10^41*w^142 - 6.20401257398470168*10^41*w^143 - 1.22731434040715786*10^42*w^144 - 2.42729646577538331*10^42*w^145 - 4.80136406003830052*10^42*w^146 - 9.49490830452133693*10^42*w^147 - 1.87797326347419495*10^43*w^148 - 3.71340813901494256*10^43*w^149 - 7.34389050922016648*10^43*w^150 - 1.45199311121522974*10^44*w^151 - 2.87124941395449916*10^44*w^152 - 5.67625921600336677*10^44*w^153 - 1.12232677782351411*10^45*w^154 - 2.2185096753452193*10^45*w^155 - 4.38598318136775*10^45*w^156 - 8.66876702332169272*10^45*w^157 - 1.71359892304829327*10^46*w^158 - 3.386456307453849*10^46*w^159 - 6.69331266939896501*10^46*w^160 - 1.3225764388453384*10^47*w^161 - 2.61371155404231857*10^47*w^162 - 5.16390235979082911*10^47*w^163 - 1.02036008501303205*10^48*w^164 - 2.01563416811176962*10^48*w^165 - 3.98219845211511244*10^48*w^166 - 7.86531432908938994*10^48*w^167 - 1.55367455860132908*10^49*w^168 - 3.068209889943107*10^49*w^169 - 6.05980561590240972*10^49*w^170 - 1.19649877336577066*10^50*w^171 - 2.36271991365557187*10^50*w^172 - 4.66434756539383032*10^50*w^173 - 9.20902718636317374*10^50*w^174 - 1.81766508656575546*10^51*w^175 - 3.58802853541761851*10^51*w^176 - 7.08065741248145026*10^51*w^177 - 1.39743256991654527*10^52*w^178 - 2.75716046756317661*10^52*w^179 - 5.44039484265929796*10^52*w^180 - 1.07317548206227857*10^53*w^181 - 2.11712157191317893*10^53*w^182 - 4.17532837083598775*10^53*w^183 - 8.23507696032619682*10^53*w^184 - 1.62372357090683431*10^54*w^185 - 3.20174006705324663*10^54*w^186 - 6.31138750065084108*10^54*w^187 - 1.24420060261659503*10^55*w^188 - 2.45198557251254624*10^55*w^189 - 4.83247169243352557*10^55*w^190 - 9.52093370591463728*10^55*w^191 - 1.87590414044470916*10^56*w^192 - 3.69485277624812406*10^56*w^193 - 7.27782019992325682*10^56*w^194 - 1.43303621378580459*10^57*w^195 - 2.82180708156388847*10^57*w^196 - 5.55450101110132285*10^57*w^197 - 1.09338598597380924*10^58*w^198 - 2.15151843883763593*10^58*w^199 - 4.23373368283619285*10^58*w^200 + ALARM*w^201 + 0.298049308659746365*Log[MH2/muf2] + 0.858717511467915775*w*Log[MH2/muf2] + 1.03677159974278284*w^2*Log[MH2/muf2] + 2.53186507182740034*w^3*Log[MH2/muf2] + 4.26945848820911856*w^4*Log[MH2/muf2] + 6.56560309592418081*w^5*Log[MH2/muf2] + 13.7884332057734343*w^6*Log[MH2/muf2] + 25.6446679565912137*w^7*Log[MH2/muf2] + 51.9739576345726645*w^8*Log[MH2/muf2] + 100.788033544027464*w^9*Log[MH2/muf2] + 203.490582479195341*w^10*Log[MH2/muf2] + 402.326659425000706*w^11*Log[MH2/muf2] + 813.121832324590012*w^12*Log[MH2/muf2] + 1623.92289280130004*w^13*Log[MH2/muf2] + 3285.5418667474883*w^14*Log[MH2/muf2] + 6597.09324981803328*w^15*Log[MH2/muf2] + 13354.0375121231512*w^16*Log[MH2/muf2] + 26890.4855177149688*w^17*Log[MH2/muf2] + 54434.4425589147878*w^18*Log[MH2/muf2] + 109772.019923195203*w^19*Log[MH2/muf2] + 222153.272147327439*w^20*Log[MH2/muf2] + 448287.523955834347*w^21*Log[MH2/muf2] + 906840.001264373482*w^22*Log[MH2/muf2] + 1.83029776100231429*10^6*w^23*Log[MH2/muf2] + 3.70060214822294288*10^6*w^24*Log[MH2/muf2] + 7.46854510815114521*10^6*w^25*Log[MH2/muf2] + 1.50920906524147616*10^7*w^26*Log[MH2/muf2] + 3.04523223982522177*10^7*w^27*Log[MH2/muf2] + 6.15029465033507586*10^7*w^28*Log[MH2/muf2] + 1.24061986103916568*10^8*w^29*Log[MH2/muf2] + 2.50428187614199294*10^8*w^30*Log[MH2/muf2] + 5.04986776612984752*10^8*w^31*Log[MH2/muf2] + 1.01883615072018083*10^9*w^32*Log[MH2/muf2] + 2.05375252208288427*10^9*w^33*Log[MH2/muf2] + 4.14157079116876864*10^9*w^34*Log[MH2/muf2] + 8.34555654986354747*10^9*w^35*Log[MH2/muf2] + 1.68220275826650605*10^10*w^36*Log[MH2/muf2] + 3.38858476301926005*10^10*w^37*Log[MH2/muf2] + 6.82748524204165204*10^10*w^38*Log[MH2/muf2] + 1.37485260588604176*10^11*w^39*Log[MH2/muf2] + 2.76904971097485588*10^11*w^40*Log[MH2/muf2] + 5.57427286814601133*10^11*w^41*Log[MH2/muf2] + 1.12229524164956279*10^12*w^42*Log[MH2/muf2] + 2.25857216561150233*10^12*w^43*Log[MH2/muf2] + 4.545780130623811*10^12*w^44*Log[MH2/muf2] + 9.14559708491930476*10^12*w^45*Log[MH2/muf2] + 1.84014692774484002*10^13*w^46*Log[MH2/muf2] + 3.70118013967731812*10^13*w^47*Log[MH2/muf2] + 7.44485489787162802*10^13*w^48*Log[MH2/muf2] + 1.49704576983026318*10^14*w^49*Log[MH2/muf2] + 3.01047813187686276*10^14*w^50*Log[MH2/muf2] + 6.05218406867963252*10^14*w^51*Log[MH2/muf2] + 1.216760149411186*10^15*w^52*Log[MH2/muf2] + 2.44560181178707192*10^15*w^53*Log[MH2/muf2] + 4.915621474178194*10^15*w^54*Log[MH2/muf2] + 9.87800478386939675*10^15*w^55*Log[MH2/muf2] + 1.98503657072789138*10^16*w^56*Log[MH2/muf2] + 3.98818096546602217*10^16*w^57*Log[MH2/muf2] + 8.01284827692530451*10^16*w^58*Log[MH2/muf2] + 1.60958509156839965*10^17*w^59*Log[MH2/muf2] + 3.2332884893056646*10^17*w^60*Log[MH2/muf2] + 6.49377030271371265*10^17*w^61*Log[MH2/muf2] + 1.30422069973038035*10^18*w^62*Log[MH2/muf2] + 2.61898749853376732*10^18*w^63*Log[MH2/muf2] + 5.25915552362393455*10^18*w^64*Log[MH2/muf2] + 1.05592318309270048*10^19*w^65*Log[MH2/muf2] + 2.12005789767696573*10^19*w^66*Log[MH2/muf2] + 4.25600190755016561*10^19*w^67*Log[MH2/muf2] + 8.54385862099826323*10^19*w^68*Log[MH2/muf2] + 1.7149420877741562*10^20*w^69*Log[MH2/muf2] + 3.44224881314812804*10^20*w^70*Log[MH2/muf2] + 6.908476032401008*10^20*w^71*Log[MH2/muf2] + 1.38649735625908028*10^21*w^72*Log[MH2/muf2] + 2.7823174323871123*10^21*w^73*Log[MH2/muf2] + 5.58329566356395643*10^21*w^74*Log[MH2/muf2] + 1.12028551515201978*10^22*w^75*Log[MH2/muf2] + 2.24782636503550009*10^22*w^76*Log[MH2/muf2] + 4.50976538665851284*10^22*w^77*Log[MH2/muf2] + 9.04775421833608382*10^22*w^78*Log[MH2/muf2] + 1.81504553742030538*10^23*w^79*Log[MH2/muf2] + 3.64107558742810706*10^23*w^80*Log[MH2/muf2] + 7.30355409224349741*10^23*w^81*Log[MH2/muf2] + 1.46498805060910323*10^24*w^82*Log[MH2/muf2] + 2.93831660679965786*10^24*w^83*Log[MH2/muf2] + 5.89329606867271204*10^24*w^84*Log[MH2/muf2] + 1.18191081167552064*10^25*w^85*Log[MH2/muf2] + 2.37031594954375179*10^25*w^86*Log[MH2/muf2] + 4.75331371748482975*10^25*w^87*Log[MH2/muf2] + 9.53195017101184054*10^25*w^88*Log[MH2/muf2] + 1.91133817067497579*10^26*w^89*Log[MH2/muf2] + 3.83255443180657151*10^26*w^90*Log[MH2/muf2] + 7.684422878293569*10^26*w^91*Log[MH2/muf2] + 1.54073949620801573*10^27*w^92*Log[MH2/muf2] + 3.08902069820908005*10^27*w^93*Log[MH2/muf2] + 6.19309125332593398*10^27*w^94*Log[MH2/muf2] + 1.24156422022198135*10^28*w^95*Log[MH2/muf2] + 2.48900629016047744*10^28*w^96*Log[MH2/muf2] + 4.989524405188372*10^28*w^97*Log[MH2/muf2] + 1.00020139254226912*10^29*w^98*Log[MH2/muf2] + 2.004902790904916*10^29*w^99*Log[MH2/muf2] + 4.01878147939258264*10^29*w^100*Log[MH2/muf2] + 8.05515964189962028*10^29*w^101*Log[MH2/muf2] + 1.61454139841349652*10^30*w^102*Log[MH2/muf2] + 3.23596604400572312*10^30*w^103*Log[MH2/muf2] + 6.48565843692863545*10^30*w^104*Log[MH2/muf2] + 1.29982506245079142*10^31*w^105*Log[MH2/muf2] + 2.60502061617774489*10^31*w^106*Log[MH2/muf2] + 5.22058358281500441*10^31*w^107*Log[MH2/muf2] + 1.04621862742404627*10^32*w^108*Log[MH2/muf2] + 2.09656498746809439*10^32*w^109*Log[MH2/muf2] + 4.201359065622247*10^32*w^110*Log[MH2/muf2] + 8.41888461718946291*10^32*w^111*Log[MH2/muf2] + 1.6869996452115083*10^33*w^112*Log[MH2/muf2] + 3.38033282653759425*10^33*w^113*Log[MH2/muf2] + 6.77329042310494102*10^33*w^114*Log[MH2/muf2] + 1.35714007518540225*10^34*w^115*Log[MH2/muf2] + 2.71922724556076046*10^34*w^116*Log[MH2/muf2] + 5.44818362247638426*10^34*w^117*Log[MH2/muf2] + 1.09157582248162728*10^35*w^118*Log[MH2/muf2] + 2.18696638541877575*10^35*w^119*Log[MH2/muf2] + 4.38153548462447877*10^35*w^120*Log[MH2/muf2] + 8.778032290103817*10^35*w^121*Log[MH2/muf2] + 1.7585880880267816*10^36*w^122*Log[MH2/muf2] + 3.52304547214567005*10^36*w^123*Log[MH2/muf2] + 7.05778733933395132*10^36*w^124*Log[MH2/muf2] + 1.41386055552141748*10^37*w^125*Log[MH2/muf2] + 2.83231055989429897*10^37*w^126*Log[MH2/muf2] + 5.67366054051325392*10^37*w^127*Log[MH2/muf2] + 1.13653336823714412*10^38*w^128*Log[MH2/muf2] + 2.27661547358468079*10^38*w^129*Log[MH2/muf2] + 4.56030221050304048*10^38*w^130*Log[MH2/muf2] + 9.13453944265724531*10^38*w^131*Log[MH2/muf2] + 1.82968452885566056*10^39*w^132*Log[MH2/muf2] + 3.66484223657164305*10^39*w^133*Log[MH2/muf2] + 7.34058987696815079*10^39*w^134*Log[MH2/muf2] + 1.47026811901191195*10^40*w^135*Log[MH2/muf2] + 2.94482035129802969*10^40*w^136*Log[MH2/muf2] + 5.89808938283822095*10^40*w^137*Log[MH2/muf2] + 1.18130122822426703*10^41*w^138*Log[MH2/muf2] + 2.36592294256086132*10^41*w^139*Log[MH2/muf2] + 4.73846166726661382*10^41*w^140*Log[MH2/muf2] + 9.48997613621841196*10^41*w^141*Log[MH2/muf2] + 1.90059585256257275*10^42*w^142*Log[MH2/muf2] + 3.80632378070929722*10^42*w^143*Log[MH2/muf2] + 7.62287254230813274*10^42*w^144*Log[MH2/muf2] + 1.52659272426707225*10^43*w^145*Log[MH2/muf2] + 3.05720644142926713*10^43*w^146*Log[MH2/muf2] + 6.12235114621274875*10^43*w^147*Log[MH2/muf2] + 1.22605179849108572*10^44*w^148*Log[MH2/muf2] + 2.45522654596892042*10^44*w^149*Log[MH2/muf2] + 4.916675024704556*10^44*w^150*Log[MH2/muf2] + 9.84563812774630763*10^44*w^151*Log[MH2/muf2] + 1.97157580227053065*10^45*w^152*Log[MH2/muf2] + 3.94798754571159193*10^45*w^153*Log[MH2/muf2] + 7.90560980429406669*10^45*w^154*Log[MH2/muf2] + 1.58302546716567918*10^46*w^155*Log[MH2/muf2] + 3.16984331237215783*10^46*w^156*Log[MH2/muf2] + 6.34718042777738604*10^46*w^157*Log[MH2/muf2] + 1.27092908495027933*10^47*w^158*Log[MH2/muf2] + 2.54480885789777941*10^47*w^159*Log[MH2/muf2] + 5.09549641424022758*10^47*w^160*Log[MH2/muf2] + 1.02026130882414606*10^48*w^161*Log[MH2/muf2] + 2.04283774406040147*10^48*w^162*Log[MH2/muf2] + 4.09025246193209616*10^48*w^163*Log[MH2/muf2] + 8.18962374490825302*10^48*w^164*Log[MH2/muf2] + 1.63972780667079388*10^49*w^165*Log[MH2/muf2] + 3.28304790558959893*10^49*w^166*Log[MH2/muf2] + 6.57319989411632322*10^49*w^167*Log[MH2/muf2] + 1.3160553560003575*10^50*w^168*Log[MH2/muf2] + 2.63491015915225562*10^50*w^169*Log[MH2/muf2] + 5.27539780947915044*10^50*w^170*Log[MH2/muf2] + 1.05618288079219956*10^51*w^171*Log[MH2/muf2] + 2.11456397791719359*10^51*w^172*Log[MH2/muf2] + 4.233476992750538*10^51*w^173*Log[MH2/muf2] + 8.47561892437205573*10^51*w^174*Log[MH2/muf2] + 1.69683832299405868*10^52*w^175*Log[MH2/muf2] + 3.39709268520609028*10^52*w^176*Log[MH2/muf2] + 6.80094560869660834*10^52*w^177*Log[MH2/muf2] + 1.36153603999532927*10^53*w^178*Log[MH2/muf2] + 2.72573793484089659*10^53*w^179*Log[MH2/muf2] + 5.45678739783387674*10^53*w^180*Log[MH2/muf2] + 1.09240888324607374*10^54*w^181*Log[MH2/muf2] + 2.18691263340587889*10^54*w^182*Log[MH2/muf2] + 4.37797251357565235*10^54*w^183*Log[MH2/muf2] + 8.76420827856823449*10^54*w^184*Log[MH2/muf2] + 1.75447774340352329*10^55*w^185*Log[MH2/muf2] + 3.51221536959313313*10^55*w^186*Log[MH2/muf2] + 7.03088592200198812*10^55*w^187*Log[MH2/muf2] + 1.40746338418136076*10^56*w^188*Log[MH2/muf2] + 2.81747397845838002*10^56*w^189*Log[MH2/muf2] + 5.64002334524045247*10^56*w^190*Log[MH2/muf2] + 1.12900991943730023*10^57*w^191*Log[MH2/muf2] + 2.26002285071889433*10^57*w^192*Log[MH2/muf2] + 4.5240133758850036*10^57*w^193*Log[MH2/muf2] + 9.05593263107934027*10^57*w^194*Log[MH2/muf2] + 1.81275273325420073*10^58*w^195*Log[MH2/muf2] + 3.62862628360323994*10^58*w^196*Log[MH2/muf2] + 7.26343575958797254*10^58*w^197*Log[MH2/muf2] + 1.45391922651329475*10^59*w^198*Log[MH2/muf2] + 2.91027977974993328*10^59*w^199*Log[MH2/muf2] + 5.82542425142247655*10^59*w^200*Log[MH2/muf2] - 0.0827189725656211*Log[MH2/muf2]^2 - 0.362409083485622812*w*Log[MH2/muf2]^2 - 0.754519245109353094*w^2*Log[MH2/muf2]^2 - 1.65168080533457872*w^3*Log[MH2/muf2]^2 - 3.4786359098655772*w^4*Log[MH2/muf2]^2 - 6.51814679145912151*w^5*Log[MH2/muf2]^2 - 12.7898789853708204*w^6*Log[MH2/muf2]^2 - 24.8255007338200777*w^7*Log[MH2/muf2]^2 - 48.5886874769766084*w^8*Log[MH2/muf2]^2 - 94.7594544471667128*w^9*Log[MH2/muf2]^2 - 185.510228314748202*w^10*Log[MH2/muf2]^2 - 362.769975230643694*w^11*Log[MH2/muf2]^2 - 711.146795830891168*w^12*Log[MH2/muf2]^2 - 1393.78548782759077*w^13*Log[MH2/muf2]^2 - 2736.5609479924683*w^14*Log[MH2/muf2]^2 - 5373.71906545806387*w^15*Log[MH2/muf2]^2 - 10566.7004726398537*w^16*Log[MH2/muf2]^2 - 20783.7158069080097*w^17*Log[MH2/muf2]^2 - 40924.3064544789943*w^18*Log[MH2/muf2]^2 - 80608.0397584687581*w^19*Log[MH2/muf2]^2 - 158914.461748093557*w^20*Log[MH2/muf2]^2 - 313393.344999198773*w^21*Log[MH2/muf2]^2 - 618500.010029076646*w^22*Log[MH2/muf2]^2 - 1.22102854339384527*10^6*w^23*Log[MH2/muf2]^2 - 2.41204818599054849*10^6*w^24*Log[MH2/muf2]^2 - 4.76622019769842502*10^6*w^25*Log[MH2/muf2]^2 - 9.42317642235205418*10^6*w^26*Log[MH2/muf2]^2 - 1.86354253239417726*10^7*w^27*Log[MH2/muf2]^2 - 3.68710213177080785*10^7*w^28*Log[MH2/muf2]^2 - 7.29693714394006965*10^7*w^29*Log[MH2/muf2]^2 - 1.4446894191421142*10^8*w^30*Log[MH2/muf2]^2 - 2.86094315168222053*10^8*w^31*Log[MH2/muf2]^2 - 5.66762927561409585*10^8*w^32*Log[MH2/muf2]^2 - 1.12301719807901655*10^9*w^33*Log[MH2/muf2]^2 - 2.22592913290434337*10^9*w^34*Log[MH2/muf2]^2 - 4.412875158847581*10^9*w^35*Log[MH2/muf2]^2 - 8.750988763425602*10^9*w^36*Log[MH2/muf2]^2 - 1.73568654181881257*10^10*w^37*Log[MH2/muf2]^2 - 3.44348394227862659*10^10*w^38*Log[MH2/muf2]^2 - 6.83278038128766522*10^10*w^39*Log[MH2/muf2]^2 - 1.35612167955688003*10^11*w^40*Log[MH2/muf2]^2 - 2.69195024400841972*10^11*w^41*Log[MH2/muf2]^2 - 5.34475567552102555*10^11*w^42*Log[MH2/muf2]^2 - 1.06133119644240415*10^12*w^43*Log[MH2/muf2]^2 - 2.10794042665206134*10^12*w^44*Log[MH2/muf2]^2 - 4.18719829342707712*10^12*w^45*Log[MH2/muf2]^2 - 8.318900590379246*10^12*w^46*Log[MH2/muf2]^2 - 1.6529590945555854*10^13*w^47*Log[MH2/muf2]^2 - 3.28495344681973929*10^13*w^48*Log[MH2/muf2]^2 - 6.52899669574736836*10^13*w^49*Log[MH2/muf2]^2 - 1.29786365249313046*10^14*w^50*Log[MH2/muf2]^2 - 2.58023044203330292*10^14*w^51*Log[MH2/muf2]^2 - 5.13036632018435115*10^14*w^52*Log[MH2/muf2]^2 - 1.02019231326248905*10^15*w^53*Log[MH2/muf2]^2 - 2.02895196838307482*10^15*w^54*Log[MH2/muf2]^2 - 4.03554809674190191*10^15*w^55*Log[MH2/muf2]^2 - 8.02759371466573733*10^15*w^56*Log[MH2/muf2]^2 - 1.59700682953208082*10^16*w^57*Log[MH2/muf2]^2 - 3.17743517627221172*10^16*w^58*Log[MH2/muf2]^2 - 6.32241296794376284*10^16*w^59*Log[MH2/muf2]^2 - 1.25815556513094565*10^17*w^60*Log[MH2/muf2]^2 - 2.50391714027912829*10^17*w^61*Log[MH2/muf2]^2 - 4.98365503828281406*10^17*w^62*Log[MH2/muf2]^2 - 9.91992030711440812*10^17*w^63*Log[MH2/muf2]^2 - 1.97473196384288342*10^18*w^64*Log[MH2/muf2]^2 - 3.93132124841044096*10^18*w^65*Log[MH2/muf2]^2 - 7.82719694070584751*10^18*w^66*Log[MH2/muf2]^2 - 1.55848543390793363*10^19*w^67*Log[MH2/muf2]^2 - 3.10337586337736979*10^19*w^68*Log[MH2/muf2]^2 - 6.18006788220731175*10^19*w^69*Log[MH2/muf2]^2 - 1.23079361888422341*10^20*w^70*Log[MH2/muf2]^2 - 2.451337190327874*10^20*w^71*Log[MH2/muf2]^2 - 4.88261115713735387*10^20*w^72*Log[MH2/muf2]^2 - 9.72580918635380649*10^20*w^73*Log[MH2/muf2]^2 - 1.93744288394148099*10^21*w^74*Log[MH2/muf2]^2 - 3.85971624672001307*10^21*w^75*Log[MH2/muf2]^2 - 7.68970765288221199*10^21*w^76*Log[MH2/muf2]^2 - 1.53209768490726627*10^22*w^77*Log[MH2/muf2]^2 - 3.05273852641511869*10^22*w^78*Log[MH2/muf2]^2 - 6.08294489033022118*10^22*w^79*Log[MH2/muf2]^2 - 1.21216943899250833*10^23*w^80*Log[MH2/muf2]^2 - 2.41564393087249795*10^23*w^81*Log[MH2/muf2]^2 - 4.81422550667465833*10^23*w^82*Log[MH2/muf2]^2 - 9.59487147016458209*10^23*w^83*Log[MH2/muf2]^2 - 1.91238201612692776*10^24*w^84*Log[MH2/muf2]^2 - 3.81178592686724837*10^24*w^85*Log[MH2/muf2]^2 - 7.59808289374372702*10^24*w^86*Log[MH2/muf2]^2 - 1.51459705671501177*10^25*w^87*Log[MH2/muf2]^2 - 3.01933188035763092*10^25*w^88*Log[MH2/muf2]^2 - 6.01923635697205038*10^25*w^89*Log[MH2/muf2]^2 - 1.20002877617421672*10^26*w^90*Log[MH2/muf2]^2 - 2.39253342571295523*10^26*w^91*Log[MH2/muf2]^2 - 4.77027266238838826*10^26*w^92*Log[MH2/muf2]^2 - 9.51138618498942741*10^26*w^93*Log[MH2/muf2]^2 - 1.89654187555416047*10^27*w^94*Log[MH2/muf2]^2 - 3.78177643207537557*10^27*w^95*Log[MH2/muf2]^2 - 7.541304884011052*10^27*w^96*Log[MH2/muf2]^2 - 1.5038736438323165*10^28*w^97*Log[MH2/muf2]^2 - 2.99911212329185518*10^28*w^98*Log[MH2/muf2]^2 - 5.98119137648689493*10^28*w^99*Log[MH2/muf2]^2 - 1.19288482808744378*10^29*w^100*Log[MH2/muf2]^2 - 2.37915340194687186*10^29*w^101*Log[MH2/muf2]^2 - 4.74527680667281004*10^29*w^102*Log[MH2/muf2]^2 - 9.46483988944581997*10^29*w^103*Log[MH2/muf2]^2 - 1.88790249587412286*10^30*w^104*Log[MH2/muf2]^2 - 3.76580641903590812*10^30*w^105*Log[MH2/muf2]^2 - 7.51191072044223031*10^30*w^106*Log[MH2/muf2]^2 - 1.49849237770151621*10^31*w^107*Log[MH2/muf2]^2 - 2.98931797191146684*10^31*w^108*Log[MH2/muf2]^2 - 5.96349635265187772*10^31*w^109*Log[MH2/muf2]^2 - 1.18971447541066361*10^32*w^110*Log[MH2/muf2]^2 - 2.37353369148420737*10^32*w^111*Log[MH2/muf2]^2 - 4.73544192356274033*10^32*w^112*Log[MH2/muf2]^2 - 9.44791796174717502*10^32*w^113*Log[MH2/muf2]^2 - 1.88505364070183989*10^33*w^114*Log[MH2/muf2]^2 - 3.76115675282466868*10^33*w^115*Log[MH2/muf2]^2 - 7.50465480511077407*10^33*w^116*Log[MH2/muf2]^2 - 1.49744121841457118*10^34*w^117*Log[MH2/muf2]^2 - 2.987995916503748*10^34*w^118*Log[MH2/muf2]^2 - 5.96238015625335233*10^34*w^119*Log[MH2/muf2]^2 - 1.18978937995646161*10^35*w^120*Log[MH2/muf2]^2 - 2.37426749524238353*10^35*w^121*Log[MH2/muf2]^2 - 4.73804952134466784*10^35*w^122*Log[MH2/muf2]^2 - 9.45536675791856655*10^35*w^123*Log[MH2/muf2]^2 - 1.88697957168962823*10^36*w^124*Log[MH2/muf2]^2 - 3.765863444435515*10^36*w^125*Log[MH2/muf2]^2 - 7.51573807084217149*10^36*w^126*Log[MH2/muf2]^2 - 1.49998522891529999*10^37*w^127*Log[MH2/muf2]^2 - 2.99372363936845397*10^37*w^128*Log[MH2/muf2]^2 - 5.97508996892489214*10^37*w^129*Log[MH2/muf2]^2 - 1.19257654469526007*10^38*w^130*Log[MH2/muf2]^2 - 2.38032275147236885*10^38*w^131*Log[MH2/muf2]^2 - 4.75110044607533397*10^38*w^132*Log[MH2/muf2]^2 - 9.48331352657553324*10^38*w^133*Log[MH2/muf2]^2 - 1.89292979628918131*10^39*w^134*Log[MH2/muf2]^2 - 3.77847202270409666*10^39*w^135*Log[MH2/muf2]^2 - 7.54234076323839091*10^39*w^136*Log[MH2/muf2]^2 - 1.50557770988034995*10^40*w^137*Log[MH2/muf2]^2 - 3.00544084339893176*10^40*w^138*Log[MH2/muf2]^2 - 5.99956925232990415*10^40*w^139*Log[MH2/muf2]^2 - 1.19767696084136741*10^41*w^140*Log[MH2/muf2]^2 - 2.39092525263648407*10^41*w^141*Log[MH2/muf2]^2 - 4.77309202768918697*10^41*w^142*Log[MH2/muf2]^2 - 9.52884152415980157*10^41*w^143*Log[MH2/muf2]^2 - 1.90233799790255873*10^42*w^144*Log[MH2/muf2]^2 - 3.79788285458552484*10^42*w^145*Log[MH2/muf2]^2 - 7.58232709472402225*10^42*w^146*Log[MH2/muf2]^2 - 1.51380380772468143*10^43*w^147*Log[MH2/muf2]^2 - 3.02234150272818303*10^43*w^148*Log[MH2/muf2]^2 - 6.03425187327878244*10^43*w^149*Log[MH2/muf2]^2 - 1.20478624461955559*10^44*w^150*Log[MH2/muf2]^2 - 2.40548338404910074*10^44*w^151*Log[MH2/muf2]^2 - 4.80287408723182803*10^44*w^152*Log[MH2/muf2]^2 - 9.58971452523571475*10^44*w^153*Log[MH2/muf2]^2 - 1.91476929508973262*10^45*w^154*Log[MH2/muf2]^2 - 3.82325017663627655*10^45*w^155*Log[MH2/muf2]^2 - 7.63405182883501216*10^45*w^156*Log[MH2/muf2]^2 - 1.52434346382187633*10^46*w^157*Log[MH2/muf2]^2 - 3.04380284614241409*10^46*w^158*Log[MH2/muf2]^2 - 6.07792598318312119*10^46*w^159*Log[MH2/muf2]^2 - 1.21366853156616195*10^47*w^160*Log[MH2/muf2]^2 - 2.42353805707255168*10^47*w^161*Log[MH2/muf2]^2 - 4.83955286337148998*10^47*w^162*Log[MH2/muf2]^2 - 9.66419246471065964*10^47*w^163*Log[MH2/muf2]^2 - 1.92988484588077731*10^48*w^164*Log[MH2/muf2]^2 - 3.85391413637907065*10^48*w^165*Log[MH2/muf2]^2 - 7.69622973464062319*10^48*w^166*Log[MH2/muf2]^2 - 1.53694633689324463*10^49*w^167*Log[MH2/muf2]^2 - 3.06933715941467041*10^49*w^168*Log[MH2/muf2]^2 - 6.12964138343976439*10^49*w^169*Log[MH2/muf2]^2 - 1.22413866384158087*10^50*w^170*Log[MH2/muf2]^2 - 2.44472845648846763*10^50*w^171*Log[MH2/muf2]^2 - 4.88242511617314701*10^50*w^172*Log[MH2/muf2]^2 - 9.75090466205993984*10^50*w^173*Log[MH2/muf2]^2 - 1.94741744676437692*10^51*w^174*Log[MH2/muf2]^2 - 3.88935382569588208*10^51*w^175*Log[MH2/muf2]^2 - 7.76784514679517368*10^51*w^176*Log[MH2/muf2]^2 - 1.55141438727078916*10^52*w^177*Log[MH2/muf2]^2 - 3.09855823415639179*10^52*w^178*Log[MH2/muf2]^2 - 6.18864488802412989*10^52*w^179*Log[MH2/muf2]^2 - 1.23604973250028899*10^53*w^180*Log[MH2/muf2]^2 - 2.46876802976522533*10^53*w^181*Log[MH2/muf2]^2 - 4.93093183092615328*10^53*w^182*Log[MH2/muf2]^2 - 9.84876055313837026*10^53*w^183*Log[MH2/muf2]^2 - 1.96715431334833632*10^54*w^184*Log[MH2/muf2]^2 - 3.92915406472972869*10^54*w^185*Log[MH2/muf2]^2 - 7.84808786760193343*10^54*w^186*Log[MH2/muf2]^2 - 1.56758950739588603*10^55*w^187*Log[MH2/muf2]^2 - 3.13115748865912718*10^55*w^188*Log[MH2/muf2]^2 - 6.25433422370882624*10^55*w^189*Log[MH2/muf2]^2 - 1.24928417456074672*10^56*w^190*Log[MH2/muf2]^2 - 2.49542729292169*10^56*w^191*Log[MH2/muf2]^2 - 4.98462499981680773*10^56*w^192*Log[MH2/muf2]^2 - 9.95688551180756631*10^56*w^193*Log[MH2/muf2]^2 - 1.98892467682216771*10^57*w^194*Log[MH2/muf2]^2 - 3.97298142922780652*10^57*w^195*Log[MH2/muf2]^2 - 7.93630681924939352*10^57*w^196*Log[MH2/muf2]^2 - 1.5853445608430732*10^58*w^197*Log[MH2/muf2]^2 - 3.16688663703459107*10^58*w^198*Log[MH2/muf2]^2 - 6.32622451045228381*10^58*w^199*Log[MH2/muf2]^2 - 1.26374728796818891*10^59*w^200*Log[MH2/muf2]^2 + 0.00720412403592060879*Log[MH2/muf2]^3 + 0.0416082318653289897*w*Log[MH2/muf2]^3 + 0.117860512343728011*w^2*Log[MH2/muf2]^3 + 0.287469458331870082*w^3*Log[MH2/muf2]^3 + 0.673416067899283566*w^4*Log[MH2/muf2]^3 + 1.45642039814522165*w^5*Log[MH2/muf2]^3 + 3.08286522962494723*w^6*Log[MH2/muf2]^3 + 6.44181241974528241*w^7*Log[MH2/muf2]^3 + 13.3415197036903254*w^8*Log[MH2/muf2]^3 + 27.4552432557085104*w^9*Log[MH2/muf2]^3 + 56.231465180440445*w^10*Log[MH2/muf2]^3 + 114.750733845555994*w^11*Log[MH2/muf2]^3 + 233.506343957535742*w^12*Log[MH2/muf2]^3 + 474.088989649507922*w^13*Log[MH2/muf2]^3 + 960.783657818460782*w^14*Log[MH2/muf2]^3 + 1944.18487204950613*w^15*Log[MH2/muf2]^3 + 3929.21001919733614*w^16*Log[MH2/muf2]^3 + 7932.58419215747025*w^17*Log[MH2/muf2]^3 + 16000.5331728491934*w^18*Log[MH2/muf2]^3 + 32249.2678626784586*w^19*Log[MH2/muf2]^3 + 64955.5201839585321*w^20*Log[MH2/muf2]^3 + 130755.605516512764*w^21*Log[MH2/muf2]^3 + 263077.446670440926*w^22*Log[MH2/muf2]^3 + 529068.617389117885*w^23*Log[MH2/muf2]^3 + 1.06357345655183557*10^6*w^24*Log[MH2/muf2]^3 + 2.13731656439013983*10^6*w^25*Log[MH2/muf2]^3 + 4.29370479487039141*10^6*w^26*Log[MH2/muf2]^3 + 8.62325781801273922*10^6*w^27*Log[MH2/muf2]^3 + 1.73140421095737827*10^7*w^28*Log[MH2/muf2]^3 + 3.47555358878241561*10^7*w^29*Log[MH2/muf2]^3 + 6.97520766840010574*10^7*w^30*Log[MH2/muf2]^3 + 1.39960678063613934*10^8*w^31*Log[MH2/muf2]^3 + 2.80787548717690651*10^8*w^32*Log[MH2/muf2]^3 + 5.63221114502087492*10^8*w^33*Log[MH2/muf2]^3 + 1.12957468802716968*10^9*w^34*Log[MH2/muf2]^3 + 2.26511879970590951*10^9*w^35*Log[MH2/muf2]^3 + 4.54162810408108569*10^9*w^36*Log[MH2/muf2]^3 + 9.105017631013609*10^9*w^37*Log[MH2/muf2]^3 + 1.82516586925500156*10^10*w^38*Log[MH2/muf2]^3 + 3.6583019399279205*10^10*w^39*Log[MH2/muf2]^3 + 7.33188158128492542*10^10*w^40*Log[MH2/muf2]^3 + 1.46930776417388353*10^11*w^41*Log[MH2/muf2]^3 + 2.94424569785139141*10^11*w^42*Log[MH2/muf2]^3 + 5.89931462741805557*10^11*w^43*Log[MH2/muf2]^3 + 1.18194535823815357*10^12*w^44*Log[MH2/muf2]^3 + 2.36790074131239581*10^12*w^45*Log[MH2/muf2]^3 + 4.74352952949443673*10^12*w^46*Log[MH2/muf2]^3 + 9.50196380478403904*10^12*w^47*Log[MH2/muf2]^3 + 1.903269483413718*10^13*w^48*Log[MH2/muf2]^3 + 3.81209515774232*10^13*w^49*Log[MH2/muf2]^3 + 7.63492897712716872*10^13*w^50*Log[MH2/muf2]^3 + 1.52906264791665748*10^14*w^51*Log[MH2/muf2]^3 + 3.06214443435333286*10^14*w^52*Log[MH2/muf2]^3 + 6.13207142116868176*10^14*w^53*Log[MH2/muf2]^3 + 1.22792215242956723*10^15*w^54*Log[MH2/muf2]^3 + 2.45876743358500049*10^15*w^55*Log[MH2/muf2]^3 + 4.92320466020042689*10^15*w^56*Log[MH2/muf2]^3 + 9.857412370450088*10^15*w^57*Log[MH2/muf2]^3 + 1.97361885118998712*10^16*w^58*Log[MH2/muf2]^3 + 3.95138776254520316*10^16*w^59*Log[MH2/muf2]^3 + 7.91084110493447612*10^16*w^60*Log[MH2/muf2]^3 + 1.583736469649659*10^17*w^61*Log[MH2/muf2]^3 + 3.17052354520905195*10^17*w^62*Log[MH2/muf2]^3 + 6.34698376378683373*10^17*w^63*Log[MH2/muf2]^3 + 1.27055254656202731*10^18*w^64*Log[MH2/muf2]^3 + 2.54335618013369686*10^18*w^65*Log[MH2/muf2]^3 + 5.091098411610246*10^18*w^66*Log[MH2/muf2]^3 + 1.01907459090607799*10^19*w^67*Log[MH2/muf2]^3 + 2.03981614275970033*10^19*w^68*Log[MH2/muf2]^3 + 4.08288380531735789*10^19*w^69*Log[MH2/muf2]^3 + 8.17211212302573621*10^19*w^70*Log[MH2/muf2]^3 + 1.63566081276149755*10^20*w^71*Log[MH2/muf2]^3 + 3.27373963510263326*10^20*w^72*Log[MH2/muf2]^3 + 6.55220205426474955*10^20*w^73*Log[MH2/muf2]^3 + 1.31136313803765393*10^21*w^74*Log[MH2/muf2]^3 + 2.62452962661692746*10^21*w^75*Log[MH2/muf2]^3 + 5.252584708435549*10^21*w^76*Log[MH2/muf2]^3 + 1.05120634787783384*10^22*w^77*Log[MH2/muf2]^3 + 2.10376121435404762*10^22*w^78*Log[MH2/muf2]^3 + 4.21016093086436543*10^22*w^79*Log[MH2/muf2]^3 + 8.42548571387067868*10^22*w^80*Log[MH2/muf2]^3 + 1.68610803105818532*10^23*w^81*Log[MH2/muf2]^3 + 3.3741955043707534*10^23*w^82*Log[MH2/muf2]^3 + 6.75226795878633173*10^23*w^83*Log[MH2/muf2]^3 + 1.35121311793437393*10^24*w^84*Log[MH2/muf2]^3 + 2.70391456172589183*10^24*w^85*Log[MH2/muf2]^3 + 5.41074623943395809*10^24*w^86*Log[MH2/muf2]^3 + 1.08272113128041172*10^25*w^87*Log[MH2/muf2]^3 + 2.16656365390753926*10^25*w^88*Log[MH2/muf2]^3 + 4.33532669009066816*10^25*w^89*Log[MH2/muf2]^3 + 8.67496793504747683*10^25*w^90*Log[MH2/muf2]^3 + 1.7358401534388404*10^26*w^91*Log[MH2/muf2]^3 + 3.47334170586068131*10^26*w^92*Log[MH2/muf2]^3 + 6.94994457715790218*10^26*w^93*Log[MH2/muf2]^3 + 1.39062917475899827*10^27*w^94*Log[MH2/muf2]^3 + 2.78251559894466856*10^27*w^95*Log[MH2/muf2]^3 + 5.56750046309810517*10^27*w^96*Log[MH2/muf2]^3 + 1.11398515003590613*10^28*w^97*Log[MH2/muf2]^3 + 2.22892330707648939*10^28*w^98*Log[MH2/muf2]^3 + 4.45971934354677666*10^28*w^99*Log[MH2/muf2]^3 + 8.92311937044432078*10^28*w^100*Log[MH2/muf2]^3 + 1.78534740140134585*10^29*w^101*Log[MH2/muf2]^3 + 3.57211730530024204*10^29*w^102*Log[MH2/muf2]^3 + 7.14703179701778118*10^29*w^103*Log[MH2/muf2]^3 + 1.42995648103162233*10^30*w^104*Log[MH2/muf2]^3 + 2.86099505278200021*10^30*w^105*Log[MH2/muf2]^3 + 5.724118906301481*10^30*w^106*Log[MH2/muf2]^3 + 1.14524264379664762*10^31*w^107*Log[MH2/muf2]^3 + 2.29130956235586761*10^31*w^108*Log[MH2/muf2]^3 + 4.58424144018653331*10^31*w^109*Log[MH2/muf2]^3 + 9.17167633182024966*10^31*w^110*Log[MH2/muf2]^3 + 1.83496396993783259*10^32*w^111*Log[MH2/muf2]^3 + 3.67116585560130871*10^32*w^112*Log[MH2/muf2]^3 + 7.34476949245629775*10^32*w^113*Log[MH2/muf2]^3 + 1.46943402521348579*10^33*w^114*Log[MH2/muf2]^3 + 2.93981379428737221*10^33*w^115*Log[MH2/muf2]^3 + 5.88149073390271655*10^33*w^116*Log[MH2/muf2]^3 + 1.17666523846504417*10^34*w^117*Log[MH2/muf2]^3 + 2.354053839552904*10^34*w^118*Log[MH2/muf2]^3 + 4.70953325517375058*10^34*w^119*Log[MH2/muf2]^3 + 9.42187631854364279*10^34*w^120*Log[MH2/muf2]^3 + 1.88492914163318247*10^35*w^121*Log[MH2/muf2]^3 + 3.77095023065621917*10^35*w^122*Log[MH2/muf2]^3 + 7.54405343561067391*10^35*w^123*Log[MH2/muf2]^3 + 1.5092352330336983*10^36*w^124*Log[MH2/muf2]^3 + 3.01930772232144468*10^36*w^125*Log[MH2/muf2]^3 + 6.04026679531845326*10^36*w^126*Log[MH2/muf2]^3 + 1.20837909573648568*10^37*w^127*Log[MH2/muf2]^3 + 2.41740079000402811*10^37*w^128*Log[MH2/muf2]^3 + 4.836069400677069*10^37*w^129*Log[MH2/muf2]^3 + 9.67464041519820752*10^37*w^130*Log[MH2/muf2]^3 + 1.93542174128312925*10^38*w^131*Log[MH2/muf2]^3 + 3.87181774406852736*10^38*w^132*Log[MH2/muf2]^3 + 7.74555843409550742*10^38*w^133*Log[MH2/muf2]^3 + 1.54949126425054073*10^39*w^134*Log[MH2/muf2]^3 + 3.09973186147313599*10^39*w^135*Log[MH2/muf2]^3 + 6.20094313742098918*10^39*w^136*Log[MH2/muf2]^3 + 1.24048073643296042*10^40*w^137*Log[MH2/muf2]^3 + 2.48153829148018574*10^40*w^138*Log[MH2/muf2]^3 + 4.96421571094276996*10^40*w^139*Log[MH2/muf2]^3 + 9.93068122273056951*10^40*w^140*Log[MH2/muf2]^3 + 1.98658062341324627*10^41*w^141*Log[MH2/muf2]^3 + 3.97403905569074*10^41*w^142*Log[MH2/muf2]^3 + 7.94981224778996855*10^41*w^143*Log[MH2/muf2]^3 + 1.59030506172196201*10^42*w^144*Log[MH2/muf2]^3 + 3.18128707569137729*10^42*w^145*Log[MH2/muf2]^3 + 6.36391182001662277*10^42*w^146*Log[MH2/muf2]^3 + 1.27304671066685201*10^43*w^147*Log[MH2/muf2]^3 + 2.54661585774820205*10^43*w^148*Log[MH2/muf2]^3 + 5.09426430310885163*10^43*w^149*Log[MH2/muf2]^3 + 1.01905696569511144*10^44*w^150*Log[MH2/muf2]^3 + 2.03851740364172287*10^44*w^151*Log[MH2/muf2]^3 + 4.07783244576647631*10^44*w^152*Log[MH2/muf2]^3 + 8.157241887787397*10^44*w^153*Log[MH2/muf2]^3 + 1.63176018533914838*10^45*w^154*Log[MH2/muf2]^3 + 3.26413692956049747*10^45*w^155*Log[MH2/muf2]^3 + 6.52949311004535804*10^45*w^156*Log[MH2/muf2]^3 + 1.30613974696766031*10^46*w^157*Log[MH2/muf2]^3 + 2.61275638742686609*10^46*w^158*Log[MH2/muf2]^3 + 5.22645603265936471*10^46*w^159*Log[MH2/muf2]^3 + 1.04547778814190489*10^47*w^160*Log[MH2/muf2]^3 + 2.09132466971924347*10^47*w^161*Log[MH2/muf2]^3 + 4.18337952376826205*10^47*w^162*Log[MH2/muf2]^3 + 8.36820367894072434*10^47*w^163*Log[MH2/muf2]^3 + 1.67392656697298584*10^48*w^164*Log[MH2/muf2]^3 + 3.34841870848196686*10^48*w^165*Log[MH2/muf2]^3 + 6.69795659051433726*10^48*w^166*Log[MH2/muf2]^3 + 1.33981279684928367*10^49*w^167*Log[MH2/muf2]^3 + 2.68006391581796021*10^49*w^168*Log[MH2/muf2]^3 + 5.36099535487662929*10^49*w^169*Log[MH2/muf2]^3 + 1.0723707807203488*10^50*w^170*Log[MH2/muf2]^3 + 2.14508144844680429*10^50*w^171*Log[MH2/muf2]^3 + 4.29083571811045317*10^50*w^172*Log[MH2/muf2]^3 + 8.58300339259876066*10^50*w^173*Log[MH2/muf2]^3 + 1.71686437555505033*10^51*w^174*Log[MH2/muf2]^3 + 3.43425084081995965*10^51*w^175*Log[MH2/muf2]^3 + 6.86953541703096332*10^51*w^176*Log[MH2/muf2]^3 + 1.37411177392666997*10^52*w^177*Log[MH2/muf2]^3 + 2.74862887893013717*10^52*w^178*Log[MH2/muf2]^3 + 5.49806044376927878*10^52*w^179*Log[MH2/muf2]^3 + 1.09977105491336459*10^53*w^180*Log[MH2/muf2]^3 + 2.19985694756063613*10^53*w^181*Log[MH2/muf2]^3 + 4.40033747440152252*10^53*w^182*Log[MH2/muf2]^3 + 8.80191009718050961*10^53*w^183*Log[MH2/muf2]^3 + 1.76062668277801844*10^54*w^184*Log[MH2/muf2]^3 + 3.52173802954533605*10^54*w^185*Log[MH2/muf2]^3 + 7.04443619883093959*10^54*w^186*Log[MH2/muf2]^3 + 1.40907745695185945*10^55*w^187*Log[MH2/muf2]^3 + 2.81853177945836584*10^55*w^188*Log[MH2/muf2]^3 + 5.63781025573658223*10^55*w^189*Log[MH2/muf2]^3 + 1.12771000391799732*10^56*w^190*Log[MH2/muf2]^3 + 2.25571317993148036*10^56*w^191*Log[MH2/muf2]^3 + 4.5120073151051835*10^56*w^192*Log[MH2/muf2]^3 + 9.02516591568142911*10^56*w^193*Log[MH2/muf2]^3 + 1.80526134521880878*10^57*w^194*Log[MH2/muf2]^3 + 3.61097488341782612*10^57*w^195*Log[MH2/muf2]^3 + 7.22284600587145053*10^57*w^196*Log[MH2/muf2]^3 + 1.44474684224978289*10^58*w^197*Log[MH2/muf2]^3 + 2.88984579764291352*10^58*w^198*Log[MH2/muf2]^3 + 5.78038957080720193*10^58*w^199*Log[MH2/muf2]^3 + 1.15621627623816613*10^59*w^200*Log[MH2/muf2]^3}}

==> anc/XS_w_FONNLL.txt <==
{{ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201}, {ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, 0.117963906909376101 + 0.167822368947313476*Lmb + 0.0340735902799726547*Lmb^2 - 0.511217627983935957*w - 0.0543947378946269523*Lmb*w + 0.0568528194400546906*Lmb^2*w + 1.57551635015105403*w^2 + 0.419234164087299804*Lmb*w^2 + 0.0965735902799726547*Lmb^2*w^2 - 0.471571537631077588*w^3 + 1.12876478703996354*Lmb*w^3 + 0.333333333333333333*Lmb^2*w^3 - 4.76113908364058116*w^4 - 1.53790187962670313*Lmb*w^4 + 0.333333333333333333*Lmb^2*w^4 + 2.26812624381326052*w^5 - 0.460643007402725003*Lmb*w^5 + 0.533333333333333333*Lmb^2*w^5 - 5.03419427450715515*w^6 - 2.70612526295476876*Lmb*w^6 + 0.933333333333333333*Lmb^2*w^6 + 6.28285671291906729*w^7 - 2.47630659469427858*Lmb*w^7 + 1.67619047619047619*Lmb^2*w^7 - 7.57074868508454743*w^8 - 8.19415051849176192*Lmb*w^8 + 3.04761904761904762*Lmb^2*w^8 + 20.1193612731164035*w^9 - 10.8109690722613519*Lmb*w^9 + 5.587301587301587*Lmb^2*w^9 - 9.86291850600831523*w^10 - 28.9023785663997733*Lmb*w^10 + 10.3111111111111111*Lmb^2*w^10 + 70.4481987108561615*w^11 - 44.34130024443678*Lmb*w^11 + 19.1353535353535354*Lmb^2*w^11 + 3.04109285487773507*w^12 - 106.815894613635719*Lmb*w^12 + 35.6848484848484848*Lmb^2*w^12 + 259.067771526590377*w^13 - 176.674828464577691*Lmb*w^13 + 66.8344988344988345*Lmb^2*w^13 + 112.942031577249082*w^14 - 401.677385353521017*Lmb*w^14 + 125.655677655677656*Lmb^2*w^14 + 978.820223281900093*w^15 - 693.783201494597731*Lmb*w^15 + 237.057875457875458*Lmb^2*w^15 + 710.026923567538274*w^16 - 1522.80869356886746*Lmb*w^16 + 448.6095238095238*Lmb^2*w^16 + 3755.50070836445835*w^17 - 2703.96242396664143*Lmb*w^17 + 851.325490196078431*Lmb^2*w^17 + 3535.07424665369687*w^18 - 5800.65580167041073*Lmb*w^18 + 1619.66013071895425*Lmb^2*w^18 + 14540.304270888986*w^19 - 10497.7352707543528*Lmb*w^19 + 3088.55589955280358*Lmb^2*w^19 + 16070.3125536785609*w^20 - 22169.4567332296424*Lmb*w^20 + 5902.07251461988304*Lmb^2*w^20 + 56611.3293955875741*w^21 - 40680.1989167706582*Lmb*w^21 + 11300.4431077694236*Lmb^2*w^21 + 69747.7983995812113*w^22 - 84952.3226990776713*Lmb*w^22 + 21675.1099567099567*Lmb^2*w^22 + 221202.030681841036*w^23 - 157529.368341241222*Lmb*w^23 + 41643.0521362695276*Lmb^2*w^23 + 294638.616530568129*w^24 - 326259.27124185953*Lmb*w^24 + 80128.3372859025033*Lmb^2*w^24 + 866397.748285864198*w^25 - 609988.720223492294*Lmb*w^25 + 154399.016811594203*Lmb^2*w^25 + 1.2234472549381612*10^6*w^26 - 1.25545720049406591*10^6*Lmb*w^26 + 297903.130256410256*Lmb^2*w^26 + 3.39918496215479111*10^6*w^27 - 2.36284423255046543*10^6*Lmb*w^27 + 575491.967635327635*Lmb^2*w^27 + 5.02176518633228589*10^6*w^28 - 4.83956620739802945*10^6*Lmb*w^28 + 1.11301839967439967*10^6*Lmb^2*w^28 + 1.33525687459123244*10^7*w^29 - 9.15801827806163821*10^6*Lmb*w^29 + 2.15492794453566867*10^6*Lmb^2*w^29 + 2.044559714003365*10^7*w^30 - 1.86856237276791381*10^7*Lmb*w^30 + 4.17639728341543514*10^6*Lmb^2*w^30 + 5.25001178601020432*10^7*w^31 - 3.55203988269918254*10^7*Lmb*w^31 + 8.10183393340749*10^6*Lmb^2*w^31 + 8.27534454492129457*10^7*w^32 - 7.22516145266821103*10^7*Lmb*w^32 + 1.57308950021505376*10^7*Lmb^2*w^32 + 2.06574526526755369*10^8*w^33 - 1.37877686847369939*10^8*Lmb*w^33 + 3.05696291534701857*10^7*Lmb^2*w^33 + 3.33481880305682411*10^8*w^34 - 2.79753962449899905*10^8*Lmb*w^34 + 5.945295081639928*10^7*Lmb^2*w^34 + 8.13311156999540856*10^8*w^35 - 5.35627697484135583*10^8*Lmb*w^35 + 1.1571365926070791*10^8*Lmb^2*w^35 + 1.33942485013503928*10^9*w^36 - 1.08454998667375294*10^9*Lmb*w^36 + 2.25375501433426704*10^8*Lmb^2*w^36 + 3.20375914613126532*10^9*w^37 - 2.08251136726041968*10^9*Lmb*w^37 + 4.39262206506392106*10^8*Lmb^2*w^37 + 5.36606189016724217*10^9*w^38 - 4.20947815901352268*10^9*Lmb*w^38 + 8.56685431887466414*10^8*Lmb^2*w^38 + 1.26257489793267821*10^10*w^39 - 8.10331691613832418*10^9*Lmb*w^39 + 1.67180548502432797*10^9*Lmb^2*w^39 + 2.14549885776994064*10^10*w^40 - 1.63559988474950965*10^10*Lmb*w^40 + 3.26440699204750337*10^9*Lmb^2*w^40 + 4.97768218275510398*10^10*w^41 - 3.155593253072325*10^10*Lmb*w^41 + 6.37771754072695435*10^9*Lmb^2*w^41 + 8.56484561416242549*10^10*w^42 - 6.36156883102752526*10^10*Lmb*w^42 + 1.24668783579131243*10^10*Lmb^2*w^42 + 1.96315057200815649*10^11*w^43 - 1.22979061583420062*10^11*Lmb*w^43 + 2.43821150745238365*10^10*Lmb^2*w^43 + 3.41483306116749894*10^11*w^44 - 2.47662911013467241*10^11*Lmb*w^44 + 4.77085987688972113*10^10*Lmb^2*w^44 + 7.74504198488409322*10^11*w^45 - 4.79624256801499033*10^11*Lmb*w^45 + 9.33952089743485083*10^10*Lmb^2*w^45 + 1.3601493766736133*10^12*w^46 - 9.65030805532489267*10^11*Lmb*w^46 + 1.82913923847847519*10^11*Lmb^2*w^46 + 3.05652161085037469*10^12*w^47 - 1.87188046324858068*10^12*Lmb*w^47 + 3.58389482372623209*10^11*Lmb^2*w^47 + 5.41322452692927985*10^12*w^48 - 3.76340583588686497*10^12*Lmb*w^48 + 7.02494015649667592*10^11*Lmb^2*w^48 + 1.20658055091776821*10^13*w^49 - 7.31053417878733*10^12*Lmb*w^49 + 1.37753258793299407*10^12*Lmb^2*w^49 + 2.1530061602054902*10^13*w^50 - 1.46878723425756316*10^13*Lmb*w^50 + 2.70225551621029442*10^12*Lmb^2*w^50 + 4.76434588136394771*10^13*w^51 - 2.85694109161847356*10^13*Lmb*w^51 + 5.30285790457690455*10^12*Lmb^2*w^51 + 8.55871041993105546*10^13*w^52 - 5.73660324926906706*10^13*Lmb*w^52 + 1.0409904116056236*10^13*Lmb^2*w^52 + 1.88175166116136693*10^14*w^53 - 1.11717728676076886*10^14*Lmb*w^53 + 2.04423614947947896*10^13*Lmb^2*w^53 + 3.400860667682718*10^14*w^54 - 2.24207745831433136*10^14*Lmb*w^54 + 4.01566730199473754*10^13*Lmb^2*w^54 + 7.43409494224823056*10^14*w^55 - 4.37118765816606602*10^14*Lmb*w^55 + 7.89081238313183913*10^13*Lmb^2*w^55 + 1.35089709315677915*10^15*w^56 - 8.76858556244291594*10^14*Lmb*w^56 + 1.55102324829113763*10^14*Lmb^2*w^56 + 2.93762233978180501*10^15*w^57 - 1.71128269710072091*10^15*Lmb*w^57 + 3.049600841318094*10^14*Lmb^2*w^57 + 5.36460383581236371*10^15*w^58 - 3.43143834565742049*10^15*Lmb*w^58 + 5.997793644264051*10^14*Lmb^2*w^58 + 1.16107866200751219*10^16*w^59 - 6.70313514380702117*10^15*Lmb*w^59 + 1.17993968520072302*10^15*Lmb^2*w^59 + 2.12989854093052715*10^16*w^60 - 1.34361971242694279*10^16*Lmb*w^60 + 2.32190260157281913*10^15*Lmb^2*w^60 + 4.59009085753090653*10^16*w^61 - 2.62698510175698907*10^16*Lmb*w^61 + 4.57025473716523577*10^15*Lmb^2*w^61 + 8.45484862248722552*10^16*w^62 - 5.26401247708605128*10^16*Lmb*w^62 + 8.99799041362033313*10^15*Lmb^2*w^62 + 1.81497781391680012*10^17*w^63 - 1.03003201578849907*10^17*Lmb*w^63 + 1.7719685351121324*10^16*Lmb^2*w^63 + 3.35579070590290267*10^17*w^64 - 2.06341066706800258*10^17*Lmb*w^64 + 3.49034736097694969*10^16*Lmb^2*w^64 + 7.178082765814881*10^17*w^65 - 4.04061914666626999*10^17*Lmb*w^65 + 6.87670518926061963*10^16*Lmb^2*w^65 + 1.33180222718427755*10^18*w^66 - 8.09228885661008681*10^17*Lmb*w^66 + 1.35515307388811792*10^17*Lmb^2*w^66 + 2.83941994380935881*10^18*w^67 - 1.58577041072053991*10^18*Lmb*w^67 + 2.67109727011025828*10^17*Lmb^2*w^67 + 5.28508458838044993*10^18*w^68 - 3.17514493470245911*10^18*Lmb*w^68 + 5.26601122491562213*10^17*Lmb^2*w^68 + 1.12339357610160491*10^19*w^69 - 6.22614910175633426*10^18*Lmb*w^69 + 1.03839365553423492*10^18*Lmb^2*w^69 + 2.097206229623655*10^19*w^70 - 1.24638571277009708*10^19*Lmb*w^70 + 2.04799073165188494*10^18*Lmb^2*w^70 + 4.44541865632631202*10^19*w^71 - 2.44555606878894703*10^19*Lmb*w^71 + 4.03996228650710689*10^18*Lmb^2*w^71 + 8.32176511599095875*10^19*w^72 - 4.894733189516811*10^19*Lmb*w^72 + 7.97090698539365557*10^18*Lmb^2*w^72 + 1.75941891400316536*10^20*w^73 - 9.60964100629254303*10^19*Lmb*w^73 + 1.57295794429624869*10^19*Lmb^2*w^73 + 3.30203551913893239*10^20*w^74 - 1.92302428451681443*10^20*Lmb*w^74 + 3.10458346103749712*10^19*Lmb^2*w^74 + 6.964649568681274*10^20*w^75 - 3.77747053910519282*10^20*Lmb*w^75 + 6.12864444450909405*10^19*Lmb^2*w^75 + 1.31022472067203552*10^21*w^76 - 7.55808519047538091*10^20*Lmb*w^76 + 1.21003643781069525*10^20*Lmb^2*w^76 + 2.75740397224018851*10^21*w^77 - 1.48543186250759833*10^21*Lmb*w^77 + 2.38948085786213445*10^20*Lmb^2*w^77 + 5.198912324317014*10^21*w^78 - 2.97168422797710945*10^21*Lmb*w^78 + 4.71930414941597298*10^20*Lmb^2*w^78 + 1.0918687599429958*10^22*w^79 - 5.84326827329857496*10^21*Lmb*w^79 + 9.32223334158462738*10^20*Lmb^2*w^79 + 2.06293712628906244*10^22*w^80 - 1.16882760033662923*10^22*Lmb*w^80 + 1.84173825570144943*10^21*Lmb^2*w^80 + 4.32421525500580644*10^22*w^81 - 2.2993464769901926*10^22*Lmb*w^81 + 3.63915199254989756*10^21*Lmb^2*w^81 + 8.18596312253145433*10^22*w^82 - 4.59884390132309772*10^22*Lmb*w^82 + 7.19176173554999025*10^21*Lmb^2*w^82 + 1.71280921083874389*10^23*w^83 - 9.05092352685731164*10^22*Lmb*w^83 + 1.42145042006182386*10^22*Lmb^2*w^83 + 3.24837998617436063*10^23*w^84 - 1.81005250599858006*10^23*Lmb*w^84 + 2.80988173793417441*10^22*Lmb^2*w^84 + 6.78537079193250143*10^23*w^85 - 3.56382152218210834*10^23*Lmb*w^85 + 5.55524078157091925*10^22*Lmb^2*w^85 + 1.289079236163717*10^24*w^86 - 7.12643320104962275*10^23*Lmb*w^86 + 1.09843641013516043*10^23*Lmb^2*w^86 + 2.68843327671191755*10^24*w^87 - 1.40368138808443302*10^24*Lmb*w^87 + 2.17221521862671046*10^23*Lmb^2*w^87 + 5.11576097716859104*10^24*w^88 - 2.80663791554045914*10^24*Lmb*w^88 + 4.29620937183648928*10^23*Lmb^2*w^88 + 1.0653302810846654*10^25*w^89 - 5.53026468925277504*10^24*Lmb*w^89 + 8.49809290173729679*10^23*Lmb^2*w^89 + 2.03030125776498676*10^25*w^90 - 1.10567775871410731*10^25*Lmb*w^90 + 1.68116289667167499*10^24*Lmb^2*w^90 + 4.22208464545214392*10^25*w^91 - 2.17943319314386082*10^25*Lmb*w^91 + 3.32620703096461466*10^24*Lmb^2*w^91 + 8.05808422530715109*10^25*w^92 - 4.35706416847817523*10^25*Lmb*w^92 + 6.581711256273867*10^24*Lmb^2*w^92 + 1.67349973175007469*10^26*w^93 - 8.59126644718529368*10^25*Lmb*w^93 + 1.30249895990036363*10^25*Lmb^2*w^93 + 3.19834585908155675*10^26*w^94 - 1.71742579574750116*10^26*Lmb*w^94 + 2.57788733276033104*10^25*Lmb^2*w^94 + 6.63405185938235866*10^26*w^95 - 3.38752676777537411*10^26*Lmb*w^95 + 5.10266992074764748*10^25*Lmb^2*w^95 + 1.26952822800664978*10^27*w^96 - 6.77136687222876963*10^26*Lmb*w^96 + 1.01012949827467013*10^26*Lmb^2*w^96 + 2.63017775045021451*10^27*w^97 - 1.33603040729859301*10^27*Lmb*w^97 + 1.99986985547061252*10^26*Lmb^2*w^97 + 5.03945344967354464*10^27*w^98 - 2.67045317934866707*10^27*Lmb*w^98 + 3.95977594444254116*10^26*Lmb^2*w^98 + 1.04290064542989697*10^28*w^99 - 5.27053061079657005*10^27*Lmb*w^99 + 7.84120508321015797*10^26*Lmb^2*w^99 + 2.00054958189990691*10^28*w^100 - 1.05341619203537494*10^28*Lmb*w^100 + 1.5528785182140287*10^27*Lmb^2*w^100 + 4.13571881848325659*10^28*w^101 - 2.07966430809227996*10^28*Lmb*w^101 + 3.07562791894557909*10^27*Lmb^2*w^101 + 7.94219480510176317*10^28*w^102 - 4.15640392395137699*10^28*Lmb*w^102 + 6.09215503953597725*10^27*Lmb^2*w^102 + 1.64024222366346864*10^29*w^103 - 8.20785576911937397*10^28*Lmb*w^103 + 1.20683573210457517*10^28*Lmb^2*w^103 + 3.15324339524292575*10^29*w^104 - 1.640343341968673*10^29*Lmb*w^104 + 2.39091797082100993*10^28*Lmb^2*w^104 + 6.50597845496602171*10^29*w^105 - 3.24011638639406658*10^29*Lmb*w^105 + 4.737178600660847*10^28*Lmb^2*w^105 + 1.25198897634925779*10^30*w^106 - 6.47511860551580982*10^29*Lmb*w^106 + 9.38669467886187698*10^28*Lmb^2*w^106 + 2.58085547690813095*10^30*w^107 - 1.27933094958210988*10^30*Lmb*w^107 + 1.86012778204132591*10^29*Lmb^2*w^107 + 4.97129784407958505*10^30*w^108 - 2.55654538852649912*10^30*Lmb*w^108 + 3.68645845510051783*10^29*Lmb^2*w^108 + 1.02390581285344292*10^31*w^109 - 5.05235349685532651*10^30*Lmb*w^109 + 7.30653934232741558*10^29*Lmb^2*w^109 + 1.97408328703497331*10^31*w^110 - 1.00959945971512685*10^31*Lmb*w^110 + 1.44826917615918208*10^30*Lmb^2*w^110 + 4.06256627955067634*10^31*w^111 - 1.99567738075804286*10^31*Lmb*w^111 + 2.87092205274238764*10^30*Lmb^2*w^111 + 7.83948698029700048*10^31*w^112 - 3.98778454825189688*10^31*Lmb*w^112 + 5.691509441137026*10^30*Lmb^2*w^112 + 1.61207019572540074*10^32*w^113 - 7.88442641671638698*10^31*Lmb*w^113 + 1.128409863576926*10^31*Lmb^2*w^113 + 3.11340999050113599*10^32*w^114 - 1.57542786877668581*10^32*Lmb*w^114 + 2.23737645895096032*10^31*Lmb^2*w^114 + 6.397487205938727*10^32*w^115 - 3.11551993240588243*10^32*Lmb*w^115 + 4.43653048981955598*10^31*Lmb^2*w^115 + 1.23654934850419931*10^33*w^116 - 6.22511004468916241*10^32*Lmb*w^116 + 8.79791061381976369*10^31*Lmb^2*w^116 + 2.53907703891527037*10^33*w^117 - 1.23131517292876921*10^33*Lmb*w^117 + 1.74480442878839195*10^32*Lmb^2*w^117 + 4.91148680835799626*10^33*w^118 - 2.46022452341833346*10^33*Lmb*w^118 + 3.46054562416998458*10^32*Lmb^2*w^118 + 1.0078185026787138*10^34*w^119 - 4.86725282642181644*10^33*Lmb*w^119 + 6.86392471501264219*10^32*Lmb^2*w^119 + 1.95092596307619427*10^34*w^120 - 9.72476899096687573*10^33*Lmb*w^120 + 1.3615389075183762*10^33*Lmb^2*w^120 + 4.00062486589781254*10^34*w^121 - 1.92429817215312474*10^34*Lmb*w^121 + 2.70095116165523047*10^33*Lmb^2*w^121 + 7.74987553072829201*10^34*w^122 - 3.84466432545009324*10^34*Lmb*w^122 + 5.35836219002624094*10^33*Lmb^2*w^122 + 1.58822297683079724*10^35*w^123 - 7.60908641474666137*10^34*Lmb*w^123 + 1.06310362658179419*10^34*Lmb^2*w^123 + 3.07875143231810585*10^35*w^124 - 1.52023241318506689*10^35*Lmb*w^124 + 2.10934143866845713*10^34*Lmb^2*w^124 + 6.30568658703985877*10^35*w^125 - 3.00927821821281096*10^35*Lmb*w^125 + 4.18548203739627955*10^34*Lmb^2*w^125 + 1.22315160995495224*10^36*w^126 - 6.01217908185189206*10^35*Lmb*w^126 + 8.30559911836276773*10^34*Lmb^2*w^126 + 2.50374271480550533*10^36*w^127 - 1.190309541071264*10^36*Lmb*w^127 + 1.64824936008261094*10^35*Lmb^2*w^127 + 4.859722885857462*10^36*w^128 - 2.37805672782143392*10^36*Lmb*w^128 + 3.27115351043681959*10^35*Lmb^2*w^128 + 9.94220250964692901*10^36*w^129 - 4.70894248025610459*10^36*Lmb*w^129 + 6.49238992997063835*10^35*Lmb^2*w^129 + 1.93093670060276582*10^37*w^130 - 9.40760336176708895*10^36*Lmb*w^130 + 1.28864572185278248*10^36*Lmb^2*w^130 + 3.9483014630435734*10^37*w^131 - 1.86316354537075018*10^37*Lmb*w^131 + 2.55792241112691137*10^36*Lmb^2*w^131 + 7.67272513402854311*10^37*w^132 - 3.72220643168692594*10^37*Lmb*w^132 + 5.07768452997204569*10^36*Lmb^2*w^132 + 1.56809376886542998*10^38*w^133 - 7.37294488132960121*10^37*Lmb*w^133 + 1.00801783664529539*10^37*Lmb^2*w^133 + 3.04899040354648754*10^38*w^134 - 1.47293925320543755*10^38*Lmb*w^134 + 2.00121853260379911*10^37*Lmb^2*w^134 + 6.22826429554597425*10^38*w^135 - 2.91804358160563274*10^38*Lmb*w^135 + 3.97323510992927595*10^37*Lmb^2*w^135 + 1.21167743667100798*10^39*w^136 - 5.82948873028918073*10^38*Lmb*w^136 + 7.88891218157422973*10^37*Lmb^2*w^136 + 2.47397096135821881*10^39*w^137 - 1.15505260229482291*10^39*Lmb*w^137 + 1.56643635509339406*10^38*Lmb^2*w^137 + 4.81550962001764736*10^39*w^138 - 2.30746828220488011*10^39*Lmb*w^138 + 3.110504512804412*10^38*Lmb^2*w^138 + 9.82774827726305844*10^39*w^139 - 4.57266556443634014*10^39*Lmb*w^139 + 6.17690678705180737*10^38*Lmb^2*w^139 + 1.91390985183704729*10^40*w^140 - 9.13480139976160228*10^39*Lmb*w^140 + 1.22668506367407148*10^39*Lmb^2*w^140 + 3.90431309403460259*10^40*w^141 - 1.81047838656541271*10^40*Lmb*w^141 + 2.43622064291164793*10^39*Lmb^2*w^141 + 7.607192454752455*10^40*w^142 - 3.61675499873377632*10^40*Lmb*w^142 + 4.83861840205464823*10^39*Lmb^2*w^142 + 1.5511928080051725*10^41*w^143 - 7.16922277454643398*10^40*Lmb*w^143 + 9.61052352266945962*10^39*Lmb^2*w^143 + 3.02378383834518822*10^41*w^144 - 1.43216894575944869*10^41*Lmb*w^144 + 1.90894471639205399*10^40*Lmb^2*w^144 + 6.16334992497637047*10^41*w^145 - 2.83925422525562821*10^41*Lmb*w^145 + 3.79192734282278936*10^40*Lmb^2*w^145 + 1.20198818435894123*10^42*w^146 - 5.67183019779656291*10^41*Lmb*w^146 + 7.53263178073235929*10^40*Lmb^2*w^146 + 2.44904717876446656*10^42*w^147 - 1.12457560171021773*10^42*Lmb*w^147 + 1.49641920840271489*10^41*Lmb^2*w^147 + 4.77828973759977909*10^42*w^148 - 2.24649093121542169*10^42*Lmb*w^148 + 2.97289349461959386*10^41*Lmb^2*w^148 + 9.73209106565765256*10^42*w^149 - 4.45475628100110228*10^42*Lmb*w^149 + 5.90642519587297427*10^41*Lmb^2*w^149 + 1.89962243890173395*10^43*w^150 - 8.89892043909597617*10^42*Lmb*w^150 + 1.17351620782303476*10^42*Lmb^2*w^150 + 3.86761543612029033*10^43*w^151 - 1.7648546568548765*10^43*Lmb*w^151 + 2.33169775063612007*10^42*Lmb^2*w^151 + 7.55238872348338211*10^43*w^152 - 3.52549378367911311*10^43*Lmb*w^152 + 4.63312426329784118*10^42*Lmb^2*w^152 + 1.53712063490605729*10^44*w^153 - 6.99266105467784612*10^43*Lmb*w^153 + 9.20648683560559554*10^42*Lmb^2*w^153 + 3.00277863720948168*10^44*w^154 - 1.39685514430904423*10^44*Lmb*w^154 + 1.82949818498857455*10^43*Lmb^2*w^154 + 6.10941494588254207*10^44*w^155 - 2.770916372929911*10^44*Lmb*w^155 + 3.63569846877067941*10^43*Lmb^2*w^155 + 1.19394396276744881*10^45*w^156 - 5.53516325776774711*10^44*Lmb*w^156 + 7.22539065900190963*10^43*Lmb^2*w^156 + 2.42838626028155347*10^45*w^157 - 1.09812222006142494*10^45*Lmb*w^157 + 1.43599255773952993*10^44*Lmb^2*w^157 + 4.74751036397981484*10^45*w^158 - 2.19359293531025849*10^45*Lmb*w^158 + 2.85404099545937164*10^44*Lmb^2*w^158 + 9.65299033209960851*10^45*w^159 - 4.35234393853314591*10^45*Lmb*w^159 + 5.6726393519343974*10^44*Lmb^2*w^159 + 1.88785641303985415*10^46*w^160 - 8.69414977299619482*10^45*Lmb*w^160 + 1.12752681349094667*10^45*Lmb^2*w^160 + 3.83735021711096158*10^46*w^161 - 1.72520213536215144*10^46*Lmb*w^161 + 2.24122323725423875*10^45*Lmb^2*w^161 + 7.50745554918933882*10^46*w^162 - 3.44621716452352664*10^46*Lmb*w^162 + 4.45512286454413389*10^45*Lmb^2*w^162 + 1.52554836200646596*10^47*w^163 - 6.83911702337205531*10^46*Lmb*w^163 + 8.856260595046091*10^45*Lmb^2*w^163 + 2.98563741931455055*10^47*w^164 - 1.36616015603415289*10^47*Lmb*w^164 + 1.76058511776422172*10^46*Lmb^2*w^164 + 6.06519864174650416*10^47*w^165 - 2.71145500001963623*10^47*Lmb*w^165 + 3.50009161541808789*10^46*Lmb^2*w^165 + 1.18741235485915531*10^48*w^166 - 5.41630456445426307*10^47*Lmb*w^166 + 6.95852764003318972*10^46*Lmb^2*w^166 + 2.41150477760582564*10^48*w^167 - 1.0750933272428048*10^48*Lmb*w^167 + 1.38347295977854218*10^47*Lmb^2*w^167 + 4.72265242638927516*10^48*w^168 - 2.14756391352940498*10^48*Lmb*w^168 + 2.75067440676430909*10^47*Lmb^2*w^168 + 9.588591740484805*10^48*w^169 - 4.263148302983916*10^48*Lmb*w^169 + 5.46918624537730321*10^47*Lmb^2*w^169 + 1.87840852156174429*10^49*w^170 - 8.51588478176613278*10^48*Lmb*w^170 + 1.08747950051163971*10^48*Lmb^2*w^170 + 3.81280592250522332*10^49*w^171 - 1.69065254754004492*10^49*Lmb*w^171 + 2.16239044248135114*10^48*Lmb^2*w^171 + 7.471597830438602*10^49*w^172 - 3.37717249925973542*10^49*Lmb*w^172 + 4.29993258102360168*10^48*Lmb^2*w^172 + 1.5162028933894189*10^50*w^173 - 6.70528280551553188*10^49*Lmb*w^173 + 8.55073628374239642*10^48*Lmb^2*w^173 + 2.97204941795268957*10^50*w^174 - 1.33941653671077565*10^50*Lmb*w^174 + 1.70043309261310022*10^49*Lmb^2*w^174 + 6.02965248442898609*10^50*w^175 - 2.65960929343833681*10^50*Lmb*w^175 + 3.38165729859898374*10^49*Lmb^2*w^175 + 1.18227198995145979*10^51*w^176 - 5.31271107439428166*10^50*Lmb*w^176 + 6.72532831425205695*10^49*Lmb^2*w^176 + 2.39800003619930417*10^51*w^177 - 1.05500813129015488*10^51*Lmb*w^177 + 1.33755325874651615*10^50*Lmb^2*w^177 + 4.70324223171809248*10^51*w^178 - 2.10743446249352213*10^51*Lmb*w^178 + 2.66024858730862618*10^50*Lmb^2*w^178 + 9.53734825795453139*10^51*w^179 - 4.18533510107041516*10^51*Lmb*w^179 + 5.29110954126764512*10^50*Lmb^2*w^179 + 1.87109400078642724*10^52*w^180 - 8.36042835612488629*10^51*Lmb*w^180 + 1.05240894546975207*10^51*Lmb^2*w^180 + 3.79338805632628*10^52*w^181 - 1.66050578252200552*10^52*Lmb*w^181 + 2.09331897735829821*10^51*Lmb^2*w^181 + 7.44409528783169761*10^52*w^182 - 3.31694912810441393*10^52*Lmb*w^182 + 4.16389001188795381*10^51*Lmb^2*w^182 + 1.50885571055563813*10^53*w^183 - 6.588485017673701*10^52*Lmb*w^183 + 8.28277580640861265*10^51*Lmb^2*w^183 + 2.96173397630230137*10^53*w^184 - 1.31608579353978201*10^53*Lmb*w^184 + 1.64765106620969986*10^52*Lmb^2*w^184 + 6.00189782700755802*10^53*w^185 - 2.61435797705011568*10^53*Lmb*w^185 + 3.27768433634239539*10^52*Lmb^2*w^185 + 1.17841355726032122*10^54*w^186 - 5.2223262783869445*10^53*Lmb*w^186 + 6.52050779514523602*10^52*Lmb^2*w^186 + 2.38753410697586927*10^54*w^187 - 1.03747632319825633*10^54*Lmb*w^187 + 1.29720313743285268*10^53*Lmb^2*w^187 + 4.68885419786699566*10^54*w^188 - 2.07241885784197269*10^54*Lmb*w^188 + 2.58075461150861683*10^53*Lmb^2*w^188 + 9.49795985707418723*10^54*w^189 - 4.11741204189992219*10^54*Lmb*w^189 + 5.13449169744808023*10^53*Lmb^2*w^189 + 1.86574721475213526*10^55*w^190 - 8.22477722605730863*10^54*Lmb*w^190 + 1.02155110188261046*10^54*Lmb^2*w^190 + 3.77859636192189764*10^55*w^191 - 1.63419105324900856*10^55*Lmb*w^191 + 2.03251851510347927*10^54*Lmb^2*w^191 + 7.42430346580659323*10^55*w^192 - 3.26439863550431091*10^55*Lmb*w^192 + 4.04408780112617255*10^54*Lmb^2*w^192 + 1.50331426314825268*10^56*w^193 - 6.48653958886339648*10^55*Lmb*w^193 + 8.04670673128138798*10^54*Lmb^2*w^193 + 2.95444041831181316*10^56*w^194 - 1.29572860718374093*10^56*Lmb*w^194 + 1.60113217501103881*10^55*Lmb^2*w^194 + 5.98119335137138068*10^56*w^195 - 2.57486500947848557*10^56*Lmb*w^195 + 3.18601263780232559*10^55*Lmb^2*w^195 + 1.17573957415518145*10^57*w^196 - 5.14346891865991452*10^56*Lmb*w^196 + 6.339850064461821*10^55*Lmb^2*w^196 + 2.37982151269969125*10^57*w^197 - 1.02217775284289925*10^57*Lmb*w^197 + 1.26159962415377128*10^56*Lmb^2*w^197 + 4.67910931729011082*10^57*w^198 - 2.04187343842747071*10^57*Lmb*w^198 + 2.51058583901743753*10^56*Lmb^2*w^198 + 9.46932691755461415*10^57*w^199 - 4.05815270034121206*10^57*Lmb*w^199 + 4.996195795368604*10^56*Lmb^2*w^199 + 1.86222083547936812*10^58*w^200 - 8.10646622839022048*10^57*Lmb*w^200 + 9.94293424674741965*10^56*Lmb^2*w^200 + ALARM*w^201, 0.000805226451081324453 + 0.00981725211862348611*w + 0.0530266353993904022*w^2 + 0.172155725727520448*w^3 + 0.39633946749739296*w^4 + 0.749211096469185134*w^5 + 1.31521453487915038*w^6 + 2.28367571895329487*w^7 + 3.99141060964308848*w^8 + 7.05280996549653517*w^9 + 12.6018506437489111*w^10 + 22.7456011120816646*w^11 + 41.4187167773772616*w^12 + 75.9991751479148262*w^13 + 140.372153670668695*w^14 + 260.754673005938708*w^15 + 486.794073860906667*w^16 + 912.759974600892032*w^17 + 1718.08771126007413*w^18 + 3245.08318933800168*w^19 + 6148.09806535335581*w^20 + 11680.3531168687199*w^21 + 22246.2135988012198*w^22 + 42466.0137527201573*w^23 + 81231.6805960649642*w^24 + 155679.727737445135*w^25 + 298878.475314445741*w^26 + 574717.173306794193*w^27 + 1.10677229518087833*10^6*w^28 + 2.13432337854485952*10^6*w^29 + 4.12114739853834995*10^6*w^30 + 7.96699293434740494*10^6*w^31 + 1.54189615808132947*10^7*w^32 + 2.98723576782784795*10^7*w^33 + 5.79308165283732856*10^7*w^34 + 1.12447591830930062*10^8*w^35 + 2.1845793147624904*10^8*w^36 + 4.24757806982898413*10^8*w^37 + 8.26516079190228363*10^8*w^38 + 1.60945810382080746*10^9*w^39 + 3.13624457038637522*10^9*w^40 + 6.11542645720227336*10^9*w^41 + 1.19320753165871483*10^10*w^42 + 2.32950954741050241*10^10*w^43 + 4.55050985373050518*10^10*w^44 + 8.893880846343323*10^10*w^45 + 1.73919241254178012*10^11*w^46 + 3.40266448973868082*10^11*w^47 + 6.66034199937619646*10^11*w^48 + 1.30428096131232642*10^12*w^49 + 2.55525860245407754*10^12*w^50 + 5.00818072660425698*10^12*w^51 + 9.81972578166933132*10^12*w^52 + 1.92613261917443198*10^13*w^53 + 3.7794976713236164*10^13*w^54 + 7.41885731365379525*10^13*w^55 + 1.45676432551751315*10^14*w^56 + 2.86144584042088511*10^14*w^57 + 5.622385422890769*10^14*w^58 + 1.10506980377877796*10^15*w^59 + 2.17264232891494165*10^15*w^60 + 4.2727927810532535*10^15*w^61 + 8.40536071472409991*10^15*w^62 + 1.65393284735831733*10^16*w^63 + 3.25531209804467558*10^16*w^64 + 6.40880509124987719*10^16*w^65 + 1.26202442968254425*10^17*w^66 + 2.48577306348499269*10^17*w^67 + 4.89728195388231885*10^17*w^68 + 9.65040835335577193*10^17*w^69 + 1.90208705404619041*10^18*w^70 + 3.74978608986915393*10^18*w^71 + 7.39386312184405464*10^18*w^72 + 1.45821862474807271*10^19*w^73 + 2.87645651318587054*10^19*w^74 + 5.67511459105866449*10^19*w^75 + 1.119878517737136*10^20*w^76 + 2.21026599097606232*10^20*w^77 + 4.36308318521251259*10^20*w^78 + 8.61421730783142957*10^20*w^79 + 1.70102094110021149*10^21*w^80 + 3.35948884061436776*10^21*w^81 + 6.63597463698381279*10^21*w^82 + 1.3109995249461243*10^22*w^83 + 2.59038934081124414*10^22*w^84 + 5.119065615706346*10^22*w^85 + 1.01176113853390697*10^23*w^86 + 1.99997927205285784*10^23*w^87 + 3.95395574417823272*10^23*w^88 + 7.81799839491681462*10^23*w^89 + 1.54602144376603362*10^24*w^90 + 3.05766820436000006*10^24*w^91 + 6.04809903130617179*10^24*w^92 + 1.19646486037512201*10^25*w^93 + 2.36718600134050301*10^25*w^94 + 4.68398074357083692*10^25*w^95 + 9.26930204613493393*10^25*w^96 + 1.83453985781945043*10^26*w^97 + 3.6312358250852686*10^26*w^98 + 7.188329450957054*10^26*w^99 + 1.42313719317994815*10^27*w^100 + 2.81779848133335357*10^27*w^101 + 5.579773563776744*10^27*w^102 + 1.10500907314890185*10^28*w^103 + 2.1885521795559983*10^28*w^104 + 4.33499849765149152*10^28*w^105 + 8.58739018257046771*10^28*w^106 + 1.70126856595711652*10^29*w^107 + 3.37072447476769581*10^29*w^108 + 6.67900250030875779*10^29*w^109 + 1.32354049017832575*10^30*w^110 + 2.62300700693807426*10^30*w^111 + 5.198734035040293*10^30*w^112 + 1.03045975233024706*10^31*w^113 + 2.04267430204889388*10^31*w^114 + 4.04949869173742287*10^31*w^115 + 8.02854510887846728*10^31*w^116 + 1.591861620490668*10^32*w^117 + 3.15650207462486213*10^32*w^118 + 6.25948499284881552*10^32*w^119 + 1.24137314541430111*10^33*w^120 + 2.46204953714700195*10^33*w^121 + 4.88339006057013597*10^33*w^122 + 9.68669740012361986*10^33*w^123 + 1.92158348012303453*10^34*w^124 + 3.812163435760063*10^34*w^125 + 7.5633123543031975*10^34*w^126 + 1.50065334511680495*10^35*w^127 + 2.97766683486952051*10^35*w^128 + 5.90879300546519348*10^35*w^129 + 1.17259483847973206*10^36*w^130 + 2.32714422586064607*10^36*w^131 + 4.61874877238379149*10^36*w^132 + 9.16749556477753276*10^36*w^133 + 1.81970933014245654*10^37*w^134 + 3.61225088637087535*10^37*w^135 + 7.17097149838854823*10^37*w^136 + 1.42364574527033744*10^38*w^137 + 2.82650248183569252*10^38*w^138 + 5.61202974508605967*10^38*w^139 + 1.11432886195294586*10^39*w^140 + 2.21273440567769072*10^39*w^141 + 4.39407405896726345*10^39*w^142 + 8.72624327975960647*10^39*w^143 + 1.73304090824051274*10^40*w^144 + 3.442005540504762*10^40*w^145 + 6.83652292569360411*10^40*w^146 + 1.35793710192943459*10^41*w^147 + 2.69739421891792181*10^41*w^148 + 5.35832808982907066*10^41*w^149 + 1.06447146006987641*10^42*w^150 + 2.11474650980752955*10^42*w^151 + 4.20147638162857845*10^42*w^152 + 8.34765699781139913*10^42*w^153 + 1.65861685531724477*10^43*w^154 + 3.29568820367085886*10^43*w^155 + 6.54884157516047698*10^43*w^156 + 1.30137044502071764*10^44*w^157 + 2.58615917210392665*10^44*w^158 + 5.13957482223565996*10^44*w^159 + 1.02144865770273402*10^45*w^160 + 2.03012640624295648*10^45*w^161 + 4.03502837451363026*10^45*w^162 + 8.02023087499568248*10^45*w^163 + 1.59420330655056225*10^46*w^164 + 3.16896101281525057*10^46*w^165 + 6.29950236317657169*10^46*w^166 + 1.25230914285950468*10^47*w^167 + 2.48961750348218307*10^47*w^168 + 4.94959069942887708*10^47*w^169 + 9.84059460997337853*10^47*w^170 + 1.95653945164513815*10^48*w^171 + 3.89019089778762636*10^48*w^172 + 7.735138200825201*10^48*w^173 + 1.53808355737223292*10^49*w^174 + 3.05848461223854063*10^49*w^175 + 6.08200849220485947*10^49*w^176 + 1.20948902792231149*10^50*w^177 + 2.40530897178557194*10^50*w^178 + 4.78358702078194155*10^50*w^179 + 9.51371638493481218*10^50*w^180 + 1.89217056890962282*10^51*w^181 + 3.76342942814803114*10^51*w^182 + 7.48549514313655208*10^51*w^183 + 1.48891671957676787*10^52*w^184 + 2.96164673847563404*10^52*w^185 + 5.89127013855899291*10^52*w^186 + 1.17191824308249248*10^53*w^187 + 2.33130047225516073*10^53*w^188 + 4.63779569999242269*10^53*w^189 + 9.22650600598661526*10^53*w^190 + 1.83558748277248308*10^54*w^191 + 3.65195100167173949*10^54*w^192 + 7.26585466136755822*10^54*w^193 + 1.44564033536715331*10^55*w^194 + 2.87637477995129189*10^55*w^195 + 5.72324360462943627*10^55*w^196 + 1.13880775869137943*10^56*w^197 + 2.26605221571586382*10^56*w^198 + 4.50921147818175673*10^56*w^199 + 8.97309730357443644*10^56*w^200 + ALARM*w^201, ALARM*w^201}, {ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, ALARM*w^201, -0.981392784628159342 + 2.28651553357715242*Lmb + 0.43209727973212403*Lmb^2 - 0.0846830116582320956*Lmb^3 + 7.11468244495242706*w + 1.53299879899730777*Lmb*w + 2.10611901438539219*Lmb^2*w + 0.0830567409200782802*Lmb^3*w + 35.8391979714019636*w^2 + 20.5562535821143811*Lmb*w^2 + 2.59224410351407195*Lmb^2*w^2 + 0.0927335600615781689*Lmb^3*w^2 - 174.14400378460016*w^3 - 16.226017239851075*Lmb*w^3 + 8.59814649583118713*Lmb^2*w^3 + 0.171855722204663207*Lmb^3*w^3 + 187.755254186748413*w^4 - 0.920581856748434166*Lmb*w^4 + 20.8352959105010091*Lmb^2*w^4 + 2.73563181865357336*Lmb^3*w^4 + 40.7204300443009188*w^5 + 89.0023281623746665*Lmb*w^5 + 37.4381809413276134*Lmb^2*w^5 + 5.12647507034344655*Lmb^3*w^5 + 120.706810697760002*w^6 + 74.0938182709684938*Lmb*w^6 + 83.7867335750983691*Lmb^2*w^6 + 12.030799283291778*Lmb^3*w^6 + 236.30617664309895*w^7 + 303.346929420037021*Lmb*w^7 + 160.532167988737177*Lmb^2*w^7 + 24.4884617367928868*Lmb^3*w^7 + 86.7870441115841413*w^8 + 359.201301484342787*Lmb*w^8 + 339.664371578575423*Lmb^2*w^8 + 53.0793550554410039*Lmb^3*w^8 + 880.374446893599107*w^9 + 1116.6283663128884*Lmb*w^9 + 665.513940422938606*Lmb^2*w^9 + 108.520020225551114*Lmb^3*w^9 - 40.0166215831197686*w^10 + 1572.59992176917061*Lmb*w^10 + 1379.22358312826535*Lmb^2*w^10 + 228.161698184952623*Lmb^3*w^10 + 3175.24389116189178*w^11 + 4282.06197137735176*Lmb*w^11 + 2727.31295497898327*Lmb^2*w^11 + 464.830301332450209*Lmb^3*w^11 - 508.024559084678922*w^12 + 6639.31309133638912*Lmb*w^12 + 5592.22755979392753*Lmb^2*w^12 + 962.085601245106186*Lmb^3*w^12 + 11513.2162215075086*w^13 + 16715.2042998974239*Lmb*w^13 + 11106.9692358110394*Lmb^2*w^13 + 1952.94383183503*Lmb^3*w^13 - 1925.14706166577749*w^14 + 27490.1833047056677*Lmb*w^14 + 22629.8711200460032*Lmb^2*w^14 + 4005.04659993553634*Lmb^3*w^14 + 42238.2088078563321*w^15 + 65783.3351067971775*Lmb*w^15 + 45052.4628804360442*Lmb^2*w^15 + 8106.72217910278068*Lmb^3*w^15 - 5250.64021277674931*w^16 + 112493.220281912096*Lmb*w^16 + 91412.14450367185*Lmb^2*w^16 + 16527.4677479449434*Lmb^3*w^16 + 156870.907839828716*w^17 + 259953.761035313116*Lmb*w^17 + 182238.937169592187*Lmb^2*w^17 + 33381.6505993945333*Lmb^3*w^17 - 8642.83741006395816*w^18 + 456877.826674829901*Lmb*w^18 + 368706.580809280191*Lmb^2*w^18 + 67784.87071372695*Lmb^3*w^18 + 589280.718258058049*w^19 + 1.02955570193416738*10^6*Lmb*w^19 + 735689.473521442076*Lmb^2*w^19 + 136685.792075246206*Lmb^3*w^19 + 16772.0980319373445*w^20 + 1.84623255059447996*10^6*Lmb*w^20 + 1.48536884845861571*10^6*Lmb^2*w^20 + 276766.648566361674*Lmb^3*w^20 + 2.23617175298444823*10^6*w^21 + 4.08307551705092616*10^6*Lmb*w^21 + 2.96549074762790146*10^6*Lmb^2*w^21 + 557386.418891397866*Lmb^3*w^21 + 267205.013031272719*w^22 + 7.43474550273250412*10^6*Lmb*w^22 + 5.97810710747327933*10^6*Lmb^2*w^22 + 1.12625366282478291*10^6*Lmb^3*w^22 + 8.56128038467383918*10^6*w^23 + 1.62071629367071092*10^7*Lmb*w^23 + 1.19398077043702986*10^7*Lmb^2*w^23 + 2.26594376187185668*10^6*Lmb^3*w^23 + 1.82943119361613939*10^6*w^24 + 2.98663797446944317*10^7*Lmb*w^24 + 2.40407359176100274*10^7*Lmb^2*w^24 + 4.57127469564074431*10^6*Lmb^3*w^24 + 3.30297870395994418*10^7*w^25 + 6.43720857201570477*10^7*Lmb*w^25 + 4.80290229265998116*10^7*Lmb^2*w^25 + 9.18983242522643342*10^6*Lmb^3*w^25 + 1.01797735909808396*10^7*w^26 + 1.19766135085940087*10^8*Lmb*w^26 + 9.66158177897892354*10^7*Lmb^2*w^26 + 1.85164400347535912*10^7*Lmb^3*w^26 + 1.28274489796874059*10^8*w^27 + 2.55796372977515203*10^8*Lmb*w^27 + 1.93060830494458927*10^8*Lmb^2*w^27 + 3.72006345562108801*10^7*Lmb^3*w^27 + 5.14526729369768332*10^7*w^28 + 4.79652229455640614*10^8*Lmb*w^28 + 3.88073172839053347*10^8*Lmb^2*w^28 + 7.48811790095622027*10^7*Lmb^3*w^28 + 5.00991863777204374*10^8*w^29 + 1.01685104637559301*10^9*Lmb*w^29 + 7.75581294383976706*10^8*Lmb^2*w^29 + 1.50361897041584525*10^8*Lmb^3*w^29 + 2.46059109248092602*10^8*w^30 + 1.91913470310722551*10^9*Lmb*w^30 + 1.55805322747770093*10^9*Lmb^2*w^30 + 3.02422811901727576*10^8*Lmb^3*w^30 + 1.96615484970625483*10^9*w^31 + 4.04352558712750085*10^9*Lmb*w^31 + 3.11421180543267403*10^9*Lmb^2*w^31 + 6.07002387834040497*10^8*Lmb^3*w^31 + 1.13536850323608757*10^9*w^32 + 7.67318909109081*10^9*Lmb*w^32 + 6.25294868536606494*10^9*Lmb^2*w^32 + 1.22006690360866338*10^9*Lmb^3*w^32 + 7.74801567892549613*10^9*w^33 + 1.60836542834159287*10^10*Lmb*w^33 + 1.24994698489005719*10^10*Lmb^2*w^33 + 2.44793817902031105*10^9*Lmb^3*w^33 + 5.11016740322329741*10^9*w^34 + 3.06629998802768107*10^10*Lmb*w^34 + 2.50868431250321852*10^10*Lmb^2*w^34 + 4.91765513853265231*10^9*Lmb^3*w^34 + 3.06394732071269888*10^10*w^35 + 6.39908085163656311*10^10*Lmb*w^35 + 5.01516572407855274*10^10*Lmb^2*w^35 + 9.86370052505883045*10^9*Lmb^3*w^35 + 2.25857304207574658*10^10*w^36 + 1.22483841467466251*10^11*Lmb*w^36 + 1.00620343948148565*10^11*Lmb^2*w^36 + 1.98061210038872854*10^10*Lmb^3*w^36 + 1.21523583740629937*10^11*w^37 + 2.54652848287677798*10^11*Lmb*w^37 + 2.01164505098399727*10^11*Lmb^2*w^37 + 3.97160127847866441*10^10*Lmb^3*w^37 + 9.84538475109156202*10^10*w^38 + 4.89115423743130695*10^11*Lmb*w^38 + 4.034787554235185*10^11*Lmb^2*w^38 + 7.97181104044575933*10^10*Lmb^3*w^38 + 4.83205649157914*10^11*w^39 + 1.01360634502826256*10^12*Lmb*w^39 + 8.06691934089646964*10^11*Lmb^2*w^39 + 1.59817166226145926*10^11*Lmb^3*w^39 + 4.245586431267022*10^11*w^40 + 1.95274267799743885*10^12*Lmb*w^40 + 1.61757437077047117*10^12*Lmb^2*w^40 + 3.20679107689646195*10^11*Lmb^3*w^40 + 1.92543137389858185*10^12*w^41 + 4.03527474543641035*10^12*Lmb*w^41 + 3.23421629485133489*10^12*Lmb^2*w^41 + 6.42762204373738375*10^11*Lmb^3*w^41 + 1.815031575839978*10^12*w^42 + 7.794798331575298*10^12*Lmb*w^42 + 6.48377463669647937*10^12*Lmb^2*w^42 + 1.28935674158575188*10^12*Lmb^3*w^42 + 7.68609709036119609*10^12*w^43 + 1.60677131419888256*10^13*Lmb*w^43 + 1.29642543616012451*10^13*Lmb^2*w^43 + 2.58390662415817424*10^12*Lmb^3*w^43 + 7.70481754341786485*10^12*w^44 + 3.11107429078870777*10^13*Lmb*w^44 + 2.59849078724555503*10^13*Lmb^2*w^44 + 5.18192687795717424*10^12*Lmb^3*w^44 + 3.07286737364708146*10^13*w^45 + 6.39892635525428368*10^13*Lmb*w^45 + 5.19581051365926501*10^13*Lmb^2*w^45 + 1.03831259811488322*10^13*Lmb^3*w^45 + 3.25158300026354639*10^13*w^46 + 1.24158554550324879*10^14*Lmb*w^46 + 1.04124312720873818*10^14*Lmb^2*w^46 + 2.08184189423977748*10^13*Lmb^3*w^46 + 1.2300940454603211*10^14*w^47 + 2.54875285083270024*10^14*Lmb*w^47 + 2.08206784835481591*10^14*Lmb^2*w^47 + 4.17085766585646565*10^13*Lmb^3*w^47 + 1.3654821069667455*10^14*w^48 + 4.95467915744300363*10^14*Lmb*w^48 + 4.17184048078038013*10^14*Lmb^2*w^48 + 8.36106172575868774*10^13*Lmb^3*w^48 + 4.92948085063751324*10^14*w^49 + 1.01534084658900016*10^15*Lmb*w^49 + 8.34217886846267455*10^14*Lmb^2*w^49 + 1.67489024500216751*10^14*Lmb^3*w^49 + 5.71024217478534473*10^14*w^50 + 1.97713523707522224*10^15*Lmb*w^50 + 1.67129733024337193*10^15*Lmb^2*w^50 + 3.35697719907860406*10^14*Lmb^3*w^50 + 1.97723065301727098*10^15*w^51 + 4.04534758674804485*10^15*Lmb*w^51 + 3.34205303498639935*10^15*Lmb^2*w^51 + 6.72397657631639019*10^14*Lmb^3*w^51 + 2.37933457180010634*10^15*w^52 + 7.88944639283009146*10^15*Lmb*w^52 + 6.69476458656572507*10^15*Lmb^2*w^52 + 1.34748000121485137*10^15*Lmb^3*w^52 + 7.93675212471007156*10^15*w^53 + 1.61196768981527705*10^16*Lmb*w^53 + 1.33875683015741492*10^16*Lmb^2*w^53 + 2.69871990034339431*10^15*Lmb^3*w^53 + 9.88316599284966093*10^15*w^54 + 3.14812393801234393*10^16*Lmb*w^54 + 2.68149427108053415*10^16*Lmb^2*w^54 + 5.40748101958701479*10^15*Lmb^3*w^54 + 3.18788861317955973*10^16*w^55 + 6.42406984420457319*10^16*Lmb*w^55 + 5.36227600170444039*10^16*Lmb^2*w^55 + 1.08290992334744532*10^16*Lmb^3*w^55 + 4.09398692607432057*10^16*w^56 + 1.25619443627785299*10^17*Lmb*w^56 + 1.07394551281342701*10^17*Lmb^2*w^56 + 2.16958454856970796*10^16*Lmb^3*w^56 + 1.28112600212763183*10^17*w^57 + 2.56044102325812329*10^17*Lmb*w^57 + 2.14763121421197976*10^17*Lmb^2*w^57 + 4.34449579421921185*10^16*Lmb^3*w^57 + 1.69179599875639229*10^17*w^58 + 5.0126261237022586*10^17*Lmb*w^58 + 4.30085491026810985*10^17*Lmb^2*w^58 + 8.70313819896956929*10^16*Lmb^3*w^58 + 5.15073633225519049*10^17*w^59 + 1.02062754027950515*10^18*Lmb*w^59 + 8.60075946424052646*10^17*Lmb^2*w^59 + 1.74263858892240307*10^17*Lmb^3*w^59 + 6.97620646061939094*10^17*w^60 + 2.00023052444829966*10^18*Lmb*w^60 + 1.72225501260393903*10^18*Lmb^2*w^60 + 3.49060421542574071*10^17*Lmb^3*w^60 + 2.07158018769330411*10^18*w^61 + 4.06879065041436335*10^18*Lmb*w^61 + 3.44416136947222001*10^18*Lmb^2*w^61 + 6.98881412335386478*10^17*Lmb^3*w^61 + 2.87118262976585175*10^18*w^62 + 7.981846117336164*10^18*Lmb*w^62 + 6.89624765651789244*10^18*Lmb^2*w^62 + 1.39977270904624039*10^18*Lmb^3*w^62 + 8.33413007653791742*10^18*w^63 + 1.62220862295356142*10^19*Lmb*w^63 + 1.37912126819231856*10^19*Lmb^2*w^63 + 2.80242694197057776*10^18*Lmb^3*w^63 + 1.17966334946468412*10^19*w^64 + 3.18520210343959123*10^19*Lmb*w^64 + 2.76123439980871824*10^19*Lmb^2*w^64 + 5.61245109859579884*10^18*Lmb^3*w^64 + 3.35366940389041279*10^19*w^65 + 6.468286724749107*10^19*Lmb*w^65 + 5.52199573291795011*10^19*Lmb^2*w^65 + 1.12358368999721831*10^19*Lmb^3*w^65 + 4.83932385955397684*10^19*w^66 + 1.27110773761618054*10^20*Lmb*w^66 + 1.1055306478071226*10^20*Lmb^2*w^66 + 2.25004402824558312*10^19*Lmb^3*w^66 + 1.34977263282253968*10^20*w^67 + 2.57935462350968262*10^20*Lmb*w^67 + 2.21088639666779861*10^20*Lmb^2*w^67 + 4.50424383508987934*10^19*Lmb^3*w^67 + 1.98245908392053703*10^20*w^68 + 5.07271563286892625*10^20*Lmb*w^68 + 4.42605915684016743*10^20*Lmb^2*w^68 + 9.01939764060204325*10^19*Lmb^3*w^68 + 5.43329640969987783*10^20*w^69 + 1.02865620332998647*10^21*Lmb*w^69 + 8.85147022959075728*10^20*Lmb^2*w^69 + 1.80546121770464331*10^20*Lmb^3*w^69 + 8.11095649045432715*10^20*w^70 + 2.02447425542918535*10^21*Lmb*w^70 + 1.77192035121645355*10^21*Lmb^2*w^70 + 3.61506647708970459*10^20*Lmb^3*w^70 + 2.18732453886497202*10^21*w^71 + 4.10265624115865766*10^21*Lmb*w^71 + 3.54360004691501718*10^21*Lmb^2*w^71 + 7.236161039075337*10^20*Lmb^3*w^71 + 3.31464201200563585*10^21*w^72 + 8.07975466198103542*10^21*Lmb*w^72 + 7.09337963409242874*10^21*Lmb^2*w^72 + 1.44880855219290181*10^21*Lmb^3*w^72 + 8.80637102237431352*10^21*w^73 + 1.63641739211338487*10^22*Lmb*w^73 + 1.41858638484386778*10^22*Lmb^2*w^73 + 2.89991746150350804*10^21*Lmb^3*w^73 + 1.35313303642904486*10^22*w^74 + 3.22476951306063979*10^22*Lmb*w^74 + 2.83952411433425521*10^22*Lmb^2*w^74 + 5.805839332618901*10^21*Lmb^3*w^74 + 3.54571202460257151*10^22*w^75 + 6.52763124518186403*10^22*Lmb*w^75 + 5.67871443774014172*10^22*Lmb^2*w^75 + 1.16204676751381896*10^22*Lmb^3*w^75 + 5.51850327478058*10^22*w^76 + 1.28710521622606778*10^23*Lmb*w^76 + 1.13663876841375642*10^23*Lmb^2*w^76 + 2.32638361291600479*10^22*Lmb^3*w^76 + 1.42765449642172974*10^23*w^77 + 2.60404382846581426*10^23*Lmb*w^77 + 2.273152886303442*10^23*Lmb^2*w^77 + 4.65612913999962642*10^22*Lmb^3*w^77 + 2.24860127900132321*10^23*w^78 + 5.13741261937066508*10^23*Lmb*w^78 + 4.54972342894932727*10^23*Lmb^2*w^78 + 9.32100332178614091*10^22*Lmb^3*w^78 + 5.74841101244944844*10^23*w^79 + 1.03889291492014029*10^24*Lmb*w^79 + 9.09898058118002775*10^23*Lmb^2*w^79 + 1.86548805527080995*10^23*Lmb^3*w^79 + 9.15469144832019055*10^23*w^80 + 2.05064243982963817*10^24*Lmb*w^80 + 1.82110145501058813*10^24*Lmb^2*w^80 + 3.73431943389302424*10^23*Lmb^3*w^80 + 2.31457161385987652*10^24*w^81 + 4.14497430188188813*10^24*Lmb*w^81 + 3.64202821321121616*10^24*Lmb^2*w^81 + 7.47357388163433328*10^23*Lmb^3*w^81 + 3.72427473062607489*10^24*w^82 + 8.18560008041460068*10^24*Lmb*w^82 + 7.28904767719824581*10^24*Lmb^2*w^82 + 1.49599437823819028*10^24*Lmb^3*w^82 + 9.31935098645875591*10^24*w^83 + 1.65386585321456973*10^25*Lmb*w^83 + 1.4577439839844918*10^25*Lmb^2*w^83 + 2.99388240347221774*10^24*Lmb^3*w^83 + 1.51401564327685876*10^25*w^84 + 3.26757921512193409*10^25*Lmb*w^84 + 2.91739853933056007*10^25*Lmb^2*w^84 + 5.99266742801295317*10^24*Lmb^3*w^84 + 3.75221720879453431*10^25*w^85 + 6.59940807211212693*10^25*Lmb*w^85 + 5.83455075680405934*10^25*Lmb^2*w^85 + 1.19926080044881968*10^25*Lmb^3*w^85 + 6.15079440075627038*10^25*w^86 + 1.30441754239978527*10^26*Lmb*w^86 + 1.16764223876395969*10^26*Lmb^2*w^86 + 2.40040185823114413*10^25*Lmb^3*w^86 + 1.51068294054905333*10^26*w^87 + 2.63350955509464926*10^26*Lmb*w^87 + 2.33519179106153767*10^26*Lmb^2*w^87 + 4.8035997352113125*10^25*Lmb^3*w^87 + 2.49725978536402728*10^26*w^88 + 5.20741133533511356*10^26*Lmb*w^88 + 4.673191523174788*10^26*Lmb^2*w^88 + 9.61441755250392421*10^25*Lmb^3*w^88 + 6.08188485021148077*10^26*w^89 + 1.05096687961635814*10^27*Lmb*w^89 + 9.34603383035392633*10^26*Lmb^2*w^89 + 1.92395931794551078*10^26*Lmb^3*w^89 + 1.01331751775950917*10^27*w^90 + 2.07893876460600349*10^27*Lmb*w^90 + 1.87028476759838467*10^27*Lmb^2*w^90 + 3.85069210472832017*10^26*Lmb^3*w^90 + 2.44838446108307663*10^27*w^91 + 4.19436708440141241*10^27*Lmb*w^91 + 3.74043779752586075*10^27*Lmb^2*w^91 + 7.70552696793178085*10^26*Lmb^3*w^91 + 4.10953547890338829*10^27*w^92 + 8.299957300740173*10^27*Lmb*w^92 + 7.48501787372223757*10^27*Lmb^2*w^92 + 1.54217200033409826*10^27*Lmb^3*w^92 + 9.85587358183484687*10^27*w^93 + 1.67404152997635769*10^28*Lmb*w^93 + 1.49695381945167111*10^28*Lmb^2*w^93 + 3.08594057843642912*10^27*Lmb^3*w^93 + 1.66578864066617666*10^28*w^94 + 3.31378353069724762*10^28*Lmb*w^94 + 2.99550069528976859*10^28*Lmb^2*w^94 + 6.17598649241199521*10^27*Lmb^3*w^94 + 3.96718713685811714*10^28*w^95 + 6.68170903583555304*10^28*Lmb*w^95 + 5.99081326014041175*10^28*Lmb^2*w^95 + 1.2358130729369496*10^28*Lmb^3*w^95 + 6.74901505509379269*10^28*w^96 + 1.32308054205051871*10^29*Lmb*w^96 + 1.1987758197485411*10^29*Lmb^2*w^96 + 2.473207543366336*10^28*Lmb^3*w^96 + 1.59676365235132542*10^29*w^97 + 2.66704063214383829*10^29*Lmb*w^97 + 2.39748042837336739*10^29*Lmb^2*w^97 + 4.94879176823575308*10^28*Lmb^3*w^97 + 2.73316891591238581*10^29*w^98 + 5.28277414146939134*10^29*Lmb*w^98 + 4.79732279795690926*10^29*Lmb^2*w^98 + 9.90367984851314073*10^28*Lmb^3*w^98 + 6.42639819517303678*10^29*w^99 + 1.0646128061753561*10^30*Lmb*w^99 + 9.59437576887816694*10^29*Lmb^2*w^99 + 1.98165393323685532*10^29*Lmb^3*w^99 + 1.10639284044012943*10^30*w^100 + 2.10936217179965016*10^30*Lmb*w^100 + 1.91978566812706755*10^30*Lmb^2*w^100 + 3.96565973831621107*10^29*Lmb^3*w^100 + 2.58620293331589466*10^30*w^101 + 4.24984411506251803*10^30*Lmb*w^101 + 3.839468994454195*10^30*Lmb^2*w^101 + 7.93486739101599*10^29*Lmb^3*w^101 + 4.476920493441357*10^30*w^102 + 8.42273899634731576*10^30*Lmb*w^102 + 7.68245051438032884*10^30*Lmb^2*w^102 + 1.58788144047175506*10^30*Lmb^3*w^102 + 1.040697979674439*10^31*w^103 + 1.69657432528250489*10^31*Lmb*w^103 + 1.5364512491332023*10^31*Lmb^2*w^103 + 3.17713503509761353*10^30*Lmb^3*w^103 + 1.81086499185666564*10^31*w^104 + 3.36332116262274276*10^31*Lmb*w^104 + 3.07425848349501681*10^31*Lmb^2*w^104 + 6.35777773214985591*10^30*Lmb^3*w^104 + 4.18748574522004251*10^31*w^105 + 6.77315017479889945*10^31*Lmb*w^105 + 6.14836932557308738*10^31*Lmb^2*w^105 + 1.27208655825486685*10^31*Lmb^3*w^105 + 7.32214335803262217*10^31*w^106 + 1.3430614098088564*10^32*Lmb*w^106 + 1.23019768470093031*10^32*Lmb^2*w^106 + 2.5455290931954757*10^31*Lmb^3*w^106 + 1.68479879417579413*10^32*w^107 + 2.70411915267283056*10^32*Lmb*w^107 + 2.46033921764345746*10^32*Lmb^2*w^107 + 5.09311439426802935*10^31*Lmb^3*w^107 + 2.95967473805342817*10^32*w^108 + 5.36334410947112213*10^32*Lmb*w^108 + 4.92270326711083771*10^32*Lmb^2*w^108 + 1.01914739719239093*10^32*Lmb^3*w^108 + 6.77810856679187*10^32*w^109 + 1.07963674741821351*10^33*Lmb*w^109 + 9.84519279535187704*10^32*Lmb^2*w^109 + 2.03909147077832*10^32*Lmb^3*w^109 + 1.19594413222331629*10^33*w^110 + 2.14184205675010213*10^33*Lmb*w^110 + 1.96982174771112768*10^33*Lmb^2*w^110 + 4.08021311472441061*10^32*Lmb^3*w^110 + 2.726682755422991*10^33*w^111 + 4.31067861124565369*10^33*Lmb*w^111 + 3.93956207100564951*10^33*Lmb^2*w^111 + 8.16351467571909395*10^32*Lmb^3*w^111 + 4.83109917688524794*10^33*w^112 + 8.55363947887396571*10^33*Lmb*w^112 + 7.88215527017051424*10^33*Lmb^2*w^112 + 1.63348918389664763*10^33*Lmb^3*w^112 + 1.09679702718219452*10^34*w^113 + 1.72119171764653802*10^34*Lmb*w^113 + 1.57640001104176062*10^34*Lmb^2*w^113 + 3.26817630170185283*10^33*Lmb^3*w^113 + 1.95099287355324569*10^34*w^114 + 3.4160631806173883*10^34*Lmb*w^114 + 3.15397382052763449*10^34*Lmb^2*w^114 + 6.53939932215158007*10^33*Lmb^3*w^114 + 4.41147199219886877*10^34*w^115 + 6.87270900069231293*10^34*Lmb*w^115 + 6.30782920122842617*10^34*Lmb^2*w^115 + 1.3083447567187989*10^34*Lmb^3*w^115 + 7.876733468060846*10^34*w^116 + 1.36430678337402951*10^35*Lmb*w^116 + 1.26202064538413433*10^35*Lmb^2*w^116 + 2.61787076328880412*10^34*Lmb^3*w^116 + 1.77421613811873648*10^35*w^117 + 2.74436126459314866*10^35*Lmb*w^117 + 2.52399606922657389*10^35*Lmb^2*w^117 + 5.23754658340290295*10^34*Lmb^3*w^117 + 3.17923780865506461*10^35*w^118 + 5.44890348890349332*10^35*Lmb*w^118 + 5.04975529768810485*10^35*Lmb^2*w^118 + 1.0479675430811128*10^35*Lmb^3*w^118 + 7.13502436792013885*10^35*w^119 + 1.0958945236008981*10^36*Lmb*w^119 + 1.00993378147095519*10^36*Lmb^2*w^119 + 2.0966362850554856*10^35*Lmb^3*w^119 + 1.28289633271206594*10^36*w^120 + 2.17629053430365278*10^36*Lmb*w^120 + 2.02055144971261429*10^36*Lmb^2*w^120 + 4.19505101218666579*10^35*Lmb^3*w^120 + 2.86913241233945784*10^36*w^121 + 4.37632873874860056*10^36*Lmb*w^121 + 4.04103683974811855*10^36*Lmb^2*w^121 + 8.392827212459988*10^35*Lmb^3*w^121 + 5.17555279183237107*10^36*w^122 + 8.69230711771182047*10^36*Lmb*w^122 + 8.08472764884787531*10^36*Lmb^2*w^122 + 1.67925602144244564*10^36*Lmb^3*w^122 + 1.15364510548843256*10^37*w^123 + 1.74768998522512168*10^37*Lmb*w^123 + 1.61692025663313603*10^37*Lmb^2*w^123 + 3.35957166276736553*10^36*Lmb^3*w^123 + 2.0874841375842603*10^37*w^124 + 3.47186988619031946*10^37*Lmb*w^124 + 3.23487094575189547*10^37*Lmb^2*w^124 + 6.721826160851419*10^36*Lmb^3*w^124 + 4.63832014712706529*10^37*w^125 + 6.97961920244473009*10^37*Lmb*w^125 + 6.46964514091774675*10^37*Lmb^2*w^125 + 1.34477742062617682*10^37*Lmb^3*w^125 + 8.41773463819226867*10^37*w^126 + 1.38676148411773436*10^38*Lmb*w^126 + 1.29432929387122596*10^38*Lmb^2*w^126 + 2.69059757916294519*10^37*Lmb^3*w^126 + 1.86473215434835044*10^38*w^127 + 2.78747859377246485*10^38*Lmb*w^127 + 2.5886215272937654*10^38*Lmb^2*w^127 + 5.38279924452214628*10^37*Lmb^3*w^127 + 3.39372745234482623*10^38*w^128 + 5.53923539018540558*10^38*Lmb*w^128 + 5.17879857575972952*10^38*Lmb^2*w^128 + 1.07696531122098849*10^38*Lmb^3*w^128 + 7.49617746816763825*10^38*w^129 + 1.11327757252953742*10^39*Lmb*w^129 + 1.03574551079349621*10^39*Lmb^2*w^129 + 2.15455513337617269*10^38*Lmb^3*w^129 + 1.36795625454763321*10^39*w^130 + 2.21262270233779106*10^39*Lmb*w^130 + 2.07209579974214192*10^39*Lmb^2*w^130 + 4.31068756573527609*10^38*Lmb^3*w^130 + 3.01322361605047015*10^39*w^131 + 4.44638565186487868*10^39*Lmb*w^131 + 4.14413712687996746*10^39*Lmb^2*w^131 + 8.62380748911755543*10^38*Lmb^3*w^131 + 5.51295670684464199*10^39*w^132 + 8.83841073104827202*10^39*Lmb*w^132 + 8.29062660956388261*10^39*Lmb^2*w^132 + 1.72537534465969675*10^39*Lmb^3*w^132 + 1.21113185905838838*10^40*w^133 + 1.77591510480986731*10^40*Lmb*w^133 + 1.65810442066142834*10^40*Lmb^2*w^133 + 3.45169841942154396*10^39*Lmb^3*w^133 + 2.22135248228475847*10^40*w^134 + 3.53061248777945285*10^40*Lmb*w^134 + 3.31712419952609848*10^40*Lmb^2*w^134 + 6.90578675701230041*10^39*Lmb^3*w^134 + 4.86766333465815327*10^40*w^135 + 7.09330035508573527*10^40*Lmb*w^135 + 6.63416815802202032*10^40*Lmb^2*w^135 + 1.38152675984460835*10^40*Lmb^3*w^135 + 8.94899160433912151*10^40*w^136 + 1.41037556073230954*10^41*Lmb*w^136 + 1.32718996370575507*10^41*Lmb^2*w^136 + 2.76398436567681715*10^40*Lmb^3*w^136 + 1.95622661929580513*10^41*w^137 + 2.83325235074636217*10^41*Lmb*w^137 + 2.65434910663850047*10^41*Lmb^2*w^137 + 5.52940915125552469*10^40*Lmb^3*w^137 + 3.60460330512397455*10^41*w^138 + 5.63414653664799872*10^41*Lmb*w^138 + 5.31008589385855683*10^41*Lmb^2*w^138 + 1.1062445234655398*10^41*Lmb^3*w^138 + 7.86118140097196639*10^41*w^139 + 1.13170340175987512*10^42*Lmb*w^139 + 1.06200533455177487*10^42*Lmb^2*w^139 + 2.21305090552182218*10^41*Lmb^3*w^139 + 1.45167856326736201*10^42*w^140 + 2.25076393400695483*10^42*Lmb*w^140 + 2.12455128631879846*10^42*Lmb^2*w^140 + 4.42751552990641569*10^41*Lmb^3*w^140 + 3.15883540331311562*10^42*w^141 + 4.520538253280214*10^42*Lmb*w^141 + 4.24905703414138706*10^42*Lmb^2*w^141 + 8.85722344168946561*10^41*Lmb^3*w^141 + 5.845420595676104*10^42*w^142 + 8.99166272220048535*10^42*Lmb*w^142 + 8.50022100428308217*10^42*Lmb^2*w^142 + 1.77199593265307079*10^42*Lmb^3*w^142 + 1.26922087723628806*10^43*w^143 + 1.80574973282266537*10^43*Lmb*w^143 + 1.70002668409360268*10^43*Lmb^2*w^143 + 3.54484762628019322*10^42*Lmb^3*w^143 + 2.35340103877331201*10^43*w^144 + 3.59218034350843633*10^43*Lmb*w^144 + 3.40087479606857904*10^43*Lmb^2*w^144 + 7.09184544960876093*10^42*Lmb^3*w^144 + 5.099398561915195*10^43*w^145 + 7.21330977876472086*10^43*Lmb*w^145 + 6.80168218189325505*10^43*Lmb^2*w^145 + 1.41870323252213628*10^43*Lmb^3*w^145 + 9.47356446031201671*10^43*w^146 + 1.43510651582850832*10^44*Lmb*w^146 + 1.36065679753700371*10^44*Lmb^2*w^146 + 2.83824546369824022*10^43*Lmb^3*w^146 + 2.04867352569040343*10^44*w^147 + 2.88151551353690458*10^44*Lmb*w^147 + 2.7212876419886527*10^44*Lmb^2*w^147 + 5.67779604749755008*10^43*Lmb^3*w^147 + 3.81303231304646405*10^44*w^148 + 5.73347393834710304*10^44*Lmb*w^148 + 5.44382513560900067*10^44*Lmb^2*w^148 + 1.13588669275689492*10^44*Lmb^3*w^148 + 8.22998622817079449*10^44*w^149 + 1.15110898864397194*10^45*Lmb*w^149 + 1.08875503086146393*10^45*Lmb^2*w^149 + 2.27228330861083426*10^44*Lmb^3*w^149 + 1.53450863371124674*10^45*w^150 + 2.29065180492713839*10^45*Lmb*w^150 + 2.17799783869750805*10^45*Lmb^2*w^150 + 4.54584528554162076*10^44*Lmb^3*w^150 + 3.30596705508692463*10^45*w^151 + 4.59854872532030657*10^45*Lmb*w^151 + 4.35595715917362063*10^45*Lmb^2*w^151 + 9.09368349593920779*10^44*Lmb^3*w^151 + 6.17464564120554539*10^45*w^152 + 9.15182432475039007*10^45*Lmb*w^152 + 8.71381857092444519*10^45*Lmb^2*w^152 + 1.81923611692236363*10^45*Lmb^3*w^152 + 1.32791872468437604*10^46*w^153 + 1.83710412619960766*10^46*Lmb*w^153 + 1.74274886612041307*10^46*Lmb^2*w^153 + 3.63925135643291123*10^45*Lmb^3*w^153 + 2.48428011451837238*10^46*w^154 + 3.65648224368814569*10^46*Lmb*w^154 + 3.48624137537703996*10^46*Lmb^2*w^154 + 7.28045392144394246*10^45*Lmb^3*w^154 + 5.33357645730593972*10^46*w^155 + 7.33930882336684625*10^46*Lmb*w^155 + 6.972425491792739*10^46*Lmb^2*w^155 + 1.45639546574776521*10^46*Lmb^3*w^155 + 9.99394103945060054*10^46*w^156 + 1.46091954982045929*10^47*Lmb*w^156 + 1.3947755928124462*10^47*Lmb^2*w^156 + 2.91355349090158111*10^46*Lmb^3*w^156 + 2.14210178551615296*10^47*w^157 + 2.93214029745978392*10^47*Lmb*w^157 + 2.78952909630593212*10^47*Lmb^2*w^157 + 5.82829879576282673*10^46*Lmb^3*w^157 + 4.01996694629704072*10^47*w^158 + 5.83708498318309808*10^47*Lmb*w^158 + 5.58019331054513195*10^47*Lmb^2*w^158 + 1.16595786508346218*10^47*Lmb^3*w^158 + 8.60273834806925972*10^47*w^159 + 1.17144611991007953*10^48*Lmb*w^159 + 1.11603013735525487*10^48*Lmb^2*w^159 + 2.33238205665895553*10^47*Lmb^3*w^159 + 1.61681138966334092*10^48*w^160 + 2.33223584045703897*10^48*Lmb*w^160 + 2.23250395561600087*10^48*Lmb^2*w^160 + 4.66592982546532666*10^47*Lmb^3*w^160 + 3.45468803676544697*10^48*w^161 + 4.6802351830115615*10^48*Lmb*w^161 + 4.46497500049516149*10^48*Lmb^2*w^161 + 9.33368475640727375*10^47*Lmb^3*w^161 + 6.50203100239112396*10^48*w^162 + 9.318703652328969*10^48*Lmb*w^162 + 8.93168469936986678*10^48*Lmb^2*w^162 + 1.86719291757594751*10^48*Lmb^3*w^162 + 1.38725705039096273*10^49*w^163 + 1.86990968073034889*10^49*Lmb*w^163 + 1.78632422987949349*10^49*Lmb^2*w^163 + 3.73510033031681096*10^48*Lmb^3*w^163 + 2.61452654324557562*10^49*w^164 + 3.72344532809401263*10^49*Lmb*w^164 + 3.57332687823884462*10^49*Lmb^2*w^164 + 7.47198464861718587*10^48*Lmb^3*w^164 + 5.570337276831404*10^49*w^165 + 7.47103878154384899*10^49*Lmb*w^165 + 7.14660465427048854*10^49*Lmb^2*w^165 + 1.49467671274369006*10^49*Lmb^3*w^165 + 1.05121825145217485*10^50*w^166 + 1.48778703135952335*10^50*Lmb*w^166 + 1.42958632352166039*10^50*Lmb^2*w^166 + 2.99005160328788516*10^49*Lmb^3*w^166 + 2.23657232267184106*10^50*w^167 + 2.98502916987140608*10^50*Lmb*w^167 + 2.85915367122069493*10^50*Lmb^2*w^167 + 5.98119905763598869*10^49*Lmb^3*w^167 + 4.22619913188989035*10^50*w^168 + 5.944875015304475*10^50*Lmb*w^168 + 5.71934581474736604*10^50*Lmb^2*w^168 + 1.19651311952167457*10^50*Lmb^3*w^168 + 8.97969843673791529*10^50*w^169 + 1.19267803751495191*10^51*Lmb*w^169 + 1.1438618272700898*10^51*Lmb^2*w^169 + 2.39345556515646369*10^50*Lmb^3*w^169 + 1.698891302601474*10^51*w^170 + 2.37547645344302288*10^51*Lmb*w^170 + 2.28813011000104303*10^51*Lmb^2*w^170 + 4.78798128900347776*10^50*Lmb^3*w^170 + 3.60510858344422621*10^51*w^171 + 4.76545914464461758*10^51*Lmb*w^171 + 4.57623185279876429*10^51*Lmb^2*w^171 + 9.57764496629054213*10^50*Lmb^3*w^171 + 6.82874804772171451*10^51*w^172 + 9.49215116803093274*10^51*Lmb*w^172 + 9.15405496301106865*10^51*Lmb^2*w^172 + 1.91594812546021074*10^51*Lmb^3*w^172 + 1.44728203716711162*10^52*w^173 + 1.90411424753906496*10^52*Lmb*w^173 + 1.83080001959673649*10^52*Lmb^2*w^173 + 3.83255567677576386*10^51*Lmb^3*w^173 + 2.74459126718547552*10^52*w^174 + 3.79301319218920918*10^52*Lmb*w^174 + 3.66222316369851286*10^52*Lmb^2*w^174 + 7.66675329782891753*10^51*Lmb^3*w^174 + 5.80987304002948555*10^52*w^175 + 7.60830337015025114*10^52*Lmb*w^175 + 7.32440386894771385*10^52*Lmb^2*w^175 + 1.53360918557383953*10^52*Lmb^3*w^175 + 1.10300259819212049*10^53*w^176 + 1.51568771758311237*10^53*Lmb*w^176 + 1.46512484339602008*10^53*Lmb^2*w^176 + 3.06786175174879656*10^52*Lmb^3*w^176 + 2.33216447718795534*10^53*w^177 + 3.04010829318117267*10^53*Lmb*w^177 + 2.93023325334018831*10^53*Lmb^2*w^177 + 6.13673727212057689*10^52*Lmb^3*w^177 + 4.43239844284493575*10^53*w^178 + 6.05676416168389907*10^53*Lmb*w^178 + 5.86142271980219055*10^53*Lmb^2*w^178 + 1.22759961510959905*10^53*Lmb^3*w^178 + 9.36119260734398757*10^53*w^179 + 1.21477698289331548*10^54*Lmb*w^179 + 1.17227818162758318*10^54*Lmb^2*w^179 + 2.45559684970825383*10^53*Lmb^3*w^179 + 1.78100662146233646*10^54*w^180 + 2.42034366454044748*10^54*Lmb*w^180 + 2.34493107348709409*10^54*Lmb^2*w^180 + 4.91218221708915747*10^53*Lmb^3*w^180 + 3.75736214754018536*10^54*w^181 + 4.85411632870696836*10^54*Lmb*w^181 + 4.68983750793398727*10^54*Lmb^2*w^181 + 9.825924305016531*10^53*Lmb^3*w^181 + 7.15579342434152229*10^54*w^182 + 9.67205456230985269*10^54*Lmb*w^182 + 9.38114371914015821*10^54*Lmb^2*w^182 + 1.9655724638884132*10^54*Lmb^3*w^182 + 1.50804809143730244*10^55*w^183 + 1.93967868209178769*10^55*Lmb*w^183 + 1.87621919944225753*10^55*Lmb^2*w^183 + 3.93175699593450773*10^54*Lmb^3*w^183 + 2.8748591460685705*10^55*w^184 + 3.86514384935985054*10^55*Lmb*w^184 + 3.75301419416904381*10^55*Lmb^2*w^184 + 7.86503412977903704*10^54*Lmb^3*w^184 + 6.05240483757339343*10^55*w^185 + 7.75095578192788017*10^55*Lmb*w^185 + 7.50599140670680996*10^55*Lmb^2*w^185 + 1.57324704043486425*10^55*Lmb^3*w^185 + 1.15489584646667408*10^56*w^186 + 1.54460594749698339*10^56*Lmb*w^186 + 1.50142406661854917*10^56*Lmb^2*w^186 + 3.14709038854005181*10^55*Lmb^3*w^186 + 2.42896784276796501*10^56*w^187 + 3.09732266374483539*10^56*Lmb*w^187 + 3.00283380029994189*10^56*Lmb^2*w^187 + 6.29512371903882336*10^55*Lmb^3*w^187 + 4.63913976714915459*10^56*w^188 + 6.17269415273012844*10^56*Lmb*w^188 + 6.006553153720206*10^56*Lmb^2*w^188 + 1.25925870685783558*10^56*Lmb^3*w^188 + 9.74758304451792846*10^56*w^189 + 1.23772237094169895*10^57*Lmb*w^189 + 1.20130507435507208*10^57*Lmb^2*w^189 + 2.51888762983366411*10^56*Lmb^3*w^189 + 1.86337972606415539*10^57*w^190 + 2.46681585349536667*10^57*Lmb*w^190 + 2.402957543395792*10^57*Lmb^2*w^190 + 5.03869340566018611*10^56*Lmb^3*w^190 + 3.911594832842277*10^57*w^191 + 4.94612979083957625*10^57*Lmb*w^191 + 4.80589354133331536*10^57*Lmb^2*w^191 + 1.00788406242177363*10^57*Lmb^3*w^191 + 7.48402782964863415*10^57*w^192 + 9.85833386352735561*10^57*Lmb*w^192 + 9.613150156591317*10^57*Lmb^2*w^192 + 2.01612850591984633*10^57*Lmb^3*w^192 + 1.56961404134414778*10^58*w^193 + 1.97657426332306337*10^58*Lmb*w^193 + 1.92262167486666578*10^58*Lmb^2*w^193 + 4.03282802070564491*10^57*Lmb^3*w^193 + 3.005663487394246*10^58*w^194 + 3.93980782141888146*10^58*Lmb*w^194 + 3.84577828536415758*10^58*Lmb^2*w^194 + 8.06707084519206608*10^57*Lmb^3*w^194 + 6.29816915132162721*10^58*w^195 + 7.89888897482390867*10^58*Lmb*w^195 + 7.69152415254805218*10^58*Lmb^2*w^195 + 1.61363848319483007*10^58*Lmb^3*w^195 + 1.20702714072682199*10^59*w^196 + 1.5745308979342026*10^59*Lmb*w^196 + 1.53851480559424917*10^59*Lmb^2*w^196 + 3.227832503059582*10^58*Lmb^3*w^196 + 2.52707734491776163*10^59*w^197 + 3.15663245624295108*10^59*Lmb*w^197 + 3.077017031974815*10^59*Lmb^2*w^197 + 6.45654635613764083*10^58*Lmb^3*w^197 + 4.84692376050949331*10^59*w^198 + 6.29262542877579467*10^59*Lmb*w^198 + 6.15485842302838215*10^59*Lmb^2*w^198 + 1.29152744868445571*10^59*Lmb^3*w^198 + 1.01392502990315593*10^60*w^199 + 1.26149941313667201*10^60*Lmb*w^199 + 1.23096680242191383*10^60*Lmb^2*w^199 + 2.58340124842163722*10^59*Lmb^3*w^199 + 1.94620480875757399*10^60*w^200 + 2.51487863579576194*10^60*Lmb*w^200 + 2.46225730719738558*10^60*Lmb^2*w^200 + 5.16765950712637843*10^59*Lmb^3*w^200 + ALARM*w^201 + 1.51711953227779023*Log[MH2/muf2] - 0.605751505334584572*Lmb*Log[MH2/muf2] - 0.277197586408160948*Lmb^2*Log[MH2/muf2] + 6.40247582833263897*w*Log[MH2/muf2] + 4.90329307418092707*Lmb*w*Log[MH2/muf2] + 0.186176575610525617*Lmb^2*w*Log[MH2/muf2] - 24.4497942342017746*w^2*Log[MH2/muf2] - 6.06324088374498402*Lmb*w^2*Log[MH2/muf2] - 0.206587044815624826*Lmb^2*w^2*Log[MH2/muf2] + 76.1299756769137886*w^3*Log[MH2/muf2] + 14.3218248301956671*Lmb*w^3*Log[MH2/muf2] - 0.545177444479562475*Lmb^2*w^3*Log[MH2/muf2] + 55.2374843003243538*w^4*Log[MH2/muf2] + 65.4379522660635978*Lmb*w^4*Log[MH2/muf2] + 6.42834204162715888*Lmb^2*w^4*Log[MH2/muf2] + 10.2635600088522409*w^5*Log[MH2/muf2] + 54.5401973285659172*Lmb*w^5*Log[MH2/muf2] + 10.3277160888327*Lmb^2*w^5*Log[MH2/muf2] + 180.990660584644072*w^6*Log[MH2/muf2] + 173.259431053478901*Lmb*w^6*Log[MH2/muf2] + 25.3370563888010938*Lmb^2*w^6*Log[MH2/muf2] + 97.32824583912897*w^7*Log[MH2/muf2] + 245.546767846001963*Lmb*w^7*Log[MH2/muf2] + 49.5665080379507525*Lmb^2*w^7*Log[MH2/muf2] + 638.051916180620337*w^8*Log[MH2/muf2] + 624.874953316442989*Lmb*w^8*Log[MH2/muf2] + 109.583757888643063*Lmb^2*w^8*Log[MH2/muf2] + 550.507266465167664*w^9*Log[MH2/muf2] + 1033.39683818034204*Lmb*w^9*Log[MH2/muf2] + 220.401646391106286*Lmb^2*w^9*Log[MH2/muf2] + 2366.06649004987531*w^10*Log[MH2/muf2] + 2393.12584768057409*Lmb*w^10*Log[MH2/muf2] + 468.379087834162085*Lmb^2*w^10*Log[MH2/muf2] + 2602.61794773965847*w^11*Log[MH2/muf2] + 4227.61412233978895*Lmb*w^11*Log[MH2/muf2] + 945.713636785554633*Lmb^2*w^11*Log[MH2/muf2] + 9018.35228817974356*w^12*Log[MH2/muf2] + 9333.22281907273066*Lmb*w^12*Log[MH2/muf2] + 1970.06325971239061*Lmb^2*w^12*Log[MH2/muf2] + 11475.9109388277165*w^13*Log[MH2/muf2] + 17076.6101016299*Lmb*w^13*Log[MH2/muf2] + 3976.12627690434237*Lmb^2*w^13*Log[MH2/muf2] + 34940.4905710881828*w^14*Log[MH2/muf2] + 36677.2321718036718*Lmb*w^14*Log[MH2/muf2] + 8188.38883678330473*Lmb^2*w^14*Log[MH2/muf2] + 48937.9066252138455*w^15*Log[MH2/muf2] + 68549.8462463791504*Lmb*w^15*Log[MH2/muf2] + 16507.1106994115076*Lmb^2*w^15*Log[MH2/muf2] + 136782.619245325073*w^16*Log[MH2/muf2] + 144708.723265938918*Lmb*w^16*Log[MH2/muf2] + 33750.7396387653245*Lmb^2*w^16*Log[MH2/muf2] + 204884.434990281195*w^17*Log[MH2/muf2] + 274288.257522411173*Lmb*w^17*Log[MH2/muf2] + 67960.3206713450571*Lmb^2*w^17*Log[MH2/muf2] + 539148.404728783649*w^18*Log[MH2/muf2] + 572347.973662908852*Lmb*w^18*Log[MH2/muf2] + 138285.884932741094*Lmb^2*w^18*Log[MH2/muf2] + 848244.369669101903*w^19*Log[MH2/muf2] + 1.09560064627917202*10^6*Lmb*w^19*Log[MH2/muf2] + 278177.992482090571*Lmb^2*w^19*Log[MH2/muf2] + 2.13508624789777463*10^6*w^20*Log[MH2/muf2] + 2.26755279958826344*10^6*Lmb*w^20*Log[MH2/muf2] + 564129.499951171929*Lmb^2*w^20*Log[MH2/muf2] + 3.48632601749374532*10^6*w^21*Log[MH2/muf2] + 4.37206719966724463*10^6*Lmb*w^21*Log[MH2/muf2] + 1.13389403104111114*10^6*Lmb^2*w^21*Log[MH2/muf2] + 8.48283089602674658*10^6*w^22*Log[MH2/muf2] + 8.99485635783847597*10^6*Lmb*w^22*Log[MH2/muf2] + 2.29382072464328455*10^6*Lmb^2*w^22*Log[MH2/muf2] + 1.42571103646280499*10^7*w^23*Log[MH2/muf2] + 1.74382701740353601*10^7*Lmb*w^23*Log[MH2/muf2] + 4.60751115683367866*10^6*Lmb^2*w^23*Log[MH2/muf2] + 3.37813039723454492*10^7*w^24*Log[MH2/muf2] + 3.57148764167149906*10^7*Lmb*w^24*Log[MH2/muf2] + 9.30356901134839722*10^6*Lmb^2*w^24*Log[MH2/muf2] + 5.80925240233702413*10^7*w^25*Log[MH2/muf2] + 6.95365438599782*10^7*Lmb*w^25*Log[MH2/muf2] + 1.86776238153884608*10^7*Lmb^2*w^25*Log[MH2/muf2] + 1.347543151050516*10^8*w^26*Log[MH2/muf2] + 1.41918692731371352*10^8*Lmb*w^26*Log[MH2/muf2] + 3.76603907747302789*10^7*Lmb^2*w^26*Log[MH2/muf2] + 2.36064988674579504*10^8*w^27*Log[MH2/muf2] + 2.77256343613976725*10^8*Lmb*w^27*Log[MH2/muf2] + 7.55723645742623451*10^7*Lmb^2*w^27*Log[MH2/muf2] + 5.38200268659707179*10^8*w^28*Log[MH2/muf2] + 5.64295134461717401*10^8*Lmb*w^28*Log[MH2/muf2] + 1.52208070782695194*10^8*Lmb^2*w^28*Log[MH2/muf2] + 9.57273681086723963*10^8*w^29*Log[MH2/muf2] + 1.10547190913506059*10^9*Lmb*w^29*Log[MH2/muf2] + 3.05319445789361643*10^8*Lmb^2*w^29*Log[MH2/muf2] + 2.15149580068847919*10^9*w^30*Log[MH2/muf2] + 2.24494086670383866*10^9*Lmb*w^30*Log[MH2/muf2] + 6.14380103932337699*10^8*Lmb^2*w^30*Log[MH2/muf2] + 3.87547344170463585*10^9*w^31*Log[MH2/muf2] + 4.407934226279782*10^9*Lmb*w^31*Log[MH2/muf2] + 1.23202159602760303*10^9*Lmb^2*w^31*Log[MH2/muf2] + 8.60659337930240384*10^9*w^32*Log[MH2/muf2] + 8.93513545315220325*10^9*Lmb*w^32*Log[MH2/muf2] + 2.47731661338478475*10^9*Lmb^2*w^32*Log[MH2/muf2] + 1.56688202509880932*10^10*w^33*Log[MH2/muf2] + 1.7577510349273983*10^10*Lmb*w^33*Log[MH2/muf2] + 4.96646938441579654*10^9*Lmb^2*w^33*Log[MH2/muf2] + 3.44462465057770818*10^10*w^34*Log[MH2/muf2] + 3.55768816873365657*10^10*Lmb*w^34*Log[MH2/muf2] + 9.98037854113942061*10^9*Lmb^2*w^34*Log[MH2/muf2] + 6.32811311529140213*10^10*w^35*Log[MH2/muf2] + 7.01006694692201527*10^10*Lmb*w^35*Log[MH2/muf2] + 2.0003917288703976*10^10*Lmb^2*w^35*Log[MH2/muf2] + 1.37916764317635449*10^11*w^36*Log[MH2/muf2] + 1.41704358656708143*10^11*Lmb*w^36*Log[MH2/muf2] + 4.01784920200448803*10^10*Lmb^2*w^36*Log[MH2/muf2] + 2.55339215598423206*10^11*w^37*Log[MH2/muf2] + 2.79597590469622103*10^11*Lmb*w^37*Log[MH2/muf2] + 8.05150560139984886*10^10*Lmb^2*w^37*Log[MH2/muf2] + 5.52351046155521138*10^11*w^38*Log[MH2/muf2] + 5.64584745438872999*10^11*Lmb*w^38*Log[MH2/muf2] + 1.61647593368781915*10^11*Lmb^2*w^38*Log[MH2/muf2] + 1.02950284772968066*10^12*w^39*Log[MH2/muf2] + 1.11530246952502707*10^12*Lmb*w^39*Log[MH2/muf2] + 3.23876448432351257*10^11*Lmb^2*w^39*Log[MH2/muf2] + 2.21260934704472103*10^12*w^40*Log[MH2/muf2] + 2.25004241658406213*10^12*Lmb*w^40*Log[MH2/muf2] + 6.49998736216826711*10^11*Lmb^2*w^40*Log[MH2/muf2] + 4.14813513369704968*10^12*w^41*Log[MH2/muf2] + 4.44938418107279057*10^12*Lmb*w^41*Log[MH2/muf2] + 1.30214280467022047*10^12*Lmb^2*w^41*Log[MH2/muf2] + 8.86465112323378046*10^12*w^42*Log[MH2/muf2] + 8.96923308402866708*10^12*Lmb*w^42*Log[MH2/muf2] + 2.61249230093416682*10^12*Lmb^2*w^42*Log[MH2/muf2] + 1.67044642465987123*10^13*w^43*Log[MH2/muf2] + 1.77522841017704776*10^13*Lmb*w^43*Log[MH2/muf2] + 5.23292966489112852*10^12*Lmb^2*w^43*Log[MH2/muf2] + 3.55195421157964527*10^13*w^44*Log[MH2/muf2] + 3.57612137825910576*10^13*Lmb*w^44*Log[MH2/muf2] + 1.0495975618252336*10^13*Lmb^2*w^44*Log[MH2/muf2] + 6.72354413773440073*10^13*w^45*Log[MH2/muf2] + 7.08360251999506948*10^13*Lmb*w^45*Log[MH2/muf2] + 2.10214678417951675*10^13*Lmb^2*w^45*Log[MH2/muf2] + 1.42333632887191273*10^14*w^46*Log[MH2/muf2] + 1.42610779411064377*10^14*Lmb*w^46*Log[MH2/muf2] + 4.21538821632046345*10^13*Lmb^2*w^46*Log[MH2/muf2] + 2.70505542617272113*10^14*w^47*Log[MH2/muf2] + 2.82681855472201717*10^14*Lmb*w^47*Log[MH2/muf2] + 8.44177407013195173*10^13*Lmb^2*w^47*Log[MH2/muf2] + 5.70388861640269985*10^14*w^48*Log[MH2/muf2] + 5.68810619127758216*10^14*Lmb*w^48*Log[MH2/muf2] + 1.69245648050591386*10^14*Lmb^2*w^48*Log[MH2/muf2] + 1.08789766232957179*10^15*w^49*Log[MH2/muf2] + 1.12819329426182596*10^15*Lmb*w^49*Log[MH2/muf2] + 3.38902165831335879*10^14*Lmb^2*w^49*Log[MH2/muf2] + 2.28585766383919653*10^15*w^50*Log[MH2/muf2] + 2.26908826801440995*10^15*Lmb*w^50*Log[MH2/muf2] + 6.79325634252282322*10^14*Lmb^2*w^50*Log[MH2/muf2] + 4.37373218794796177*10^15*w^51*Log[MH2/muf2] + 4.503071955706399*10^15*Lmb*w^51*Log[MH2/muf2] + 1.36019012291835505*10^15*Lmb^2*w^51*Log[MH2/muf2] + 9.16083796050493861*10^15*w^52*Log[MH2/muf2] + 9.05310201261773561*10^15*Lmb*w^52*Log[MH2/muf2] + 2.72603961394221125*10^15*Lmb^2*w^52*Log[MH2/muf2] + 1.75785933010092454*10^16*w^53*Log[MH2/muf2] + 1.79751289062120148*10^16*Lmb*w^53*Log[MH2/muf2] + 5.45785625626749945*10^15*Lmb^2*w^53*Log[MH2/muf2] + 3.67133312260406944*10^16*w^54*Log[MH2/muf2] + 3.61243856631471708*10^16*Lmb*w^54*Log[MH2/muf2] + 1.09368239917487123*10^16*Lmb^2*w^54*Log[MH2/muf2] + 7.06312847768580264*10^16*w^55*Log[MH2/muf2] + 7.17580950334856115*10^16*Lmb*w^55*Log[MH2/muf2] + 2.18953828574201627*10^16*Lmb^2*w^55*Log[MH2/muf2] + 1.47133248509356141*10^17*w^56*Log[MH2/muf2] + 1.44163685837494458*10^17*Lmb*w^56*Log[MH2/muf2] + 4.38697207621650379*10^16*Lmb^2*w^56*Log[MH2/muf2] + 2.83728246926970539*10^17*w^57*Log[MH2/muf2] + 2.86486146463109981*10^17*Lmb*w^57*Log[MH2/muf2] + 8.78213811199002454*10^16*Lmb^2*w^57*Log[MH2/muf2] + 5.89648332669386124*10^17*w^58*Log[MH2/muf2] + 5.75386251224499936*10^17*Lmb*w^58*Log[MH2/muf2] + 1.7593874954030237*10^17*Lmb^2*w^58*Log[MH2/muf2] + 1.13948976158724982*10^18*w^59*Log[MH2/muf2] + 1.14384808786276658*10^18*Lmb*w^59*Log[MH2/muf2] + 3.52186997617696003*10^17*Lmb^2*w^59*Log[MH2/muf2] + 2.36302354195577652*10^18*w^60*Log[MH2/muf2] + 2.29671747120264514*10^18*Lmb*w^60*Log[MH2/muf2] + 7.054860538331462*10^17*Lmb^2*w^60*Log[MH2/muf2] + 4.57540245412387815*10^18*w^61*Log[MH2/muf2] + 4.56733988602272063*10^18*Lmb*w^61*Log[MH2/muf2] + 1.41214322523738717*10^18*Lmb^2*w^61*Log[MH2/muf2] + 9.46964766413905046*10^18*w^62*Log[MH2/muf2] + 9.16846947561123783*10^18*Lmb*w^62*Log[MH2/muf2] + 2.82847323036819643*10^18*Lmb^2*w^62*Log[MH2/muf2] + 1.83682071846242119*10^19*w^63*Log[MH2/muf2] + 1.82384077893143294*10^19*Lmb*w^63*Log[MH2/muf2] + 5.66138533625094572*10^18*Lmb^2*w^63*Log[MH2/muf2] + 3.79480028452737516*10^19*w^64*Log[MH2/muf2] + 3.66036429552232826*10^19*Lmb*w^64*Log[MH2/muf2] + 1.13385639762992511*10^19*Lmb^2*w^64*Log[MH2/muf2] + 7.37275004281922078*10^19*w^65*Log[MH2/muf2] + 7.28345717130594591*10^19*Lmb*w^65*Log[MH2/muf2] + 2.26939792532708705*10^19*Lmb^2*w^65*Log[MH2/muf2] + 1.52066047477517505*10^20*w^66*Log[MH2/muf2] + 1.46146120569124054*10^20*Lmb*w^66*Log[MH2/muf2] + 4.54476419850482776*10^19*Lmb^2*w^66*Log[MH2/muf2] + 2.95885333237809467*10^20*w^67*Log[MH2/muf2] + 2.9087997372285832*10^20*Lmb*w^67*Log[MH2/muf2] + 9.09593522174345*10^19*Lmb^2*w^67*Log[MH2/muf2] + 6.09344660943224585*10^20*w^68*Log[MH2/muf2] + 5.83557104633440958*10^20*Lmb*w^68*Log[MH2/muf2] + 1.82144635586426702*10^20*Lmb^2*w^68*Log[MH2/muf2] + 1.18728181191317019*10^21*w^69*Log[MH2/muf2] + 1.16175435911592908*10^21*Lmb*w^69*Log[MH2/muf2] + 3.64533201244627912*10^20*Lmb^2*w^69*Log[MH2/muf2] + 2.44163422972789594*10^21*w^70*Log[MH2/muf2] + 2.33029186344125293*10^21*Lmb*w^70*Log[MH2/muf2] + 7.29923037223858219*10^20*Lmb^2*w^70*Log[MH2/muf2] + 4.76349091876125569*10^21*w^71*Log[MH2/muf2] + 4.64021129257360703*10^21*Lmb*w^71*Log[MH2/muf2] + 1.46077604222945093*10^21*Lmb^2*w^71*Log[MH2/muf2] + 9.78328380018981518*10^21*w^72*Log[MH2/muf2] + 9.30606680045877466*10^21*Lmb*w^72*Log[MH2/muf2] + 2.92480500327123029*10^21*Lmb^2*w^72*Log[MH2/muf2] + 1.91091880537569845*10^22*w^73*Log[MH2/muf2] + 1.85345890955325442*10^22*Lmb*w^73*Log[MH2/muf2] + 5.85315993871833021*10^21*Lmb^2*w^73*Log[MH2/muf2] + 3.91989931911976594*10^22*w^74*Log[MH2/muf2] + 3.71662786507796408*10^22*Lmb*w^74*Log[MH2/muf2] + 1.17186899551498441*10^22*Lmb^2*w^74*Log[MH2/muf2] + 7.66493166939642573*10^22*w^75*Log[MH2/muf2] + 7.40369989484358027*10^22*Lmb*w^75*Log[MH2/muf2] + 2.34509472170027229*10^22*Lmb^2*w^75*Log[MH2/muf2] + 1.57054819087296515*10^23*w^76*Log[MH2/muf2] + 1.48442203404173334*10^23*Lmb*w^76*Log[MH2/muf2] + 4.69489986626251*10^22*Lmb^2*w^76*Log[MH2/muf2] + 3.07416326090109034*10^23*w^77*Log[MH2/muf2] + 2.95756460247033936*10^23*Lmb*w^77*Log[MH2/muf2] + 9.39499087071181112*10^22*Lmb^2*w^77*Log[MH2/muf2] + 6.29236188517101563*10^23*w^78*Log[MH2/muf2] + 5.92911099693228325*10^23*Lmb*w^78*Log[MH2/muf2] + 1.88079416802025815*10^23*Lmb^2*w^78*Log[MH2/muf2] + 1.23282450945395083*10^24*w^79*Log[MH2/muf2] + 1.18151238782744424*10^24*Lmb*w^79*Log[MH2/muf2] + 3.76357673125555449*10^23*Lmb^2*w^79*Log[MH2/muf2] + 2.52093843681441689*10^24*w^80*Log[MH2/muf2] + 2.36834105738464202*10^24*Lmb*w^80*Log[MH2/muf2] + 7.53400958978758351*10^23*Lmb^2*w^80*Log[MH2/muf2] + 4.94349504962286677*10^24*w^81*Log[MH2/muf2] + 4.72019570569247474*10^24*Lmb*w^81*Log[MH2/muf2] + 1.50756433312259841*10^24*Lmb^2*w^81*Log[MH2/muf2] + 1.00994337611150281*10^25*w^82*Log[MH2/muf2] + 9.46063078628901166*10^24*Lmb*w^82*Log[MH2/muf2] + 3.01774899419194666*10^24*Lmb^2*w^82*Log[MH2/muf2] + 1.98211126094541986*10^25*w^83*Log[MH2/muf2] + 1.88581269753607765*10^25*Lmb*w^83*Log[MH2/muf2] + 6.03842421611653224*10^24*Lmb^2*w^83*Log[MH2/muf2] + 4.04592854195672052*10^25*w^84*Log[MH2/muf2] + 3.77933982117791407*10^25*Lmb*w^84*Log[MH2/muf2] + 1.20868740419288596*10^25*Lmb^2*w^84*Log[MH2/muf2] + 7.94667374561818154*10^25*w^85*Log[MH2/muf2] + 7.53447717766986797*10^25*Lmb*w^85*Log[MH2/muf2] + 2.41849898098671277*10^25*Lmb^2*w^85*Log[MH2/muf2] + 1.62078715823444208*10^26*w^86*Log[MH2/muf2] + 1.50983919918543009*10^26*Lmb*w^86*Log[MH2/muf2] + 4.84083787727961392*10^25*Lmb^2*w^86*Log[MH2/muf2] + 3.18572523941258951*10^26*w^87*Log[MH2/muf2] + 3.01039126885584189*10^26*Lmb*w^87*Log[MH2/muf2] + 9.68599838336198369*10^25*Lmb^2*w^87*Log[MH2/muf2] + 6.49262901934929869*10^26*w^88*Log[MH2/muf2] + 6.03202786577713827*10^26*Lmb*w^88*Log[MH2/muf2] + 1.93867187771025519*10^26*Lmb^2*w^88*Log[MH2/muf2] + 1.27702324140515697*10^27*w^89*Log[MH2/muf2] + 1.20283848800957309*10^27*Lmb*w^89*Log[MH2/muf2] + 3.87900730573101098*10^26*Lmb^2*w^89*Log[MH2/muf2] + 2.60077187973440371*10^27*w^90*Log[MH2/muf2] + 2.40997718788622453*10^27*Lmb*w^90*Log[MH2/muf2] + 7.76366433971417288*10^26*Lmb^2*w^90*Log[MH2/muf2] + 5.11868793956368153*10^27*w^91*Log[MH2/muf2] + 4.80624122722409778*10^27*Lmb*w^91*Log[MH2/muf2] + 1.55337360677904848*10^27*Lmb^2*w^91*Log[MH2/muf2] + 1.04176861124358867*10^28*w^92*Log[MH2/muf2] + 9.62894269551925015*10^27*Lmb*w^92*Log[MH2/muf2] + 3.10891733786852669*10^27*Lmb^2*w^92*Log[MH2/muf2] + 2.05158514859092525*10^28*w^93*Log[MH2/muf2] + 1.92051216614534593*10^28*Lmb*w^93*Log[MH2/muf2] + 6.22030451292002503*10^27*Lmb^2*w^93*Log[MH2/muf2] + 4.17280303050118778*10^28*w^94*Log[MH2/muf2] + 3.84733089224258358*10^28*Lmb*w^94*Log[MH2/muf2] + 1.24489520042131374*10^28*Lmb^2*w^94*Log[MH2/muf2] + 8.22229446097043701*10^28*w^95*Log[MH2/muf2] + 7.67434325072204644*10^28*Lmb*w^95*Log[MH2/muf2] + 2.49074316133492693*10^28*Lmb^2*w^95*Log[MH2/muf2] + 1.67136920221299219*10^29*w^96*Log[MH2/muf2] + 1.53728712424086155*10^29*Lmb*w^96*Log[MH2/muf2] + 4.98469644073557432*10^28*Lmb^2*w^96*Log[MH2/muf2] + 3.29511459092536564*10^29*w^97*Log[MH2/muf2] + 3.06674368886420673*10^29*Lmb*w^97*Log[MH2/muf2] + 9.97307090165126852*10^28*Lmb^2*w^97*Log[MH2/muf2] + 6.69429868359507619*10^29*w^98*Log[MH2/muf2] + 6.14276991266935252*10^29*Lmb*w^98*Log[MH2/muf2] + 1.99585032472921026*10^29*Lmb^2*w^98*Log[MH2/muf2] + 1.32045425946664795*10^30*w^99*Log[MH2/muf2] + 1.22553387295015806*10^30*Lmb*w^99*Log[MH2/muf2] + 3.99312149548356187*10^29*Lmb^2*w^99*Log[MH2/muf2] + 2.68118169236742563*10^30*w^100*Log[MH2/muf2] + 2.45463351038105193*10^30*Lmb*w^100*Log[MH2/muf2] + 7.99100676952219173*10^29*Lmb^2*w^100*Log[MH2/muf2] + 5.29118293096663065*10^30*w^101*Log[MH2/muf2] + 4.897610503014955*10^30*Lmb*w^101*Log[MH2/muf2] + 1.5987506047994278*10^30*Lmb^2*w^101*Log[MH2/muf2] + 1.07383155893025534*10^31*w^102*Log[MH2/muf2] + 9.80892935702652125*10^30*Lmb*w^102*Log[MH2/muf2] + 3.19933840258403878*10^30*Lmb^2*w^102*Log[MH2/muf2] + 2.120117409417234*10^31*w^103*Log[MH2/muf2] + 1.95728373417185407*10^31*Lmb*w^103*Log[MH2/muf2] + 6.40080139132329122*10^30*Lmb^2*w^103*Log[MH2/muf2] + 4.30066017404645346*10^31*w^104*Log[MH2/muf2] + 3.9198415969468405*10^31*Lmb*w^104*Log[MH2/muf2] + 1.28086931105326315*10^31*Lmb^2*w^104*Log[MH2/muf2] + 8.49465678754117729*10^31*w^105*Log[MH2/muf2] + 7.82228273629956509*10^31*Lmb*w^105*Log[MH2/muf2] + 2.56256095435522257*10^31*Lmb^2*w^105*Log[MH2/muf2] + 1.72235797903218982*10^32*w^106*Log[MH2/muf2] + 1.56648720333821569*10^32*Lmb*w^106*Log[MH2/muf2] + 5.12786016680659401*10^31*Lmb^2*w^106*Log[MH2/muf2] + 3.40338864711383735*10^32*w^107*Log[MH2/muf2] + 3.12624489443026896*10^32*Lmb*w^107*Log[MH2/muf2] + 1.02589051166500142*10^32*Lmb^2*w^107*Log[MH2/muf2] + 6.89765273970090013*10^32*w^108*Log[MH2/muf2] + 6.2603138122970996*10^32*Lmb*w^108*Log[MH2/muf2] + 2.05283922348576702*10^32*Lmb^2*w^108*Log[MH2/muf2] + 1.36350888048076562*10^33*w^109*Log[MH2/muf2] + 1.24945854623885856*10^33*Lmb*w^109*Log[MH2/muf2] + 4.10691258182676327*10^32*Lmb^2*w^109*Log[MH2/muf2] + 2.76228902186181349*10^33*w^110*Log[MH2/muf2] + 2.50193371267220616*10^33*Lmb*w^110*Log[MH2/muf2] + 8.21791716828906738*10^32*Lmb^2*w^110*Log[MH2/muf2] + 5.46243123431962094*10^33*w^111*Log[MH2/muf2] + 4.99378346443029319*10^33*Lmb*w^111*Log[MH2/muf2] + 1.64406193900674565*10^33*Lmb^2*w^111*Log[MH2/muf2] + 1.10618321779064703*10^34*w^112*Log[MH2/muf2] + 9.99920543092594255*10^33*Lmb*w^112*Log[MH2/muf2] + 3.28970720026685854*10^33*Lmb^2*w^112*Log[MH2/muf2] + 2.18824728238109335*10^34*w^113*Log[MH2/muf2] + 1.99593414754490011*10^34*Lmb*w^113*Log[MH2/muf2] + 6.58127068282076886*10^33*Lmb^2*w^113*Log[MH2/muf2] + 4.42971142111040897*10^34*w^114*Log[MH2/muf2] + 3.99636142856276493*10^34*Lmb*w^114*Log[MH2/muf2] + 1.31686713306613024*10^34*Lmb^2*w^114*Log[MH2/muf2] + 8.76576819145787003*10^34*w^115*Log[MH2/muf2] + 7.97757732609357278*10^34*Lmb*w^115*Log[MH2/muf2] + 2.63445475346442623*10^34*Lmb^2*w^115*Log[MH2/muf2] + 1.77384015945896153*10^35*w^116*Log[MH2/muf2] + 1.59725113731584523*10^35*Lmb*w^116*Log[MH2/muf2] + 5.27128412206409389*10^34*Lmb^2*w^116*Log[MH2/muf2] + 3.51129609601631649*10^35*w^117*Log[MH2/muf2] + 3.18862783409163652*10^35*Lmb*w^117*Log[MH2/muf2] + 1.05453661058186017*10^35*Lmb^2*w^117*Log[MH2/muf2] + 7.10304331036072604*10^35*w^118*Log[MH2/muf2] + 6.38396444006271099*10^35*Lmb*w^118*Log[MH2/muf2] + 2.10999359985427427*10^35*Lmb^2*w^118*Log[MH2/muf2] + 1.40646681643254661*10^36*w^119*Log[MH2/muf2] + 1.27451320398998479*10^36*Lmb*w^119*Log[MH2/muf2] + 4.22107421719154735*10^35*Lmb^2*w^119*Log[MH2/muf2] + 2.84423593359835956*10^36*w^120*Log[MH2/muf2] + 2.55162098558580899*10^36*Lmb*w^120*Log[MH2/muf2] + 8.44571762652920619*10^35*Lmb^2*w^120*Log[MH2/muf2] + 5.63347962281649298*10^36*w^121*Log[MH2/muf2] + 5.09439078699519457*10^36*Lmb*w^121*Log[MH2/muf2] + 1.68956604834110628*10^36*Lmb^2*w^121*Log[MH2/muf2] + 1.13888058671717495*10^37*w^122*Log[MH2/muf2] + 1.0198821496356446*10^37*Lmb*w^122*Log[MH2/muf2] + 3.380516924298468*10^36*Lmb^2*w^122*Log[MH2/muf2] + 2.25636714227338108*10^37*w^123*Log[MH2/muf2] + 2.03632603308908129*10^37*Lmb*w^123*Log[MH2/muf2] + 6.76267693852403957*10^36*Lmb^2*w^123*Log[MH2/muf2] + 4.56018443608887061*10^37*w^124*Log[MH2/muf2] + 4.0765391709744517*10^37*Lmb*w^124*Log[MH2/muf2] + 1.3530729597212236*10^37*Lmb^2*w^124*Log[MH2/muf2] + 9.03710177838524223*10^37*w^125*Log[MH2/muf2] + 8.13971601249843117*10^37*Lmb*w^125*Log[MH2/muf2] + 2.70678515830149646*10^37*Lmb^2*w^125*Log[MH2/muf2] + 1.8259063455060844*10^38*w^126*Log[MH2/muf2] + 1.62944893174555189*10^38*Lmb*w^126*Log[MH2/muf2] + 5.415658101871841*10^37*Lmb^2*w^126*Log[MH2/muf2] + 3.61939083565876491*10^38*w^127*Log[MH2/muf2] + 3.25370241661176292*10^38*Lmb*w^127*Log[MH2/muf2] + 1.08338042015496869*10^38*Lmb^2*w^127*Log[MH2/muf2] + 7.31082988201210857*10^38*w^128*Log[MH2/muf2] + 6.51324042838727825*10^38*Lmb*w^128*Log[MH2/muf2] + 2.16757205659143206*10^38*Lmb^2*w^128*Log[MH2/muf2] + 1.44953664558178026*10^39*w^129*Log[MH2/muf2] + 1.30062713601907892*10^39*Lmb*w^129*Log[MH2/muf2] + 4.33611287313624127*10^38*Lmb^2*w^129*Log[MH2/muf2] + 2.92716471300360872*10^39*w^130*Log[MH2/muf2] + 2.60351701010865371*10^39*Lmb*w^130*Log[MH2/muf2] + 8.67537917388100745*10^38*Lmb^2*w^130*Log[MH2/muf2] + 5.80511465853389565*10^39*w^131*Log[MH2/muf2] + 5.199169467616609*10^39*Lmb*w^131*Log[MH2/muf2] + 1.73545319519320867*10^39*Lmb^2*w^131*Log[MH2/muf2] + 1.17197986873570193*10^40*w^132*Log[MH2/muf2] + 1.04071167782161728*10^40*Lmb*w^132*Log[MH2/muf2] + 3.47213275175735585*10^39*Lmb^2*w^132*Log[MH2/muf2] + 2.32477402180662516*10^40*w^133*Log[MH2/muf2] + 2.07836158367145417*10^40*Lmb*w^133*Log[MH2/muf2] + 6.94573600460156685*10^39*Lmb^2*w^133*Log[MH2/muf2] + 4.69230085225807058*10^40*w^134*Log[MH2/muf2] + 4.16012991180858847*10^40*Lmb*w^134*Log[MH2/muf2] + 1.38962433202786332*10^40*Lmb^2*w^134*Log[MH2/muf2] + 9.309780772596133*10^40*w^135*Log[MH2/muf2] + 8.30833514810496137*10^40*Lmb*w^135*Log[MH2/muf2] + 2.7798219064251636*10^40*Lmb^2*w^135*Log[MH2/muf2] + 1.87864381712341616*10^41*w^136*Log[MH2/muf2] + 1.66298979751274149*10^41*Lmb*w^136*Log[MH2/muf2] + 5.561500912526668*10^40*Lmb^2*w^136*Log[MH2/muf2] + 3.72809817462537729*10^41*w^137*Log[MH2/muf2] + 3.32133347900108426*10^41*Lmb*w^137*Log[MH2/muf2] + 1.1125237303245444*10^41*Lmb^2*w^137*Log[MH2/muf2] + 7.52135577972327965*10^41*w^138*Log[MH2/muf2] + 6.64780519854309517*10^41*Lmb*w^138*Log[MH2/muf2] + 2.22577057284714957*10^41*Lmb^2*w^138*Log[MH2/muf2] + 1.49287961903105278*10^42*w^139*Log[MH2/muf2] + 1.32775012348738927*10^42*Lmb*w^139*Log[MH2/muf2] + 4.45241322767166449*10^41*Lmb^2*w^139*Log[MH2/muf2] + 3.01121028692147529*10^42*w^140*Log[MH2/muf2] + 2.6574970100257097*10^42*Lmb*w^140*Log[MH2/muf2] + 8.90764317845755586*10^41*Lmb^2*w^140*Log[MH2/muf2] + 5.977948478007052*10^42*w^141*Log[MH2/muf2] + 5.30793301082258532*10^42*Lmb*w^141*Log[MH2/muf2] + 1.78186896126799394*10^42*Lmb^2*w^141*Log[MH2/muf2] + 1.20553405087271542*10^43*w^142*Log[MH2/muf2] + 1.06236287571325446*10^43*Lmb*w^142*Log[MH2/muf2] + 3.56483552694580899*10^42*Lmb^2*w^142*Log[MH2/muf2] + 2.39370058427417917*10^43*w^143*Log[MH2/muf2] + 2.12197158108973171*10^43*Lmb*w^143*Log[MH2/muf2] + 7.13099960459340507*10^42*Lmb^2*w^143*Log[MH2/muf2] + 4.82626863174751257*10^43*w^144*Log[MH2/muf2] + 4.24696223967357935*10^43*Lmb*w^144*Log[MH2/muf2] + 1.42662778533024715*10^43*Lmb^2*w^144*Log[MH2/muf2] + 9.58469055254439358*10^43*w^145*Log[MH2/muf2] + 8.48317800305986517*10^43*Lmb*w^145*Log[MH2/muf2] + 2.85377437544905568*10^43*Lmb^2*w^145*Log[MH2/muf2] + 1.93213415704677003*10^44*w^146*Log[MH2/muf2] + 1.69781022825182821*10^44*Lmb*w^146*Log[MH2/muf2] + 5.70921722985171296*10^43*Lmb^2*w^146*Log[MH2/muf2] + 3.83775543103385924*10^44*w^147*Log[MH2/muf2] + 3.39142587636807012*10^44*Lmb*w^147*Log[MH2/muf2] + 1.14204610609645665*10^44*Lmb^2*w^147*Log[MH2/muf2] + 7.73494093683810794*10^44*w^148*Log[MH2/muf2] + 6.78742356211223944*10^44*Lmb*w^148*Log[MH2/muf2] + 2.28474306883005455*10^44*Lmb^2*w^148*Log[MH2/muf2] + 1.53662439830632788*10^45*w^149*Log[MH2/muf2] + 1.35584693812800858*10^45*Lmb*w^149*Log[MH2/muf2] + 4.57027803242763151*10^44*Lmb^2*w^149*Log[MH2/muf2] + 3.0964980876275436*10^45*w^150*Log[MH2/muf2] + 2.71347393198504742*10^45*Lmb*w^150*Log[MH2/muf2] + 9.14309584393132197*10^44*Lmb^2*w^150*Log[MH2/muf2] + 6.15247237945893018*10^45*w^151*Log[MH2/muf2] + 5.42055112058449234*10^45*Lmb*w^151*Log[MH2/muf2] + 1.82892869537108062*10^45*Lmb^2*w^151*Log[MH2/muf2] + 1.23959230122368456*10^46*w^152*Log[MH2/muf2] + 1.084803542139663*10^46*Lmb*w^152*Log[MH2/muf2] + 3.65884879016934002*10^45*Lmb^2*w^152*Log[MH2/muf2] + 2.4633346396924765*10^46*w^153*Log[MH2/muf2] + 2.167107893198629*10^46*Lmb*w^153*Log[MH2/muf2] + 7.31890777819058101*10^45*Lmb^2*w^153*Log[MH2/muf2] + 4.96228048831962253*10^46*w^154*Log[MH2/muf2] + 4.33691713584913909*10^46*Lmb*w^154*Log[MH2/muf2] + 1.46416867044274139*10^46*Lmb^2*w^154*Log[MH2/muf2] + 9.86254983762898242*10^46*w^155*Log[MH2/muf2] + 8.66406702570692577*10^46*Lmb*w^155*Log[MH2/muf2] + 2.9288106441382767*10^46*Lmb^2*w^155*Log[MH2/muf2] + 1.98645289610075885*10^47*w^156*Log[MH2/muf2] + 1.73386627471707089*10^47*Lmb*w^156*Log[MH2/muf2] + 5.85913333673960153*10^46*Lmb^2*w^156*Log[MH2/muf2] + 3.948637937336194*10^47*w^157*Log[MH2/muf2] + 3.46391421881814763*10^47*Lmb*w^157*Log[MH2/muf2] + 1.17201182606507224*10^47*Lmb^2*w^157*Log[MH2/muf2] + 7.95188138712629036*10^47*w^158*Log[MH2/muf2] + 6.93193340963741025*10^47*Lmb*w^158*Log[MH2/muf2] + 2.34461442835840032*10^47*Lmb^2*w^158*Log[MH2/muf2] + 1.58087656872887392*10^48*w^159*Log[MH2/muf2] + 1.38489354232630747*10^48*Lmb*w^159*Log[MH2/muf2] + 4.68995340509545315*10^47*Lmb^2*w^159*Log[MH2/muf2] + 3.18314414882822426*10^48*w^160*Log[MH2/muf2] + 2.77138805786954041*10^48*Lmb*w^160*Log[MH2/muf2] + 9.38221572744846029*10^47*Lmb^2*w^160*Log[MH2/muf2] + 6.32909167425658024*10^48*w^161*Log[MH2/muf2] + 5.53693562095069811*10^48*Lmb*w^161*Log[MH2/muf2] + 1.87672674551580131*10^48*Lmb^2*w^161*Log[MH2/muf2] + 1.27420010504682745*10^49*w^162*Log[MH2/muf2] + 1.108011710902068*10^49*Lmb*w^162*Log[MH2/muf2] + 3.75435613938889169*10^48*Lmb^2*w^162*Log[MH2/muf2] + 2.53383192956866*10^49*w^163*Log[MH2/muf2] + 2.21373825351615536*10^49*Lmb*w^163*Log[MH2/muf2] + 7.50982262393080379*10^48*Lmb^2*w^163*Log[MH2/muf2] + 5.10051474858917455*10^49*w^164*Log[MH2/muf2] + 4.42991394128624218*10^49*Lmb*w^164*Log[MH2/muf2] + 1.50231750520943886*10^49*Lmb^2*w^164*Log[MH2/muf2] + 1.01439576485275046*10^50*w^165*Log[MH2/muf2] + 8.85088447244732658*10^49*Lmb*w^165*Log[MH2/muf2] + 3.00506984081817959*10^49*Lmb^2*w^165*Log[MH2/muf2] + 2.04166995954153617*10^50*w^166*Log[MH2/muf2] + 1.77112837826233053*10^50*Lmb*w^166*Log[MH2/muf2] + 6.01152038849108859*10^49*Lmb^2*w^166*Log[MH2/muf2] + 4.06097631133381864*10^50*w^167*Log[MH2/muf2] + 3.53875567913427434*10^50*Lmb*w^167*Log[MH2/muf2] + 1.20247440699731471*10^50*Lmb^2*w^167*Log[MH2/muf2] + 8.17245137386987578*10^50*w^168*Log[MH2/muf2] + 7.08122666858445414*10^50*Lmb*w^168*Log[MH2/muf2] + 2.40548903109555625*10^50*Lmb^2*w^168*Log[MH2/muf2] + 1.62572499910240781*10^51*w^169*Log[MH2/muf2] + 1.41487441667457114*10^51*Lmb*w^169*Log[MH2/muf2] + 4.81164542788257378*10^50*Lmb^2*w^169*Log[MH2/muf2] + 3.27125605064606072*10^51*w^170*Log[MH2/muf2] + 2.83119997920998106*10^51*Lmb*w^170*Log[MH2/muf2] + 9.62540506716218283*10^50*Lmb^2*w^170*Log[MH2/muf2] + 6.50814913289751961*10^51*w^171*Log[MH2/muf2] + 5.65703051919219184*10^51*Lmb*w^171*Log[MH2/muf2] + 1.92534255518427123*10^51*Lmb^2*w^171*Log[MH2/muf2] + 1.30939967385082338*10^52*w^172*Log[MH2/muf2] + 1.1319730560417358*10^52*Lmb*w^172*Log[MH2/muf2] + 3.85151274579492199*10^51*Lmb^2*w^172*Log[MH2/muf2] + 2.60532478057609619*10^52*w^173*Log[MH2/muf2] + 2.26184256391667178*10^52*Lmb*w^173*Log[MH2/muf2] + 7.70405071491298942*10^51*Lmb^2*w^173*Log[MH2/muf2] + 5.24113708107755781*10^52*w^174*Log[MH2/muf2] + 4.525900764136337*10^52*Lmb*w^174*Log[MH2/muf2] + 1.54113421218005761*10^52*Lmb^2*w^174*Log[MH2/muf2] + 1.04294252826899632*10^53*w^175*Log[MH2/muf2] + 9.04355864152300769*10^52*Lmb*w^175*Log[MH2/muf2] + 3.08267039465920697*10^52*Lmb^2*w^175*Log[MH2/muf2] + 2.09785038516209993*10^53*w^176*Log[MH2/muf2] + 1.80957782120086728*10^53*Lmb*w^176*Log[MH2/muf2] + 6.16661002414656453*10^52*Lmb^2*w^176*Log[MH2/muf2] + 4.17496828398877077*10^53*w^177*Log[MH2/muf2] + 3.61592486378487959*10^53*Lmb*w^177*Log[MH2/muf2] + 1.2334796444232568*10^53*Lmb^2*w^177*Log[MH2/muf2] + 8.39690629284163217*10^53*w^178*Log[MH2/muf2] + 7.23523615586691157*10^53*Lmb*w^178*Log[MH2/muf2] + 2.46745650973360952*10^53*Lmb^2*w^178*Log[MH2/muf2] + 1.67124622145528036*10^54*w^179*Log[MH2/muf2] + 1.44578064777142097*10^54*Lmb*w^179*Log[MH2/muf2] + 4.93553136381348632*10^53*Lmb^2*w^179*Log[MH2/muf2] + 3.36093411325969862*10^54*w^180*Log[MH2/muf2] + 2.89288572309750424*10^54*Lmb*w^180*Log[MH2/muf2] + 9.87301103554025068*10^53*Lmb^2*w^180*Log[MH2/muf2] + 6.68994121943608*10^54*w^181*Log[MH2/muf2] + 5.78080487211008121*10^54*Lmb*w^181*Log[MH2/muf2] + 1.974844805089731*10^54*Lmb^2*w^181*Log[MH2/muf2] + 1.3452304255260503*10^55*w^182*Log[MH2/muf2] + 1.15667908330726083*10^55*Lmb*w^182*Log[MH2/muf2] + 3.95045320757720103*10^54*Lmb^2*w^182*Log[MH2/muf2] + 2.67792812817155857*10^55*w^183*Log[MH2/muf2] + 2.31141023163635761*10^55*Lmb*w^183*Log[MH2/muf2] + 7.90185840803233241*10^54*Lmb^2*w^183*Log[MH2/muf2] + 5.38430241455197237*10^55*w^184*Log[MH2/muf2] + 4.6248477634366384*10^55*Lmb*w^184*Log[MH2/muf2] + 1.58067102366495526*10^55*Lmb^2*w^184*Log[MH2/muf2] + 1.07193986859945516*10^56*w^185*Log[MH2/muf2] + 9.24205392591711218*10^55*Lmb*w^185*Log[MH2/muf2] + 3.16171569994818417*10^55*Lmb^2*w^185*Log[MH2/muf2] + 2.15505508552412757*10^56*w^186*Log[MH2/muf2] + 1.84920423050262121*10^56*Lmb*w^186*Log[MH2/muf2] + 6.32460512234039907*10^55*Lmb^2*w^186*Log[MH2/muf2] + 4.29078701606742919*10^56*w^187*Log[MH2/muf2] + 3.69541009510482229*10^56*Lmb*w^187*Log[MH2/muf2] + 1.26506771035230482*10^56*Lmb^2*w^187*Log[MH2/muf2] + 8.62548570703294691*10^56*w^188*Log[MH2/muf2] + 7.39392629213275357*10^56*Lmb*w^188*Log[MH2/muf2] + 2.53059573601869224*10^56*Lmb^2*w^188*Log[MH2/muf2] + 1.71750752558418255*10^57*w^189*Log[MH2/muf2] + 1.47760853781823918*10^57*Lmb*w^189*Log[MH2/muf2] + 5.061767432651023*10^56*Lmb^2*w^189*Log[MH2/muf2] + 3.452272584662771*10^57*w^190*Log[MH2/muf2] + 2.95643329537218093*10^57*Lmb*w^190*Log[MH2/muf2] + 1.01253405246746991*10^57*Lmb^2*w^190*Log[MH2/muf2] + 6.874729616286571*10^57*w^191*Log[MH2/muf2] + 5.90824758308651749*10^57*Lmb*w^191*Log[MH2/muf2] + 2.02529429820531277*10^57*Lmb^2*w^191*Log[MH2/muf2] + 1.38172945077321463*10^58*w^192*Log[MH2/muf2] + 1.18212584229234253*10^58*Lmb*w^192*Log[MH2/muf2] + 4.05129703909960327*10^57*Lmb^2*w^192*Log[MH2/muf2] + 2.75174381244462265*10^58*w^193*Log[MH2/muf2] + 2.36243822118079268*10^58*Lmb*w^193*Log[MH2/muf2] + 8.10348255751327534*10^57*Lmb^2*w^193*Log[MH2/muf2] + 5.53015676456537867*10^58*w^194*Log[MH2/muf2] + 4.72674234749202638*10^58*Lmb*w^194*Log[MH2/muf2] + 1.62097452141192709*10^58*Lmb^2*w^194*Log[MH2/muf2] + 1.10142744790708338*10^59*w^195*Log[MH2/muf2] + 9.44636351514954836*10^58*Lmb*w^195*Log[MH2/muf2] + 3.242298097994471*10^58*Lmb^2*w^195*Log[MH2/muf2] + 2.21334156152361026*10^59*w^196*Log[MH2/muf2] + 1.89000378627367348*10^59*Lmb*w^196*Log[MH2/muf2] + 6.48568738681588973*10^58*Lmb^2*w^196*Log[MH2/muf2] + 4.40858708196913809*10^59*w^197*Log[MH2/muf2] + 3.7772106756223553*10^59*Lmb*w^197*Log[MH2/muf2] + 1.29727463448411476*10^59*Lmb^2*w^197*Log[MH2/muf2] + 8.85841612857231789*10^59*w^198*Log[MH2/muf2] + 7.55728641272638431*10^59*Lmb*w^198*Log[MH2/muf2] + 2.59497764413722083*10^59*Lmb^2*w^198*Log[MH2/muf2] + 1.76456919507712865*10^60*w^199*Log[MH2/muf2] + 1.51035857861465759*10^60*Lmb*w^199*Log[MH2/muf2] + 5.19049432535047141*10^59*Lmb^2*w^199*Log[MH2/muf2] + 3.54536072330036391*10^60*w^200*Log[MH2/muf2] + 3.02184018139887494*10^60*Lmb*w^200*Log[MH2/muf2] + 1.03826706637074983*10^60*Lmb^2*w^200*Log[MH2/muf2], 0.026698216353885747 + 0.247349417213393587*w + 0.871544450157477952*w^2 + 1.24241923622170987*w^3 - 0.581916766814795049*w^4 - 6.09879684280501414*w^5 - 16.127437202725925*w^6 - 33.6603647669998865*w^7 - 65.1918152201185891*w^8 - 122.499602910621686*w^9 - 227.590142269778671*w^10 - 421.270760191744243*w^11 - 779.854209387355594*w^12 - 1446.10648451279111*w^13 - 2688.23139722154821*w^14 - 5010.89279694096477*w^15 - 9366.39521969996393*w^16 - 17554.9042461520723*w^17 - 32986.8883501655231*w^18 - 62134.3036465271756*w^19 - 117301.384329694931*w^20 - 221915.598750538848*w^21 - 420652.938063674565*w^22 - 798824.473627840303*w^23 - 1.51955609673258436*10^6*w^24 - 2.89513864280222214*10^6*w^25 - 5.52413315170028814*10^6*w^26 - 1.05550116878100985*10^7*w^27 - 2.01936703090521699*10^7*w^28 - 3.86810637800689914*10^7*w^29 - 7.41782149455000627*10^7*w^30 - 1.42403121543603284*10^8*w^31 - 2.736534896657329*10^8*w^32 - 5.26375648958705552*10^8*w^33 - 1.01340059042800357*10^9*w^34 - 1.95270126372915211*10^9*w^35 - 3.76565316719496745*10^9*w^36 - 7.26735672267164*10^9*w^37 - 1.40354900220155115*10^10*w^38 - 2.71255115517536989*10^10*w^39 - 5.24581643542643884*10^10*w^40 - 1.01512479330621027*10^11*w^41 - 1.96555129878487191*10^11*w^42 - 3.80799232857536158*10^11*w^43 - 7.38148010395955059*10^11*w^44 - 1.4315816831751953*10^12*w^45 - 2.77782186811785356*10^12*w^46 - 5.39261034628231266*10^12*w^47 - 1.04734914160849127*10^13*w^48 - 2.03504286643900873*10^13*w^49 - 3.95583014569213231*10^13*w^50 - 7.69265822378145136*10^13*w^51 - 1.49652209794928696*10^14*w^52 - 2.91240132935899712*10^14*w^53 - 5.66988909531922949*10^14*w^54 - 1.10419891593354724*10^15*w^55 - 2.15111659440791595*10^15*w^56 - 4.19197986099164008*10^15*w^57 - 8.17161744596753426*10^15*w^58 - 1.59340320132511616*10^16*w^59 - 3.10790419242445246*10^16*w^60 - 6.06358524811333184*10^16*w^61 - 1.18333345839060086*10^17*w^62 - 2.30991831496085686*10^17*w^63 - 4.51018274829051679*10^17*w^64 - 8.80838038847781716*10^17*w^65 - 1.72067527704386846*10^18*w^66 - 3.36201288832736393*10^18*w^67 - 6.570436697572696*10^18*w^68 - 1.28434124190332193*10^19*w^69 - 2.51104796439394967*10^19*w^70 - 4.91038036482527068*10^19*w^71 - 9.60413114867601967*10^19*w^72 - 1.87880288789939448*10^20*w^73 - 3.67605514484593816*10^20*w^74 - 7.19379459047200894*10^20*w^75 - 1.40801380451612102*10^21*w^76 - 2.75629933278925393*10^21*w^77 - 5.39652558697601857*10^21*w^78 - 1.0567405383457404*10^22*w^79 - 2.06960140528842713*10^22*w^80 - 4.053846289656112*10^22*w^81 - 7.94160249118845514*10^22*w^82 - 1.55599230544016796*10^23*w^83 - 3.04904173889920946*10^23*w^84 - 5.97549876080276318*10^23*w^85 - 1.17121901715171657*10^24*w^86 - 2.29590321303129203*10^24*w^87 - 4.50110281885832652*10^24*w^88 - 8.82536389122565645*10^24*w^89 - 1.73058572433276276*10^25*w^90 - 3.39389916147932018*10^25*w^91 - 6.65654128587692522*10^25*w^92 - 1.30569214725420109*10^26*w^93 - 2.56138019570379765*10^26*w^94 - 5.02512711179248946*10^26*w^95 - 9.85958183413399285*10^26*w^96 - 1.93467089171194717*10^27*w^97 - 3.79657168700142003*10^27*w^98 - 7.45093527377916436*10^27*w^99 - 1.46239083494523064*10^28*w^100 - 2.87043968590427114*10^28*w^101 - 5.63461889225565461*10^28*w^102 - 1.10614150730359286*10^29*w^103 - 2.17162955793256749*10^29*w^104 - 4.26371946159606701*10^29*w^105 - 8.37178859283444095*10^29*w^106 - 1.64389314421778255*10^30*w^107 - 3.22814907119231103*10^30*w^108 - 6.33953239010968721*10^30*w^109 - 1.24504059385508018*10^31*w^110 - 2.44529607623738088*10^31*w^111 - 4.80286155425347046*10^31*w^112 - 9.43383766692539287*10^31*w^113 - 1.85308564989274291*10^32*w^114 - 3.64015946899291911*10^32*w^115 - 7.15092495373545635*10^32*w^116 - 1.40481780953853699*10^33*w^117 - 2.75989685580565855*10^33*w^118 - 5.422254021716301*10^33*w^119 - 1.06532013077814823*10^34*w^120 - 2.09311353567238072*10^34*w^121 - 4.11260440331231475*10^34*w^122 - 8.08075068659522023*10^34*w^123 - 1.58780158496027946*10^35*w^124 - 3.11996440968324826*10^35*w^125 - 6.13071422639522779*10^35*w^126 - 1.20470210784686035*10^36*w^127 - 2.36730697137218272*10^36*w^128 - 4.65194893535908205*10^36*w^129 - 9.14155135726451714*10^36*w^130 - 1.7964230509848964*10^37*w^131 - 3.53020751270583742*10^37*w^132 - 6.93735467840208775*10^37*w^133 - 1.36329159982662188*10^38*w^134 - 2.67906937885163222*10^38*w^135 - 5.26476085087173818*10^38*w^136 - 1.03459878303572288*10^39*w^137 - 2.03312014400254217*10^39*w^138 - 3.99531496888156621*10^39*w^139 - 7.85118173248972895*10^39*w^140 - 1.54281620037353339*10^40*w^141 - 3.03170976226178506*10^40*w^142 - 5.95736811644747543*10^40*w^143 - 1.17061406848068979*10^41*w^144 - 2.30019484615339361*10^41*w^145 - 4.51966437512999629*10^41*w^146 - 8.88050160904113074*10^41*w^147 - 1.74484811913870621*10^42*w^148 - 3.42819597590264078*10^42*w^149 - 6.73535634294436854*10^42*w^150 - 1.32324869409714378*10^43*w^151 - 2.5996049273355693*10^43*w^152 - 5.10689838589643737*10^43*w^153 - 1.00320586326211526*10^44*w^154 - 1.97062896948824037*10^44*w^155 - 3.87079863923282838*10^44*w^156 - 7.60284529789246754*10^44*w^157 - 1.49324306880653928*10^45*w^158 - 2.93266559610309938*10^45*w^159 - 5.759319160265868*10^45*w^160 - 1.13098064484652452*10^46*w^161 - 2.22082051364859797*10^46*w^162 - 4.3605856475611704*10^46*w^163 - 8.56146411520369866*10^46*w^164 - 1.68082259606715781*10^47*w^165 - 3.29962862444185393*10^47*w^166 - 6.47703574720077695*10^47*w^167 - 1.27131812923476682*10^48*w^168 - 2.49515503277983993*10^48*w^169 - 4.89671443381466761*10^48*w^170 - 9.60891893191717265*10^48*w^171 - 1.88540785889204453*10^49*w^172 - 3.6990960628145306*10^49*w^173 - 7.25677834272576696*10^49*w^174 - 1.42347042833757998*10^50*w^175 - 2.79195059482631499*10^50*w^176 - 5.47545217433103268*10^50*w^177 - 1.07370128494993862*10^51*w^178 - 2.10521454324076661*10^51*w^179 - 4.12721203107706873*10^51*w^180 - 8.09026584664433193*10^51*w^181 - 1.58566848069933521*10^52*w^182 - 3.10744542025898382*10^52*w^183 - 6.08883202352902168*10^52*w^184 - 1.19289335522214112*10^53*w^185 - 2.33670604028027402*10^53*w^186 - 4.57655813774321339*10^53*w^187 - 8.96197732104362669*10^53*w^188 - 1.7546724903577545*10^54*w^189 - 3.43489112850571234*10^54*w^190 - 6.72282443715146806*10^54*w^191 - 1.3155565904965232*10^55*w^192 - 2.57384999343645008*10^55*w^193 - 5.03465474256175219*10^55*w^194 - 9.846131001191668*10^55*w^195 - 1.9251630705095295*10^56*w^196 - 3.76332576763237496*10^56*w^197 - 7.35486488956461697*10^56*w^198 - 1.43705109403138869*10^57*w^199 - 2.80711487400996335*10^57*w^200 + ALARM*w^201 - 0.00860496456881995107*Log[MH2/muf2] - 0.0982017741206480692*w*Log[MH2/muf2] - 0.487044957018016376*w^2*Log[MH2/muf2] - 1.41613151265107781*w^3*Log[MH2/muf2] - 2.84769142777116691*w^4*Log[MH2/muf2] - 4.660411421290001*w^5*Log[MH2/muf2] - 7.19839617915304718*w^6*Log[MH2/muf2] - 11.2396257888135694*w^7*Log[MH2/muf2] - 17.9426012781772884*w^8*Log[MH2/muf2] - 29.3174326644975034*w^9*Log[MH2/muf2] - 48.8946415108449455*w^10*Log[MH2/muf2] - 82.9787815959613422*w^11*Log[MH2/muf2] - 142.881254497755371*w^12*Log[MH2/muf2] - 249.036320023919553*w^13*Log[MH2/muf2] - 438.513788648590718*w^14*Log[MH2/muf2] - 778.8822914877424*w^15*Log[MH2/muf2] - 1393.75189523661579*w^16*Log[MH2/muf2] - 2510.09636489806766*w^17*Log[MH2/muf2] - 4545.98002398716811*w^18*Log[MH2/muf2] - 8273.76549397843083*w^19*Log[MH2/muf2] - 15124.1118750355758*w^20*Log[MH2/muf2] - 27753.6830986480207*w^21*Log[MH2/muf2] - 51106.7169168403682*w^22*Log[MH2/muf2] - 94404.0948117002897*w^23*Log[MH2/muf2] - 174874.958493184788*w^24*Log[MH2/muf2] - 324768.979715848562*w^25*Log[MH2/muf2] - 604548.604195042909*w^26*Log[MH2/muf2] - 1.12774173629012923*10^6*w^27*Log[MH2/muf2] - 2.10780945978611896*10^6*w^28*Log[MH2/muf2] - 3.94663228389205356*10^6*w^29*Log[MH2/muf2] - 7.40172380969309335*10^6*w^30*Log[MH2/muf2] - 1.39025267984270969*10^7*w^31*Log[MH2/muf2] - 2.61491847108343352*10^7*w^32*Log[MH2/muf2] - 4.9247008004525036*10^7*w^33*Log[MH2/muf2] - 9.28573847855220433*10^7*w^34*Log[MH2/muf2] - 1.75278741235239627*10^8*w^35*Log[MH2/muf2] - 3.31194037085950598*10^8*w^36*Log[MH2/muf2] - 6.26387873069943455*10^8*w^37*Log[MH2/muf2] - 1.18571725735763956*10^9*w^38*Log[MH2/muf2] - 2.24629873439368176*10^9*w^39*Log[MH2/muf2] - 4.25868824685547289*10^9*w^40*Log[MH2/muf2] - 8.079440171927211*10^9*w^41*Log[MH2/muf2] - 1.53377017681722866*10^10*w^42*Log[MH2/muf2] - 2.91333734097792326*10^10*w^43*Log[MH2/muf2] - 5.53670882823761164*10^10*w^44*Log[MH2/muf2] - 1.05274461380697673*10^11*w^45*Log[MH2/muf2] - 2.00256054458880714*10^11*w^46*Log[MH2/muf2] - 3.81084450372183897*10^11*w^47*Log[MH2/muf2] - 7.25457612556696587*10^11*w^48*Log[MH2/muf2] - 1.38146854508236244*10^12*w^49*Log[MH2/muf2] - 2.63142783072067298*10^12*w^50*Log[MH2/muf2] - 5.01357162167831124*10^12*w^51*Log[MH2/muf2] - 9.55415698189547731*10^12*w^52*Log[MH2/muf2] - 1.82100559261710884*10^13*w^53*Log[MH2/muf2] - 3.47127057797858252*10^13*w^54*Log[MH2/muf2] - 6.6177230471126945*10^13*w^55*Log[MH2/muf2] - 1.26170060184224101*10^14*w^56*Log[MH2/muf2] - 2.40556052275525486*10^14*w^57*Log[MH2/muf2] - 4.58641186602096012*10^14*w^58*Log[MH2/muf2] - 8.74401658105064953*10^14*w^59*Log[MH2/muf2] - 1.66691766026940121*10^15*w^60*Log[MH2/muf2] - 3.17735952236090774*10^15*w^61*Log[MH2/muf2] - 6.05551317799787251*10^15*w^62*Log[MH2/muf2] - 1.15385380510563277*10^16*w^63*Log[MH2/muf2] - 2.19810327864890681*10^16*w^64*Log[MH2/muf2] - 4.18624279824521639*10^16*w^65*Log[MH2/muf2] - 7.97003895330064743*10^16*w^66*Log[MH2/muf2] - 1.51682661505648315*10^17*w^67*Log[MH2/muf2] - 2.88555627453600383*10^17*w^68*Log[MH2/muf2] - 5.48679411363045547*10^17*w^69*Log[MH2/muf2] - 1.04274768169482164*10^18*w^70*Log[MH2/muf2] - 1.98054886608599802*10^18*w^71*Log[MH2/muf2] - 3.75932667351432091*10^18*w^72*Log[MH2/muf2] - 7.130549704184826*10^18*w^73*Log[MH2/muf2] - 1.3514257376479345*10^19*w^74*Log[MH2/muf2] - 2.55907223956780503*10^19*w^75*Log[MH2/muf2] - 4.84123062128003424*10^19*w^76*Log[MH2/muf2] - 9.14891881457773429*10^19*w^77*Log[MH2/muf2] - 1.72694328184344539*10^20*w^78*Log[MH2/muf2] - 3.25558544651246276*10^20*w^79*Log[MH2/muf2] - 6.12865663964158791*10^20*w^80*Log[MH2/muf2] - 1.15191934006873551*10^21*w^81*Log[MH2/muf2] - 2.16135707455935616*10^21*w^82*Log[MH2/muf2] - 4.04758344347375841*10^21*w^83*Log[MH2/muf2] - 7.56371520998542945*10^21*w^84*Log[MH2/muf2] - 1.41005284261747427*10^22*w^85*Log[MH2/muf2] - 2.62161914222789679*10^22*w^86*Log[MH2/muf2] - 4.85947245938457533*10^22*w^87*Log[MH2/muf2] - 8.97672725475124252*10^22*w^88*Log[MH2/muf2] - 1.65175598584271843*10^23*w^89*Log[MH2/muf2] - 3.02564496025727692*10^23*w^90*Log[MH2/muf2] - 5.51342739471416881*10^23*w^91*Log[MH2/muf2] - 9.98544301556299001*10^23*w^92*Log[MH2/muf2] - 1.79539712790505176*10^24*w^93*Log[MH2/muf2] - 3.2000760395551965*10^24*w^94*Log[MH2/muf2] - 5.64306126025401126*10^24*w^95*Log[MH2/muf2] - 9.818758513221153*10^24*w^96*Log[MH2/muf2] - 1.67928553754513609*10^25*w^97*Log[MH2/muf2] - 2.80697171043391449*10^25*w^98*Log[MH2/muf2] - 4.544113494552189*10^25*w^99*Log[MH2/muf2] - 7.01282981834742811*10^25*w^100*Log[MH2/muf2] - 9.998667394895049*10^25*w^101*Log[MH2/muf2] - 1.21819343802279581*10^26*w^102*Log[MH2/muf2] - 9.19300633488984397*10^25*w^103*Log[MH2/muf2] + 1.10687679222444908*10^26*w^104*Log[MH2/muf2] + 7.93361681725081963*10^26*w^105*Log[MH2/muf2] + 2.69768182865621068*10^27*w^106*Log[MH2/muf2] + 7.55355665152174553*10^27*w^107*Log[MH2/muf2] + 1.93004632271669397*10^28*w^108*Log[MH2/muf2] + 4.67500021548726675*10^28*w^109*Log[MH2/muf2] + 1.09339093449555322*10^29*w^110*Log[MH2/muf2] + 2.49469258137768914*10^29*w^111*Log[MH2/muf2] + 5.58805917065054953*10^29*w^112*Log[MH2/muf2] + 1.23403120333150671*10^30*w^113*Log[MH2/muf2] + 2.69448911571868381*10^30*w^114*Log[MH2/muf2] + 5.82942755026689036*10^30*w^115*Log[MH2/muf2] + 1.25157518909821276*10^31*w^116*Log[MH2/muf2] + 2.66988421612162917*10^31*w^117*Log[MH2/muf2] + 5.66424258637891749*10^31*w^118*Log[MH2/muf2] + 1.19600181581382815*10^32*w^119*Log[MH2/muf2] + 2.51493708159382627*10^32*w^120*Log[MH2/muf2] + 5.26920612331887127*10^32*w^121*Log[MH2/muf2] + 1.10044128829480052*10^33*w^122*Log[MH2/muf2] + 2.2916282769974902*10^33*w^123*Log[MH2/muf2] + 4.75998968683549407*10^33*w^124*Log[MH2/muf2] + 9.86421900515285125*10^33*w^125*Log[MH2/muf2] + 2.0399022362644332*10^34*w^126*Log[MH2/muf2] + 4.21044991520220634*10^34*w^127*Log[MH2/muf2] + 8.67545512820186618*10^34*w^128*Log[MH2/muf2] + 1.78469491503882647*10^35*w^129*Log[MH2/muf2] + 3.66606029277612969*10^35*w^130*Log[MH2/muf2] + 7.52053540923056611*10^35*w^131*Log[MH2/muf2] + 1.54083348005345534*10^36*w^132*Log[MH2/muf2] + 3.15326190702866606*10^36*w^133*Log[MH2/muf2] + 6.44610471356438478*10^36*w^134*Log[MH2/muf2] + 1.31643592128272304*10^37*w^135*Log[MH2/muf2] + 2.68593917259718006*10^37*w^136*Log[MH2/muf2] + 5.47536456848737631*10^37*w^137*Log[MH2/muf2] + 1.11525531216923341*10^38*w^138*Log[MH2/muf2] + 2.26987440480400654*10^38*w^139*Log[MH2/muf2] + 4.61652976520257656*10^38*w^140*Log[MH2/muf2] + 9.3828353765338*10^38*w^141*Log[MH2/muf2] + 1.90578575099556776*10^39*w^142*Log[MH2/muf2] + 3.86857593638504231*10^39*w^143*Log[MH2/muf2] + 7.84837242765785624*10^39*w^144*Log[MH2/muf2] + 1.59137593208071257*10^40*w^145*Log[MH2/muf2] + 3.22509845668880782*10^40*w^146*Log[MH2/muf2] + 6.53283368395489192*10^40*w^147*Log[MH2/muf2] + 1.32269368703534122*10^41*w^148*Log[MH2/muf2] + 2.67686153267488624*10^41*w^149*Log[MH2/muf2] + 5.41515270344289772*10^41*w^150*Log[MH2/muf2] + 1.09502063692772919*10^42*w^151*Log[MH2/muf2] + 2.21344512047620947*10^42*w^152*Log[MH2/muf2] + 4.47257492496046528*10^42*w^153*Log[MH2/muf2] + 9.03433073873137088*10^42*w^154*Log[MH2/muf2] + 1.824275784336924*10^43*w^155*Log[MH2/muf2] + 3.68253939072303632*10^43*w^156*Log[MH2/muf2] + 7.43143347328719363*10^43*w^157*Log[MH2/muf2] + 1.49924158046657168*10^44*w^158*Log[MH2/muf2] + 3.02377661509179817*10^44*w^159*Log[MH2/muf2] + 6.09693814079987063*10^44*w^160*Log[MH2/muf2] + 1.22903015647939491*10^45*w^161*Log[MH2/muf2] + 2.47688800409484813*10^45*w^162*Log[MH2/muf2] + 4.990539066676389*10^45*w^163*Log[MH2/muf2] + 1.00528631149832286*10^46*w^164*Log[MH2/muf2] + 2.02458984226336002*10^46*w^165*Log[MH2/muf2] + 4.076550983183751*10^46*w^166*Log[MH2/muf2] + 8.20655017036541236*10^46*w^167*Log[MH2/muf2] + 1.65174699213862618*10^47*w^168*Log[MH2/muf2] + 3.32387457496549002*10^47*w^169*Log[MH2/muf2] + 6.68754708286795756*10^47*w^170*Log[MH2/muf2] + 1.3452809024596173*10^48*w^171*Log[MH2/muf2] + 2.70573741989745363*10^48*w^172*Log[MH2/muf2] + 5.44110855350186268*10^48*w^173*Log[MH2/muf2] + 1.09400829485340077*10^49*w^174*Log[MH2/muf2] + 2.19931594603901316*10^49*w^175*Log[MH2/muf2] + 4.42069563618946132*10^49*w^176*Log[MH2/muf2] + 8.88447344459364248*10^49*w^177*Log[MH2/muf2] + 1.78530685134807971*10^50*w^178*Log[MH2/muf2] + 3.58703880737303289*10^50*w^179*Log[MH2/muf2] + 7.20614753257996535*10^50*w^180*Log[MH2/muf2] + 1.44749096457115422*10^51*w^181*Log[MH2/muf2] + 2.90720667262819939*10^51*w^182*Log[MH2/muf2] + 5.83827987976967661*10^51*w^183*Log[MH2/muf2] + 1.17231530063750594*10^52*w^184*Log[MH2/muf2] + 2.35372636602752786*10^52*w^185*Log[MH2/muf2] + 4.72520838789647558*10^52*w^186*Log[MH2/muf2] + 9.48507561742328503*10^52*w^187*Log[MH2/muf2] + 1.90378015397003686*10^53*w^188*Log[MH2/muf2] + 3.82076421232001894*10^53*w^189*Log[MH2/muf2] + 7.66729818489272992*10^53*w^190*Log[MH2/muf2] + 1.53848875954183728*10^54*w^191*Log[MH2/muf2] + 3.08679152506761592*10^54*w^192*Log[MH2/muf2] + 6.19273314966606994*10^54*w^193*Log[MH2/muf2] + 1.24228312756658654*10^55*w^194*Log[MH2/muf2] + 2.49185622312345485*10^55*w^195*Log[MH2/muf2] + 4.99793416264482862*10^55*w^196*Log[MH2/muf2] + 1.00236105999822338*10^56*w^197*Log[MH2/muf2] + 2.01013332427435968*10^56*w^198*Log[MH2/muf2] + 4.03082037102732143*10^56*w^199*Log[MH2/muf2] + 8.08222216142934829*10^56*w^200*Log[MH2/muf2], -0.272491198866026109 - 0.0693213173867960887*Lmb + 0.0318974160945941468*Lmb^2 + 0.00720412403592060879*Lmb^3 - 0.13846274997460342*w - 0.0315066120928659141*Lmb*w + 0.168434510581350252*Lmb^2*w + 0.0416082318653289897*Lmb^3*w + 0.736902524638790072*w^2 + 0.689062266552621668*Lmb*w^2 + 0.490975785720998656*Lmb^2*w^2 + 0.117860512343728011*Lmb^3*w^2 + 0.44158163080931295*w^3 + 1.995154742757832*Lmb*w^3 + 1.3239864296045931*Lmb^2*w^3 + 0.287469458331870082*Lmb^3*w^3 + 3.52776850976434934*w^4 + 4.93292410992446251*Lmb*w^4 + 3.12312892809036616*Lmb^2*w^4 + 0.673416067899283566*Lmb^3*w^4 + 5.748025007066386*w^5 + 11.1051955338713114*Lmb*w^5 + 6.66914658586369856*Lmb^2*w^5 + 1.45642039814522165*Lmb^3*w^5 + 8.98312339074876093*w^6 + 22.9151734631166642*Lmb*w^6 + 14.1510786916268961*Lmb^2*w^6 + 3.08286522962494723*Lmb^3*w^6 + 18.7632909629741638*w^7 + 47.9535219248781732*Lmb*w^7 + 29.5412479105706506*Lmb^2*w^7 + 6.44181241974528241*Lmb^3*w^7 + 33.3819603884552997*w^8 + 98.0400713244206358*Lmb*w^8 + 61.2628455690598544*Lmb^2*w^8 + 13.3415197036903254*Lmb^3*w^8 + 69.4418531142547239*w^9 + 200.875030566781039*Lmb*w^9 + 126.087257453316*Lmb^2*w^9 + 27.4552432557085104*Lmb^3*w^9 + 130.022104353768001*w^10 + 407.097242989687231*Lmb*w^10 + 258.448903636727772*Lmb^2*w^10 + 56.231465180440445*Lmb^3*w^10 + 267.582711050363735*w^11 + 825.375005351223785*Lmb*w^11 + 527.540260718547161*Lmb^2*w^11 + 114.750733845555994*Lmb^3*w^11 + 514.764159195661707*w^12 + 1663.57722289952244*Lmb*w^12 + 1074.0570031218879*Lmb^2*w^12 + 233.506343957535742*Lmb^3*w^12 + 1053.30328503088598*w^13 + 3353.53660733267186*Lmb*w^13 + 2181.14442310376414*Lmb^2*w^13 + 474.088989649507922*Lmb^3*w^13 + 2060.00599665110138*w^14 + 6736.75564051723252*Lmb*w^14 + 4421.90907468062469*Lmb^2*w^14 + 960.783657818460782*Lmb^3*w^14 + 4203.07147628377663*w^15 + 13534.9238481005384*Lmb*w^15 + 8949.57978700288378*Lmb^2*w^15 + 1944.18487204950613*Lmb^3*w^15 + 8308.28075508596759*w^16 + 27133.5109462900253*Lmb*w^16 + 18092.0927748194036*Lmb^2*w^16 + 3929.21001919733614*Lmb^3*w^16 + 16924.986110370002*w^17 + 54402.1194359244662*Lmb*w^17 + 36531.4267944436596*Lmb^2*w^17 + 7932.58419215747025*Lmb^3*w^17 + 33693.2122372225197*w^18 + 108915.851908825575*Lmb*w^18 + 73701.96079768104*Lmb^2*w^18 + 16000.5331728491934*Lmb^3*w^18 + 68567.4392445432913*w^19 + 218085.8524410393*Lmb*w^19 + 148567.377265348601*Lmb^2*w^19 + 32249.2678626784586*Lmb^3*w^19 + 137148.496976761393*w^20 + 436239.467379860536*Lmb*w^20 + 299292.155337480957*Lmb^2*w^20 + 64955.5201839585321*Lmb^3*w^20 + 278882.819123735631*w^21 + 872735.676147092485*Lmb*w^21 + 602548.0180570896*Lmb^2*w^21 + 130755.605516512764*Lmb^3*w^21 + 559602.895481590939*w^22 + 1.74472513663422978*10^6*Lmb*w^22 + 1.21249234732861146*10^6*Lmb^2*w^22 + 263077.446670440926*Lmb^3*w^22 + 1.13711296282163259*10^6*w^23 + 3.48842354931667325*10^6*Lmb*w^23 + 2.43867690710283099*10^6*Lmb^2*w^23 + 529068.617389117885*Lmb^3*w^23 + 2.28659510212324147*10^6*w^24 + 6.97110516490570254*10^6*Lmb*w^24 + 4.90304085436572876*10^6*Lmb^2*w^24 + 1.06357345655183557*10^6*Lmb^3*w^24 + 4.64323975624740888*10^6*w^25 + 1.39324887399532972*10^7*Lmb*w^25 + 9.85393635363262895*10^6*Lmb^2*w^25 + 2.13731656439013983*10^6*Lmb^3*w^25 + 9.35017120766561171*10^6*w^26 + 2.78345201271925665*10^7*Lmb*w^26 + 1.97980640540394838*10^7*Lmb^2*w^26 + 4.29370479487039141*10^6*Lmb^3*w^26 + 1.89743853880157684*10^7*w^27 + 5.56147274161925084*10^7*Lmb*w^27 + 3.97650596258080442*10^7*Lmb^2*w^27 + 8.62325781801273922*10^6*Lmb^3*w^27 + 3.82437576822513011*10^7*w^28 + 1.11087397231497849*10^8*Lmb*w^28 + 7.98497782237327814*10^7*Lmb^2*w^28 + 1.73140421095737827*10^7*Lmb^3*w^28 + 7.75589885231379799*10^7*w^29 + 2.21915257268268807*10^8*Lmb*w^29 + 1.60301062166318193*10^8*Lmb^2*w^29 + 3.47555358878241561*10^7*Lmb^3*w^29 + 1.56410802640995521*10^8*w^30 + 4.43208562497570004*10^8*Lmb*w^30 + 3.217443039464097*10^8*Lmb^2*w^30 + 6.97520766840010574*10^7*Lmb^3*w^30 + 3.170077566556472*10^8*w^31 + 8.85264392140520439*10^8*Lmb*w^31 + 6.45646501775094324*10^8*Lmb^2*w^31 + 1.39960678063613934*10^8*Lmb^3*w^31 + 6.39497952158508138*10^8*w^32 + 1.76790308400523041*10^9*Lmb*w^32 + 1.29540320964894863*10^9*Lmb^2*w^32 + 2.80787548717690651*10^8*Lmb^3*w^32 + 1.29533894716624839*10^9*w^33 + 3.53089234476503473*10^9*Lmb*w^33 + 2.59859909513804996*10^9*Lmb^2*w^33 + 5.63221114502087492*10^8*Lmb^3*w^33 + 2.61343715785011606*10^9*w^34 + 7.05095061374127641*10^9*Lmb*w^34 + 5.21208182487239827*10^9*Lmb^2*w^34 + 1.12957468802716968*10^9*Lmb^3*w^34 + 5.29063972519797145*10^9*w^35 + 1.40814822200522052*10^10*Lmb*w^35 + 1.04524698362448051*10^10*Lmb^2*w^35 + 2.26511879970590951*10^9*Lmb^3*w^35 + 1.06743967345965616*10^10*w^36 + 2.81189381779208169*10^10*Lmb*w^36 + 2.09591355410808008*10^10*Lmb^2*w^36 + 4.54162810408108569*10^9*Lmb^3*w^36 + 2.15974684886847333*10^10*w^37 + 5.61544468323368735*10^10*Lmb*w^37 + 4.20216279246378854*10^10*Lmb^2*w^37 + 9.105017631013609*10^9*Lmb^3*w^37 + 4.35720111798397067*10^10*w^38 + 1.12131868943966341*10^11*Lmb*w^38 + 8.42415815477964595*10^10*Lmb^2*w^38 + 1.82516586925500156*10^10*Lmb^3*w^38 + 8.81134902163916388*10^10*w^39 + 2.23926809870622473*10^11*Lmb*w^39 + 1.68862327274135146*10^11*Lmb^2*w^39 + 3.6583019399279205*10^10*Lmb^3*w^39 + 1.77742492400679326*10^11*w^40 + 4.471471838399432*10^11*Lmb*w^40 + 3.38453658559602614*10^11*Lmb^2*w^40 + 7.33188158128492542*10^10*Lmb^3*w^40 + 3.59263685507862949*10^11*w^41 + 8.92944972494399781*10^11*Lmb*w^41 + 6.78304157228157497*10^11*Lmb^2*w^41 + 1.46930776417388353*10^11*Lmb^3*w^41 + 7.24584409871363095*10^11*w^42 + 1.78308633668353561*10^12*Lmb*w^42 + 1.35929881272597672*10^12*Lmb^2*w^42 + 2.94424569785139141*10^11*Lmb^3*w^42 + 1.46389552345271123*10^12*w^43 + 3.560801094560203*10^12*Lmb*w^43 + 2.7237632913805347*10^12*Lmb^2*w^43 + 5.89931462741805557*10^11*Lmb^3*w^43 + 2.95189677599081385*10^12*w^44 + 7.11052092785625327*10^12*Lmb*w^44 + 5.45749271687794621*10^12*Lmb^2*w^44 + 1.18194535823815357*10^12*Lmb^3*w^44 + 5.96118686210176972*10^12*w^45 + 1.41997553155269142*10^13*Lmb*w^45 + 1.0934155248089111*10^13*Lmb^2*w^45 + 2.36790074131239581*10^12*Lmb^3*w^45 + 1.20179981665650358*10^13*w^46 + 2.83558455149726597*10^13*Lmb*w^46 + 2.19053506175495422*10^13*Lmb^2*w^46 + 4.74352952949443673*10^12*Lmb^3*w^46 + 2.42596837443028772*10^13*w^47 + 5.66276221732901729*10^13*Lmb*w^47 + 4.38820673723961816*10^13*Lmb^2*w^47 + 9.50196380478403904*10^12*Lmb^3*w^47 + 4.88977454661235928*10^13*w^48 + 1.13083579615256921*10^14*Lmb*w^48 + 8.79022201476886588*10^13*Lmb^2*w^48 + 1.903269483413718*10^13*Lmb^3*w^48 + 9.86674021731201332*10^13*w^49 + 2.25835991041611056*10^14*Lmb*w^49 + 1.76070902597206703*10^14*Lmb^2*w^49 + 3.81209515774232*10^13*Lmb^3*w^49 + 1.98829087522567872*10^14*w^50 + 4.50998271773887861*10^14*Lmb*w^50 + 3.52658038029657085*10^14*Lmb^2*w^50 + 7.63492897712716872*10^13*Lmb^3*w^50 + 4.01057356224722199*10^14*w^51 + 9.00694541684197344*10^14*Lmb*w^51 + 7.06313658176794332*10^14*Lmb^2*w^51 + 1.52906264791665748*10^14*Lmb^3*w^51 + 8.08006890165904587*10^14*w^52 + 1.79874852087795595*10^15*Lmb*w^52 + 1.41456227290472148*10^15*Lmb^2*w^52 + 3.06214443435333286*10^14*Lmb^3*w^52 + 1.62926830735429334*10^15*w^53 + 3.59238580591186944*10^15*Lmb*w^53 + 2.83286860060971392*10^15*Lmb^2*w^53 + 6.13207142116868176*10^14*Lmb^3*w^53 + 3.28174255403884197*10^15*w^54 + 7.174432261051136*10^15*Lmb*w^54 + 5.67300730179358331*10^15*Lmb^2*w^54 + 1.22792215242956723*10^15*Lmb^3*w^54 + 6.61518088701733846*10^15*w^55 + 1.43288222649916481*10^16*Lmb*w^55 + 1.13600989752221694*10^16*Lmb^2*w^55 + 2.45876743358500049*10^15*Lmb^3*w^55 + 1.33216713877864942*10^16*w^56 + 2.86171893471178739*10^16*Lmb*w^56 + 2.27475744667963385*10^16*Lmb^2*w^56 + 4.92320466020042689*10^15*Lmb^3*w^56 + 2.68450200577699514*10^16*w^57 + 5.71558561731346473*10^16*Lmb*w^57 + 4.55482451917303912*10^16*Lmb^2*w^57 + 9.857412370450088*10^15*Lmb^3*w^57 + 5.40490596865946395*10^16*w^58 + 1.14153505355087574*10^17*Lmb*w^58 + 9.11997944197680511*10^16*Lmb^2*w^58 + 1.97361885118998712*10^16*Lmb^3*w^58 + 1.08885124646070687*10^17*w^59 + 2.27999568656713178*10^17*Lmb*w^59 + 1.82600155226284996*10^17*Lmb^2*w^59 + 3.95138776254520316*10^16*Lmb^3*w^59 + 2.1918108426338746*10^17*w^60 + 4.55380671040679923*10^17*Lmb*w^60 + 3.65590879024153087*10^17*Lmb^2*w^60 + 7.91084110493447612*10^16*Lmb^3*w^60 + 4.41434179877855163*10^17*w^61 + 9.095581679143964*10^17*Lmb*w^61 + 7.31940795274350598*10^17*Lmb^2*w^61 + 1.583736469649659*10^17*Lmb^3*w^61 + 8.88410135871746755*10^17*w^62 + 1.81669920936120062*10^18*Lmb*w^62 + 1.46536091569212339*10^18*Lmb^2*w^62 + 3.17052354520905195*10^17*Lmb^3*w^62 + 1.78881517186662792*10^18*w^63 + 3.62869136199873386*10^18*Lmb*w^63 + 2.93359940903579213*10^18*Lmb^2*w^63 + 6.34698376378683373*10^17*Lmb^3*w^63 + 3.59939158090145546*10^18*w^64 + 7.24793735525317239*10^18*Lmb*w^64 + 5.87281145469791161*10^18*Lmb^2*w^64 + 1.27055254656202731*10^18*Lmb^3*w^64 + 7.24563233376569119*10^18*w^65 + 1.44774638655752957*10^19*Lmb*w^65 + 1.17565499668920334*10^19*Lmb^2*w^65 + 2.54335618013369686*10^18*Lmb^3*w^65 + 1.4576696254488216*10^19*w^66 + 2.89180206906764662*10^19*Lmb*w^66 + 2.35344285302316042*10^19*Lmb^2*w^66 + 5.091098411610246*10^18*Lmb^3*w^66 + 2.93364301497884782*10^19*w^67 + 5.776404019024637*10^19*Lmb*w^67 + 4.71104145179604137*10^19*Lmb^2*w^67 + 1.01907459090607799*10^19*Lmb^3*w^67 + 5.90082001034106068*10^19*w^68 + 1.15383869499208518*10^20*Lmb*w^68 + 9.43020015134732369*10^19*Lmb^2*w^68 + 2.03981614275970033*10^19*Lmb^3*w^68 + 1.18731740976130104*10^20*w^69 + 2.30486174279048492*10^20*Lmb*w^69 + 1.8876228278002146*10^20*Lmb^2*w^69 + 4.08288380531735789*10^19*Lmb^3*w^69 + 2.38779643824777898*10^20*w^70 + 4.60408830745221792*10^20*Lmb*w^70 + 3.77833929106507236*10^20*Lmb^2*w^70 + 8.17211212302573621*10^19*Lmb^3*w^70 + 4.80355819603936513*10^20*w^71 + 9.19716592836167289*10^20*Lmb*w^71 + 7.56271524335467957*10^20*Lmb^2*w^71 + 1.63566081276149755*10^20*Lmb^3*w^71 + 9.65877138860254385*10^20*w^72 + 1.83723098948183737*10^21*Lmb*w^72 + 1.51372366573721632*10^21*Lmb^2*w^72 + 3.27373963510263326*10^20*Lmb^3*w^72 + 1.94269032619187743*10^21*w^73 + 3.6701560343862806*10^21*Lmb*w^73 + 3.02975264830261441*10^21*Lmb^2*w^73 + 6.55220205426474955*10^20*Lmb^3*w^73 + 3.9056533591956825*10^21*w^74 + 7.331704955657521*10^21*Lmb*w^74 + 6.06401654897674254*10^21*Lmb^2*w^74 + 1.31136313803765393*10^21*Lmb^3*w^74 + 7.85408605337583204*10^21*w^75 + 1.46465693420000729*10^22*Lmb*w^75 + 1.2136847579422325*10^22*Lmb^2*w^75 + 2.62452962661692746*10^21*Lmb^3*w^75 + 1.57877370947488986*10^22*w^76 + 2.92594934385059218*10^22*Lmb*w^76 + 2.42909537125558918*10^22*Lmb^2*w^76 + 5.252584708435549*10^21*Lmb^3*w^76 + 3.17428679848914745*10^22*w^77 + 5.84531161130636119*10^22*Lmb*w^77 + 4.86156491714378716*10^22*Lmb^2*w^77 + 1.05120634787783384*10^22*Lmb^3*w^77 + 6.37980238234828158*10^22*w^78 + 1.167746904233744*10^23*Lmb*w^78 + 9.72973987572836715*10^22*Lmb^2*w^78 + 2.10376121435404762*10^22*Lmb^3*w^78 + 1.28251249140663181*10^23*w^79 + 2.33291697129261178*10^23*Lmb*w^79 + 1.94724103134069947*10^23*Lmb^2*w^79 + 4.21016093086436543*10^22*Lmb^3*w^79 + 2.57728301901044036*10^23*w^80 + 4.66069013072745093*10^23*Lmb*w^80 + 3.89701644300690288*10^23*Lmb^2*w^80 + 8.42548571387067868*10^22*Lmb^3*w^80 + 5.18021907794325054*10^23*w^81 + 9.31129822520052793*10^23*Lmb*w^81 + 7.79899335363319109*10^23*Lmb^2*w^81 + 1.68610803105818532*10^23*Lmb^3*w^81 + 1.04085583726582684*10^24*w^82 + 1.8602478057159787*10^24*Lmb*w^82 + 1.56077138289080634*10^24*Lmb^2*w^82 + 3.3741955043707534*10^23*Lmb^3*w^82 + 2.09175851008460105*10^24*w^83 + 3.71655028026374547*10^24*Lmb*w^83 + 3.12344761784724228*10^24*Lmb^2*w^83 + 6.75226795878633173*10^23*Lmb^3*w^83 + 4.20240918943781697*10^24*w^84 + 7.42523023155512583*10^24*Lmb*w^84 + 6.25063221445411551*10^24*Lmb^2*w^84 + 1.35121311793437393*10^24*Lmb^3*w^84 + 8.44417738982257703*10^24*w^85 + 1.48350186565064717*10^25*Lmb*w^85 + 1.25085861451859764*10^25*Lmb^2*w^85 + 2.70391456172589183*10^24*Lmb^3*w^85 + 1.69625351773007523*10^25*w^86 + 2.96392418148570375*10^25*Lmb*w^86 + 2.503154242695379*10^25*Lmb^2*w^86 + 5.41074623943395809*10^24*Lmb^3*w^86 + 3.40793047773714103*10^25*w^87 + 5.92180336002482749*10^25*Lmb*w^87 + 5.00912530186493522*10^25*Lmb^2*w^87 + 1.08272113128041172*10^25*Lmb^3*w^87 + 6.8449918650655554*10^25*w^88 + 1.18315541729992425*10^26*Lmb*w^88 + 1.00237813885074438*10^26*Lmb^2*w^88 + 2.16656365390753926*10^25*Lmb^3*w^88 + 1.37504395976394676*10^26*w^89 + 2.36394392303022616*10^26*Lmb*w^89 + 2.00584090495509598*10^26*Lmb^2*w^89 + 4.33532669009066816*10^25*Lmb^3*w^89 + 2.76152934462097022*10^26*w^90 + 4.72316972085531387*10^26*Lmb*w^90 + 4.01381230757177826*10^26*Lmb^2*w^90 + 8.67496793504747683*10^25*Lmb^3*w^90 + 5.54676223521306733*10^26*w^91 + 9.43706992299612543*10^26*Lmb*w^91 + 8.03180447999167472*10^26*Lmb^2*w^91 + 1.7358401534388404*10^26*Lmb^3*w^91 + 1.11384683226603689*10^27*w^92 + 1.88556658741037108*10^27*Lmb*w^92 + 1.60718224507316358*10^27*Lmb^2*w^92 + 3.47334170586068131*10^26*Lmb^3*w^92 + 2.23698982432246158*10^27*w^93 + 3.76750219507548529*10^27*Lmb*w^93 + 3.21597657635903468*10^27*Lmb^2*w^93 + 6.94994457715790218*10^26*Lmb^3*w^93 + 4.49163705297167317*10^27*w^94 + 7.52776916663670109*10^27*Lmb*w^94 + 6.43512207716586239*10^27*Lmb^2*w^94 + 1.39062917475899827*10^27*Lmb^3*w^94 + 9.01974168278051966*10^27*w^95 + 1.50413123190692363*10^28*Lmb*w^95 + 1.28764663561961451*10^28*Lmb^2*w^95 + 2.78251559894466856*10^27*Lmb^3*w^95 + 1.81088661315234503*10^28*w^96 + 3.00542817087994002*10^28*Lmb*w^96 + 2.5765168145202713*10^28*Lmb^2*w^96 + 5.56750046309810517*10^27*Lmb^3*w^96 + 3.63608261131778512*10^28*w^97 + 6.00528145267755199*10^28*Lmb*w^97 + 5.15543697420558332*10^28*Lmb^2*w^97 + 1.11398515003590613*10^28*Lmb^3*w^97 + 7.29943275791030851*10^28*w^98 + 1.19994573947170957*10^29*Lmb*w^98 + 1.03156015070808168*10^29*Lmb^2*w^98 + 2.22892330707648939*10^28*Lmb^3*w^98 + 1.46550276300869516*10^29*w^99 + 2.39770631904727476*10^29*Lmb*w^99 + 2.06404924994929504*10^29*Lmb^2*w^99 + 4.45971934354677666*10^28*Lmb^3*w^99 + 2.94172344976500816*10^29*w^100 + 4.791060196300343*10^29*Lmb*w^100 + 4.12992639913958887*10^29*Lmb^2*w^100 + 8.92311937044432078*10^28*Lmb^3*w^100 + 5.90549504407825382*10^29*w^101 + 9.57355348080565475*10^29*Lmb*w^101 + 8.26344580978361084*10^29*Lmb^2*w^101 + 1.78534740140134585*10^29*Lmb^3*w^101 + 1.18531254386372143*10^30*w^102 + 1.91300450595984625*10^30*Lmb*w^102 + 1.65339638050077318*10^30*Lmb^2*w^102 + 3.57211730530024204*10^29*Lmb^3*w^102 + 2.37928282682844558*10^30*w^103 + 3.82264963088806153*10^30*Lmb*w^103 + 3.30818337215286633*10^30*Lmb^2*w^103 + 7.14703179701778118*10^29*Lmb^3*w^103 + 4.77513304474757617*10^30*w^104 + 7.63860933836080877*10^30*Lmb*w^104 + 6.61910472317531014*10^30*Lmb^2*w^104 + 1.42995648103162233*10^30*Lmb^3*w^104 + 9.58427075844697183*10^30*w^105 + 1.52640425514035984*10^31*Lmb*w^105 + 1.32435949000491281*10^31*Lmb^2*w^105 + 2.86099505278200021*10^30*Lmb^3*w^105 + 1.92336943605015012*10^31*w^106 + 3.05018481664230236*10^31*Lmb*w^106 + 2.64977962791042222*10^31*Lmb^2*w^106 + 5.724118906301481*10^30*Lmb^3*w^106 + 3.86009781265141493*10^31*w^107 + 6.09520060338517214*10^31*Lmb*w^107 + 5.30164613985267184*10^31*Lmb^2*w^107 + 1.14524264379664762*10^31*Lmb^3*w^107 + 7.74582183312108135*10^31*w^108 + 1.2180109147293273*10^32*Lmb*w^108 + 1.06074034671522836*10^32*Lmb^2*w^108 + 2.29130956235586761*10^31*Lmb^3*w^108 + 1.55441368280050036*10^32*w^109 + 2.43399357477293946*10^32*Lmb*w^109 + 2.12228983453337218*10^32*Lmb^2*w^109 + 4.58424144018653331*10^31*Lmb^3*w^109 + 3.11890844064933899*10^32*w^110 + 4.86394895298807008*10^32*Lmb*w^110 + 4.24617411192189253*10^32*Lmb^2*w^110 + 9.17167633182024966*10^31*Lmb^3*w^110 + 6.25844827554382855*10^32*w^111 + 9.71993764769269749*10^32*Lmb*w^111 + 8.49548722263838907*10^32*Lmb^2*w^111 + 1.83496396993783259*10^32*Lmb^3*w^111 + 1.25565609218353167*10^33*w^112 + 1.94240275547466157*10^33*Lmb*w^112 + 1.69971615506859326*10^33*Lmb^2*w^112 + 3.67116585560130871*10^32*Lmb^3*w^112 + 2.51942268165031433*10^33*w^113 + 3.88168071210428536*10^33*Lmb*w^113 + 3.40065071174255977*10^33*Lmb^2*w^113 + 7.34476949245629775*10^32*Lmb^3*w^113 + 5.0544540036127277*10^33*w^114 + 7.75714070414959477*10^33*Lmb*w^114 + 6.80370354320220418*10^33*Lmb^2*w^114 + 1.46943402521348579*10^33*Lmb^3*w^114 + 1.01407982202981432*10^34*w^115 + 1.5502012494119892*10^34*Lmb*w^115 + 1.36121387530232448*10^34*Lmb^2*w^115 + 2.93981379428737221*10^33*Lmb^3*w^115 + 2.03430291725153249*10^34*w^116 + 3.09796015960802127*10^34*Lmb*w^116 + 2.72336083835480107*10^34*Lmb^2*w^116 + 5.88149073390271655*10^33*Lmb^3*w^116 + 4.08114753462305678*10^34*w^117 + 6.19110219265555535*10^34*Lmb*w^117 + 5.44856013813700164*10^34*Lmb^2*w^117 + 1.17666523846504417*10^34*Lmb^3*w^117 + 8.18647773790265053*10^34*w^118 + 1.23726134289770992*10^35*Lmb*w^118 + 1.09007465749069461*10^35*Lmb^2*w^118 + 2.354053839552904*10^34*Lmb^3*w^118 + 1.64222890436865011*10^35*w^119 + 2.47263018054839992*10^35*Lmb*w^119 + 2.180863983004569*10^35*Lmb^2*w^119 + 4.70953325517375058*10^34*Lmb^3*w^119 + 3.29397869951844878*10^35*w^120 + 4.94149326230943087*10^35*Lmb*w^120 + 4.36313793898398057*10^35*Lmb^2*w^120 + 9.42187631854364279*10^34*Lmb^3*w^120 + 6.60736687796220886*10^35*w^121 + 9.87555151465263013*10^35*Lmb*w^121 + 8.72905531421678885*10^35*Lmb^2*w^121 + 1.88492914163318247*10^35*Lmb^3*w^121 + 1.32522240776838668*10^36*w^122 + 1.97363037757308933*10^36*Lmb*w^122 + 1.74635953856705737*10^36*Lmb^2*w^122 + 3.77095023065621917*10^35*Lmb^3*w^122 + 2.65808262162578783*10^36*w^123 + 3.94433922533665768*10^36*Lmb*w^123 + 3.49380052367026737*10^36*Lmb^2*w^123 + 7.54405343561067391*10^35*Lmb^3*w^123 + 5.33093006468711338*10^36*w^124 + 7.88286332835231038*10^36*Lmb*w^124 + 6.989735551532675*10^36*Lmb^2*w^124 + 1.5092352330336983*10^36*Lmb^3*w^124 + 1.06919212379033913*10^37*w^125 + 1.57542445361759598*10^37*Lmb*w^125 + 1.39836807251409288*10^37*Lmb^2*w^125 + 3.01930772232144468*10^36*Lmb^3*w^125 + 2.14419997254966976*10^37*w^126 + 3.14856350488650547*10^37*Lmb*w^126 + 2.79756718800426857*10^37*Lmb^2*w^126 + 6.04026679531845326*10^36*Lmb^3*w^126 + 4.30023366330788366*10^37*w^127 + 6.29261348752722757*10^37*Lmb*w^127 + 5.59677370048372004*10^37*Lmb^2*w^127 + 1.20837909573648568*10^37*Lmb^3*w^127 + 8.62337839307640747*10^37*w^128 + 1.25762433878007528*10^38*Lmb*w^128 + 1.11967843137533049*10^38*Lmb^2*w^128 + 2.41740079000402811*10^37*Lmb^3*w^128 + 1.72933492446146231*10^38*w^129 + 2.5134741225538898*10^38*Lmb*w^129 + 2.23999551554731851*10^38*Lmb^2*w^129 + 4.836069400677069*10^37*Lmb^3*w^129 + 3.46769701983699634*10^38*w^130 + 5.02341626085261391*10^38*Lmb*w^130 + 4.48125231833048296*10^38*Lmb^2*w^130 + 9.67464041519820752*10^37*Lmb^3*w^130 + 6.95374194749323372*10^38*w^131 + 1.00398543376458223*10^39*Lmb*w^131 + 8.96499370817482697*10^38*Lmb^2*w^131 + 1.93542174128312925*10^38*Lmb^3*w^131 + 1.39430570229230447*10^39*w^132 + 2.006581976643084*10^39*Lmb*w^132 + 1.79349040425132413*10^39*Lmb^2*w^132 + 3.87181774406852736*10^38*Lmb^3*w^132 + 2.79583797742126232*10^39*w^133 + 4.01041939071419415*10^39*Lmb*w^133 + 3.58795126800472464*10^39*Lmb^2*w^133 + 7.74555843409550742*10^38*Lmb^3*w^133 + 5.60569619891412217*10^39*w^134 + 8.01537621835304796*10^39*Lmb*w^134 + 7.17781981579818301*10^39*Lmb^2*w^134 + 1.54949126425054073*10^39*Lmb^3*w^134 + 1.12398600444818568*10^40*w^135 + 1.60199560034225685*10^40*Lmb*w^135 + 1.43594247546218308*10^40*Lmb^2*w^135 + 3.09973186147313599*10^39*Lmb^3*w^135 + 2.25349852345086754*10^40*w^136 + 3.20184236922960498*10^40*Lmb*w^136 + 2.87263288630458635*10^40*Lmb^2*w^136 + 6.20094313742098918*10^39*Lmb^3*w^136 + 4.51821316503011043*10^40*w^137 + 6.39943695247862989*10^40*Lmb*w^137 + 5.74674263623752582*10^40*Lmb^2*w^137 + 1.24048073643296042*10^40*Lmb^3*w^137 + 9.05821387896675858*10^40*w^138 + 1.27904194737569804*10^41*Lmb*w^138 + 1.14964040319441554*10^41*Lmb^2*w^138 + 2.48153829148018574*10^40*Lmb^3*w^138 + 1.81606258912691843*10^41*w^139 + 2.55641234689898078*10^41*Lmb*w^139 + 2.29985724634738605*10^41*Lmb^2*w^139 + 4.96421571094276996*10^40*Lmb^3*w^139 + 3.64071582442559557*10^41*w^140 + 5.10949778256927101*10^41*Lmb*w^140 + 4.60085391246201106*10^41*Lmb^2*w^140 + 9.93068122273056951*10^40*Lmb^3*w^140 + 7.29885108870845288*10^41*w^141 + 1.02124167513929538*10^42*Lmb*w^141 + 9.20395852029481579*10^41*Lmb^2*w^141 + 1.98658062341324627*10^41*Lmb^3*w^141 + 1.46315790083574852*10^42*w^142 + 2.0411739529425718*10^42*Lmb*w^142 + 1.84123665912964513*10^42*Lmb^2*w^142 + 3.97403905569074*10^41*Lmb^3*w^142 + 2.93318224669685158*10^42*w^143 + 4.07975821635864801*10^42*Lmb*w^143 + 3.68335238968403385*10^42*Lmb^2*w^143 + 7.94981224778996855*10^41*Lmb^3*w^143 + 5.87972547300460718*10^42*w^144 + 8.154362084175658*10^42*Lmb*w^144 + 7.36844294625013475*10^42*Lmb^2*w^144 + 1.59030506172196201*10^42*Lmb^3*w^144 + 1.1786521419366256*10^43*w^145 + 1.62985284483501251*10^43*Lmb*w^145 + 1.4740320463003633*10^43*Lmb^2*w^145 + 3.18128707569137729*10^42*Lmb^3*w^145 + 2.36257453732826554*10^43*w^146 + 3.25767638669085051*10^43*Lmb*w^146 + 2.948743305273142*10^43*Lmb^2*w^146 + 6.36391182001662277*10^42*Lmb^3*w^146 + 4.735823010001101*10^43*w^147 + 6.51133803760953307*10^43*Lmb*w^147 + 5.89882893567336379*10^43*Lmb^2*w^147 + 1.27304671066685201*10^43*Lmb^3*w^147 + 9.49243731216575823*10^43*w^148 + 1.30146852892248932*10^44*Lmb*w^148 + 1.18003128152255048*10^44*Lmb^2*w^148 + 2.54661585774820205*10^43*Lmb^3*w^148 + 1.90269682961976282*10^44*w^149 + 2.6013559419697328*10^44*Lmb*w^149 + 2.36058734193023492*10^44*Lmb^2*w^149 + 5.09426430310885163*10^43*Lmb^3*w^149 + 3.81359693576557*10^44*w^150 + 5.19956485785052073*10^44*Lmb*w^150 + 4.72221277760231163*10^44*Lmb^2*w^150 + 1.01905696569511144*10^44*Lmb^3*w^150 + 7.64379628883488579*10^44*w^151 + 1.03929018833745951*10^45*Lmb*w^151 + 9.44647777946246252*10^44*Lmb^2*w^151 + 2.03851740364172287*10^44*Lmb^3*w^151 + 1.53199629901316014*10^45*w^152 + 2.07734078631913757*10^45*Lmb*w^152 + 1.88970157456956233*10^45*Lmb^2*w^152 + 4.07783244576647631*10^44*Lmb^3*w^152 + 3.07054177747747103*10^45*w^153 + 4.15222813263867216*10^45*Lmb*w^153 + 3.7802059350339295*10^45*Lmb^2*w^153 + 8.157241887787397*10^44*Lmb^3*w^153 + 6.15385862403637834*10^45*w^154 + 8.29957287059045698*10^45*Lmb*w^154 + 7.56200034492481892*10^45*Lmb^2*w^154 + 1.63176018533914838*10^45*Lmb^3*w^154 + 1.23335554517888972*10^46*w^155 + 1.658947904324878*10^46*Lmb*w^155 + 1.51271419062278652*10^46*Lmb^2*w^155 + 3.26413692956049747*10^45*Lmb^3*w^155 + 2.47175342384993824*10^46*w^156 + 3.31597169787526002*10^46*Lmb*w^156 + 3.02605001756892865*10^46*Lmb^2*w^156 + 6.52949311004535804*10^45*Lmb^3*w^156 + 4.95370206419881778*10^46*w^157 + 6.62813410685928023*10^46*Lmb*w^157 + 6.05332949980461381*10^46*Lmb^2*w^157 + 1.30613974696766031*10^46*Lmb^3*w^157 + 9.92730867607186601*10^46*w^158 + 1.32486858997362512*10^47*Lmb*w^158 + 1.210909238590509*10^47*Lmb^2*w^158 + 2.61275638742686609*10^46*Lmb^3*w^158 + 1.989485088504773*10^47*w^159 + 2.64823586561726994*10^47*Lmb*w^159 + 2.42229981648253*10^47*Lmb^2*w^159 + 5.22645603265936471*10^46*Lmb^3*w^159 + 3.98682840571283244*10^47*w^160 + 5.29348335158372057*10^47*Lmb*w^160 + 4.84555243223549682*10^47*Lmb^2*w^160 + 1.04547778814190489*10^47*Lmb^3*w^160 + 7.98953629500323067*10^47*w^161 + 1.05810489038963596*10^48*Lmb*w^161 + 9.69298981853948813*10^47*Lmb^2*w^161 + 2.09132466971924347*10^47*Lmb^3*w^161 + 1.60101001624975909*10^48*w^162 + 2.11503181959758939*10^48*Lmb*w^162 + 1.93897113189549878*10^48*Lmb^2*w^162 + 4.18337952376826205*10^47*Lmb^3*w^162 + 3.20828819146118173*10^48*w^163 + 4.22773067187658162*10^48*Lmb*w^163 + 3.878680612652618*10^48*Lmb^2*w^163 + 8.36820367894072434*10^47*Lmb^3*w^163 + 6.42882877564972892*10^48*w^164 + 8.45081740691491317*10^48*Lmb*w^164 + 7.75882312612588561*10^48*Lmb^2*w^164 + 1.67392656697298584*10^48*Lmb^3*w^164 + 1.28824031527612478*10^49*w^165 + 1.68924363380095147*10^49*Lmb*w^165 + 1.55205391371150286*10^49*Lmb^2*w^165 + 3.34841870848196686*10^48*Lmb^3*w^165 + 2.58131949213411296*10^49*w^166 + 3.37665621557512035*10^49*Lmb*w^166 + 3.10468067445167687*10^49*Lmb^2*w^166 + 6.69795659051433726*10^48*Lmb^3*w^166 + 5.17240931807729127*10^49*w^167 + 6.74968515295077391*10^49*Lmb*w^167 + 6.210495071491868*10^49*Lmb^2*w^167 + 1.33981279684928367*10^49*Lmb^3*w^167 + 1.0363930977276948*10^50*w^168 + 1.34921497093294769*10^50*Lmb*w^168 + 1.2423235391050377*10^50*Lmb^2*w^168 + 2.68006391581796021*10^49*Lmb^3*w^168 + 2.07664429280300001*10^50*w^169 + 2.6969993931638574*10^50*Lmb*w^169 + 2.48509149050209131*10^50*Lmb^2*w^169 + 5.36099535487662929*10^49*Lmb^3*w^169 + 4.16083832930800634*10^50*w^170 + 5.39115103227382502*10^50*Lmb*w^170 + 4.97106320347619506*10^50*Lmb^2*w^170 + 1.0723707807203488*10^50*Lmb^3*w^170 + 8.33691327016396897*10^50*w^171 + 1.07766594517886354*10^51*Lmb*w^171 + 9.94386888183482912*10^50*Lmb^2*w^171 + 2.14508144844680429*10^50*Lmb^3*w^171 + 1.67036527046163256*10^51*w^172 + 2.15420861072090514*10^51*Lmb*w^172 + 1.98911893652227945*10^51*Lmb^2*w^172 + 4.29083571811045317*10^50*Lmb^3*w^172 + 3.34674856763186585*10^51*w^173 + 4.30619128523974409*10^51*Lmb*w^173 + 3.97892122723768209*10^51*Lmb^2*w^173 + 8.58300339259876066*10^50*Lmb^3*w^173 + 6.70528156956000321*10^51*w^174 + 8.60795129925630274*10^51*Lmb*w^174 + 7.959196229984205*10^51*Lmb^2*w^174 + 1.71686437555505033*10^51*Lmb^3*w^174 + 1.34343353414994646*10^52*w^175 + 1.72071204835668216*10^52*Lmb*w^175 + 1.59210729970893611*10^52*Lmb^2*w^175 + 3.43425084081995965*10^51*Lmb^3*w^175 + 2.69152363129444146*10^52*w^176 + 3.43967576888299324*10^52*Lmb*w^176 + 3.18474568954980792*10^52*Lmb^2*w^176 + 6.86953541703096332*10^51*Lmb^3*w^176 + 5.392438729531832*10^52*w^177 + 6.87588625602387673*10^52*Lmb*w^177 + 6.37054307998891784*10^52*Lmb^2*w^177 + 1.37411177392666997*10^52*Lmb^3*w^177 + 1.08032795393810001*10^53*w^178 + 1.37448737593874847*10^53*Lmb*w^178 + 1.27431700905949525*10^53*Lmb^2*w^178 + 2.74862887893013717*10^52*Lmb^3*w^178 + 2.16436651773339461*10^53*w^179 + 2.74760724309845504*10^53*Lmb*w^179 + 2.54904673763938*10^53*Lmb^2*w^179 + 5.49806044376927878*10^52*Lmb^3*w^179 + 4.33600601486860049*10^53*w^180 + 5.49249196958455598*10^53*Lmb*w^180 + 5.09891135540828999*10^53*Lmb^2*w^180 + 1.09977105491336459*10^53*Lmb^3*w^180 + 8.68667439915335741*10^53*w^181 + 1.09795866838235745*10^54*Lmb*w^181 + 1.01994426850357166*10^54*Lmb^2*w^181 + 2.19985694756063613*10^53*Lmb^3*w^181 + 1.74020963658560463*10^54*w^182 + 2.19484279851883378*10^54*Lmb*w^182 + 2.04020959644361841*10^54*Lmb^2*w^182 + 4.40033747440152252*10^53*Lmb^3*w^182 + 3.4862136829422907*10^54*w^183 + 4.38755517215701414*10^54*Lmb*w^183 + 4.08105518181722005*10^54*Lmb^2*w^183 + 8.80191009718050961*10^53*Lmb^3*w^183 + 6.98379139885925679*10^54*w^184 + 8.77086880273756382*10^54*Lmb*w^184 + 8.16337093857190285*10^54*Lmb^2*w^184 + 1.76062668277801844*10^54*Lmb^3*w^184 + 1.39904840713872525*10^55*w^185 + 1.75333273522619944*10^55*Lmb*w^185 + 1.63292392159759304*10^55*Lmb^2*w^185 + 3.52173802954533605*10^54*Lmb^3*w^185 + 2.80258949797548086*10^55*w^186 + 3.50499100864910516*10^55*Lmb*w^186 + 3.26634287998302651*10^55*Lmb^2*w^186 + 7.04443619883093959*10^54*Lmb^3*w^186 + 5.61423120707009536*10^55*w^187 + 7.00666153867038993*10^55*Lmb*w^187 + 6.53366658153019603*10^55*Lmb^2*w^187 + 1.40907745695185945*10^55*Lmb^3*w^187 + 1.12462255865538065*10^56*w^188 + 1.40067119487815196*10^56*Lmb*w^188 + 1.30692775829060954*10^56*Lmb^2*w^188 + 2.81853177945836584*10^55*Lmb^3*w^188 + 2.25282355580882324*10^56*w^189 + 2.80003127627770484*10^56*Lmb*w^189 + 2.61424080449141117*10^56*Lmb^2*w^189 + 5.63781025573658223*10^55*Lmb^3*w^189 + 4.51267097269351956*10^56*w^190 + 5.59745205077658637*10^56*Lmb*w^190 + 5.22924548808218483*10^56*Lmb^2*w^190 + 1.12771000391799732*10^56*Lmb^3*w^190 + 9.03948930995900215*10^56*w^191 + 1.11897265185356913*10^57*Lmb*w^191 + 1.04600047530637264*10^57*Lmb^2*w^191 + 2.25571317993148036*10^56*Lmb^3*w^191 + 1.81067547263365249*10^57*w^192 + 2.23691439637258792*10^57*Lmb*w^192 + 2.09230110142411354*10^57*Lmb^2*w^192 + 4.5120073151051835*10^56*Lmb^3*w^192 + 3.62694465484775622*10^57*w^193 + 4.47178394821329803*10^57*Lmb*w^193 + 4.18519706701615897*10^57*Lmb^2*w^193 + 9.02516591568142911*10^56*Lmb^3*w^193 + 7.26487446710125406*10^57*w^194 + 8.939496327983428*10^57*Lmb*w^194 + 8.371573729461657*10^57*Lmb^2*w^194 + 1.80526134521880878*10^57*Lmb^3*w^194 + 1.45518679581953949*10^58*w^195 + 1.78709158582331936*10^58*Lmb*w^195 + 1.67454854969481396*10^58*Lmb^2*w^195 + 3.61097488341782612*10^57*Lmb^3*w^195 + 2.91471849444716423*10^58*w^196 + 3.57257493642001385*10^58*Lmb*w^196 + 3.34956076374360533*10^58*Lmb^2*w^196 + 7.22284600587145053*10^57*Lmb^3*w^196 + 5.83818426816834331*10^58*w^197 + 7.14195934102344623*10^58*Lmb*w^197 + 6.70004062498502235*10^58*Lmb^2*w^197 + 1.44474684224978289*10^58*Lmb^3*w^197 + 1.16935552217247257*10^59*w^198 + 1.4277565630402161*10^59*Lmb*w^198 + 1.34019040954572064*10^59*Lmb^2*w^198 + 2.88984579764291352*10^58*Lmb^3*w^198 + 2.34217060015271974*10^59*w^199 + 2.85425265989317958*10^59*Lmb*w^199 + 2.68074218429153999*10^59*Lmb^2*w^199 + 5.78038957080720193*10^58*Lmb^3*w^199 + 4.69114015102096525*10^59*w^200 + 5.70599540217934428*10^59*Lmb*w^200 + 5.36220112241616291*10^59*Lmb^2*w^200 + 1.15621627623816613*10^59*Lmb^3*w^200 + ALARM*w^201 + 0.214538426307080325*Log[MH2/muf2] + 0.114616388660215238*Lmb*Log[MH2/muf2] + 0.0144082480718412176*Lmb^2*Log[MH2/muf2] + 0.747125093481103849*w*Log[MH2/muf2] + 0.530843594066973064*Lmb*w*Log[MH2/muf2] + 0.0832164637306579795*Lmb^2*w*Log[MH2/muf2] + 1.49148168488080468*w^2*Log[MH2/muf2] + 1.24549503083035175*Lmb*w^2*Log[MH2/muf2] + 0.235721024687456021*Lmb^2*w^2*Log[MH2/muf2] + 3.89783555944170568*w^3*Log[MH2/muf2] + 2.97566723493917182*Lmb*w^3*Log[MH2/muf2] + 0.574938916663740164*Lmb^2*w^3*Log[MH2/muf2] + 7.63061699069902962*w^4*Log[MH2/muf2] + 6.60176483795594346*Lmb*w^4*Log[MH2/muf2] + 1.34683213579856713*Lmb^2*w^4*Log[MH2/muf2] + 14.1721879135658468*w^5*Log[MH2/muf2] + 13.1872933773228201*Lmb*w^5*Log[MH2/muf2] + 2.91284079629044329*Lmb^2*w^5*Log[MH2/muf2] + 29.1678067877363389*w^6*Log[MH2/muf2] + 26.9409576769977164*Lmb*w^6*Log[MH2/muf2] + 6.16573045924989445*Lmb^2*w^6*Log[MH2/muf2] + 57.6538874350507832*w^7*Log[MH2/muf2] + 54.3667486443907284*Lmb*w^7*Log[MH2/muf2] + 12.8836248394905648*Lmb^2*w^7*Log[MH2/muf2] + 116.662094730758945*w^8*Log[MH2/muf2] + 109.851533046036463*Lmb*w^8*Log[MH2/muf2] + 26.6830394073806508*Lmb^2*w^8*Log[MH2/muf2] + 232.452443224412732*w^9*Log[MH2/muf2] + 220.846711900482713*Lmb*w^9*Log[MH2/muf2] + 54.9104865114170208*Lmb^2*w^9*Log[MH2/muf2] + 467.80554659421466*w^10*Log[MH2/muf2] + 443.959131951475974*Lmb*w^10*Log[MH2/muf2] + 112.462930360880896*Lmb^2*w^10*Log[MH2/muf2] + 934.457401552372*w^11*Log[MH2/muf2] + 890.310235949190855*Lmb*w^11*Log[MH2/muf2] + 229.501467691111988*Lmb^2*w^11*Log[MH2/muf2] + 1876.55047139866769*w^12*Log[MH2/muf2] + 1785.20379895277896*Lmb*w^12*Log[MH2/muf2] + 467.012687915071485*Lmb^2*w^12*Log[MH2/muf2] + 3752.6574155169283*w^13*Log[MH2/muf2] + 3574.92991093135491*Lmb*w^13*Log[MH2/muf2] + 948.177979299015843*Lmb^2*w^13*Log[MH2/muf2] + 7528.409802483109*w^14*Log[MH2/muf2] + 7158.47002267309299*Lmb*w^14*Log[MH2/muf2] + 1921.56731563692156*Lmb^2*w^14*Log[MH2/muf2] + 15063.70042941527*w^15*Log[MH2/muf2] + 14323.2988524609476*Lmb*w^15*Log[MH2/muf2] + 3888.36974409901225*Lmb^2*w^15*Log[MH2/muf2] + 30203.5977696753*w^16*Log[MH2/muf2] + 28658.7932474592573*Lmb*w^16*Log[MH2/muf2] + 7858.42003839467228*Lmb^2*w^16*Log[MH2/muf2] + 60453.8863855363214*w^17*Log[MH2/muf2] + 57315.1426013516693*Lmb*w^17*Log[MH2/muf2] + 15865.1683843149405*Lmb^2*w^17*Log[MH2/muf2] + 121172.758648947416*w^18*Log[MH2/muf2] + 114626.26725216003*Lmb*w^18*Log[MH2/muf2] + 32001.0663456983869*Lmb^2*w^18*Log[MH2/muf2] + 242575.550945490071*w^19*Log[MH2/muf2] + 229175.417023817359*Lmb*w^19*Log[MH2/muf2] + 64498.5357253569172*Lmb^2*w^19*Log[MH2/muf2] + 486102.5318872841*w^20*Log[MH2/muf2] + 458206.617085574514*Lmb*w^20*Log[MH2/muf2] + 129911.040367917064*Lmb^2*w^20*Log[MH2/muf2] + 973220.871316149876*w^21*Log[MH2/muf2] + 915941.363056288453*Lmb*w^21*Log[MH2/muf2] + 261511.211033025528*Lmb^2*w^21*Log[MH2/muf2] + 1.94992630594320028*10^6*w^22*Log[MH2/muf2] + 1.83099235735768811*10^6*Lmb*w^22*Log[MH2/muf2] + 526154.893340881852*Lmb^2*w^22*Log[MH2/muf2] + 3.90411097767661598*10^6*w^23*Log[MH2/muf2] + 3.65970545049667625*10^6*Lmb*w^23*Log[MH2/muf2] + 1.05813723477823577*10^6*Lmb^2*w^23*Log[MH2/muf2] + 7.82114838352582763*10^6*w^24*Log[MH2/muf2] + 7.31508904035627725*10^6*Lmb*w^24*Log[MH2/muf2] + 2.12714691310367115*10^6*Lmb^2*w^24*Log[MH2/muf2] + 1.56596431754345484*10^7*w^25*Log[MH2/muf2] + 1.4620156551331054*10^7*Lmb*w^25*Log[MH2/muf2] + 4.27463312878027967*10^6*Lmb^2*w^25*Log[MH2/muf2] + 3.13676541913466452*10^7*w^26*Log[MH2/muf2] + 2.922124047639154*10^7*Lmb*w^26*Log[MH2/muf2] + 8.58740958974078281*10^6*Lmb^2*w^26*Log[MH2/muf2] + 6.28047603151094058*10^7*w^27*Log[MH2/muf2] + 5.84004849497498169*10^7*Lmb*w^27*Log[MH2/muf2] + 1.72465156360254784*10^7*Lmb^2*w^27*Log[MH2/muf2] + 1.25791609383932338*10^8*w^28*Log[MH2/muf2] + 1.1672079954144086*10^8*Lmb*w^28*Log[MH2/muf2] + 3.46280842191475653*10^7*Lmb^2*w^28*Log[MH2/muf2] + 2.51858267050574258*10^8*w^29*Log[MH2/muf2] + 2.3327043360571888*10^8*Lmb*w^29*Log[MH2/muf2] + 6.95110717756483122*10^7*Lmb^2*w^29*Log[MH2/muf2] + 5.04405137697723022*10^8*w^30*Log[MH2/muf2] + 4.662132458606211*10^8*Lmb*w^30*Log[MH2/muf2] + 1.39504153368002115*10^8*Lmb^2*w^30*Log[MH2/muf2] + 1.00989175092243316*10^9*w^31*Log[MH2/muf2] + 9.31740816943316377*10^8*Lmb*w^31*Log[MH2/muf2] + 2.79921356127227867*10^8*Lmb^2*w^31*Log[MH2/muf2] + 2.02239668459290769*10^9*w^32*Log[MH2/muf2] + 1.86216613721035822*10^9*Lmb*w^32*Log[MH2/muf2] + 5.61575097435381303*10^8*Lmb^2*w^32*Log[MH2/muf2] + 4.04902527734043266*10^9*w^33*Log[MH2/muf2] + 3.72161629321706651*10^9*Lmb*w^33*Log[MH2/muf2] + 1.12644222900417498*10^9*Lmb^2*w^33*Log[MH2/muf2] + 8.10799513849912439*10^9*w^34*Log[MH2/muf2] + 7.43801095777674164*10^9*Lmb*w^34*Log[MH2/muf2] + 2.25914937605433937*10^9*Lmb^2*w^34*Log[MH2/muf2] + 1.62324963142506702*10^10*w^35*Log[MH2/muf2] + 1.48653449950923858*10^10*Lmb*w^35*Log[MH2/muf2] + 4.53023759941181902*10^9*Lmb^2*w^35*Log[MH2/muf2] + 3.25029253084672894*10^10*w^36*Log[MH2/muf2] + 2.97101243045064028*10^10*Lmb*w^36*Log[MH2/muf2] + 9.08325620816217138*10^9*Lmb^2*w^36*Log[MH2/muf2] + 6.50700889300837367*10^10*w^37*Log[MH2/muf2] + 5.937849334282601*10^10*Lmb*w^37*Log[MH2/muf2] + 1.82100352620272178*10^10*Lmb^2*w^37*Log[MH2/muf2] + 1.30285156128577346*10^11*w^38*Log[MH2/muf2] + 1.18676420970582725*10^11*Lmb*w^38*Log[MH2/muf2] + 3.65033173851000311*10^10*Lmb^2*w^38*Log[MH2/muf2] + 2.60819948804938904*10^11*w^39*Log[MH2/muf2] + 2.37190131087011798*10^11*Lmb*w^39*Log[MH2/muf2] + 7.31660387985584079*10^10*Lmb^2*w^39*Log[MH2/muf2] + 5.22194964863639749*10^11*w^40*Log[MH2/muf2] + 4.74065826515290617*10^11*Lmb*w^40*Log[MH2/muf2] + 1.46637631625698508*10^11*Lmb^2*w^40*Log[MH2/muf2] + 1.04535912275178669*10^12*w^41*Log[MH2/muf2] + 9.47499181628999469*10^11*Lmb*w^41*Log[MH2/muf2] + 2.93861552834776706*10^11*Lmb^2*w^41*Log[MH2/muf2] + 2.09284667060758876*10^12*w^42*Log[MH2/muf2] + 1.89377438027807927*10^12*Lmb*w^42*Log[MH2/muf2] + 5.88849139570278283*10^11*Lmb^2*w^42*Log[MH2/muf2] + 4.18945398844642947*10^12*w^43*Log[MH2/muf2] + 3.78509448782293885*10^12*Lmb*w^43*Log[MH2/muf2] + 1.17986292548361111*10^12*Lmb^2*w^43*Log[MH2/muf2] + 8.38708087050672091*10^12*w^44*Log[MH2/muf2] + 7.56543314353000755*10^12*Lmb*w^44*Log[MH2/muf2] + 2.36389071647630715*10^12*Lmb^2*w^44*Log[MH2/muf2] + 1.67887493174999502*10^13*w^45*Log[MH2/muf2] + 1.51213535415161881*10^13*Lmb*w^45*Log[MH2/muf2] + 4.73580148262479163*10^12*Lmb^2*w^45*Log[MH2/muf2] + 3.36089214680721211*10^13*w^46*Log[MH2/muf2] + 3.02242512079287882*10^13*Lmb*w^46*Log[MH2/muf2] + 9.48705905898887345*10^12*Lmb^2*w^46*Log[MH2/muf2] + 6.727442236845119*10^13*w^47*Log[MH2/muf2] + 6.04116583179520355*10^13*Lmb*w^47*Log[MH2/muf2] + 1.90039276095680781*10^13*Lmb^2*w^47*Log[MH2/muf2] + 1.3466979960780397*10^14*w^48*Log[MH2/muf2] + 1.20751754615886052*10^14*Lmb*w^48*Log[MH2/muf2] + 3.80653896682743561*10^13*Lmb^2*w^48*Log[MH2/muf2] + 2.69559057958503405*10^14*w^49*Log[MH2/muf2] + 2.41360869554680387*10^14*Lmb*w^49*Log[MH2/muf2] + 7.62419031548464*10^13*Lmb^2*w^49*Log[MH2/muf2] + 5.39584209658079274*10^14*w^50*Log[MH2/muf2] + 4.824444032789701*10^14*Lmb*w^50*Log[MH2/muf2] + 1.52698579542543374*10^14*Lmb^2*w^50*Log[MH2/muf2] + 1.08001977961453859*10^15*w^51*Log[MH2/muf2] + 9.64336702380124624*10^14*Lmb*w^51*Log[MH2/muf2] + 3.05812529583331495*10^14*Lmb^2*w^51*Log[MH2/muf2] + 2.16183745133250824*10^15*w^52*Log[MH2/muf2] + 1.9275989049231565*10^15*Lmb*w^52*Log[MH2/muf2] + 6.12428886870666572*10^14*Lmb^2*w^52*Log[MH2/muf2] + 4.32697840875955846*10^15*w^53*Log[MH2/muf2] + 3.85306091387220297*10^15*Lmb*w^53*Log[MH2/muf2] + 1.22641428423373635*10^15*Lmb^2*w^53*Log[MH2/muf2] + 8.66089853661282425*10^15*w^54*Log[MH2/muf2] + 7.70195927017665813*10^15*Lmb*w^54*Log[MH2/muf2] + 2.45584430485913446*10^15*Lmb^2*w^54*Log[MH2/muf2] + 1.73346193104103619*10^16*w^55*Log[MH2/muf2] + 1.53956470719640713*10^16*Lmb*w^55*Log[MH2/muf2] + 4.91753486717000098*10^15*Lmb^2*w^55*Log[MH2/muf2] + 3.46960648315658586*10^16*w^56*Log[MH2/muf2] + 3.07751681814620758*10^16*Lmb*w^56*Log[MH2/muf2] + 9.84640932040085377*10^15*Lmb^2*w^56*Log[MH2/muf2] + 6.94419146335939149*10^16*w^57*Log[MH2/muf2] + 6.15183134870511994*10^16*Lmb*w^57*Log[MH2/muf2] + 1.97148247409001758*10^16*Lmb^2*w^57*Log[MH2/muf2] + 1.38987586636315678*10^17*w^58*Log[MH2/muf2] + 1.22974146182490168*10^17*Lmb*w^58*Log[MH2/muf2] + 3.94723770237997423*10^16*Lmb^2*w^58*Log[MH2/muf2] + 2.78168544529031131*10^17*w^59*Log[MH2/muf2] + 2.45824284905722625*10^17*Lmb*w^59*Log[MH2/muf2] + 7.90277552509040631*10^16*Lmb^2*w^59*Log[MH2/muf2] + 5.56738719365572467*10^17*w^60*Log[MH2/muf2] + 4.91406435537247652*10^17*Lmb*w^60*Log[MH2/muf2] + 1.58216822098689522*10^17*Lmb^2*w^60*Log[MH2/muf2] + 1.11422880933256216*10^18*w^61*Log[MH2/muf2] + 9.82332509302263427*10^17*Lmb*w^61*Log[MH2/muf2] + 3.167472939299318*10^17*Lmb^2*w^61*Log[MH2/muf2] + 2.23001345638450155*10^18*w^62*Log[MH2/muf2] + 1.96372641952040479*10^18*Lmb*w^62*Log[MH2/muf2] + 6.341047090418104*10^17*Lmb^2*w^62*Log[MH2/muf2] + 4.4629476424492534*10^18*w^63*Log[MH2/muf2] + 3.92559143974723294*10^18*Lmb*w^63*Log[MH2/muf2] + 1.26939675275736675*10^18*Lmb^2*w^63*Log[MH2/muf2] + 8.93192665974537318*10^18*w^64*Log[MH2/muf2] + 7.84754341854079503*10^18*Lmb*w^64*Log[MH2/muf2] + 2.54110509312405462*10^18*Lmb^2*w^64*Log[MH2/muf2] + 1.78752114610602221*10^19*w^65*Log[MH2/muf2] + 1.56878712153024744*10^19*Lmb*w^65*Log[MH2/muf2] + 5.08671236026739372*10^18*Lmb^2*w^65*Log[MH2/muf2] + 3.57738203318548701*10^19*w^66*Log[MH2/muf2] + 3.13616254709374517*10^19*Lmb*w^66*Log[MH2/muf2] + 1.01821968232204918*10^19*Lmb^2*w^66*Log[MH2/muf2] + 7.15918286226587976*10^19*w^67*Log[MH2/muf2] + 6.269526885703975*10^19*Lmb*w^67*Log[MH2/muf2] + 2.03814918181215598*10^19*Lmb^2*w^67*Log[MH2/muf2] + 1.43274482171017494*10^20*w^68*Log[MH2/muf2] + 1.25335760147246935*10^20*Lmb*w^68*Log[MH2/muf2] + 4.07963228551940067*10^19*Lmb^2*w^68*Log[MH2/muf2] + 2.86720945917878016*10^20*w^69*Log[MH2/muf2] + 2.50562961602094577*10^20*Lmb*w^69*Log[MH2/muf2] + 8.16576761063471579*10^19*Lmb^2*w^69*Log[MH2/muf2] + 5.737946812247906*10^20*w^70*Log[MH2/muf2] + 5.00913290994929577*10^20*Lmb*w^70*Log[MH2/muf2] + 1.63442242460514724*10^20*Lmb^2*w^70*Log[MH2/muf2] + 1.14825900136469644*10^21*w^71*Log[MH2/muf2] + 1.00140524336825536*10^21*Lmb*w^71*Log[MH2/muf2] + 3.271321625522995*10^20*Lmb^2*w^71*Log[MH2/muf2] + 2.29788916054225641*10^21*w^72*Log[MH2/muf2] + 2.00198478145095171*10^21*Lmb*w^72*Log[MH2/muf2] + 6.54747927020526653*10^20*Lmb^2*w^72*Log[MH2/muf2] + 4.59838674895897286*10^21*w^73*Log[MH2/muf2] + 4.00233356693799505*10^21*Lmb*w^73*Log[MH2/muf2] + 1.31044041085294991*10^21*Lmb^2*w^73*Log[MH2/muf2] + 9.20210574058694658*10^21*w^74*Log[MH2/muf2] + 8.00145943291822353*10^21*Lmb*w^74*Log[MH2/muf2] + 2.62272627607530787*10^21*Lmb^2*w^74*Log[MH2/muf2] + 1.84143761756873163*10^22*w^75*Log[MH2/muf2] + 1.59965638261423391*10^22*Lmb*w^75*Log[MH2/muf2] + 5.24905925323385492*10^21*Lmb^2*w^75*Log[MH2/muf2] + 3.68495001817483062*10^22*w^76*Log[MH2/muf2] + 3.19806613654381038*10^22*Lmb*w^76*Log[MH2/muf2] + 1.05051694168710972*10^22*Lmb^2*w^76*Log[MH2/muf2] + 7.37386267663875836*10^22*w^77*Log[MH2/muf2] + 6.39366260205105343*10^22*Lmb*w^77*Log[MH2/muf2] + 2.10241269575566768*10^22*Lmb^2*w^77*Log[MH2/muf2] + 1.47558026534495787*10^23*w^78*Log[MH2/muf2] + 1.27824784021434858*10^23*Lmb*w^78*Log[MH2/muf2] + 4.20752242870809524*10^22*Lmb^2*w^78*Log[MH2/muf2] + 2.95270595200407178*10^23*w^79*Log[MH2/muf2] + 2.55553552037372158*10^23*Lmb*w^79*Log[MH2/muf2] + 8.42032186172873085*10^22*Lmb^2*w^79*Log[MH2/muf2] + 5.90855806922932339*10^23*w^80*Log[MH2/muf2] + 5.10918588199941121*10^23*Lmb*w^80*Log[MH2/muf2] + 1.68509714277413574*10^23*Lmb^2*w^80*Log[MH2/muf2] + 1.18231455914075878*10^24*w^81*Log[MH2/muf2] + 1.021463728450569*10^24*Lmb*w^81*Log[MH2/muf2] + 3.37221606211637064*10^23*Lmb^2*w^81*Log[MH2/muf2] + 2.36585517384468451*10^24*w^82*Log[MH2/muf2] + 2.04219393355827217*10^24*Lmb*w^82*Log[MH2/muf2] + 6.74839100874150679*10^23*Lmb^2*w^82*Log[MH2/muf2] + 4.73406363167482646*10^24*w^83*Log[MH2/muf2] + 4.08293476486370049*10^24*Lmb*w^83*Log[MH2/muf2] + 1.35045359175726635*10^24*Lmb^2*w^83*Log[MH2/muf2] + 9.47290744219315518*10^24*w^84*Log[MH2/muf2] + 8.16301423058104327*10^24*Lmb*w^84*Log[MH2/muf2] + 2.70242623586874786*10^24*Lmb^2*w^84*Log[MH2/muf2] + 1.89550031323606994*10^25*w^85*Log[MH2/muf2] + 1.63203720720532247*10^25*Lmb*w^85*Log[MH2/muf2] + 5.40782912345178366*10^24*Lmb^2*w^85*Log[MH2/muf2] + 3.79286518490941789*10^25*w^86*Log[MH2/muf2] + 3.2629625320697517*10^25*Lmb*w^86*Log[MH2/muf2] + 1.08214924788679162*10^25*Lmb^2*w^86*Log[MH2/muf2] + 7.58931917150417347*10^25*w^87*Log[MH2/muf2] + 6.52372235857994698*10^25*Lmb*w^87*Log[MH2/muf2] + 2.16544226256082344*10^25*Lmb^2*w^87*Log[MH2/muf2] + 1.51859144423833784*10^26*w^88*Log[MH2/muf2] + 1.30431132688650747*10^26*Lmb*w^88*Log[MH2/muf2] + 4.33312730781507852*10^25*Lmb^2*w^88*Log[MH2/muf2] + 3.03858512412393466*10^26*w^89*Log[MH2/muf2] + 2.60776454065230101*10^26*Lmb*w^89*Log[MH2/muf2] + 8.67065338018133632*10^25*Lmb^2*w^89*Log[MH2/muf2] + 6.08001081699816545*10^26*w^90*Log[MH2/muf2] + 5.21384108374599498*10^26*Lmb*w^90*Log[MH2/muf2] + 1.73499358700949537*10^26*Lmb^2*w^90*Log[MH2/muf2] + 1.21655024312212545*10^27*w^91*Log[MH2/muf2] + 1.04243379057046299*10^27*Lmb*w^91*Log[MH2/muf2] + 3.471680306877681*10^26*Lmb^2*w^91*Log[MH2/muf2] + 2.43420989015946236*10^27*w^92*Log[MH2/muf2] + 2.08420951131200241*10^27*Lmb*w^92*Log[MH2/muf2] + 6.94668341172136263*10^26*Lmb^2*w^92*Log[MH2/muf2] + 4.87056274032741594*10^27*w^93*Log[MH2/muf2] + 4.16711519485797742*10^27*Lmb*w^93*Log[MH2/muf2] + 1.38998891543158044*10^27*Lmb^2*w^93*Log[MH2/muf2] + 9.74546004809589847*10^27*w^94*Log[MH2/muf2] + 8.33166395272002286*10^27*Lmb*w^94*Log[MH2/muf2] + 2.78125834951799655*10^27*Lmb^2*w^94*Log[MH2/muf2] + 1.94993017254217624*10^28*w^95*Log[MH2/muf2] + 1.66582427882715206*10^28*Lmb*w^95*Log[MH2/muf2] + 5.56503119788933713*10^27*Lmb^2*w^95*Log[MH2/muf2] + 3.90155455725174717*10^28*w^96*Log[MH2/muf2] + 3.33064730292137664*10^28*Lmb*w^96*Log[MH2/muf2] + 1.11350009261962103*10^28*Lmb^2*w^96*Log[MH2/muf2] + 7.806388431251109*10^28*w^97*Log[MH2/muf2] + 6.65931061803789972*10^28*Lmb*w^97*Log[MH2/muf2] + 2.22797030007181225*10^28*Lmb^2*w^97*Log[MH2/muf2] + 1.56194013205714005*10^29*w^98*Log[MH2/muf2] + 1.3314713630372672*10^29*Lmb*w^98*Log[MH2/muf2] + 4.45784661415297877*10^28*Lmb^2*w^98*Log[MH2/muf2] + 3.12516370356843083*10^29*w^99*Log[MH2/muf2] + 2.66216838759798453*10^29*Lmb*w^99*Log[MH2/muf2] + 8.91943868709355332*10^28*Lmb^2*w^99*Log[MH2/muf2] + 6.25291853159023162*10^29*w^100*Log[MH2/muf2] + 5.32281122722703265*10^29*Lmb*w^100*Log[MH2/muf2] + 1.78462387408886416*10^29*Lmb^2*w^100*Log[MH2/muf2] + 1.25108616589065029*10^30*w^101*Log[MH2/muf2] + 1.06425992117304827*10^30*Lmb*w^101*Log[MH2/muf2] + 3.570694802802692*10^29*Lmb^2*w^101*Log[MH2/muf2] + 2.50318618860437437*10^30*w^102*Log[MH2/muf2] + 2.12792406116805418*10^30*Lmb*w^102*Log[MH2/muf2] + 7.14423461060048407*10^29*Lmb^2*w^102*Log[MH2/muf2] + 5.0083400699352274*10^30*w^103*Log[MH2/muf2] + 4.25466736109744833*10^30*Lmb*w^103*Log[MH2/muf2] + 1.42940635940355624*10^30*Lmb^2*w^103*Log[MH2/muf2] + 1.00206484968531802*10^31*w^104*Log[MH2/muf2] + 8.507007219049432*10^30*Lmb*w^104*Log[MH2/muf2] + 2.85991296206324465*10^30*Lmb^2*w^104*Log[MH2/muf2] + 2.00490049745758112*10^31*w^105*Log[MH2/muf2] + 1.70094013190850362*10^31*Lmb*w^105*Log[MH2/muf2] + 5.72199010556400041*10^30*Lmb^2*w^105*Log[MH2/muf2] + 4.01135476271640949*10^31*w^106*Log[MH2/muf2] + 3.40097069995464525*10^31*Lmb*w^106*Log[MH2/muf2] + 1.14482378126029628*10^31*Lmb^2*w^106*Log[MH2/muf2] + 8.02572981112160084*10^31*w^107*Log[MH2/muf2] + 6.80013851755418805*10^31*Lmb*w^107*Log[MH2/muf2] + 2.29048528759329524*10^31*Lmb^2*w^107*Log[MH2/muf2] + 1.60575451537357363*10^32*w^108*Log[MH2/muf2] + 1.35967214390637504*10^32*Lmb*w^108*Log[MH2/muf2] + 4.58261912471173523*10^31*Lmb^2*w^108*Log[MH2/muf2] + 3.2126928254990065*10^32*w^109*Log[MH2/muf2] + 2.71863946979855995*10^32*Lmb*w^109*Log[MH2/muf2] + 9.16848288037306661*10^31*Lmb^2*w^109*Log[MH2/muf2] + 6.42776985739790911*10^32*w^110*Log[MH2/muf2] + 5.43588858733255614*10^32*Lmb*w^110*Log[MH2/muf2] + 1.83433526636404993*10^32*Lmb^2*w^110*Log[MH2/muf2] + 1.2860180834911518*10^33*w^111*Log[MH2/muf2] + 1.08690209141225964*10^33*Lmb*w^111*Log[MH2/muf2] + 3.66992793987566519*10^32*Lmb^2*w^111*Log[MH2/muf2] + 2.57297053556799129*10^33*w^112*Log[MH2/muf2] + 2.17326034742486729*10^33*Lmb*w^112*Log[MH2/muf2] + 7.34233171120261741*10^32*Lmb^2*w^112*Log[MH2/muf2] + 5.14776112536210236*10^33*w^113*Log[MH2/muf2] + 4.34544250791727727*10^33*Lmb*w^113*Log[MH2/muf2] + 1.46895389849125955*10^33*Lmb^2*w^113*Log[MH2/muf2] + 1.02991850905487965*10^34*w^114*Log[MH2/muf2] + 8.68875718390404407*10^33*Lmb*w^114*Log[MH2/muf2] + 2.93886805042697158*10^33*Lmb^2*w^114*Log[MH2/muf2] + 2.06055095226428752*10^34*w^115*Log[MH2/muf2] + 1.73732955058479135*10^34*Lmb*w^115*Log[MH2/muf2] + 5.87962758857474442*10^33*Lmb^2*w^115*Log[MH2/muf2] + 4.12253818541581582*10^34*w^116*Log[MH2/muf2] + 3.47382631886587848*10^34*Lmb*w^116*Log[MH2/muf2] + 1.17629814678054331*10^34*Lmb^2*w^116*Log[MH2/muf2] + 8.24787755445103272*10^34*w^117*Log[MH2/muf2] + 6.94600135655157282*10^34*Lmb*w^117*Log[MH2/muf2] + 2.35333047693008834*10^34*Lmb^2*w^117*Log[MH2/muf2] + 1.65013886202894283*10^35*w^118*Log[MH2/muf2] + 1.38887424914106941*10^35*Lmb*w^118*Log[MH2/muf2] + 4.70810767910580799*10^34*Lmb^2*w^118*Log[MH2/muf2] + 3.30137706383093157*10^35*w^119*Log[MH2/muf2] + 2.77710199862990423*10^35*Lmb*w^119*Log[MH2/muf2] + 9.41906651034750116*10^34*Lmb^2*w^119*Log[MH2/muf2] + 6.60496434021805265*10^35*w^120*Log[MH2/muf2] + 5.55292731894044218*10^35*Lmb*w^120*Log[MH2/muf2] + 1.88437526370872856*10^35*Lmb^2*w^120*Log[MH2/muf2] + 1.32142441363373164*10^36*w^121*Log[MH2/muf2] + 1.11033228094591724*10^36*Lmb*w^121*Log[MH2/muf2] + 3.76985828326636494*10^35*Lmb^2*w^121*Log[MH2/muf2] + 2.64371619016430726*10^36*w^122*Log[MH2/muf2] + 2.22016449070152415*10^36*Lmb*w^122*Log[MH2/muf2] + 7.54190046131243834*10^35*Lmb^2*w^122*Log[MH2/muf2] + 5.28912680911011689*10^36*w^123*Log[MH2/muf2] + 4.43933719946212402*10^36*Lmb*w^123*Log[MH2/muf2] + 1.50881068712213478*10^36*Lmb^2*w^123*Log[MH2/muf2] + 1.05816583002839293*10^37*w^124*Log[MH2/muf2] + 8.87671512322230263*10^36*Lmb*w^124*Log[MH2/muf2] + 3.0184704660673966*10^36*Lmb^2*w^124*Log[MH2/muf2] + 2.11699711620467245*10^37*w^125*Log[MH2/muf2] + 1.77495441695764439*10^37*Lmb*w^125*Log[MH2/muf2] + 6.03861544464288936*10^36*Lmb^2*w^125*Log[MH2/muf2] + 4.23533100742481582*10^37*w^126*Log[MH2/muf2] + 3.54914099508848572*10^37*Lmb*w^126*Log[MH2/muf2] + 1.20805335906369065*10^37*Lmb^2*w^126*Log[MH2/muf2] + 8.47327605777024712*10^37*w^127*Log[MH2/muf2] + 7.09675892939902003*10^37*Lmb*w^127*Log[MH2/muf2] + 2.41675819147297137*10^37*Lmb^2*w^127*Log[MH2/muf2] + 1.69518019225292848*10^38*w^128*Log[MH2/muf2] + 1.41905079531217589*10^38*Lmb*w^128*Log[MH2/muf2] + 4.83480158000805622*10^37*Lmb^2*w^128*Log[MH2/muf2] + 3.39138745646981314*10^38*w^129*Log[MH2/muf2] + 2.83750451243980773*10^38*Lmb*w^129*Log[MH2/muf2] + 9.67213880135413819*10^37*Lmb^2*w^129*Log[MH2/muf2] + 6.78483710421987801*10^38*w^130*Log[MH2/muf2] + 5.67382886302574303*10^38*Lmb*w^130*Log[MH2/muf2] + 1.9349280830396415*10^38*Lmb^2*w^130*Log[MH2/muf2] + 1.35737104925692114*10^39*w^131*Log[MH2/muf2] + 1.13453164596471958*10^39*Lmb*w^131*Log[MH2/muf2] + 3.870843482566258*10^38*Lmb^2*w^131*Log[MH2/muf2] + 2.71555233646959118*10^39*w^132*Log[MH2/muf2] + 2.26860044885885752*10^39*Lmb*w^132*Log[MH2/muf2] + 7.74363548813705472*10^38*Lmb^2*w^132*Log[MH2/muf2] + 5.432691220724925*10^39*w^133*Log[MH2/muf2] + 4.53628262066227797*10^39*Lmb*w^133*Log[MH2/muf2] + 1.54911168681910148*10^39*Lmb^2*w^133*Log[MH2/muf2] + 1.08685665787257148*10^40*w^134*Log[MH2/muf2] + 9.07074961208736432*10^39*Lmb*w^134*Log[MH2/muf2] + 3.09898252850108145*10^39*Lmb^2*w^134*Log[MH2/muf2] + 2.17433706939061478*10^40*w^135*Log[MH2/muf2] + 1.81378967773259275*10^40*Lmb*w^135*Log[MH2/muf2] + 6.19946372294627198*10^39*Lmb^2*w^135*Log[MH2/muf2] + 4.34992573478740351*10^40*w^136*Log[MH2/muf2] + 3.62686696262842544*10^40*Lmb*w^136*Log[MH2/muf2] + 1.24018862748419784*10^40*Lmb^2*w^136*Log[MH2/muf2] + 8.702304254983876*10^40*w^137*Log[MH2/muf2] + 7.25232034611787577*10^40*Lmb*w^137*Log[MH2/muf2] + 2.48096147286592084*10^40*Lmb^2*w^137*Log[MH2/muf2] + 1.74095292163816461*10^41*w^138*Log[MH2/muf2] + 1.45018448753430871*10^41*Lmb*w^138*Log[MH2/muf2] + 4.96307658296037148*10^40*Lmb^2*w^138*Log[MH2/muf2] + 3.48287053953787693*10^41*w^139*Log[MH2/muf2] + 2.89981417158037646*10^41*Lmb*w^139*Log[MH2/muf2] + 9.92843142188553991*10^40*Lmb^2*w^139*Log[MH2/muf2] + 6.96767607224781498*10^41*w^140*Log[MH2/muf2] + 5.79853087330337847*10^41*Lmb*w^140*Log[MH2/muf2] + 1.9861362445461137*10^41*Lmb^2*w^140*Log[MH2/muf2] + 1.39391470795466038*10^42*w^141*Log[MH2/muf2] + 1.15948837729312999*10^42*Lmb*w^141*Log[MH2/muf2] + 3.97316124682649254*10^41*Lmb^2*w^141*Log[MH2/muf2] + 2.78859047432521154*10^42*w^142*Log[MH2/muf2] + 2.31854586189856382*10^42*Lmb*w^142*Log[MH2/muf2] + 7.94807811138148*10^41*Lmb^2*w^142*Log[MH2/muf2] + 5.57867408336793502*10^42*w^143*Log[MH2/muf2] + 4.63623654210001401*10^42*Lmb*w^143*Log[MH2/muf2] + 1.58996244955799371*10^42*Lmb^2*w^143*Log[MH2/muf2] + 1.11603420928224529*10^43*w^144*Log[MH2/muf2] + 9.27078094415269347*10^42*Lmb*w^144*Log[MH2/muf2] + 3.18061012344392401*10^42*Lmb^2*w^144*Log[MH2/muf2] + 2.23265600636820776*10^43*w^145*Log[MH2/muf2] + 1.85382033175891568*10^43*Lmb*w^145*Log[MH2/muf2] + 6.36257415138275459*10^42*Lmb^2*w^145*Log[MH2/muf2] + 4.46649001657608774*10^43*w^146*Log[MH2/muf2] + 3.70697601474554443*10^43*Lmb*w^146*Log[MH2/muf2] + 1.27278236400332455*10^43*Lmb^2*w^146*Log[MH2/muf2] + 8.93529275806016753*10^43*w^147*Log[MH2/muf2] + 7.41263274339804522*10^43*Lmb*w^147*Log[MH2/muf2] + 2.54609342133370402*10^43*Lmb^2*w^147*Log[MH2/muf2] + 1.78752214046107689*10^44*w^148*Log[MH2/muf2] + 1.48226543179536878*10^44*Lmb*w^148*Log[MH2/muf2] + 5.09323171549640409*10^43*Lmb^2*w^148*Log[MH2/muf2] + 3.57595472013111881*10^44*w^149*Log[MH2/muf2] + 2.96401252925811317*10^44*Lmb*w^149*Log[MH2/muf2] + 1.01885286062177033*10^44*Lmb^2*w^149*Log[MH2/muf2] + 7.15373416793591*10^44*w^150*Log[MH2/muf2] + 5.92699902222186722*10^44*Lmb*w^150*Log[MH2/muf2] + 2.03811393139022288*10^44*Lmb^2*w^150*Log[MH2/muf2] + 1.43110530298962662*10^45*w^151*Log[MH2/muf2] + 1.18519611635115633*10^45*Lmb*w^151*Log[MH2/muf2] + 4.07703480728344574*10^44*Lmb^2*w^151*Log[MH2/muf2] + 2.86292896270150118*10^45*w^152*Log[MH2/muf2] + 2.36998898329274513*10^45*Lmb*w^152*Log[MH2/muf2] + 8.15566489153295262*10^44*Lmb^2*w^152*Log[MH2/muf2] + 5.72726957151799989*10^45*w^153*Log[MH2/muf2] + 4.73917738755750118*10^45*Lmb*w^153*Log[MH2/muf2] + 1.63144837755747932*10^45*Lmb^2*w^153*Log[MH2/muf2] + 1.14573676520521286*10^46*w^154*Log[MH2/muf2] + 9.47676964001455154*10^45*Lmb*w^154*Log[MH2/muf2] + 3.26352037067829675*10^45*Lmb^2*w^154*Log[MH2/muf2] + 2.29202952514320507*10^46*w^155*Log[MH2/muf2] + 1.89503920828641418*10^46*Lmb*w^155*Log[MH2/muf2] + 6.52827385912099494*10^45*Lmb^2*w^155*Log[MH2/muf2] + 4.58517295648110666*10^46*w^156*Log[MH2/muf2] + 3.78945520045242986*10^46*Lmb*w^156*Log[MH2/muf2] + 1.30589862200907161*10^46*Lmb^2*w^156*Log[MH2/muf2] + 9.17253611987441388*10^46*w^157*Log[MH2/muf2] + 7.57767296362649014*10^46*Lmb*w^157*Log[MH2/muf2] + 2.61227949393532061*10^46*Lmb^2*w^157*Log[MH2/muf2] + 1.83494596849869126*10^47*w^158*Log[MH2/muf2] + 1.51528952320475041*10^47*Lmb*w^158*Log[MH2/muf2] + 5.22551277485373218*10^46*Lmb^2*w^158*Log[MH2/muf2] + 3.67075485159790722*10^47*w^159*Log[MH2/muf2] + 3.03009241480084212*10^47*Lmb*w^159*Log[MH2/muf2] + 1.04529120653187294*10^47*Lmb^2*w^159*Log[MH2/muf2] + 7.34323810727383059*10^47*w^160*Log[MH2/muf2] + 6.05922096380165877*10^47*Lmb*w^160*Log[MH2/muf2] + 2.09095557628380978*10^47*Lmb^2*w^160*Log[MH2/muf2] + 1.46898765151420521*10^48*w^161*Log[MH2/muf2] + 1.21165278756120398*10^48*Lmb*w^161*Log[MH2/muf2] + 4.18264933943848693*10^47*Lmb^2*w^161*Log[MH2/muf2] + 2.93865630416293176*10^48*w^162*Log[MH2/muf2] + 2.42292641823264777*10^48*Lmb*w^162*Log[MH2/muf2] + 8.366759047536523*10^47*Lmb^2*w^162*Log[MH2/muf2] + 5.87865269313854505*10^48*w^163*Log[MH2/muf2] + 4.84509985912368387*10^48*Lmb*w^163*Log[MH2/muf2] + 1.67364073578814487*10^48*Lmb^2*w^163*Log[MH2/muf2] + 1.17599889870730571*10^49*w^164*Log[MH2/muf2] + 9.68870797200666292*10^48*Lmb*w^164*Log[MH2/muf2] + 3.34785313394597168*10^48*Lmb^2*w^164*Log[MH2/muf2] + 2.35252601327304728*10^49*w^165*Log[MH2/muf2] + 1.93744532734940993*10^49*Lmb*w^165*Log[MH2/muf2] + 6.69683741696393372*10^48*Lmb^2*w^165*Log[MH2/muf2] + 4.70610970608240307*10^49*w^166*Log[MH2/muf2] + 3.87430364791573918*10^49*Lmb*w^166*Log[MH2/muf2] + 1.33959131810286745*10^49*Lmb^2*w^166*Log[MH2/muf2] + 9.41430176105845714*10^49*w^167*Log[MH2/muf2] + 7.74744140838511303*10^49*Lmb*w^167*Log[MH2/muf2] + 2.67962559369856733*10^49*Lmb^2*w^167*Log[MH2/muf2] + 1.8832772744288167*10^50*w^168*Log[MH2/muf2] + 1.54925725504650465*10^50*Lmb*w^168*Log[MH2/muf2] + 5.36012783163592042*10^49*Lmb^2*w^168*Log[MH2/muf2] + 3.767375575475823*10^50*w^169*Log[MH2/muf2] + 3.09805562884606775*10^50*Lmb*w^169*Log[MH2/muf2] + 1.07219907097532586*10^50*Lmb^2*w^169*Log[MH2/muf2] + 7.53639483900382587*10^50*w^170*Log[MH2/muf2] + 6.19520186731777593*10^50*Lmb*w^170*Log[MH2/muf2] + 2.14474156144069761*10^50*Lmb^2*w^170*Log[MH2/muf2] + 1.50760272651237029*10^51*w^171*Log[MH2/muf2] + 1.23885973383232968*10^51*Lmb*w^171*Log[MH2/muf2] + 4.29016289689360858*10^50*Lmb^2*w^171*Log[MH2/muf2] + 3.01585355880882481*10^51*w^172*Log[MH2/muf2] + 2.47736144813959415*10^51*Lmb*w^172*Log[MH2/muf2] + 8.58167143622090633*10^50*Lmb^2*w^172*Log[MH2/muf2] + 6.03298398270235236*10^51*w^173*Log[MH2/muf2] + 4.95401169344367607*10^51*Lmb*w^173*Log[MH2/muf2] + 1.71660067851975213*10^51*Lmb^2*w^173*Log[MH2/muf2] + 1.20685238032171351*10^52*w^174*Log[MH2/muf2] + 9.90661367674858132*10^51*Lmb*w^174*Log[MH2/muf2] + 3.43372875111010066*10^51*Lmb^2*w^174*Log[MH2/muf2] + 2.41420840822520566*10^52*w^175*Log[MH2/muf2] + 1.98104268227852432*10^52*Lmb*w^175*Log[MH2/muf2] + 6.868501681639919*10^51*Lmb^2*w^175*Log[MH2/muf2] + 4.82942486249959428*10^52*w^176*Log[MH2/muf2] + 3.96153020422932529*10^52*Lmb*w^176*Log[MH2/muf2] + 1.37390708340619266*10^52*Lmb^2*w^176*Log[MH2/muf2] + 9.66083657732560588*10^52*w^177*Log[MH2/muf2] + 7.921957467259707*10^52*Lmb*w^177*Log[MH2/muf2] + 2.74822354785333995*10^52*Lmb^2*w^177*Log[MH2/muf2] + 1.93256495171393861*10^53*w^178*Log[MH2/muf2] + 1.58417283247513443*10^53*Lmb*w^178*Log[MH2/muf2] + 5.49725775786027434*10^52*Lmb^2*w^178*Log[MH2/muf2] + 3.86591380304365657*10^53*w^179*Log[MH2/muf2] + 3.16791122644179309*10^53*Lmb*w^179*Log[MH2/muf2] + 1.09961208875385576*10^53*Lmb^2*w^179*Log[MH2/muf2] + 7.73339633876286742*10^53*w^180*Log[MH2/muf2] + 6.33496108790857898*10^53*Lmb*w^180*Log[MH2/muf2] + 2.19954210982672917*10^53*Lmb^2*w^180*Log[MH2/muf2] + 1.54698858939028651*10^54*w^181*Log[MH2/muf2] + 1.26682107148009419*10^54*Lmb*w^181*Log[MH2/muf2] + 4.39971389512127225*10^53*Lmb^2*w^181*Log[MH2/muf2] + 3.09459614677237821*10^54*w^182*Log[MH2/muf2] + 2.53330277953623374*10^54*Lmb*w^182*Log[MH2/muf2] + 8.80067494880304505*10^53*Lmb^2*w^182*Log[MH2/muf2] + 6.19041300810834823*10^54*w^183*Log[MH2/muf2] + 5.06593123713105708*10^54*Lmb*w^183*Log[MH2/muf2] + 1.76038201943610192*10^54*Lmb^2*w^183*Log[MH2/muf2] + 1.23832685615985678*10^55*w^184*Log[MH2/muf2] + 1.01305252519202392*10^55*Lmb*w^184*Log[MH2/muf2] + 3.52125336555603688*10^54*Lmb^2*w^184*Log[MH2/muf2] + 2.47713551692013033*10^55*w^185*Log[MH2/muf2] + 2.02583932807056591*10^55*Lmb*w^185*Log[MH2/muf2] + 7.04347605909067211*10^54*Lmb^2*w^185*Log[MH2/muf2] + 4.95523502100558526*10^55*w^186*Log[MH2/muf2] + 4.05115166674321985*10^55*Lmb*w^186*Log[MH2/muf2] + 1.40888723976618792*10^55*Lmb^2*w^186*Log[MH2/muf2] + 9.91237190747718164*10^55*w^187*Log[MH2/muf2] + 8.10125608892608205*10^55*Lmb*w^187*Log[MH2/muf2] + 2.818154913903719*10^55*Lmb^2*w^187*Log[MH2/muf2] + 1.98285488004822905*10^56*w^188*Log[MH2/muf2] + 1.62004350715652226*10^56*Lmb*w^188*Log[MH2/muf2] + 5.63706355891673168*10^55*Lmb^2*w^188*Log[MH2/muf2] + 3.96646058685799699*10^56*w^189*Log[MH2/muf2] + 3.23967422686229379*10^56*Lmb*w^189*Log[MH2/muf2] + 1.12756205114731645*10^56*Lmb^2*w^189*Log[MH2/muf2] + 7.93442323250331632*10^56*w^190*Log[MH2/muf2] + 6.47852966264293155*10^56*Lmb*w^190*Log[MH2/muf2] + 2.25542000783599464*10^56*Lmb^2*w^190*Log[MH2/muf2] + 1.58718109543088447*10^57*w^191*Log[MH2/muf2] + 1.29554320459854163*10^57*Lmb*w^191*Log[MH2/muf2] + 4.51142635986296072*10^56*Lmb^2*w^191*Log[MH2/muf2] + 3.17495521457257781*10^57*w^192*Log[MH2/muf2] + 2.59076360140579431*10^57*Lmb*w^192*Log[MH2/muf2] + 9.024014630210367*10^56*Lmb^2*w^192*Log[MH2/muf2] + 6.35108103135432984*10^57*w^193*Log[MH2/muf2] + 5.1808856181969155*10^57*Lmb*w^193*Log[MH2/muf2] + 1.80503318313628582*10^57*Lmb^2*w^193*Log[MH2/muf2] + 1.27045036344159135*10^58*w^194*Log[MH2/muf2] + 1.03604984062838249*10^58*Lmb*w^194*Log[MH2/muf2] + 3.61052269043761756*10^57*Lmb^2*w^194*Log[MH2/muf2] + 2.54136301979827949*10^58*w^195*Log[MH2/muf2] + 2.07184669261759461*10^58*Lmb*w^195*Log[MH2/muf2] + 7.22194976683565225*10^57*Lmb^2*w^195*Log[MH2/muf2] + 5.08365072124142252*10^58*w^196*Log[MH2/muf2] + 4.14319144566854468*10^58*Lmb*w^196*Log[MH2/muf2] + 1.44456920117429011*10^58*Lmb^2*w^196*Log[MH2/muf2] + 1.0169127324631796*10^59*w^197*Log[MH2/muf2] + 8.28538518582809555*10^58*Lmb*w^197*Log[MH2/muf2] + 2.88949368449956578*10^58*Lmb^2*w^197*Log[MH2/muf2] + 2.03419066049748926*10^59*w^198*Log[MH2/muf2] + 1.65687907324917975*10^59*Lmb*w^198*Log[MH2/muf2] + 5.77969159528582703*10^58*Lmb^2*w^198*Log[MH2/muf2] + 4.06910255307573919*10^59*w^199*Log[MH2/muf2] + 3.31336463533676837*10^59*Lmb*w^199*Log[MH2/muf2] + 1.15607791416144039*10^59*Lmb^2*w^199*Log[MH2/muf2] + 8.13964757485818321*10^59*w^200*Log[MH2/muf2] + 6.62594841038435183*10^59*Lmb*w^200*Log[MH2/muf2] + 2.31243255247633227*10^59*Lmb^2*w^200*Log[MH2/muf2]}}

==> anc/XS_z.txt <==
{{ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101}, {1.33333333333333333 + 1.33333333333333333*z + 4.*z^2 + 2.22222222222222222*z^3 + 1.55555555555555556*z^4 + 1.2*z^5 + 0.977777777777777778*z^6 + 0.825396825396825397*z^7 + 0.714285714285714286*z^8 + 0.6296296296296297*z^9 + 0.562962962962962963*z^10 + 0.509090909090909091*z^11 + 0.464646464646464646*z^12 + 0.42735042735042733*z^13 + 0.395604395604395604*z^14 + 0.368253968253968254*z^15 + 0.344444444444444444*z^16 + 0.323529411764705882*z^17 + 0.305010893246187364*z^18 + 0.288499025341130604*z^19 + 0.273684210526315789*z^20 + 0.260317460317460317*z^21 + 0.248196248196248196*z^22 + 0.237154150197628458*z^23 + 0.227053140096618357*z^24 + 0.217777777777777778*z^25 + 0.209230769230769231*z^26 + 0.201329534662867996*z^27 + 0.19400352733686066*z^28 + 0.187192118226600985*z^29 + 0.180842911877394636*z^30 + 0.174910394265232975*z^31 + 0.169354838709677419*z^32 + 0.164141414141414141*z^33 + 0.159239453357100416*z^34 + 0.154621848739495798*z^35 + 0.150264550264550265*z^36 + 0.146146146146146146*z^37 + 0.1422475106685633*z^38 + 0.138551506972559604*z^39 + 0.135042735042735043*z^40 + 0.131707317073170732*z^41 + 0.128532713898567557*z^42 + 0.125507567368032484*z^43 + 0.122621564482029598*z^44 + 0.119865319865319865*z^45 + 0.117230273752012882*z^46 + 0.114708603145235893*z^47 + 0.112293144208037825*z^48 + 0.109977324263038549*z^49 + 0.107755102040816327*z^50 + 0.105620915032679739*z^51 + 0.103569632981397687*z^52 + 0.101596516690856313*z^53 + 0.0996971814581877475*z^54 + 0.0978675645342312009*z^55 + 0.0961038961038961039*z^56 + 0.0944026733500417711*z^57 + 0.0927606372252470256*z^58 + 0.0911747516072472238*z^59 + 0.0896421845574387947*z^60 + 0.0881602914389799636*z^61 + 0.0867265996827075621*z^62 + 0.0853387950162143711*z^63 + 0.0839947089947089947*z^64 + 0.0826923076923076923*z^65 + 0.0814296814296814297*z^66 + 0.0802050354289160259*z^67 + 0.0790166812993854258*z^68 + 0.07786302926967889*z^69 + 0.0767425810904071774*z^70 + 0.0756539235412474849*z^71 + 0.0745957224830464267*z^72 + 0.0735667174023338407*z^73 + 0.0725657164013328397*z^74 + 0.0715915915915915916*z^75 + 0.0706432748538011696*z^76 + 0.0697197539302802461*z^77 + 0.0688200688200688201*z^78 + 0.0679433084496375636*z^79 + 0.0670886075949367089*z^80 + 0.0662551440329218107*z^81 + 0.0654421359028405099*z^82 + 0.0646488392594769321*z^83 + 0.0638745458022566456*z^84 + 0.0631185807656395892*z^85 + 0.0623803009575923393*z^86 + 0.0616590929341530785*z^87 + 0.0609543712991988854*z^88 + 0.0602655771195097038*z^89 + 0.0595921764461090304*z^90 + 0.0589336589336589337*z^91 + 0.0582895365504061156*z^92 + 0.0576593423718248403*z^93 + 0.0570426294516891634*z^94 + 0.05643896976483763*z^95 + 0.05584795321637427*z^96 + 0.0552691867124856816*z^97 + 0.0547022932884494004*z^98 + 0.0541469112897684326*z^99 + 0.0536026936026936027*z^100 + ALARM*z^101 - 1.33333333333333333*Log[MH2/muf2] - 1.33333333333333333*z*Log[MH2/muf2] - 1.33333333333333333*Log[z] - 1.33333333333333333*z*Log[z] - 2.66666666666666667*z^2*Log[z] - 2.66666666666666667*z^3*Log[z] - 2.66666666666666667*z^4*Log[z] - 2.66666666666666667*z^5*Log[z] - 2.66666666666666667*z^6*Log[z] - 2.66666666666666667*z^7*Log[z] - 2.66666666666666667*z^8*Log[z] - 2.66666666666666667*z^9*Log[z] - 2.66666666666666667*z^10*Log[z] - 2.66666666666666667*z^11*Log[z] - 2.66666666666666667*z^12*Log[z] - 2.66666666666666667*z^13*Log[z] - 2.66666666666666667*z^14*Log[z] - 2.66666666666666667*z^15*Log[z] - 2.66666666666666667*z^16*Log[z] - 2.66666666666666667*z^17*Log[z] - 2.66666666666666667*z^18*Log[z] - 2.66666666666666667*z^19*Log[z] - 2.66666666666666667*z^20*Log[z] - 2.66666666666666667*z^21*Log[z] - 2.66666666666666667*z^22*Log[z] - 2.66666666666666667*z^23*Log[z] - 2.66666666666666667*z^24*Log[z] - 2.66666666666666667*z^25*Log[z] - 2.66666666666666667*z^26*Log[z] - 2.66666666666666667*z^27*Log[z] - 2.66666666666666667*z^28*Log[z] - 2.66666666666666667*z^29*Log[z] - 2.66666666666666667*z^30*Log[z] - 2.66666666666666667*z^31*Log[z] - 2.66666666666666667*z^32*Log[z] - 2.66666666666666667*z^33*Log[z] - 2.66666666666666667*z^34*Log[z] - 2.66666666666666667*z^35*Log[z] - 2.66666666666666667*z^36*Log[z] - 2.66666666666666667*z^37*Log[z] - 2.66666666666666667*z^38*Log[z] - 2.66666666666666667*z^39*Log[z] - 2.66666666666666667*z^40*Log[z] - 2.66666666666666667*z^41*Log[z] - 2.66666666666666667*z^42*Log[z] - 2.66666666666666667*z^43*Log[z] - 2.66666666666666667*z^44*Log[z] - 2.66666666666666667*z^45*Log[z] - 2.66666666666666667*z^46*Log[z] - 2.66666666666666667*z^47*Log[z] - 2.66666666666666667*z^48*Log[z] - 2.66666666666666667*z^49*Log[z] - 2.66666666666666667*z^50*Log[z] - 2.66666666666666667*z^51*Log[z] - 2.66666666666666667*z^52*Log[z] - 2.66666666666666667*z^53*Log[z] - 2.66666666666666667*z^54*Log[z] - 2.66666666666666667*z^55*Log[z] - 2.66666666666666667*z^56*Log[z] - 2.66666666666666667*z^57*Log[z] - 2.66666666666666667*z^58*Log[z] - 2.66666666666666667*z^59*Log[z] - 2.66666666666666667*z^60*Log[z] - 2.66666666666666667*z^61*Log[z] - 2.66666666666666667*z^62*Log[z] - 2.66666666666666667*z^63*Log[z] - 2.66666666666666667*z^64*Log[z] - 2.66666666666666667*z^65*Log[z] - 2.66666666666666667*z^66*Log[z] - 2.66666666666666667*z^67*Log[z] - 2.66666666666666667*z^68*Log[z] - 2.66666666666666667*z^69*Log[z] - 2.66666666666666667*z^70*Log[z] - 2.66666666666666667*z^71*Log[z] - 2.66666666666666667*z^72*Log[z] - 2.66666666666666667*z^73*Log[z] - 2.66666666666666667*z^74*Log[z] - 2.66666666666666667*z^75*Log[z] - 2.66666666666666667*z^76*Log[z] - 2.66666666666666667*z^77*Log[z] - 2.66666666666666667*z^78*Log[z] - 2.66666666666666667*z^79*Log[z] - 2.66666666666666667*z^80*Log[z] - 2.66666666666666667*z^81*Log[z] - 2.66666666666666667*z^82*Log[z] - 2.66666666666666667*z^83*Log[z] - 2.66666666666666667*z^84*Log[z] - 2.66666666666666667*z^85*Log[z] - 2.66666666666666667*z^86*Log[z] - 2.66666666666666667*z^87*Log[z] - 2.66666666666666667*z^88*Log[z] - 2.66666666666666667*z^89*Log[z] - 2.66666666666666667*z^90*Log[z] - 2.66666666666666667*z^91*Log[z] - 2.66666666666666667*z^92*Log[z] - 2.66666666666666667*z^93*Log[z] - 2.66666666666666667*z^94*Log[z] - 2.66666666666666667*z^95*Log[z] - 2.66666666666666667*z^96*Log[z] - 2.66666666666666667*z^97*Log[z] - 2.66666666666666667*z^98*Log[z] - 2.66666666666666667*z^99*Log[z] - 2.66666666666666667*z^100*Log[z], -0.375 + 0.75*z - 0.125*z^2 - 0.666666666666666667*z^3 - 0.291666666666666667*z^4 - 0.183333333333333333*z^5 - 0.133333333333333333*z^6 - 0.104761904761904762*z^7 - 0.0863095238095238095*z^8 - 0.0734126984126984127*z^9 - 0.0638888888888888889*z^10 - 0.0565656565656565657*z^11 - 0.0507575757575757576*z^12 - 0.0460372960372960373*z^13 - 0.0421245421245421245*z^14 - 0.0388278388278388278*z^15 - 0.0360119047619047619*z^16 - 0.0335784313725490196*z^17 - 0.0314542483660130719*z^18 - 0.0295837633298933609*z^19 - 0.0279239766081871345*z^20 - 0.0264411027568922306*z^21 - 0.0251082251082251082*z^22 - 0.0239036325992847732*z^23 - 0.0228096179183135705*z^24 - 0.0218115942028985507*z^25 - 0.0208974358974358974*z^26 - 0.020056980056980058*z^27 - 0.0192816442816442816*z^28 - 0.0185641306330961503*z^29 - 0.0178981937602627258*z^30 - 0.017278457545420838*z^31 - 0.0167002688172043011*z^32 - 0.0161595796676441838*z^33 - 0.0156528520499108734*z^34 - 0.0151769798828622358*z^35 - 0.0147292250233426704*z^36 - 0.0143071643071643072*z^37 - 0.013908645487592856*z^38 - 0.013531750373855638*z^39 - 0.0131747638326585695*z^40 - 0.0128361475922451532*z^41 - 0.0125145180023228804*z^42 - 0.0122086270696594009*z^43 - 0.0119173462196718011*z^44 - 0.0116396523373267559*z^45 - 0.0113746157224418094*z^46 - 0.0111213896597800391*z^47 - 0.0108792013567684243*z^48 - 0.010647344044000579*z^49 - 0.0104251700680272109*z^50 - 0.0102120848339335734*z^51 - 0.0100075414781297134*z^52 - 0.00981103617063661459*z^53 - 0.00962210396172660324*z^54 - 0.00944031510069245918*z^55 - 0.00926527176527176527*z^56 - 0.00909660514923672818*z^57 - 0.00893397286319246392*z^58 - 0.00877705660996442011*z^59 - 0.00862556010130527956*z^60 - 0.00847920718718162453*z^61 - 0.00833774017274810506*z^62 - 0.00820091830139424005*z^63 - 0.00806851638504864311*z^64 - 0.00794032356532356532*z^65 - 0.00781614219114219114*z^66 - 0.0076957868002644125*z^67 - 0.00757908319365738154*z^68 - 0.00746586759298138464*z^69 - 0.00735598587260991353*z^70 - 0.00724929285860088065*z^71 - 0.00714565168790520903*z^72 - 0.00704493322185778292*z^73 - 0.00694701550865934428*z^74 - 0.00685178329013945452*z^75 - 0.00675912754860123281*z^76 - 0.00666894508999772158*z^77 - 0.00658113816008552851*z^78 - 0.00649561409055079941*z^79 - 0.00641228497241155469*z^80 - 0.00633106735427410533*z^81 - 0.00625188196326407709*z^82 - 0.00617465344666833549*z^83 - 0.00609931013251612723*z^84 - 0.00602578380749890318*z^85 - 0.00595400951078105661*z^86 - 0.00588392534239036433*z^87 - 0.00581547228499914947*z^88 - 0.00574859403801674239*z^89 - 0.00568323686301214391*z^90 - 0.00561934943957415868*z^91 - 0.00555688273079577427*z^92 - 0.00549578985764119004*z^93 - 0.00543602598151850636*z^94 - 0.00537754819443942733*z^95 - 0.00532031541620007465*z^96 - 0.00526428829806475*z^97 - 0.00520942913247773336*z^98 - 0.005155701768367453*z^99 - 0.00510307153164296021*z^100 + ALARM*z^101 + 0.25*Log[MH2/muf2] - 0.5*z*Log[MH2/muf2] + 0.5*z^2*Log[MH2/muf2] - 0.25*Log[z] + 0.5*z*Log[z] - 0.5*z^2*Log[z], ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101}, {-41.8210976400811341 + 0.820188306334225968/z - 63.8006975770658361*z - 18.5711051566521253*z^2 + 14.6446610750518013*z^3 + 23.6362973220692933*z^4 + 31.531678919931277*z^5 + 31.7412891298626898*z^6 + 34.1836996493189221*z^7 + 33.0298016586433297*z^8 + 33.8971992854051728*z^9 + 32.5138463799393371*z^10 + 32.8014464299579148*z^11 + 31.4555770985311322*z^12 + 31.4994676358538413*z^13 + 30.2570873324106215*z^14 + 30.1920865023409859*z^15 + 29.0627203800260827*z^16 + 28.9491478112704057*z^17 + 27.9255848515121566*z^18 + 27.7923825573702024*z^19 + 26.8631223935865235*z^20 + 26.7247589155431353*z^21 + 25.8781140228027434*z^22 + 25.74192988013781*z^23 + 24.9673155345648567*z^24 + 24.8369720664860481*z^25 + 24.1252020093690393*z^26 + 24.0023999633889705*z^27 + 23.3456339239561659*z^28 + 23.2310102594567882*z^29 + 22.6225934833931289*z^30 + 22.516206242333155*z^31 + 21.9504909086784838*z^32 + 21.8520883802451625*z^33 + 21.3242688194187808*z^34 + 21.2334416725709685*z^35 + 20.7394125908242345*z^36 + 20.6556806666579423*z^37 + 20.1919188782809219*z^38 + 20.1147806677665797*z^39 + 19.6782478022431517*z^40 + 19.6072082481773435*z^41 + 19.1952711482896957*z^42 + 19.1298567109343149*z^43 + 18.7402223633095526*z^44 + 18.6799885620551333*z^45 + 18.3106508179003131*z^46 + 18.2551853367343187*z^47 + 17.9043811490045024*z^48 + 17.8533043570356812*z^49 + 17.5194776909332359*z^50 + 17.4724416967053744*z^51 + 17.154213635933612*z^52 + 17.1109005538785391*z^53 + 16.8070444237001295*z^54 + 16.767164263162353*z^55 + 16.4765848305731099*z^56 + 16.4398732533764956*z^57 + 16.1615892545286318*z^58 + 16.1278053455076796*z^59 + 15.8609347404700918*z^60 + 15.82985887254271*z^61 + 15.573606345823187*z^62 + 15.5450381823668718*z^63 + 15.2986845011045308*z^64 + 15.2724411546090741*z^65 + 15.0353340703666899*z^66 + 15.0112484219863367*z^67 + 14.7827948608679638*z^68 + 14.760714037084705*z^69 + 14.5403733697774048*z^70 + 14.520157367706068*z^71 + 14.3074355885619859*z^72 + 14.2889560390752196*z^73 + 14.0834007135042433*z^74 + 14.0665397704383515*z^75 + 13.8677356342200367*z^76 + 13.8523849778710301*z^77 + 13.6599500917228859*z^78 + 13.6460100352934116*z^79 + 13.4595924140916854*z^80 + 13.446971102473466*z^81 + 13.266245751649468*z^82 + 13.2548584427783082*z^83 + 13.0795247451872896*z^84 + 13.0692931650995418*z^85 + 12.8990725705373146*z^86 + 12.8899243341344766*z^87 + 12.7245583110215064*z^88 + 12.7164264013829676*z^89 + 12.555674616234436*z^90 + 12.548496916091237*z^91 + 12.392135611474584*z^92 + 12.3858544811627273*z^93 + 12.2336750270957205*z^94 + 12.228236923944843*z^95 + 12.0800445212555019*z^96 + 12.075399655939924*z^97 + 11.9310121731146594*z^98 + 11.9271141990027765*z^99 + 11.7863611265878162*z^100 + ALARM*z^101 + 14.4767187722666613*Log[MH2/muf2] + (0.148148148148148148*Log[MH2/muf2])/z + 4.476718772266661*z*Log[MH2/muf2] - 27.*z^2*Log[MH2/muf2] - 27.1728395061728395*z^3*Log[MH2/muf2] - 24.2487654320987654*z^4*Log[MH2/muf2] - 21.4640740740740741*z^5*Log[MH2/muf2] - 19.2138977072310406*z^6*Log[MH2/muf2] - 17.4048878810783573*z^7*Log[MH2/muf2] - 15.9283667170571932*z^8*Log[MH2/muf2] - 14.7021776406035665*z^9*Log[MH2/muf2] - 13.6675139401065327*z^10*Log[MH2/muf2] - 12.7821773288439955*z^11*Log[MH2/muf2] - 12.0153938653938654*z^12*Log[MH2/muf2] - 11.3442889019812097*z^13*Log[MH2/muf2] - 10.7515380020874526*z^14*Log[MH2/muf2] - 10.2237902133140228*z^15*Log[MH2/muf2] - 9.75059287979631117*z^16*Log[MH2/muf2] - 9.32364497059926702*z^17*Log[MH2/muf2] - 8.936268965363713*z^18*Log[MH2/muf2] - 8.583030734028627*z^19*Log[MH2/muf2] - 8.25946143125166535*z^20*Log[MH2/muf2] - 7.961850928678291*z^21*Log[MH2/muf2] - 7.68709223175742881*z^22*Log[MH2/muf2] - 7.43256278602909183*z^23*Log[MH2/muf2] - 7.19603285172671986*z^24*Log[MH2/muf2] - 6.97559400038514769*z^25*Log[MH2/muf2] - 6.76960275124717222*z^26*Log[MH2/muf2] - 6.57663572704238565*z^27*Log[MH2/muf2] - 6.39545366605109144*z^28*Log[MH2/muf2] - 6.22497230918495463*z^29*Log[MH2/muf2] - 6.06423867236072679*z^30*Log[MH2/muf2] - 5.912411572882873*z^31*Log[MH2/muf2] - 5.76874554274230233*z^32*Log[MH2/muf2] - 5.63257745842986886*z^33*Log[MH2/muf2] - 5.50331536468991998*z^34*Log[MH2/muf2] - 5.380429081731753*z^35*Log[MH2/muf2] - 5.26344227112735435*z^36*Log[MH2/muf2] - 5.15192570168066379*z^37*Log[MH2/muf2] - 5.04549150784423599*z^38*Log[MH2/muf2] - 4.94378827336600065*z^39*Log[MH2/muf2] - 4.84649680442043727*z^40*Log[MH2/muf2] - 4.75332648148899106*z^41*Log[MH2/muf2] - 4.66401209918682616*z^42*Log[MH2/muf2] - 4.57831111920907616*z^43*Log[MH2/muf2] - 4.49600127444458588*z^44*Log[MH2/muf2] - 4.41687847273456487*z^45*Log[MH2/muf2] - 4.34075495724385183*z^46*Log[MH2/muf2] - 4.26745768735679671*z^47*Log[MH2/muf2] - 4.19682690971522549*z^48*Log[MH2/muf2] - 4.12871489372379201*z^49*Log[MH2/muf2] - 4.06298480974872149*z^50*Log[MH2/muf2] - 3.99950973148068056*z^51*Log[MH2/muf2] - 3.9381717466418236*z^52*Log[MH2/muf2] - 3.87886116248755349*z^53*Log[MH2/muf2] - 3.82147579446292583*z^54*Log[MH2/muf2] - 3.7659203279847584*z^55*Log[MH2/muf2] - 3.71210574468435242*z^56*Log[MH2/muf2] - 3.6599488056038574*z^57*Log[MH2/muf2] - 3.60937158482569074*z^58*Log[MH2/muf2] - 3.56030104785695367*z^59*Log[MH2/muf2] - 3.51266866981245144*z^60*Log[MH2/muf2] - 3.46641008905974947*z^61*Log[MH2/muf2] - 3.42146479252340316*z^62*Log[MH2/muf2] - 3.37777582930623833*z^63*Log[MH2/muf2] - 3.33528954968425624*z^64*Log[MH2/muf2] - 3.29395536687756464*z^65*Log[MH2/muf2] - 3.25372553930038612*z^66*Log[MH2/muf2] - 3.21455497125514613*z^67*Log[MH2/muf2] - 3.17640103026436359*z^68*Log[MH2/muf2] - 3.13922337943418657*z^69*Log[MH2/muf2] - 3.10298382341886227*z^70*Log[MH2/muf2] - 3.06764616670954585*z^71*Log[MH2/muf2] - 3.03317608310648729*z^72*Log[MH2/muf2] - 2.99954099535322342*z^73*Log[MH2/muf2] - 2.96670996401703166*z^74*Log[MH2/muf2] - 2.93465358479336355*z^75*Log[MH2/muf2] - 2.90334389349481034*z^76*Log[MH2/muf2] - 2.8727542780586903*z^77*Log[MH2/muf2] - 2.84285939697273497*z^78*Log[MH2/muf2] - 2.81363510357657941*z^79*Log[MH2/muf2] - 2.78505837574870392*z^80*Log[MH2/muf2] - 2.75710725053485791*z^81*Log[MH2/muf2] - 2.72976076331549921*z^82*Log[MH2/muf2] - 2.70299889114695006*z^83*Log[MH2/muf2] - 2.67680249994431396*z^84*Log[MH2/muf2] - 2.65115329520414417*z^85*Log[MH2/muf2] - 2.62603377599178754*z^86*Log[MH2/muf2] - 2.60142719194257986*z^87*Log[MH2/muf2] - 2.57731750304793554*z^88*Log[MH2/muf2] - 2.55368934201711284*z^89*Log[MH2/muf2] - 2.53052797902327533*z^90*Log[MH2/muf2] - 2.50781928865861119*z^91*Log[MH2/muf2] - 2.48554971893789309*z^92*Log[MH2/muf2] - 2.46370626220312025*z^93*Log[MH2/muf2] - 2.44227642779392093*z^94*Log[MH2/muf2] - 2.42124821635933204*z^95*Log[MH2/muf2] - 2.40061009569652328*z^96*Log[MH2/muf2] - 2.38035097801109496*z^97*Log[MH2/muf2] - 2.36046019850183826*z^98*Log[MH2/muf2] - 2.34092749518038326*z^99*Log[MH2/muf2] - 2.32174298984304291*z^100*Log[MH2/muf2] - 0.333333333333333333*Log[MH2/muf2]^2 + (0.222222222222222222*Log[MH2/muf2]^2)/z + 6.44444444444444444*z*Log[MH2/muf2]^2 + 5.11111111111111111*z^2*Log[MH2/muf2]^2 + 2.96296296296296296*z^3*Log[MH2/muf2]^2 + 2.07407407407407407*z^4*Log[MH2/muf2]^2 + 1.6*z^5*Log[MH2/muf2]^2 + 1.3037037037037038*z^6*Log[MH2/muf2]^2 + 1.10052910052910053*z^7*Log[MH2/muf2]^2 + 0.952380952380952381*z^8*Log[MH2/muf2]^2 + 0.839506172839506173*z^9*Log[MH2/muf2]^2 + 0.750617283950617284*z^10*Log[MH2/muf2]^2 + 0.678787878787878788*z^11*Log[MH2/muf2]^2 + 0.619528619528619529*z^12*Log[MH2/muf2]^2 + 0.569800569800569801*z^13*Log[MH2/muf2]^2 + 0.527472527472527473*z^14*Log[MH2/muf2]^2 + 0.491005291005291005*z^15*Log[MH2/muf2]^2 + 0.459259259259259259*z^16*Log[MH2/muf2]^2 + 0.431372549019607843*z^17*Log[MH2/muf2]^2 + 0.406681190994916485*z^18*Log[MH2/muf2]^2 + 0.384665367121507472*z^19*Log[MH2/muf2]^2 + 0.364912280701754386*z^20*Log[MH2/muf2]^2 + 0.3470899470899471*z^21*Log[MH2/muf2]^2 + 0.330928330928330928*z^22*Log[MH2/muf2]^2 + 0.316205533596837945*z^23*Log[MH2/muf2]^2 + 0.302737520128824477*z^24*Log[MH2/muf2]^2 + 0.2903703703703704*z^25*Log[MH2/muf2]^2 + 0.278974358974358974*z^26*Log[MH2/muf2]^2 + 0.268439379550490662*z^27*Log[MH2/muf2]^2 + 0.258671369782480894*z^28*Log[MH2/muf2]^2 + 0.249589490968801314*z^29*Log[MH2/muf2]^2 + 0.241123882503192848*z^30*Log[MH2/muf2]^2 + 0.233213859020310633*z^31*Log[MH2/muf2]^2 + 0.225806451612903226*z^32*Log[MH2/muf2]^2 + 0.218855218855218855*z^33*Log[MH2/muf2]^2 + 0.212319271142800555*z^34*Log[MH2/muf2]^2 + 0.206162464985994398*z^35*Log[MH2/muf2]^2 + 0.200352733686067019*z^36*Log[MH2/muf2]^2 + 0.194861528194861528*z^37*Log[MH2/muf2]^2 + 0.1896633475580844*z^38*Log[MH2/muf2]^2 + 0.184735342630079472*z^39*Log[MH2/muf2]^2 + 0.180056980056980057*z^40*Log[MH2/muf2]^2 + 0.175609756097560976*z^41*Log[MH2/muf2]^2 + 0.171376951864756743*z^42*Log[MH2/muf2]^2 + 0.167343423157376646*z^43*Log[MH2/muf2]^2 + 0.163495419309372798*z^44*Log[MH2/muf2]^2 + 0.159820426487093154*z^45*Log[MH2/muf2]^2 + 0.1563070316693505*z^46*Log[MH2/muf2]^2 + 0.152944804193647857*z^47*Log[MH2/muf2]^2 + 0.149724192277383767*z^48*Log[MH2/muf2]^2 + 0.146636432350718065*z^49*Log[MH2/muf2]^2 + 0.143673469387755102*z^50*Log[MH2/muf2]^2 + 0.140827886710239651*z^51*Log[MH2/muf2]^2 + 0.138092843975196916*z^52*Log[MH2/muf2]^2 + 0.135462022254475085*z^53*Log[MH2/muf2]^2 + 0.132929575277583663*z^54*Log[MH2/muf2]^2 + 0.130490086045641601*z^55*Log[MH2/muf2]^2 + 0.128138528138528139*z^56*Log[MH2/muf2]^2 + 0.125870231133389028*z^57*Log[MH2/muf2]^2 + 0.123680849633662701*z^58*Log[MH2/muf2]^2 + 0.121566335476329632*z^59*Log[MH2/muf2]^2 + 0.119522912743251726*z^60*Log[MH2/muf2]^2 + 0.117547055251973285*z^61*Log[MH2/muf2]^2 + 0.115635466243610083*z^62*Log[MH2/muf2]^2 + 0.113785060021619161*z^63*Log[MH2/muf2]^2 + 0.11199294532627865*z^64*Log[MH2/muf2]^2 + 0.110256410256410256*z^65*Log[MH2/muf2]^2 + 0.108572908572908573*z^66*Log[MH2/muf2]^2 + 0.106940047238554701*z^67*Log[MH2/muf2]^2 + 0.105355575065847234*z^68*Log[MH2/muf2]^2 + 0.103817372359571848*z^69*Log[MH2/muf2]^2 + 0.102323441453876236*z^70*Log[MH2/muf2]^2 + 0.100871898054996647*z^71*Log[MH2/muf2]^2 + 0.0994609633107285689*z^72*Log[MH2/muf2]^2 + 0.0980889565364451209*z^73*Log[MH2/muf2]^2 + 0.0967542885351104529*z^74*Log[MH2/muf2]^2 + 0.0954554554554554555*z^75*Log[MH2/muf2]^2 + 0.0941910331384015595*z^76*Log[MH2/muf2]^2 + 0.0929596719070403281*z^77*Log[MH2/muf2]^2 + 0.0917600917600917601*z^78*Log[MH2/muf2]^2 + 0.0905910779328500847*z^79*Log[MH2/muf2]^2 + 0.0894514767932489451*z^80*Log[MH2/muf2]^2 + 0.0883401920438957476*z^81*Log[MH2/muf2]^2 + 0.0872561812037873465*z^82*Log[MH2/muf2]^2 + 0.0861984523459692428*z^83*Log[MH2/muf2]^2 + 0.0851660610696755275*z^84*Log[MH2/muf2]^2 + 0.0841581076875194522*z^85*Log[MH2/muf2]^2 + 0.08317373461012312*z^86*Log[MH2/muf2]^2 + 0.0822121239122041047*z^87*Log[MH2/muf2]^2 + 0.0812724950655985139*z^88*Log[MH2/muf2]^2 + 0.0803541028260129384*z^89*Log[MH2/muf2]^2 + 0.0794562352614787072*z^90*Log[MH2/muf2]^2 + 0.0785782119115452449*z^91*Log[MH2/muf2]^2 + 0.0777193820672081542*z^92*Log[MH2/muf2]^2 + 0.0768791231624331204*z^93*Log[MH2/muf2]^2 + 0.0760568392689188846*z^94*Log[MH2/muf2]^2 + 0.07525195968645017*z^95*Log[MH2/muf2]^2 + 0.0744639376218323587*z^96*Log[MH2/muf2]^2 + 0.0736922489499809087*z^97*Log[MH2/muf2]^2 + 0.0729363910512658672*z^98*Log[MH2/muf2]^2 + 0.0721958817196912435*z^99*Log[MH2/muf2]^2 + 0.0714702581369248036*z^100*Log[MH2/muf2]^2 + 1.00083272669251162*Log[z] - 8.27694505108526616*z*Log[z] + 0.521849425288565001*z^2*Log[z] - 33.1222686042200248*z^3*Log[z] - 65.0537500857015063*z^4*Log[z] - 94.5154784807632347*z^5*Log[z] - 118.469843560128314*z^6*Log[z] - 142.034170846598458*z^7*Log[z] - 161.470286366880645*z^8*Log[z] - 181.102540503103035*z^9*Log[z] - 197.574842204928546*z^10*Log[z] - 214.481817248372445*z^11*Log[z] - 228.846412425143547*z^12*Log[z] - 243.750633761089825*z^13*Log[z] - 256.530994925298392*z^14*Log[z] - 269.896039241539289*z^15*Log[z] - 281.437133881559942*z^16*Log[z] - 293.578544475110097*z^17*Log[z] - 304.120633650000342*z^18*Log[z] - 315.263408492407472*z^19*Log[z] - 324.981064424639305*z^20*Log[z] - 335.291650075905455*z^21*Log[z] - 344.316025185663202*z^22*Log[z] - 353.921261038753827*z^23*Log[z] - 362.353587017763348*z^24*Log[z] - 371.352514626462517*z^25*Log[z] - 379.272692112037116*z^26*Log[z] - 387.744237769829089*z^27*Log[z] - 395.2165244479483*z^28*Log[z] - 403.224679080853052*z^29*Log[z] - 410.301584099150818*z^30*Log[z] - 417.899003283979441*z^31*Log[z] - 424.624030152079534*z^32*Log[z] - 431.854602049573125*z^33*Log[z] - 438.264228089708975*z^34*Log[z] - 445.164946930719465*z^35*Log[z] - 451.290082295349859*z^36*Log[z] - 457.892442429414914*z^37*Log[z] - 463.759525643522058*z^38*Log[z] - 470.090577030492072*z^39*Log[z] - 475.722411208671329*z^40*Log[z] - 481.805571012418571*z^41*Log[z] - 487.221971526641936*z^42*Log[z] - 493.077656848055923*z^43*Log[z] - 498.295959571868566*z^44*Log[z] - 503.942086905686307*z^45*Log[z] - 508.977551785616247*z^46*Log[z] - 514.429935728717122*z^47*Log[z] - 519.296070688074304*z^48*Log[z] - 524.568745488573594*z^49*Log[z] - 529.277568936308123*z^50*Log[z] - 534.383050243880487*z^51*Log[z] - 538.945305730215712*z^52*Log[z] - 543.894805496325739*z^53*Log[z] - 548.320138680396829*z^54*Log[z] - 553.123742985758732*z^55*Log[z] - 557.420848636210512*z^56*Log[z] - 562.087665911910797*z^57*Log[z] - 566.264410868733117*z^58*Log[z] - 570.802696272373215*z^59*Log[z] - 574.866222967568964*z^60*Log[z] - 579.283483403089547*z^61*Log[z] - 583.240297538976638*z^62*Log[z] - 587.543380848649291*z^63*Log[z] - 591.399426075146358*z^64*Log[z] - 595.594597200585297*z^65*Log[z] - 599.355319052870293*z^66*Log[z] - 603.448325399244221*z^67*Log[z] - 607.118726309126384*z^68*Log[z] - 611.114854110263038*z^69*Log[z] - 614.699540955563578*z^70*Log[z] - 618.603664096288727*z^71*Log[z] - 622.106889478470369*z^72*Log[z] - 625.923511961540077*z^73*Log[z] - 629.349210185062*z^74*Log[z] - 633.0825032165731*z^75*Log[z] - 636.434321770809211*z^76*Log[z] - 640.088156267411306*z^77*Log[z] - 643.369483473577035*z^78*Log[z] - 646.947458657669863*z^79*Log[z] - 650.161448031573316*z^80*Log[z] - 653.666916669741478*z^81*Log[z] - 656.816508460617091*z^82*Log[z] - 660.252599210317424*z^83*Log[z] - 663.340539502119502*z^84*Log[z] - 666.710176757834034*z^85*Log[z] - 669.739034458787042*z^86*Log[z] - 673.044956028188457*z^87*Log[z] - 676.017138024463261*z^88*Log[z] - 679.261910915028701*z^89*Log[z] - 682.179675623073774*z^90*Log[z] - 685.365710177999504*z^91*Log[z] - 688.231179695671684*z^92*Log[z] - 691.360742283282655*z^93*Log[z] - 694.175913311200488*z^94*Log[z] - 697.251137743040787*z^95*Log[z] - 700.017891423493894*z^96*Log[z] - 703.040789251908163*z^97*Log[z] - 705.760900052372431*z^98*Log[z] - 708.7333698778264*z^99*Log[z] - 711.408513628991932*z^100*Log[z] + 4.11111111111111111*Log[MH2/muf2]*Log[z] + 12.8888888888888889*z*Log[MH2/muf2]*Log[z] + 27.5555555555555556*z^2*Log[MH2/muf2]*Log[z] + 42.8148148148148148*z^3*Log[MH2/muf2]*Log[z] + 52.1481481481481481*z^4*Log[MH2/muf2]*Log[z] + 58.7851851851851852*z^5*Log[MH2/muf2]*Log[z] + 63.9703703703703704*z^6*Log[MH2/muf2]*Log[z] + 68.23703703703704*z^7*Log[MH2/muf2]*Log[z] + 71.8666666666666667*z^8*Log[MH2/muf2]*Log[z] + 75.0271604938271605*z^9*Log[MH2/muf2]*Log[z] + 77.8271604938271605*z^10*Log[MH2/muf2]*Log[z] + 80.3411896745230079*z^11*Log[MH2/muf2]*Log[z] + 82.6226711560044893*z^12*Log[MH2/muf2]*Log[z] + 84.7112492445825779*z^13*Log[MH2/muf2]*Log[z] + 86.6371751705085038*z^14*Log[MH2/muf2]*Log[z] + 88.4240697574030907*z^15*Log[MH2/muf2]*Log[z] + 90.0907364240697574*z^16*Log[MH2/muf2]*Log[z] + 91.6523921974902367*z^17*Log[MH2/muf2]*Log[z] + 93.1215279999593725*z^18*Log[MH2/muf2]*Log[z] + 94.5085249039841403*z^19*Log[MH2/muf2]*Log[z] + 95.8221051508977206*z^20*Log[MH2/muf2]*Log[z] + 97.0696685037242313*z^21*Log[MH2/muf2]*Log[z] + 98.2575472916030192*z^22*Log[MH2/muf2]*Log[z] + 99.3912026861279789*z^23*Log[MH2/muf2]*Log[z] + 100.475377770303063*z^24*Log[MH2/muf2]*Log[z] + 101.514218350013208*z^25*Log[MH2/muf2]*Log[z] + 102.511369347164205*z^26*Log[MH2/muf2]*Log[z] + 103.470052474736222*z^27*Log[MH2/muf2]*Log[z] + 104.393129397813145*z^28*Log[MH2/muf2]*Log[z] + 105.283153521553744*z^29*Log[MH2/muf2]*Log[z] + 106.142412780813003*z^30*Log[MH2/muf2]*Log[z] + 106.972965246515635*z^31*Log[MH2/muf2]*Log[z] + 107.776668950219339*z^32*Log[MH2/muf2]*Log[z] + 108.555207019079989*z^33*Log[MH2/muf2]*Log[z] + 109.310108979864302*z^34*Log[MH2/muf2]*Log[z] + 110.042768912524235*z^35*Log[MH2/muf2]*Log[z] + 110.754460996765339*z^36*Log[MH2/muf2]*Log[z] + 111.446352888657231*z^37*Log[MH2/muf2]*Log[z] + 112.119517281119869*z^38*Log[MH2/muf2]*Log[z] + 112.774941936544524*z^39*Log[MH2/muf2]*Log[z] + 113.413538427772594*z^40*Log[MH2/muf2]*Log[z] + 114.036149782091266*z^41*Log[MH2/muf2]*Log[z] + 114.643557189498673*z^42*Log[MH2/muf2]*Log[z] + 115.236485909483547*z^43*Log[MH2/muf2]*Log[z] + 115.815610488608127*z^44*Log[MH2/muf2]*Log[z] + 116.381559383239192*z^45*Log[MH2/muf2]*Log[z] + 116.934919067033658*z^46*Log[MH2/muf2]*Log[z] + 117.476237690621785*z^47*Log[MH2/muf2]*Log[z] + 118.006028350847228*z^48*Log[MH2/muf2]*Log[z] + 118.524772018527066*z^49*Log[MH2/muf2]*Log[z] + 119.032920166675214*z^50*Log[MH2/muf2]*Log[z] + 119.530897135240418*z^51*Log[MH2/muf2]*Log[z] + 120.019102263445546*z^52*Log[MH2/muf2]*Log[z] + 120.49791181661692*z^53*Log[MH2/muf2]*Log[z] + 120.967680730830278*z^54*Log[MH2/muf2]*Log[z] + 121.428744195667328*z^55*Log[MH2/muf2]*Log[z] + 121.88141909278667*z^56*Log[MH2/muf2]*Log[z] + 122.326005305793935*z^57*Log[MH2/muf2]*Log[z] + 122.762786914989337*z^58*Log[MH2/muf2]*Log[z] + 123.19203328892795*z^59*Log[MH2/muf2]*Log[z] + 123.614000083308538*z^60*Log[MH2/muf2]*Log[z] + 124.028930156477011*z^61*Log[MH2/muf2]*Log[z] + 124.437054409762554*z^62*Log[MH2/muf2]*Log[z] + 124.838592559934584*z^63*Log[MH2/muf2]*Log[z] + 125.233753850257165*z^64*Log[MH2/muf2]*Log[z] + 125.622737705907687*z^65*Log[MH2/muf2]*Log[z] + 126.00573433890432*z^66*Log[MH2/muf2]*Log[z] + 126.382925307140065*z^67*Log[MH2/muf2]*Log[z] + 126.754484031639966*z^68*Log[MH2/muf2]*Log[z] + 127.120576275733507*z^69*Log[MH2/muf2]*Log[z] + 127.481360589458998*z^70*Log[MH2/muf2]*Log[z] + 127.836988722184497*z^71*Log[MH2/muf2]*Log[z] + 128.187606006135115*z^72*Log[MH2/muf2]*Log[z] + 128.533351713254543*z^73*Log[MH2/muf2]*Log[z] + 128.874359387595551*z^74*Log[MH2/muf2]*Log[z] + 129.210757155226195*z^75*Log[MH2/muf2]*Log[z] + 129.542668013452843*z^76*Log[MH2/muf2]*Log[z] + 129.870210100994931*z^77*Log[MH2/muf2]*Log[z] + 130.19349695059756*z^78*Log[MH2/muf2]*Log[z] + 130.512637725434547*z^79*Log[MH2/muf2]*Log[z] + 130.827737440534262*z^80*Log[MH2/muf2]*Log[z] + 131.138897170353158*z^81*Log[MH2/muf2]*Log[z] + 131.446214243523889*z^82*Log[MH2/muf2]*Log[z] + 131.749782425717685*z^83*Log[MH2/muf2]*Log[z] + 132.049692091481009*z^84*Log[MH2/muf2]*Log[z] + 132.346030385834895*z^85*Log[MH2/muf2]*Log[z] + 132.638881376360305*z^86*Log[MH2/muf2]*Log[z] + 132.928326196433928*z^87*Log[MH2/muf2]*Log[z] + 133.21444318022532*z^88*Log[MH2/muf2]*Log[z] + 133.497307990017688*z^89*Log[MH2/muf2]*Log[z] + 133.776993736370101*z^90*Log[MH2/muf2]*Log[z] + 134.053571091599141*z^91*Log[MH2/muf2]*Log[z] + 134.327108397020505*z^92*Log[MH2/muf2]*Log[z] + 134.597671764358065*z^93*Log[MH2/muf2]*Log[z] + 134.865325171696949*z^94*Log[MH2/muf2]*Log[z] + 135.130130554329157*z^95*Log[MH2/muf2]*Log[z] + 135.392147890814579*z^96*Log[MH2/muf2]*Log[z] + 135.651435284556666*z^97*Log[MH2/muf2]*Log[z] + 135.908049041170422*z^98*Log[MH2/muf2]*Log[z] + 136.162043741900518*z^99*Log[MH2/muf2]*Log[z] + 136.4134723133291*z^100*Log[MH2/muf2]*Log[z] - 0.555555555555555556*Log[MH2/muf2]^2*Log[z] - 0.555555555555555556*z*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^2*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^3*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^4*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^5*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^6*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^7*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^8*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^9*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^10*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^11*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^12*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^13*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^14*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^15*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^16*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^17*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^18*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^19*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^20*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^21*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^22*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^23*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^24*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^25*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^26*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^27*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^28*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^29*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^30*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^31*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^32*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^33*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^34*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^35*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^36*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^37*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^38*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^39*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^40*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^41*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^42*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^43*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^44*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^45*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^46*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^47*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^48*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^49*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^50*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^51*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^52*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^53*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^54*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^55*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^56*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^57*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^58*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^59*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^60*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^61*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^62*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^63*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^64*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^65*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^66*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^67*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^68*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^69*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^70*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^71*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^72*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^73*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^74*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^75*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^76*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^77*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^78*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^79*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^80*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^81*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^82*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^83*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^84*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^85*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^86*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^87*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^88*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^89*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^90*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^91*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^92*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^93*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^94*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^95*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^96*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^97*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^98*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^99*Log[MH2/muf2]^2*Log[z] - 3.55555555555555556*z^100*Log[MH2/muf2]^2*Log[z] - 2.22222222222222222*Log[z]^2 - 5.77777777777777778*z*Log[z]^2 - 13.8333333333333333*z^2*Log[z]^2 - 23.3518518518518519*z^3*Log[z]^2 - 27.8240740740740741*z^4*Log[z]^2 - 32.0203703703703704*z^5*Log[z]^2 - 34.5944444444444444*z^6*Log[z]^2 - 37.21904761904762*z^7*Log[z]^2 - 39.0292328042328042*z^8*Log[z]^2 - 40.9507495590828924*z^9*Log[z]^2 - 42.3491622574955908*z^10*Log[z]^2 - 43.8675404842071509*z^11*Log[z]^2 - 45.0076639409972743*z^12*Log[z]^2 - 46.2636856970190304*z^13*Log[z]^2 - 47.2264081597414931*z^14*Log[z]^2 - 48.2977756811090144*z^15*Log[z]^2 - 49.1310327018660352*z^16*Log[z]^2 - 50.065268618454894*z^17*Log[z]^2 - 50.7998365196894609*z^18*Log[z]^2 - 51.6281603930984736*z^19*Log[z]^2 - 52.2849868273758883*z^20*Log[z]^2 - 53.0290228433417288*z^21*Log[z]^2 - 53.6230154004921807*z^22*Log[z]^2 - 54.2983662171473452*z^23*Log[z]^2 - 54.8405138842950123*z^24*Log[z]^2 - 55.4588098878084071*z^25*Log[z]^2 - 55.9574473212284492*z^26*Log[z]^2 - 56.5275913541502599*z^27*Log[z]^2 - 56.9891908657497715*z^28*Log[z]^2 - 57.5181502701881032*z^29*Log[z]^2 - 57.9478386887654106*z^30*Log[z]^2 - 58.4411690205273331*z^31*Log[z]^2 - 58.8430767472195425*z^32*Log[z]^2 - 59.3052794190996338*z^33*Log[z]^2 - 59.6827831087475359*z^34*Log[z]^2 - 60.1175564372708644*z^35*Log[z]^2 - 60.4734519941468135*z^36*Log[z]^2 - 60.8838716575076533*z^37*Log[z]^2 - 61.2205002660660864*z^38*Log[z]^2 - 61.6091517380508917*z^39*Log[z]^2 - 61.9284934481820756*z^40*Log[z]^2 - 62.2975709783635852*z^41*Log[z]^2 - 62.60131538210799*z^42*Log[z]^2 - 62.9526971808096969*z^43*Log[z]^2 - 63.2422975984589*z^44*Log[z]^2 - 63.5776037795015102*z^45*Log[z]^2 - 63.8543193681483425*z^46*Log[z]^2 - 64.1749571884315529*z^47*Log[z]^2 - 64.4398860665850687*z^48*Log[z]^2 - 64.7470856655119043*z^49*Log[z]^2 - 65.0011912604685631*z^50*Log[z]^2 - 65.29603419764344*z^51*Log[z]^2 - 65.5401664146327929*z^52*Log[z]^2 - 65.8236086804279999*z^53*Log[z]^2 - 66.0585210689351596*z^54*Log[z]^2 - 66.3314118050334429*z^55*Log[z]^2 - 66.5577755976970259*z^56*Log[z]^2 - 66.8208724531915422*z^57*Log[z]^2 - 67.0392881371244675*z^58*Log[z]^2 - 67.2932699607985303*z^59*Log[z]^2 - 67.5042768842373956*z^60*Log[z]^2 - 67.7497542890933635*z^61*Log[z]^2 - 67.9538386906080548*z^62*Log[z]^2 - 68.1913629049082254*z^63*Log[z]^2 - 68.3889646661750448*z^64*Log[z]^2 - 68.6190349940948351*z^65*Log[z]^2 - 68.81055335227985*z^66*Log[z]^2 - 69.03362349834441*z^67*Log[z]^2 - 69.2194219047310507*z^68*Log[z]^2 - 69.4359053635895907*z^69*Log[z]^2 - 69.6163156371517518*z^70*Log[z]^2 - 69.8265903097206501*z^71*Log[z]^2 - 70.0019162049740816*z^72*Log[z]^2 - 70.2063283705091489*z^73*Log[z]^2 - 70.3768486560529087*z^74*Log[z]^2 - 70.57571640508047*z^75*Log[z]^2 - 70.7416875312174267*z^76*Log[z]^2 - 70.9353037448336403*z^77*Log[z]^2 - 71.0969621643867967*z^78*Log[z]^2 - 71.2855971100170788*z^79*Log[z]^2 - 71.4431613050812738*z^80*Log[z]^2 - 71.6270649064719826*z^81*Log[z]^2 - 71.7807371647135524*z^82*Log[z]^2 - 71.9601409940225579*z^83*Log[z]^2 - 72.1101089707746359*z^84*Log[z]^2 - 72.2852280026169741*z^85*Log[z]^2 - 72.43166609904107*z^86*Log[z]^2 - 72.6027002598318141*z^87*Log[z]^2 - 72.7457708425398797*z^88*Log[z]^2 - 72.9129063831515383*z^89*Log[z]^2 - 73.0527608666841827*z^90*Log[z]^2 - 73.2161715820611902*z^91*Log[z]^2 - 73.3529513923225182*z^92*Log[z]^2 - 73.5127997080848124*z^93*Log[z]^2 - 73.6466371421072603*z^94*Log[z]^2 - 73.8030750851806208*z^95*Log[z]^2 - 73.9340940803253881*z^96*Log[z]^2 - 74.0872641481431742*z^97*Log[z]^2 - 74.2155809719487198*z^98*Log[z]^2 - 74.3656169126848323*z^99*Log[z]^2 - 74.4913407829889677*z^100*Log[z]^2 + 0.777777777777777778*Log[MH2/muf2]*Log[z]^2 + 0.777777777777777778*z*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^2*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^3*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^4*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^5*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^6*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^7*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^8*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^9*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^10*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^11*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^12*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^13*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^14*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^15*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^16*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^17*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^18*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^19*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^20*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^21*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^22*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^23*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^24*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^25*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^26*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^27*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^28*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^29*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^30*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^31*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^32*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^33*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^34*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^35*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^36*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^37*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^38*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^39*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^40*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^41*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^42*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^43*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^44*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^45*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^46*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^47*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^48*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^49*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^50*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^51*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^52*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^53*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^54*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^55*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^56*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^57*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^58*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^59*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^60*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^61*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^62*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^63*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^64*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^65*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^66*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^67*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^68*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^69*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^70*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^71*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^72*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^73*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^74*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^75*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^76*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^77*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^78*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^79*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^80*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^81*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^82*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^83*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^84*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^85*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^86*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^87*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^88*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^89*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^90*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^91*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^92*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^93*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^94*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^95*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^96*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^97*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^98*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^99*Log[MH2/muf2]*Log[z]^2 + 5.55555555555555556*z^100*Log[MH2/muf2]*Log[z]^2 - 0.296296296296296296*Log[z]^3 - 0.296296296296296296*z*Log[z]^3 - 2.85185185185185185*z^2*Log[z]^3 - 2.81481481481481481*z^3*Log[z]^3 - 2.81481481481481481*z^4*Log[z]^3 - 2.81481481481481481*z^5*Log[z]^3 - 2.81481481481481481*z^6*Log[z]^3 - 2.81481481481481481*z^7*Log[z]^3 - 2.81481481481481481*z^8*Log[z]^3 - 2.81481481481481481*z^9*Log[z]^3 - 2.81481481481481481*z^10*Log[z]^3 - 2.81481481481481481*z^11*Log[z]^3 - 2.81481481481481481*z^12*Log[z]^3 - 2.81481481481481481*z^13*Log[z]^3 - 2.81481481481481481*z^14*Log[z]^3 - 2.81481481481481481*z^15*Log[z]^3 - 2.81481481481481481*z^16*Log[z]^3 - 2.81481481481481481*z^17*Log[z]^3 - 2.81481481481481481*z^18*Log[z]^3 - 2.81481481481481481*z^19*Log[z]^3 - 2.81481481481481481*z^20*Log[z]^3 - 2.81481481481481481*z^21*Log[z]^3 - 2.81481481481481481*z^22*Log[z]^3 - 2.81481481481481481*z^23*Log[z]^3 - 2.81481481481481481*z^24*Log[z]^3 - 2.81481481481481481*z^25*Log[z]^3 - 2.81481481481481481*z^26*Log[z]^3 - 2.81481481481481481*z^27*Log[z]^3 - 2.81481481481481481*z^28*Log[z]^3 - 2.81481481481481481*z^29*Log[z]^3 - 2.81481481481481481*z^30*Log[z]^3 - 2.81481481481481481*z^31*Log[z]^3 - 2.81481481481481481*z^32*Log[z]^3 - 2.81481481481481481*z^33*Log[z]^3 - 2.81481481481481481*z^34*Log[z]^3 - 2.81481481481481481*z^35*Log[z]^3 - 2.81481481481481481*z^36*Log[z]^3 - 2.81481481481481481*z^37*Log[z]^3 - 2.81481481481481481*z^38*Log[z]^3 - 2.81481481481481481*z^39*Log[z]^3 - 2.81481481481481481*z^40*Log[z]^3 - 2.81481481481481481*z^41*Log[z]^3 - 2.81481481481481481*z^42*Log[z]^3 - 2.81481481481481481*z^43*Log[z]^3 - 2.81481481481481481*z^44*Log[z]^3 - 2.81481481481481481*z^45*Log[z]^3 - 2.81481481481481481*z^46*Log[z]^3 - 2.81481481481481481*z^47*Log[z]^3 - 2.81481481481481481*z^48*Log[z]^3 - 2.81481481481481481*z^49*Log[z]^3 - 2.81481481481481481*z^50*Log[z]^3 - 2.81481481481481481*z^51*Log[z]^3 - 2.81481481481481481*z^52*Log[z]^3 - 2.81481481481481481*z^53*Log[z]^3 - 2.81481481481481481*z^54*Log[z]^3 - 2.81481481481481481*z^55*Log[z]^3 - 2.81481481481481481*z^56*Log[z]^3 - 2.81481481481481481*z^57*Log[z]^3 - 2.81481481481481481*z^58*Log[z]^3 - 2.81481481481481481*z^59*Log[z]^3 - 2.81481481481481481*z^60*Log[z]^3 - 2.81481481481481481*z^61*Log[z]^3 - 2.81481481481481481*z^62*Log[z]^3 - 2.81481481481481481*z^63*Log[z]^3 - 2.81481481481481481*z^64*Log[z]^3 - 2.81481481481481481*z^65*Log[z]^3 - 2.81481481481481481*z^66*Log[z]^3 - 2.81481481481481481*z^67*Log[z]^3 - 2.81481481481481481*z^68*Log[z]^3 - 2.81481481481481481*z^69*Log[z]^3 - 2.81481481481481481*z^70*Log[z]^3 - 2.81481481481481481*z^71*Log[z]^3 - 2.81481481481481481*z^72*Log[z]^3 - 2.81481481481481481*z^73*Log[z]^3 - 2.81481481481481481*z^74*Log[z]^3 - 2.81481481481481481*z^75*Log[z]^3 - 2.81481481481481481*z^76*Log[z]^3 - 2.81481481481481481*z^77*Log[z]^3 - 2.81481481481481481*z^78*Log[z]^3 - 2.81481481481481481*z^79*Log[z]^3 - 2.81481481481481481*z^80*Log[z]^3 - 2.81481481481481481*z^81*Log[z]^3 - 2.81481481481481481*z^82*Log[z]^3 - 2.81481481481481481*z^83*Log[z]^3 - 2.81481481481481481*z^84*Log[z]^3 - 2.81481481481481481*z^85*Log[z]^3 - 2.81481481481481481*z^86*Log[z]^3 - 2.81481481481481481*z^87*Log[z]^3 - 2.81481481481481481*z^88*Log[z]^3 - 2.81481481481481481*z^89*Log[z]^3 - 2.81481481481481481*z^90*Log[z]^3 - 2.81481481481481481*z^91*Log[z]^3 - 2.81481481481481481*z^92*Log[z]^3 - 2.81481481481481481*z^93*Log[z]^3 - 2.81481481481481481*z^94*Log[z]^3 - 2.81481481481481481*z^95*Log[z]^3 - 2.81481481481481481*z^96*Log[z]^3 - 2.81481481481481481*z^97*Log[z]^3 - 2.81481481481481481*z^98*Log[z]^3 - 2.81481481481481481*z^99*Log[z]^3 - 2.81481481481481481*z^100*Log[z]^3, 0.485601838027334819 + 0.922711844626004214/z - 8.06632282392034346*z + 25.1132609533356261*z^2 - 0.529956586369319817*z^3 + 4.27391999301409105*z^4 - 5.29421568470835307*z^5 - 1.25804786367478791*z^6 - 5.30696879244249409*z^7 - 2.46616898710869598*z^8 - 4.97118730371005614*z^9 - 2.82449022949780067*z^10 - 4.63525042940949651*z^11 - 2.919939534265144*z^12 - 4.33925565586333073*z^13 - 2.91472639815586109*z^14 - 4.08318520798024774*z^15 - 2.86704589817073929*z^16 - 3.86103659941700182*z^17 - 2.8012253814397905*z^18 - 3.66680386782216644*z^19 - 2.72843812329952958*z^20 - 3.49549914373450677*z^21 - 2.65410861703224155*z^22 - 3.34315582373191681*z^23 - 2.58093333673210449*z^24 - 3.20664268711834971*z^25 - 2.51023684203509938*z^26 - 3.08347675320131608*z^27 - 2.44262590274755505*z^28 - 2.97167179736702567*z^29 - 2.37832277430094821*z^30 - 2.86962292845881685*z^31 - 2.31734224106716904*z^32 - 2.77602014027875546*z^33 - 2.25958864088459205*z^34 - 2.68978363323579412*z^35 - 2.20491020478472661*z^36 - 2.61001514867533505*z^37 - 2.153129871360366*z^38 - 2.53596103710425693*z^39 - 2.10406279593913827*z^40 - 2.46698395880768433*z^41 - 2.05752618508199981*z^42 - 2.40254098265308768*z^43 - 2.01334464288088738*z^44 - 2.34216647003718862*z^45 - 1.97135287277750669*z^46 - 2.28545857204090515*z^47 - 1.9313968209233559*z^48 - 2.232068481299692*z^49 - 1.89333390964310431*z^50 - 2.18169180396735745*z^51 - 1.8570327520412233*z^52 - 2.13406157823658026*z^53 - 1.82237258470655915*z^54 - 2.08894258277816254*z^55 - 1.78924256204350467*z^56 - 2.04612666405799514*z^57 - 1.75754099852694374*z^58 - 2.00542887473733911*z^59 - 1.7271746098679488*z^60 - 1.96668426251338842*z^61 - 1.69805778221229153*z^62 - 1.92974518421583163*z^63 - 1.67011188496136336*z^64 - 1.89447904686519732*z^65 - 1.64326463447833735*z^66 - 1.86076639795541943*z^67 - 1.61744951088620892*z^68 - 1.82849930305931976*z^69 - 1.5926052271687958*z^70 - 1.79757996114538911*z^71 - 1.56867524808801692*z^72 - 1.76791951759859889*z^73 - 1.545607355546624*z^74 - 1.73943704249396058*z^75 - 1.52335325664632434*z^76 - 1.71205864765392119*z^77 - 1.50186823061960613*z^78 - 1.68571672078591801*z^79 - 1.48111081092349157*z^80 - 1.66034925881411197*z^81 - 1.46104249899463473*z^82 - 1.63589928559476309*z^83 - 1.44162750642695115*z^84 - 1.61231434169525929*z^85 - 1.42283252261373989*z^86 - 1.58954603594383388*z^87 - 1.40462650517682866*z^88 - 1.56754965011469753*z^89 - 1.3869804907744114*z^90 - 1.54628378947518545*z^91 - 1.36986742413083925*z^92 - 1.52571007304528204*z^93 - 1.35326200336279422*z^94 - 1.50579285835106686*z^95 - 1.33714053988617654*z^96 - 1.48649899622833845*z^97 - 1.32148083137701774*z^98 - 1.4677976118797005*z^99 - 1.30626204642888752*z^100 + ALARM*z^101 - 0.627110805479905651*Log[MH2/muf2] + (0.166666666666666667*Log[MH2/muf2])/z + 5.67456044565484291*z*Log[MH2/muf2] - 15.9372252785342768*z^2*Log[MH2/muf2] + 5.*z^3*Log[MH2/muf2] + 4.10555555555555556*z^4*Log[MH2/muf2] + 3.6775*z^5*Log[MH2/muf2] + 2.94964285714285714*z^6*Log[MH2/muf2] + 2.63430839002267574*z^7*Log[MH2/muf2] + 2.27962372448979592*z^8*Log[MH2/muf2] + 2.08911328420256992*z^9*Log[MH2/muf2] + 1.87737794612794613*z^10*Log[MH2/muf2] + 1.75003877155392307*z^11*Log[MH2/muf2] + 1.60773744878858515*z^12*Log[MH2/muf2] + 1.51601045370713203*z^13*Log[MH2/muf2] + 1.41295957552825685*z^14*Log[MH2/muf2] + 1.34332774673434014*z^15*Log[MH2/muf2] + 1.26480010513820913*z^16*Log[MH2/muf2] + 1.20988666736233778*z^17*Log[MH2/muf2] + 1.147796202773666*z^18*Log[MH2/muf2] + 1.10322336219797616*z^19*Log[MH2/muf2] + 1.05273709776815087*z^20*Log[MH2/muf2] + 1.01573337640220453*z^21*Log[MH2/muf2] + 0.973772525711113607*z^22*Log[MH2/muf2] + 0.942492104361891689*z^23*Log[MH2/muf2] + 0.906995661931332217*z^24*Log[MH2/muf2] + 0.880158209631831769*z^25*Log[MH2/muf2] + 0.849690681331733355*z^26*Log[MH2/muf2] + 0.826378083692929072*z^27*Log[MH2/muf2] + 0.799906679923435103*z^28*Log[MH2/muf2] + 0.779442086731355349*z^29*Log[MH2/muf2] + 0.7562033901674697*z^30*Log[MH2/muf2] + 0.738076006074775926*z^31*Log[MH2/muf2] + 0.717492655748771081*z^32*Log[MH2/muf2] + 0.7013092043149042*z^33*Log[MH2/muf2] + 0.682935901255524199*z^34*Log[MH2/muf2] + 0.6683882922026689*z^35*Log[MH2/muf2] + 0.651875701001148208*z^36*Log[MH2/muf2] + 0.638718892480794403*z^37*Log[MH2/muf2] + 0.623788849237036415*z^38*Log[MH2/muf2] + 0.611825323375917504*z^39*Log[MH2/muf2] + 0.598253404094876802*z^40*Log[MH2/muf2] + 0.587322048511459479*z^41*Log[MH2/muf2] + 0.574925056531441785*z^42*Log[MH2/muf2] + 0.564893051255035846*z^43*Log[MH2/muf2] + 0.553519869156670125*z^44*Log[MH2/muf2] + 0.544276667014181457*z^45*Log[MH2/muf2] + 0.533801457676252537*z^46*Log[MH2/muf2] + 0.525254250536158232*z^47*Log[MH2/muf2] + 0.515571328980777*z^48*Log[MH2/muf2] + 0.507641586560517004*z^49*Log[MH2/muf2] + 0.498661500052287606*z^50*Log[MH2/muf2] + 0.491282294879936771*z^51*Log[MH2/muf2] + 0.48292879005586403*z^52*Log[MH2/muf2] + 0.476042706724245401*z^53*Log[MH2/muf2] + 0.468250356922042836*z^54*Log[MH2/muf2] + 0.461807841155437741*z^55*Log[MH2/muf2] + 0.454520171311178405*z^56*Log[MH2/muf2] + 0.448478213968600875*z^57*Log[MH2/muf2] + 0.441646204853655286*z^58*Log[MH2/muf2] + 0.435967283749663437*z^59*Log[MH2/muf2] + 0.429548168489828427*z^60*Log[MH2/muf2] + 0.424199390644667166*z^61*Log[MH2/muf2] + 0.418155678658831815*z^62*Log[MH2/muf2] + 0.413108079799246329*z^63*Log[MH2/muf2] + 0.407406759301784463*z^64*Log[MH2/muf2] + 0.402634727791378536*z^65*Log[MH2/muf2] + 0.397246609685300642*z^66*Log[MH2/muf2] + 0.392727409698120193*z^67*Log[MH2/muf2] + 0.38762658430792807*z^68*Log[MH2/muf2] + 0.383339958745758902*z^69*Log[MH2/muf2] + 0.378503343267891201*z^70*Log[MH2/muf2] + 0.374431181199018987*z^71*Log[MH2/muf2] + 0.369838140587932636*z^72*Log[MH2/muf2] + 0.365964197231616338*z^73*Log[MH2/muf2] + 0.361596224916552841*z^74*Log[MH2/muf2] + 0.357905884682723696*z^75*Log[MH2/muf2] + 0.353746332327294387*z^76*Log[MH2/muf2] + 0.350226407338820833*z^77*Log[MH2/muf2] + 0.346260255031030093*z^78*Log[MH2/muf2] + 0.3428988130470474*z^79*Log[MH2/muf2] + 0.339112472999996297*z^80*Log[MH2/muf2] + 0.335898689826489789*z^81*Log[MH2/muf2] + 0.332279837996262141*z^82*Log[MH2/muf2] + 0.329203870390646942*z^83*Log[MH2/muf2] + 0.325741301464024153*z^84*Log[MH2/muf2] + 0.322794177270816093*z^85*Log[MH2/muf2] + 0.319477679305879258*z^86*Log[MH2/muf2] + 0.316651202143499466*z^87*Log[MH2/muf2] + 0.313471447809298302*z^88*Log[MH2/muf2] + 0.310758114096015502*z^89*Log[MH2/muf2] + 0.307706565990027275*z^90*Log[MH2/muf2] + 0.30509949247474266*z^91*Log[MH2/muf2] + 0.302168320426836173*z^92*Log[MH2/muf2] + 0.299661180696844523*z^93*Log[MH2/muf2] + 0.296843189317438566*z^94*Log[MH2/muf2] + 0.294430158005131288*z^95*Log[MH2/muf2] + 0.2917187230198471*z^96*Log[MH2/muf2] + 0.289394426634969501*z^97*Log[MH2/muf2] + 0.286783438781278683*z^98*Log[MH2/muf2] + 0.284542912263740311*z^99*Log[MH2/muf2] + 0.282026727717042979*z^100*Log[MH2/muf2] - 0.4375*Log[MH2/muf2]^2 + (0.25*Log[MH2/muf2]^2)/z + 2.125*z*Log[MH2/muf2]^2 - 1.625*z^2*Log[MH2/muf2]^2 - 1.16666666666666667*z^3*Log[MH2/muf2]^2 - 0.510416666666666667*z^4*Log[MH2/muf2]^2 - 0.320833333333333333*z^5*Log[MH2/muf2]^2 - 0.233333333333333333*z^6*Log[MH2/muf2]^2 - 0.183333333333333333*z^7*Log[MH2/muf2]^2 - 0.151041666666666667*z^8*Log[MH2/muf2]^2 - 0.128472222222222222*z^9*Log[MH2/muf2]^2 - 0.111805555555555556*z^10*Log[MH2/muf2]^2 - 0.0989898989898989899*z^11*Log[MH2/muf2]^2 - 0.0888257575757575758*z^12*Log[MH2/muf2]^2 - 0.0805652680652680653*z^13*Log[MH2/muf2]^2 - 0.0737179487179487179*z^14*Log[MH2/muf2]^2 - 0.0679487179487179487*z^15*Log[MH2/muf2]^2 - 0.0630208333333333333*z^16*Log[MH2/muf2]^2 - 0.0587622549019607843*z^17*Log[MH2/muf2]^2 - 0.0550449346405228758*z^18*Log[MH2/muf2]^2 - 0.0517715858273133815*z^19*Log[MH2/muf2]^2 - 0.0488669590643274854*z^20*Log[MH2/muf2]^2 - 0.0462719298245614035*z^21*Log[MH2/muf2]^2 - 0.0439393939393939394*z^22*Log[MH2/muf2]^2 - 0.0418313570487483531*z^23*Log[MH2/muf2]^2 - 0.0399168313570487484*z^24*Log[MH2/muf2]^2 - 0.0381702898550724638*z^25*Log[MH2/muf2]^2 - 0.0365705128205128205*z^26*Log[MH2/muf2]^2 - 0.0350997150997150997*z^27*Log[MH2/muf2]^2 - 0.0337428774928774929*z^28*Log[MH2/muf2]^2 - 0.0324872286079182631*z^29*Log[MH2/muf2]^2 - 0.0313218390804597701*z^30*Log[MH2/muf2]^2 - 0.0302373007044864664*z^31*Log[MH2/muf2]^2 - 0.0292254704301075269*z^32*Log[MH2/muf2]^2 - 0.0282792644183773216*z^33*Log[MH2/muf2]^2 - 0.0273924910873440285*z^34*Log[MH2/muf2]^2 - 0.0265597147950089127*z^35*Log[MH2/muf2]^2 - 0.0257761437908496732*z^36*Log[MH2/muf2]^2 - 0.0250375375375375375*z^37*Log[MH2/muf2]^2 - 0.0243401296032875*z^38*Log[MH2/muf2]^2 - 0.0236805631542473648*z^39*Log[MH2/muf2]^2 - 0.0230558367071524966*z^40*Log[MH2/muf2]^2 - 0.0224632582864290181*z^41*Log[MH2/muf2]^2 - 0.0219004065040650407*z^42*Log[MH2/muf2]^2 - 0.0213650973719039516*z^43*Log[MH2/muf2]^2 - 0.0208553558844256519*z^44*Log[MH2/muf2]^2 - 0.0203693915903218229*z^45*Log[MH2/muf2]^2 - 0.0199055775142731664*z^46*Log[MH2/muf2]^2 - 0.0194624319046150684*z^47*Log[MH2/muf2]^2 - 0.0190386023743447425*z^48*Log[MH2/muf2]^2 - 0.0186328520770010132*z^49*Log[MH2/muf2]^2 - 0.018244047619047618*z^50*Log[MH2/muf2]^2 - 0.0178711484593837535*z^51*Log[MH2/muf2]^2 - 0.0175131975867269985*z^52*Log[MH2/muf2]^2 - 0.0171693132986140755*z^53*Log[MH2/muf2]^2 - 0.0168386819330215557*z^54*Log[MH2/muf2]^2 - 0.0165205514262118036*z^55*Log[MH2/muf2]^2 - 0.0162142255892255892*z^56*Log[MH2/muf2]^2 - 0.0159190590111642743*z^57*Log[MH2/muf2]^2 - 0.0156344525105868119*z^58*Log[MH2/muf2]^2 - 0.0153598490674377352*z^59*Log[MH2/muf2]^2 - 0.0150947301772842392*z^60*Log[MH2/muf2]^2 - 0.0148386125775678429*z^61*Log[MH2/muf2]^2 - 0.0145910453023091839*z^62*Log[MH2/muf2]^2 - 0.0143516070274399201*z^63*Log[MH2/muf2]^2 - 0.0141199036738351254*z^64*Log[MH2/muf2]^2 - 0.0138955662393162393*z^65*Log[MH2/muf2]^2 - 0.0136782488344988345*z^66*Log[MH2/muf2]^2 - 0.0134676269004627214*z^67*Log[MH2/muf2]^2 - 0.0132633955889004177*z^68*Log[MH2/muf2]^2 - 0.0130652682877174231*z^69*Log[MH2/muf2]^2 - 0.0128729752770673487*z^70*Log[MH2/muf2]^2 - 0.0126862625025515411*z^71*Log[MH2/muf2]^2 - 0.0125048904538341158*z^72*Log[MH2/muf2]^2 - 0.0123286331382511201*z^73*Log[MH2/muf2]^2 - 0.0121572771401538525*z^74*Log[MH2/muf2]^2 - 0.0119906207577440454*z^75*Log[MH2/muf2]^2 - 0.0118284732100521574*z^76*Log[MH2/muf2]^2 - 0.0116706539074960128*z^77*Log[MH2/muf2]^2 - 0.0115169917801496749*z^78*Log[MH2/muf2]^2 - 0.0113673246584639*z^79*Log[MH2/muf2]^2 - 0.0112214987017202207*z^80*Log[MH2/muf2]^2 - 0.0110793678699796843*z^81*Log[MH2/muf2]^2 - 0.0109407934357121349*z^82*Log[MH2/muf2]^2 - 0.0108056435316695871*z^83*Log[MH2/muf2]^2 - 0.0106737927319032226*z^84*Log[MH2/muf2]^2 - 0.0105451216631230806*z^85*Log[MH2/muf2]^2 - 0.0104195166438668491*z^86*Log[MH2/muf2]^2 - 0.0102968693491831376*z^87*Log[MH2/muf2]^2 - 0.0101770764987485116*z^88*Log[MH2/muf2]^2 - 0.0100600395665292992*z^89*Log[MH2/muf2]^2 - 0.00994566451027125184*z^90*Log[MH2/muf2]^2 - 0.00983386151925477768*z^91*Log[MH2/muf2]^2 - 0.00972454477889260498*z^92*Log[MH2/muf2]^2 - 0.00961763225087208257*z^93*Log[MH2/muf2]^2 - 0.00951304546765738613*z^94*Log[MH2/muf2]^2 - 0.00941070934026899782*z^95*Log[MH2/muf2]^2 - 0.00931055197835013065*z^96*Log[MH2/muf2]^2 - 0.00921250452161331163*z^97*Log[MH2/muf2]^2 - 0.00911650098183603338*z^98*Log[MH2/muf2]^2 - 0.009022478094643044*z^99*Log[MH2/muf2]^2 - 0.00893037518037518038*z^100*Log[MH2/muf2]^2 + 1.57004395543451571*Log[z] - 0.810426745564063025*z*Log[z] + 15.6096373676652454*z^2*Log[z] - 7.85648148148148148*z^3*Log[z] - 7.30717592592592593*z^4*Log[z] - 4.72453703703703704*z^5*Log[z] - 5.25058201058201058*z^6*Log[z] - 3.31291761148904006*z^7*Log[z] - 4.06242087112622827*z^8*Log[z] - 2.60652609809355841*z^9*Log[z] - 3.34795015298487521*z^10*Log[z] - 2.17455548753528552*z^11*Log[z] - 2.86843198923691348*z^12*Log[z] - 1.8790736720005368*z^13*Log[z] - 2.52175368299452549*z^14*Log[z] - 1.66225199064942655*z^15*Log[z] - 2.25788899917160596*z^16*Log[z] - 1.4953307262657032*z^17*Log[z] - 2.04941531531672248*z^18*Log[z] - 1.36226668511738126*z^19*Log[z] - 1.87998164736683546*z^20*Log[z] - 1.25334441868128785*z^21*Log[z] - 1.7391945685341805*z^22*Log[z] - 1.16230666156910103*z^23*Log[z] - 1.62010903900474448*z^24*Log[z] - 1.08492563838878315*z^25*Log[z] - 1.51789480241378034*z^26*Log[z] - 1.01823317611922171*z^27*Log[z] - 1.42908062107667394*z^28*Log[z] - 0.960078978064755147*z^29*Log[z] - 1.35110293761139099*z^30*Log[z] - 0.908863934037988714*z^31*Log[z] - 1.28202434766275827*z^32*Log[z] - 0.863372162473661009*z^33*Log[z] - 1.22035142912793172*z^34*Log[z] - 0.822661400589767706*z^35*Log[z] - 1.16491310783644859*z^36*Log[z] - 0.785989264152024949*z^37*Log[z] - 1.11477721197354339*z^38*Log[z] - 0.752762317033635357*z^39*Log[z] - 1.0691918550624984*z^40*Log[z] - 0.722500077783511034*z^41*Log[z] - 1.02754339335124042*z^42*Log[z] - 0.694809062467024784*z^43*Log[z] - 0.989325708587375556*z^44*Log[z] - 0.6693637258762567*z^45*Log[z] - 0.954117391729108415*z^46*Log[z] - 0.645892241134052365*z^47*Log[z] - 0.921564541943307654*z^48*Log[z] - 0.6241657348971119*z^49*Log[z] - 0.891367623792455327*z^50*Log[z] - 0.603990031186438181*z^51*Log[z] - 0.8632713020638404*z^52*Log[z] - 0.585199243522378896*z^53*Log[z] - 0.8370564917294958*z^54*Log[z] - 0.567650747316303356*z^55*Log[z] - 0.812534076676775212*z^56*Log[z] - 0.551221195766190697*z^57*Log[z] - 0.789539900220668641*z^58*Log[z] - 0.535803333632116869*z^59*Log[z] - 0.767930735217621246*z^60*Log[z] - 0.521303427470072728*z^61*Log[z] - 0.747581016179820096*z^62*Log[z] - 0.507639176761044626*z^63*Log[z] - 0.728380169548912754*z^64*Log[z] - 0.494738003546614117*z^65*Log[z] - 0.710230417507880391*z^66*Log[z] - 0.482535642464734493*z^67*Log[z] - 0.693044959642093781*z^68*Log[z] - 0.470974971048407381*z^69*Log[z] - 0.676746458326130265*z^70*Log[z] - 0.460005033583150765*z^71*Log[z] - 0.661265769943652348*z^72*Log[z] - 0.449580221957280067*z^73*Log[z] - 0.646540876374285061*z^74*Log[z] - 0.439659584658707336*z^75*Log[z] - 0.632515980622815997*z^76*Log[z] - 0.43020624099935834*z^77*Log[z] - 0.619140737755392736*z^78*Log[z] - 0.421186882235354961*z^79*Log[z] - 0.606369597977625099*z^80*Log[z] - 0.412571344827207616*z^81*Log[z] - 0.594161243131580076*z^82*Log[z] - 0.404332243891699339*z^83*Log[z] - 0.582478101391942268*z^84*Log[z] - 0.396444657115698846*z^85*Log[z] - 0.571285927722042107*z^86*Log[z] - 0.388885851166287381*z^87*Log[z] - 0.560553439870447969*z^88*Log[z] - 0.381635044042709885*z^89*Log[z] - 0.550252001471453286*z^90*Log[z] - 0.374673197950750749*z^91*Log[z] - 0.540355345251989231*z^92*Log[z] - 0.367982838198064135*z^93*Log[z] - 0.530839330515415087*z^94*Log[z] - 0.361547894355078805*z^95*Log[z] - 0.521681730025072*z^96*Log[z] - 0.3553535605354546*z^97*Log[z] - 0.512862042190829668*z^98*Log[z] - 0.349386172150050792*z^99*Log[z] - 0.504361325104061919*z^100*Log[z] + 0.541666666666666667*Log[MH2/muf2]*Log[z] - 6.66666666666666667*z*Log[MH2/muf2]*Log[z] + 9.45833333333333333*z^2*Log[MH2/muf2]*Log[z] + 3.22222222222222222*z^3*Log[MH2/muf2]*Log[z] + 2.28472222222222222*z^4*Log[MH2/muf2]*Log[z] + 0.886111111111111111*z^5*Log[MH2/muf2]*Log[z] + 1.04444444444444444*z^6*Log[MH2/muf2]*Log[z] + 0.506349206349206349*z^7*Log[MH2/muf2]*Log[z] + 0.676091269841269841*z^8*Log[MH2/muf2]*Log[z] + 0.354828042328042328*z^9*Log[MH2/muf2]*Log[z] + 0.500462962962962963*z^10*Log[MH2/muf2]*Log[z] + 0.273400673400673401*z^11*Log[MH2/muf2]*Log[z] + 0.397601010101010101*z^12*Log[MH2/muf2]*Log[z] + 0.222513597513597514*z^13*Log[MH2/muf2]*Log[z] + 0.329975579975579976*z^14*Log[MH2/muf2]*Log[z] + 0.187667887667887668*z^15*Log[MH2/muf2]*Log[z] + 0.282093253968253968*z^16*Log[MH2/muf2]*Log[z] + 0.162295751633986928*z^17*Log[MH2/muf2]*Log[z] + 0.24639161220043573*z^18*Log[MH2/muf2]*Log[z] + 0.142988189427817911*z^19*Log[MH2/muf2]*Log[z] + 0.218737816764132554*z^20*Log[MH2/muf2]*Log[z] + 0.127798663324979114*z^21*Log[MH2/muf2]*Log[z] + 0.196681096681096681*z^22*Log[MH2/muf2]*Log[z] + 0.115534224229876404*z^23*Log[MH2/muf2]*Log[z] + 0.178675340360122969*z^24*Log[MH2/muf2]*Log[z] + 0.105422705314009662*z^25*Log[MH2/muf2]*Log[z] + 0.163696581196581197*z^26*Log[MH2/muf2]*Log[z] + 0.0969420702754036087*z^27*Log[MH2/muf2]*Log[z] + 0.151039546872880206*z^28*Log[MH2/muf2]*Log[z] + 0.08972663139329806*z^29*Log[MH2/muf2]*Log[z] + 0.140202517788724685*z^30*Log[MH2/muf2]*Log[z] + 0.0835125448028673835*z^31*Log[MH2/muf2]*Log[z] + 0.130818772401433692*z^32*Log[MH2/muf2]*Log[z] + 0.0781046350602802216*z^33*Log[MH2/muf2]*Log[z] + 0.122614007724301842*z^34*Log[MH2/muf2]*Log[z] + 0.07335540276716747*z^35*Log[MH2/muf2]*Log[z] + 0.115378929349517585*z^36*Log[MH2/muf2]*Log[z] + 0.0691512941512941513*z^37*Log[MH2/muf2]*Log[z] + 0.108951056319477372*z^38*Log[MH2/muf2]*Log[z] + 0.0654034601403022456*z^39*Log[MH2/muf2]*Log[z] + 0.103202316689158794*z^40*Log[MH2/muf2]*Log[z] + 0.0620413800291849072*z^41*Log[MH2/muf2]*Log[z] + 0.0980303910181958962*z^42*Log[MH2/muf2]*Log[z] + 0.0590083641700204377*z^43*Log[MH2/muf2]*Log[z] + 0.0933525453874291084*z^44*Log[MH2/muf2]*Log[z] + 0.0562583196304126537*z^45*Log[MH2/muf2]*Log[z] + 0.0891011564924608403*z^46*Log[MH2/muf2]*Log[z] + 0.0537533833556035221*z^47*Log[MH2/muf2]*Log[z] + 0.0852204106280193237*z^48*Log[MH2/muf2]*Log[z] + 0.0514621628793361316*z^49*Log[MH2/muf2]*Log[z] + 0.0816638321995464853*z^50*Log[MH2/muf2]*Log[z] + 0.0493584100306789382*z^51*Log[MH2/muf2]*Log[z] + 0.0783924082453494218*z^52*Log[MH2/muf2]*Log[z] + 0.0474200081580769705*z^53*Log[MH2/muf2]*Log[z] + 0.0753731477001917253*z^54*Log[MH2/muf2]*Log[z] + 0.0456281896533468861*z^55*Log[MH2/muf2]*Log[z] + 0.0725779621612954946*z^56*Log[MH2/muf2]*Log[z] + 0.0439669248879775196*z^57*Log[MH2/muf2]*Log[z] + 0.0699827874283409674*z^58*Log[MH2/muf2]*Log[z] + 0.0424224402814946972*z^59*Log[MH2/muf2]*Log[z] + 0.0675668874602246899*z^60*Log[MH2/muf2]*Log[z] + 0.0409828347380445185*z^61*Log[MH2/muf2]*Log[z] + 0.0653122980198601563*z^62*Log[MH2/muf2]*Log[z] + 0.0396377717900721602*z^63*Log[MH2/muf2]*Log[z] + 0.0632033783495477044*z^64*Log[MH2/muf2]*Log[z] + 0.0383782305657305657*z^65*Log[MH2/muf2]*Log[z] + 0.0612264471639471639*z^66*Log[MH2/muf2]*Log[z] + 0.03719630286794466*z^67*Log[MH2/muf2]*Log[z] + 0.0593694850169828221*z^68*Log[MH2/muf2]*Log[z] + 0.0360850266994100257*z^69*Log[MH2/muf2]*Log[z] + 0.0576218893354443227*z^70*Log[MH2/muf2]*Log[z] + 0.0350382488165709231*z^71*Log[MH2/muf2]*Log[z] + 0.0559742715552574708*z^72*Log[MH2/muf2]*Log[z] + 0.0340505105723126175*z^73*Log[MH2/muf2]*Log[z] + 0.0544182881511648635*z^74*Log[MH2/muf2]*Log[z] + 0.0331169525690073635*z^75*Log[MH2/muf2]*Log[z] + 0.05294649913070966*z^76*Log[MH2/muf2]*Log[z] + 0.0322332346016556543*z^77*Log[MH2/muf2]*Log[z] + 0.0515522489206699733*z^78*Log[MH2/muf2]*Log[z] + 0.0313954681043288638*z^79*Log[MH2/muf2]*Log[z] + 0.0502295656172238451*z^80*Log[MH2/muf2]*Log[z] + 0.0306001588789915091*z^81*Log[MH2/muf2]*Log[z] + 0.0489730753789019372*z^82*Log[MH2/muf2]*Log[z] + 0.0298441583255636215*z^83*Log[MH2/muf2]*Log[z] + 0.0477779293713763299*z^84*Log[MH2/muf2]*Log[z] + 0.0291246217362446987*z^85*Log[MH2/muf2]*Log[z] + 0.0466397411677849434*z^86*Log[MH2/muf2]*Log[z] + 0.0284389724882200942*z^87*Log[MH2/muf2]*Log[z] + 0.0455545328991600042*z^88*Log[MH2/muf2]*Log[z] + 0.0277848711837475882*z^89*Log[MH2/muf2]*Log[z] + 0.04451868876026179*z^90*Log[MH2/muf2]*Log[z] + 0.0271601889579417669*z^91*Log[MH2/muf2]*Log[z] + 0.0435289147245668985*z^92*Log[MH2/muf2]*Log[z] + 0.0265629843119324185*z^93*Log[MH2/muf2]*Log[z] + 0.0425822035218949665*z^94*Log[MH2/muf2]*Log[z] + 0.0259914829397905654*z^95*Log[MH2/muf2]*Log[z] + 0.0416758040935672515*z^96*Log[MH2/muf2]*Log[z] + 0.0254440601073129559*z^97*Log[MH2/muf2]*Log[z] + 0.04080719487107558*z^98*Log[MH2/muf2]*Log[z] + 0.0249192252137760238*z^99*Log[MH2/muf2]*Log[z] + 0.0399740603312031883*z^100*Log[MH2/muf2]*Log[z] + 0.125*Log[MH2/muf2]^2*Log[z] + 2.*z*Log[MH2/muf2]^2*Log[z] - 1.*z^2*Log[MH2/muf2]^2*Log[z] - 0.489583333333333333*Log[z]^2 + 5.29166666666666667*z*Log[z]^2 - 5.83333333333333333*z^2*Log[z]^2 - 1.33333333333333333*z^3*Log[z]^2 - 1.89583333333333333*z^4*Log[z]^2 - 0.366666666666666667*z^5*Log[z]^2 - 0.866666666666666667*z^6*Log[z]^2 - 0.209523809523809524*z^7*Log[z]^2 - 0.561011904761904762*z^8*Log[z]^2 - 0.146825396825396825*z^9*Log[z]^2 - 0.415277777777777778*z^10*Log[z]^2 - 0.113131313131313131*z^11*Log[z]^2 - 0.329924242424242424*z^12*Log[z]^2 - 0.0920745920745920746*z^13*Log[z]^2 - 0.27380952380952384*z^14*Log[z]^2 - 0.0776556776556776557*z^15*Log[z]^2 - 0.234077380952380952*z^16*Log[z]^2 - 0.0671568627450980392*z^17*Log[z]^2 - 0.204452614379084967*z^18*Log[z]^2 - 0.0591675266597867217*z^19*Log[z]^2 - 0.181505847953216374*z^20*Log[z]^2 - 0.0528822055137844612*z^21*Log[z]^2 - 0.163203463203463203*z^22*Log[z]^2 - 0.0478072651985695464*z^23*Log[z]^2 - 0.148262516469038208*z^24*Log[z]^2 - 0.0436231884057971014*z^25*Log[z]^2 - 0.135833333333333333*z^26*Log[z]^2 - 0.040113960113960116*z^27*Log[z]^2 - 0.125330687830687831*z^28*Log[z]^2 - 0.0371282612661923007*z^29*Log[z]^2 - 0.116338259441707718*z^30*Log[z]^2 - 0.0345569150908416759*z^31*Log[z]^2 - 0.108551747311827957*z^32*Log[z]^2 - 0.0323191593352883675*z^33*Log[z]^2 - 0.101743538324420677*z^34*Log[z]^2 - 0.0303539597657244716*z^35*Log[z]^2 - 0.0957399626517273576*z^36*Log[z]^2 - 0.0286143286143286143*z^37*Log[z]^2 - 0.0904061956693535641*z^38*Log[z]^2 - 0.027063500747711276*z^39*Log[z]^2 - 0.0856359649122807018*z^40*Log[z]^2 - 0.0256722951844903064*z^41*Log[z]^2 - 0.0813443670150987224*z^42*Log[z]^2 - 0.0244172541393188018*z^43*Log[z]^2 - 0.0774627504278667069*z^44*Log[z]^2 - 0.0232793046746535119*z^45*Log[z]^2 - 0.0739350021958717611*z^46*Log[z]^2 - 0.0222427793195600781*z^47*Log[z]^2 - 0.0707148088189947579*z^48*Log[z]^2 - 0.0212946880880011579*z^49*Log[z]^2 - 0.0677636054421768707*z^50*Log[z]^2 - 0.0204241696678671469*z^51*Log[z]^2 - 0.0650490196078431373*z^52*Log[z]^2 - 0.0196220723412732292*z^53*Log[z]^2 - 0.06254367575122292*z^54*Log[z]^2 - 0.0188806302013849184*z^55*Log[z]^2 - 0.0602242664742664743*z^56*Log[z]^2 - 0.0181932102984734564*z^57*Log[z]^2 - 0.0580708236107510155*z^58*Log[z]^2 - 0.0175541132199288402*z^59*Log[z]^2 - 0.0560661406584843172*z^60*Log[z]^2 - 0.0169584143743632491*z^61*Log[z]^2 - 0.0541953111228626829*z^62*Log[z]^2 - 0.0164018366027884801*z^63*Log[z]^2 - 0.0524453565028161802*z^64*Log[z]^2 - 0.0158806471306471306*z^65*Log[z]^2 - 0.0508049242424242424*z^66*Log[z]^2 - 0.0153915736005288244*z^67*Log[z]^2 - 0.04926404075877298*z^68*Log[z]^2 - 0.0149317351859627693*z^69*Log[z]^2 - 0.0478139081719644379*z^70*Log[z]^2 - 0.0144985857172017613*z^71*Log[z]^2 - 0.0464467359713838587*z^72*Log[z]^2 - 0.0140898664437155658*z^73*Log[z]^2 - 0.0451556008062857378*z^74*Log[z]^2 - 0.013703566580278909*z^75*Log[z]^2 - 0.0439343290659080133*z^76*Log[z]^2 - 0.0133378901799954432*z^77*Log[z]^2 - 0.0427773980405559353*z^78*Log[z]^2 - 0.0129912281811015988*z^79*Log[z]^2 - 0.0416798523206751055*z^80*Log[z]^2 - 0.0126621347085482107*z^81*Log[z]^2 - 0.0406372327612165011*z^82*Log[z]^2 - 0.012349306893336671*z^83*Log[z]^2 - 0.03964551586135483*z^84*Log[z]^2 - 0.0120515676149978064*z^85*Log[z]^2 - 0.03870106182007687*z^86*Log[z]^2 - 0.0117678506847807287*z^87*Log[z]^2 - 0.0378005698524944716*z^88*Log[z]^2 - 0.0114971880760334848*z^89*Log[z]^2 - 0.0369410396095789354*z^90*Log[z]^2 - 0.0112386988791483174*z^91*Log[z]^2 - 0.0361197377501725328*z^92*Log[z]^2 - 0.0109915797152823801*z^93*Log[z]^2 - 0.0353341688798702913*z^94*Log[z]^2 - 0.0107550963888788547*z^95*Log[z]^2 - 0.0345820502053004853*z^96*Log[z]^2 - 0.0105285765961295*z^97*Log[z]^2 - 0.0338612893611052668*z^98*Log[z]^2 - 0.0103114035367349064*z^99*Log[z]^2 - 0.0331699649556792414*z^100*Log[z]^2 - 0.416666666666666667*Log[MH2/muf2]*Log[z]^2 - 2.91666666666666667*z*Log[MH2/muf2]*Log[z]^2 + 1.33333333333333333*z^2*Log[MH2/muf2]*Log[z]^2 + 0.1875*Log[z]^3 + 1.125*z*Log[z]^3 - 0.722222222222222222*z^2*Log[z]^3, -1.24883830219717608 + 0.410094153167112984/z + 1.24936316483261013*z - 0.0872191010731814392*z^2 + 0.174382716049382716*z^3 - 0.0482098765432098765*z^4 - 0.0514444444444444444*z^5 - 0.0422305366591080877*z^6 - 0.0340449195551236368*z^7 - 0.0277842859292453019*z^8 - 0.0230540318836725362*z^9 - 0.0194332829119585573*z^10 - 0.0166115568500019066*z^11 - 0.0143729470445052842*z^12 - 0.0125676544600035639*z^13 - 0.0110903441037348644*z^14 - 0.00986562008806034621*z^15 - 0.00883851857465864956*z^16 - 0.00796826257483696341*z^17 - 0.00722410391036066222*z^18 - 0.00658250804766997908*z^19 - 0.00602521459094073642*z^20 - 0.00553787811465280589*z^21 - 0.00510910016668694202*z^22 - 0.00472972934744599804*z^23 - 0.00439234804558449357*z^24 - 0.00409089110070568426*z^25 - 0.00382035902877425654*z^26 - 0.00357659992285112025*z^27 - 0.00335614184249497948*z^28 - 0.00315606274735784083*z^29 - 0.00297388864821309183*z^30 - 0.00280751317774960013*z^31 - 0.00265513357317072132*z^32 - 0.00251519934371088601*z^33 - 0.00238637082312274104*z^34 - 0.00226748548473940066*z^35 - 0.00215753039674261865*z^36 - 0.00205561956763213458*z^37 - 0.00196097521156463936*z^38 - 0.00187291217498841773*z^39 - 0.00179082492756422059*z^40 - 0.00171417664452766364*z^41 - 0.00164249000372899215*z^42 - 0.00157533939542163381*z^43 - 0.00151234430152226252*z^44 - 0.00145316364730477793*z^45 - 0.00139749096515118935*z^46 - 0.00134505023920500291*z^47 - 0.00129559232318634423*z^48 - 0.00124889184247975703*z^49 - 0.00120474450685572275*z^50 - 0.00116296477257916137*z^51 - 0.00112338380277159882*z^52 - 0.00108584768318159036*z^53 - 0.00105021585733692766*z^54 - 0.001016359750683955*z^55 - 0.000984161557987762389*z^56 - 0.0009535131721505982*z^57 - 0.000924315235847516812*z^58 - 0.000896476300093038476*z^59 - 0.000869912076133287667*z^60 - 0.000844544768979969919*z^61 - 0.000820302482526853069*z^62 - 0.000797118687566143985*z^63 - 0.000774931745192241327*z^64 - 0.000753684479077467033*z^65 - 0.000733323790956294037*z^66 - 0.000713800314384259355*z^67 - 0.000695068102464233226*z^68 - 0.000677084345771860958*z^69 - 0.000659809117177034805*z^70 - 0.000643205140660259081*z^71 - 0.000627237581571031176*z^72 - 0.000611873856077686894*z^73 - 0.000597083457821139145*z^74 - 0.000582837800014143814*z^75 - 0.000569110071427874738*z^76 - 0.000555875104882689068*z^77 - 0.000543109257013426269*z^78 - 0.000530790298214318778*z^79 - 0.000518897311787087587*z^80 - 0.000507410601420182762*z^81 - 0.000496311606219236237*z^82 - 0.000485582822590195317*z^83 - 0.000475207732348655514*z^84 - 0.000465170736492780892*z^85 - 0.000455457094133900879*z^86 - 0.000446052866129281326*z^87 - 0.000436944863006445281*z^88 - 0.000428120596808427*z^89 - 0.000419568236525057111*z^90 - 0.000411276566807299903*z^91 - 0.000403234949690234248*z^92 - 0.00039543328907587163*z^93 - 0.000387861997749974431*z^94 - 0.000380511966727670301*z^95 - 0.000373374536741213361*z^96 - 0.000366441471699948471*z^97 - 0.000359704933967591959*z^98 - 0.000353157461315528412*z^99 - 0.000346791945423095341*z^100 + ALARM*z^101 - 0.403377288767849042*Log[MH2/muf2] + (0.0740740740740740741*Log[MH2/muf2])/z + 1.26328937789881762*z*Log[MH2/muf2] - 1.22222222222222222*z^2*Log[MH2/muf2] + 0.148148148148148148*z^3*Log[MH2/muf2] + 0.0453703703703703704*z^4*Log[MH2/muf2] + 0.0224074074074074074*z^5*Log[MH2/muf2] + 0.013544973544973546*z^6*Log[MH2/muf2] + 0.00914588057445200302*z^7*Log[MH2/muf2] + 0.00662163013353489544*z^8*Log[MH2/muf2] + 0.00503012933568489124*z^9*Log[MH2/muf2] + 0.00395809951365506921*z^10*Log[MH2/muf2] + 0.00319967350270380573*z^11*Log[MH2/muf2] + 0.00264239127875491512*z^12*Log[MH2/muf2] + 0.00222035798958875882*z^13*Log[MH2/muf2] + 0.00189277551914914552*z^14*Log[MH2/muf2] + 0.00163323449037734752*z^15*Log[MH2/muf2] + 0.00142400015561780268*z^16*Log[MH2/muf2] + 0.00125279005937887137*z^17*Log[MH2/muf2] + 0.00111087128732164042*z^18*Log[MH2/muf2] + 0.0009918922597936955*z^19*Log[MH2/muf2] + 0.0008911411081309512*z^20*Log[MH2/muf2] + 0.000805060993030917843*z^21*Log[MH2/muf2] + 0.000730925180388760287*z^22*Log[MH2/muf2] + 0.000666614260015188*z^23*Log[MH2/muf2] + 0.000610460305639889761*z^24*Log[MH2/muf2] + 0.000561135885048928527*z^25*Log[MH2/muf2] + 0.000517573720992524411*z^26*Log[MH2/muf2] + 0.000478907677388209202*z^27*Log[MH2/muf2] + 0.000444428825806919829*z^28*Log[MH2/muf2] + 0.000413552335395190651*z^29*Log[MH2/muf2] + 0.000385792237274727398*z^30*Log[MH2/muf2] + 0.000360741989971599932*z^31*Log[MH2/muf2] + 0.000338059367959862237*z^32*Log[MH2/muf2] + 0.000317454606513063474*z^33*Log[MH2/muf2] + 0.000298681023751800726*z^34*Log[MH2/muf2] + 0.000281527544668095006*z^35*Log[MH2/muf2] + 0.000265812698118953955*z^36*Log[MH2/muf2] + 0.000251379763786907773*z^37*Log[MH2/muf2] + 0.00023809282375327644*z^38*Log[MH2/muf2] + 0.000225833530755755346*z^39*Log[MH2/muf2] + 0.000214498448057251257*z^40*Log[MH2/muf2] + 0.000203996848107496531*z^41*Log[MH2/muf2] + 0.000194248881650187233*z^42*Log[MH2/muf2] + 0.000185184047635358543*z^43*Log[MH2/muf2] + 0.000176739908699854289*z^44*Log[MH2/muf2] + 0.000168861008143621946*z^45*Log[MH2/muf2] + 0.000161497953040048166*z^46*Log[MH2/muf2] + 0.000154606634955827966*z^47*Log[MH2/muf2] + 0.000148147565154044857*z^48*Log[MH2/muf2] + 0.000142085305439780969*z^49*Log[MH2/muf2] + 0.000136387979227972368*z^50*Log[MH2/muf2] + 0.0001310268501568551*z^51*Log[MH2/muf2] + 0.000125975957781744213*z^52*Log[MH2/muf2] + 0.00012121180167453181*z^53*Log[MH2/muf2] + 0.000116713066710649436*z^54*Log[MH2/muf2] + 0.000112460383514742619*z^55*Log[MH2/muf2] + 0.00010843611901180063*z^56*Log[MH2/muf2] + 0.0001046241928336002*z^57*Log[MH2/muf2] + 0.000101009915994000535*z^58*Log[MH2/muf2] + 0.00009757984879705881*z^59*Log[MH2/muf2] + 0.0000943216754000287123*z^60*Log[MH2/muf2] + 0.0000912240928358279247*z^61*Log[MH2/muf2] + 0.0000882767126200096518*z^62*Log[MH2/muf2] + 0.0000854699733365567133*z^63*Log[MH2/muf2] + 0.00008279506282378466*z^64*Log[MH2/muf2] + 0.0000802438487734962094*z^65*Log[MH2/muf2] + 0.0000778088167191601071*z^66*Log[MH2/muf2] + 0.0000754830145271187724*z^67*Log[MH2/muf2] + 0.00007326000262262927*z^68*Log[MH2/muf2] + 0.0000711338092831864156*z^69*Log[MH2/muf2] + 0.0000690988904177744772*z^70*Log[MH2/muf2] + 0.00006715009332469554*z^71*Log[MH2/muf2] + 0.0000652826239842991671*z^72*Log[MH2/muf2] + 0.0000634920174978544*z^73*Log[MH2/muf2] + 0.0000617741113312684133*z^74*Log[MH2/muf2] + 0.0000601250210634649147*z^75*Log[MH2/muf2] + 0.0000585411183749133888*z^76*Log[MH2/muf2] + 0.0000570190110428265625*z^77*Log[MH2/muf2] + 0.0000555555247365768623*z^78*Log[MH2/muf2] + 0.0000541476864304813475*z^79*Log[MH2/muf2] + 0.0000527927092717427837*z^80*Log[MH2/muf2] + 0.0000514879787594157768*z^81*Log[MH2/muf2] + 0.0000502310401061355064*z^82*Log[MH2/muf2] + 0.0000490195866682969136*z^83*Log[MH2/muf2] + 0.0000478514493426563073*z^84*Log[MH2/muf2] + 0.0000467245868381616469*z^85*Log[MH2/muf2] + 0.0000456370767413883107*z^86*Log[MH2/muf2] + 0.0000445871073024242896*z^87*Log[MH2/muf2] + 0.0000435729698755508266*z^88*Log[MH2/muf2] + 0.0000425930519557212196*z^89*Log[MH2/muf2] + 0.0000416458307577554586*z^90*Log[MH2/muf2] + 0.0000407298672904315159*z^91*Log[MH2/muf2] + 0.0000398438008823436149*z^92*Log[MH2/muf2] + 0.0000389863441205817197*z^93*Log[MH2/muf2] + 0.0000381562781670241421*z^94*Log[MH2/muf2] + 0.0000373524484203783788*z^95*Log[MH2/muf2] + 0.0000365737604950993858*z^96*Log[MH2/muf2] + 0.00003581917649099916*z^97*Log[MH2/muf2] + 0.0000350877115297715841*z^98*Log[MH2/muf2] + 0.0000343784305368224873*z^99*Log[MH2/muf2] + 0.0000336904452487439358*z^100*Log[MH2/muf2] + 0.0833333333333333333*Log[MH2/muf2]^2 + (0.111111111111111111*Log[MH2/muf2]^2)/z - 0.0833333333333333333*z*Log[MH2/muf2]^2 - 0.111111111111111111*z^2*Log[MH2/muf2]^2 + 0.105065933151773564*Log[z] - 2.47826740018155977*z*Log[z] + 1.64814814814814815*z^2*Log[z] - 0.333333333333333333*z^3*Log[z] - 0.106944444444444444*z^4*Log[z] - 0.0539814814814814815*z^5*Log[z] - 0.0330158730158730159*z^6*Log[z] - 0.0224489795918367347*z^7*Log[z] - 0.0163257432602670698*z^8*Log[z] - 0.012439373897707232*z^9*Log[z] - 0.00980920314253647587*z^10*Log[z] - 0.007942046729925517*z^11*Log[z] - 0.00656653952108497563*z^12*Log[z] - 0.00552278917663533048*z^13*Log[z] - 0.00471136515092559049*z^14*Log[z] - 0.00406767835339263911*z^15*Log[z] - 0.00354823179271708683*z^16*Log[z] - 0.00312283069545901149*z^17*Log[z] - 0.00276996476838642807*z^18*Log[z] - 0.00247396383402032199*z^19*Log[z] - 0.00222318711007538339*z^20*Log[z] - 0.00200883702763402012*z^21*Log[z] - 0.00182416241140125951*z^22*Log[z] - 0.00166391118444735905*z^23*Log[z] - 0.00152394693628152985*z^24*Log[z] - 0.00140097547380156076*z^25*Log[z] - 0.00129234665303041371*z^26*Log[z] - 0.00119590866029612468*z^27*Log[z] - 0.00110989942909300691*z^28*Log[z] - 0.00103286473938381154*z^29*Log[z] - 0.000963595748605913157*z^30*Log[z] - 0.0009010808504870007*z^31*Log[z] - 0.0008444682199641227*z^32*Log[z] - 0.000793036413056736069*z^33*Log[z] - 0.000746171098483146297*z^34*Log[z] - 0.000703346500018109839*z^35*Log[z] - 0.000664110489040461029*z^36*Log[z] - 0.0006280725282621916*z^37*Log[z] - 0.000594893859349450675*z^38*Log[z] - 0.000564279469031226969*z^39*Log[z] - 0.000535971474242926796*z^40*Log[z] - 0.000509743646641326594*z^41*Log[z] - 0.000485396857395015429*z^42*Log[z] - 0.000462755269478180252*z^43*Log[z] - 0.00044166314037825255*z^44*Log[z] - 0.000421982125799878657*z^45*Log[z] - 0.000403588996545062453*z^46*Log[z] - 0.000386373697708464714*z^47*Log[z] - 0.000370237692721113875*z^48*Log[z] - 0.000355092545413012506*z^49*Log[z] - 0.00034085870175734693*z^50*Log[z] - 0.000327464439772892566*z^51*Log[z] - 0.0003148449615547511*z^52*Log[z] - 0.000302941605852990487*z^53*Log[z] - 0.00029170116323841785*z^54*Log[z] - 0.000281075278851786062*z^55*Log[z] - 0.000271019930158306402*z^56*Log[z] - 0.000261494969126684531*z^57*Log[z] - 0.000252463719902780056*z^58*Log[z] - 0.000243892624417415116*z^59*Log[z] - 0.000235750929507751042*z^60*Log[z] - 0.000228010410083651828*z^61*Log[z] - 0.000220645123668089664*z^62*Log[z] - 0.00021363119231102506*z^63*Log[z] - 0.000206946608441304102*z^64*Log[z] - 0.000200571061698866186*z^65*Log[z] - 0.000194485784194582859*z^66*Log[z] - 0.000188673411989348867*z^67*Log[z] - 0.000183117860877493496*z^68*Log[z] - 0.0001778042148103166*z^69*Log[z] - 0.000172718625510322876*z^70*Log[z] - 0.00016784822201112553*z^71*Log[z] - 0.00016318102901667896*z^72*Log[z] - 0.00015870589311036524*z^73*Log[z] - 0.000154412415962763458*z^74*Log[z] - 0.000150290893789403113*z^75*Log[z] - 0.000146332262398744393*z^76*Log[z] - 0.000142528047247981054*z^77*Log[z] - 0.000138870317991663002*z^78*Log[z] - 0.000135351647066978683*z^79*Log[z] - 0.000131965071911001457*z^80*Log[z] - 0.000128704060450295253*z^81*Log[z] - 0.000125562479542850465*z^82*Log[z] - 0.0001225345660871147*z^83*Log[z] - 0.000119614900543522714*z^84*Log[z] - 0.000116798382640954898*z^85*Log[z] - 0.000114080209064427727*z^86*Log[z] - 0.000111455852941442225*z^87*Log[z] - 0.000108921044963132603*z^88*Log[z] - 0.000106471755992965106*z^89*Log[z] - 0.000104104181030495048*z^90*Log[z] - 0.000101814724410822337*z^91*Log[z] - 0.0000995999861320872809*z^92*Log[z] - 0.00009745674921378882*z^93*Log[z] - 0.0000953819679980345034*z^94*Log[z] - 0.0000933727573141747024*z^95*Log[z] - 0.0000914263824347458117*z^96*Log[z] - 0.00008954024975734739*z^97*Log[z] - 0.0000877118981530932911*z^98*Log[z] - 0.00008593899092768342*z^99*Log[z] - 0.0000842193083460067301*z^100*Log[z] - 0.166666666666666667*Log[MH2/muf2]*Log[z] + 0.666666666666666667*z*Log[MH2/muf2]*Log[z] + 0.666666666666666667*z^2*Log[MH2/muf2]*Log[z] + 0.166666666666666667*Log[MH2/muf2]^2*Log[z] + 0.166666666666666667*z*Log[MH2/muf2]^2*Log[z] - 0.0416666666666666667*Log[z]^2 - 0.208333333333333333*z*Log[z]^2 - 0.555555555555555556*z^2*Log[z]^2 - 0.333333333333333333*Log[MH2/muf2]*Log[z]^2 - 0.333333333333333333*z*Log[MH2/muf2]*Log[z]^2 + 0.138888888888888889*Log[z]^3 + 0.138888888888888889*z*Log[z]^3, -1.24883830219717608 + 0.410094153167112984/z + 1.24936316483261013*z - 0.0872191010731814392*z^2 + 0.174382716049382716*z^3 - 0.0482098765432098765*z^4 - 0.0514444444444444444*z^5 - 0.0422305366591080877*z^6 - 0.0340449195551236368*z^7 - 0.0277842859292453019*z^8 - 0.0230540318836725362*z^9 - 0.0194332829119585573*z^10 - 0.0166115568500019066*z^11 - 0.0143729470445052842*z^12 - 0.0125676544600035639*z^13 - 0.0110903441037348644*z^14 - 0.00986562008806034621*z^15 - 0.00883851857465864956*z^16 - 0.00796826257483696341*z^17 - 0.00722410391036066222*z^18 - 0.00658250804766997908*z^19 - 0.00602521459094073642*z^20 - 0.00553787811465280589*z^21 - 0.00510910016668694202*z^22 - 0.00472972934744599804*z^23 - 0.00439234804558449357*z^24 - 0.00409089110070568426*z^25 - 0.00382035902877425654*z^26 - 0.00357659992285112025*z^27 - 0.00335614184249497948*z^28 - 0.00315606274735784083*z^29 - 0.00297388864821309183*z^30 - 0.00280751317774960013*z^31 - 0.00265513357317072132*z^32 - 0.00251519934371088601*z^33 - 0.00238637082312274104*z^34 - 0.00226748548473940066*z^35 - 0.00215753039674261865*z^36 - 0.00205561956763213458*z^37 - 0.00196097521156463936*z^38 - 0.00187291217498841773*z^39 - 0.00179082492756422059*z^40 - 0.00171417664452766364*z^41 - 0.00164249000372899215*z^42 - 0.00157533939542163381*z^43 - 0.00151234430152226252*z^44 - 0.00145316364730477793*z^45 - 0.00139749096515118935*z^46 - 0.00134505023920500291*z^47 - 0.00129559232318634423*z^48 - 0.00124889184247975703*z^49 - 0.00120474450685572275*z^50 - 0.00116296477257916137*z^51 - 0.00112338380277159882*z^52 - 0.00108584768318159036*z^53 - 0.00105021585733692766*z^54 - 0.001016359750683955*z^55 - 0.000984161557987762389*z^56 - 0.0009535131721505982*z^57 - 0.000924315235847516812*z^58 - 0.000896476300093038476*z^59 - 0.000869912076133287667*z^60 - 0.000844544768979969919*z^61 - 0.000820302482526853069*z^62 - 0.000797118687566143985*z^63 - 0.000774931745192241327*z^64 - 0.000753684479077467033*z^65 - 0.000733323790956294037*z^66 - 0.000713800314384259355*z^67 - 0.000695068102464233226*z^68 - 0.000677084345771860958*z^69 - 0.000659809117177034805*z^70 - 0.000643205140660259081*z^71 - 0.000627237581571031176*z^72 - 0.000611873856077686894*z^73 - 0.000597083457821139145*z^74 - 0.000582837800014143814*z^75 - 0.000569110071427874738*z^76 - 0.000555875104882689068*z^77 - 0.000543109257013426269*z^78 - 0.000530790298214318778*z^79 - 0.000518897311787087587*z^80 - 0.000507410601420182762*z^81 - 0.000496311606219236237*z^82 - 0.000485582822590195317*z^83 - 0.000475207732348655514*z^84 - 0.000465170736492780892*z^85 - 0.000455457094133900879*z^86 - 0.000446052866129281326*z^87 - 0.000436944863006445281*z^88 - 0.000428120596808427*z^89 - 0.000419568236525057111*z^90 - 0.000411276566807299903*z^91 - 0.000403234949690234248*z^92 - 0.00039543328907587163*z^93 - 0.000387861997749974431*z^94 - 0.000380511966727670301*z^95 - 0.000373374536741213361*z^96 - 0.000366441471699948471*z^97 - 0.000359704933967591959*z^98 - 0.000353157461315528412*z^99 - 0.000346791945423095341*z^100 + ALARM*z^101 - 0.403377288767849042*Log[MH2/muf2] + (0.0740740740740740741*Log[MH2/muf2])/z + 1.26328937789881762*z*Log[MH2/muf2] - 1.22222222222222222*z^2*Log[MH2/muf2] + 0.148148148148148148*z^3*Log[MH2/muf2] + 0.0453703703703703704*z^4*Log[MH2/muf2] + 0.0224074074074074074*z^5*Log[MH2/muf2] + 0.013544973544973546*z^6*Log[MH2/muf2] + 0.00914588057445200302*z^7*Log[MH2/muf2] + 0.00662163013353489544*z^8*Log[MH2/muf2] + 0.00503012933568489124*z^9*Log[MH2/muf2] + 0.00395809951365506921*z^10*Log[MH2/muf2] + 0.00319967350270380573*z^11*Log[MH2/muf2] + 0.00264239127875491512*z^12*Log[MH2/muf2] + 0.00222035798958875882*z^13*Log[MH2/muf2] + 0.00189277551914914552*z^14*Log[MH2/muf2] + 0.00163323449037734752*z^15*Log[MH2/muf2] + 0.00142400015561780268*z^16*Log[MH2/muf2] + 0.00125279005937887137*z^17*Log[MH2/muf2] + 0.00111087128732164042*z^18*Log[MH2/muf2] + 0.0009918922597936955*z^19*Log[MH2/muf2] + 0.0008911411081309512*z^20*Log[MH2/muf2] + 0.000805060993030917843*z^21*Log[MH2/muf2] + 0.000730925180388760287*z^22*Log[MH2/muf2] + 0.000666614260015188*z^23*Log[MH2/muf2] + 0.000610460305639889761*z^24*Log[MH2/muf2] + 0.000561135885048928527*z^25*Log[MH2/muf2] + 0.000517573720992524411*z^26*Log[MH2/muf2] + 0.000478907677388209202*z^27*Log[MH2/muf2] + 0.000444428825806919829*z^28*Log[MH2/muf2] + 0.000413552335395190651*z^29*Log[MH2/muf2] + 0.000385792237274727398*z^30*Log[MH2/muf2] + 0.000360741989971599932*z^31*Log[MH2/muf2] + 0.000338059367959862237*z^32*Log[MH2/muf2] + 0.000317454606513063474*z^33*Log[MH2/muf2] + 0.000298681023751800726*z^34*Log[MH2/muf2] + 0.000281527544668095006*z^35*Log[MH2/muf2] + 0.000265812698118953955*z^36*Log[MH2/muf2] + 0.000251379763786907773*z^37*Log[MH2/muf2] + 0.00023809282375327644*z^38*Log[MH2/muf2] + 0.000225833530755755346*z^39*Log[MH2/muf2] + 0.000214498448057251257*z^40*Log[MH2/muf2] + 0.000203996848107496531*z^41*Log[MH2/muf2] + 0.000194248881650187233*z^42*Log[MH2/muf2] + 0.000185184047635358543*z^43*Log[MH2/muf2] + 0.000176739908699854289*z^44*Log[MH2/muf2] + 0.000168861008143621946*z^45*Log[MH2/muf2] + 0.000161497953040048166*z^46*Log[MH2/muf2] + 0.000154606634955827966*z^47*Log[MH2/muf2] + 0.000148147565154044857*z^48*Log[MH2/muf2] + 0.000142085305439780969*z^49*Log[MH2/muf2] + 0.000136387979227972368*z^50*Log[MH2/muf2] + 0.0001310268501568551*z^51*Log[MH2/muf2] + 0.000125975957781744213*z^52*Log[MH2/muf2] + 0.00012121180167453181*z^53*Log[MH2/muf2] + 0.000116713066710649436*z^54*Log[MH2/muf2] + 0.000112460383514742619*z^55*Log[MH2/muf2] + 0.00010843611901180063*z^56*Log[MH2/muf2] + 0.0001046241928336002*z^57*Log[MH2/muf2] + 0.000101009915994000535*z^58*Log[MH2/muf2] + 0.00009757984879705881*z^59*Log[MH2/muf2] + 0.0000943216754000287123*z^60*Log[MH2/muf2] + 0.0000912240928358279247*z^61*Log[MH2/muf2] + 0.0000882767126200096518*z^62*Log[MH2/muf2] + 0.0000854699733365567133*z^63*Log[MH2/muf2] + 0.00008279506282378466*z^64*Log[MH2/muf2] + 0.0000802438487734962094*z^65*Log[MH2/muf2] + 0.0000778088167191601071*z^66*Log[MH2/muf2] + 0.0000754830145271187724*z^67*Log[MH2/muf2] + 0.00007326000262262927*z^68*Log[MH2/muf2] + 0.0000711338092831864156*z^69*Log[MH2/muf2] + 0.0000690988904177744772*z^70*Log[MH2/muf2] + 0.00006715009332469554*z^71*Log[MH2/muf2] + 0.0000652826239842991671*z^72*Log[MH2/muf2] + 0.0000634920174978544*z^73*Log[MH2/muf2] + 0.0000617741113312684133*z^74*Log[MH2/muf2] + 0.0000601250210634649147*z^75*Log[MH2/muf2] + 0.0000585411183749133888*z^76*Log[MH2/muf2] + 0.0000570190110428265625*z^77*Log[MH2/muf2] + 0.0000555555247365768623*z^78*Log[MH2/muf2] + 0.0000541476864304813475*z^79*Log[MH2/muf2] + 0.0000527927092717427837*z^80*Log[MH2/muf2] + 0.0000514879787594157768*z^81*Log[MH2/muf2] + 0.0000502310401061355064*z^82*Log[MH2/muf2] + 0.0000490195866682969136*z^83*Log[MH2/muf2] + 0.0000478514493426563073*z^84*Log[MH2/muf2] + 0.0000467245868381616469*z^85*Log[MH2/muf2] + 0.0000456370767413883107*z^86*Log[MH2/muf2] + 0.0000445871073024242896*z^87*Log[MH2/muf2] + 0.0000435729698755508266*z^88*Log[MH2/muf2] + 0.0000425930519557212196*z^89*Log[MH2/muf2] + 0.0000416458307577554586*z^90*Log[MH2/muf2] + 0.0000407298672904315159*z^91*Log[MH2/muf2] + 0.0000398438008823436149*z^92*Log[MH2/muf2] + 0.0000389863441205817197*z^93*Log[MH2/muf2] + 0.0000381562781670241421*z^94*Log[MH2/muf2] + 0.0000373524484203783788*z^95*Log[MH2/muf2] + 0.0000365737604950993858*z^96*Log[MH2/muf2] + 0.00003581917649099916*z^97*Log[MH2/muf2] + 0.0000350877115297715841*z^98*Log[MH2/muf2] + 0.0000343784305368224873*z^99*Log[MH2/muf2] + 0.0000336904452487439358*z^100*Log[MH2/muf2] + 0.0833333333333333333*Log[MH2/muf2]^2 + (0.111111111111111111*Log[MH2/muf2]^2)/z - 0.0833333333333333333*z*Log[MH2/muf2]^2 - 0.111111111111111111*z^2*Log[MH2/muf2]^2 + 0.105065933151773564*Log[z] - 2.47826740018155977*z*Log[z] + 1.64814814814814815*z^2*Log[z] - 0.333333333333333333*z^3*Log[z] - 0.106944444444444444*z^4*Log[z] - 0.0539814814814814815*z^5*Log[z] - 0.0330158730158730159*z^6*Log[z] - 0.0224489795918367347*z^7*Log[z] - 0.0163257432602670698*z^8*Log[z] - 0.012439373897707232*z^9*Log[z] - 0.00980920314253647587*z^10*Log[z] - 0.007942046729925517*z^11*Log[z] - 0.00656653952108497563*z^12*Log[z] - 0.00552278917663533048*z^13*Log[z] - 0.00471136515092559049*z^14*Log[z] - 0.00406767835339263911*z^15*Log[z] - 0.00354823179271708683*z^16*Log[z] - 0.00312283069545901149*z^17*Log[z] - 0.00276996476838642807*z^18*Log[z] - 0.00247396383402032199*z^19*Log[z] - 0.00222318711007538339*z^20*Log[z] - 0.00200883702763402012*z^21*Log[z] - 0.00182416241140125951*z^22*Log[z] - 0.00166391118444735905*z^23*Log[z] - 0.00152394693628152985*z^24*Log[z] - 0.00140097547380156076*z^25*Log[z] - 0.00129234665303041371*z^26*Log[z] - 0.00119590866029612468*z^27*Log[z] - 0.00110989942909300691*z^28*Log[z] - 0.00103286473938381154*z^29*Log[z] - 0.000963595748605913157*z^30*Log[z] - 0.0009010808504870007*z^31*Log[z] - 0.0008444682199641227*z^32*Log[z] - 0.000793036413056736069*z^33*Log[z] - 0.000746171098483146297*z^34*Log[z] - 0.000703346500018109839*z^35*Log[z] - 0.000664110489040461029*z^36*Log[z] - 0.0006280725282621916*z^37*Log[z] - 0.000594893859349450675*z^38*Log[z] - 0.000564279469031226969*z^39*Log[z] - 0.000535971474242926796*z^40*Log[z] - 0.000509743646641326594*z^41*Log[z] - 0.000485396857395015429*z^42*Log[z] - 0.000462755269478180252*z^43*Log[z] - 0.00044166314037825255*z^44*Log[z] - 0.000421982125799878657*z^45*Log[z] - 0.000403588996545062453*z^46*Log[z] - 0.000386373697708464714*z^47*Log[z] - 0.000370237692721113875*z^48*Log[z] - 0.000355092545413012506*z^49*Log[z] - 0.00034085870175734693*z^50*Log[z] - 0.000327464439772892566*z^51*Log[z] - 0.0003148449615547511*z^52*Log[z] - 0.000302941605852990487*z^53*Log[z] - 0.00029170116323841785*z^54*Log[z] - 0.000281075278851786062*z^55*Log[z] - 0.000271019930158306402*z^56*Log[z] - 0.000261494969126684531*z^57*Log[z] - 0.000252463719902780056*z^58*Log[z] - 0.000243892624417415116*z^59*Log[z] - 0.000235750929507751042*z^60*Log[z] - 0.000228010410083651828*z^61*Log[z] - 0.000220645123668089664*z^62*Log[z] - 0.00021363119231102506*z^63*Log[z] - 0.000206946608441304102*z^64*Log[z] - 0.000200571061698866186*z^65*Log[z] - 0.000194485784194582859*z^66*Log[z] - 0.000188673411989348867*z^67*Log[z] - 0.000183117860877493496*z^68*Log[z] - 0.0001778042148103166*z^69*Log[z] - 0.000172718625510322876*z^70*Log[z] - 0.00016784822201112553*z^71*Log[z] - 0.00016318102901667896*z^72*Log[z] - 0.00015870589311036524*z^73*Log[z] - 0.000154412415962763458*z^74*Log[z] - 0.000150290893789403113*z^75*Log[z] - 0.000146332262398744393*z^76*Log[z] - 0.000142528047247981054*z^77*Log[z] - 0.000138870317991663002*z^78*Log[z] - 0.000135351647066978683*z^79*Log[z] - 0.000131965071911001457*z^80*Log[z] - 0.000128704060450295253*z^81*Log[z] - 0.000125562479542850465*z^82*Log[z] - 0.0001225345660871147*z^83*Log[z] - 0.000119614900543522714*z^84*Log[z] - 0.000116798382640954898*z^85*Log[z] - 0.000114080209064427727*z^86*Log[z] - 0.000111455852941442225*z^87*Log[z] - 0.000108921044963132603*z^88*Log[z] - 0.000106471755992965106*z^89*Log[z] - 0.000104104181030495048*z^90*Log[z] - 0.000101814724410822337*z^91*Log[z] - 0.0000995999861320872809*z^92*Log[z] - 0.00009745674921378882*z^93*Log[z] - 0.0000953819679980345034*z^94*Log[z] - 0.0000933727573141747024*z^95*Log[z] - 0.0000914263824347458117*z^96*Log[z] - 0.00008954024975734739*z^97*Log[z] - 0.0000877118981530932911*z^98*Log[z] - 0.00008593899092768342*z^99*Log[z] - 0.0000842193083460067301*z^100*Log[z] - 0.166666666666666667*Log[MH2/muf2]*Log[z] + 0.666666666666666667*z*Log[MH2/muf2]*Log[z] + 0.666666666666666667*z^2*Log[MH2/muf2]*Log[z] + 0.166666666666666667*Log[MH2/muf2]^2*Log[z] + 0.166666666666666667*z*Log[MH2/muf2]^2*Log[z] - 0.0416666666666666667*Log[z]^2 - 0.208333333333333333*z*Log[z]^2 - 0.555555555555555556*z^2*Log[z]^2 - 0.333333333333333333*Log[MH2/muf2]*Log[z]^2 - 0.333333333333333333*z*Log[MH2/muf2]*Log[z]^2 + 0.138888888888888889*Log[z]^3 + 0.138888888888888889*z*Log[z]^3, -4.37993505796987724 + 0.820188306334225968/z + 6.88200475429307447*z - 7.666381589354457*z^2 + 13.2752177304805209*z^3 - 17.5576905076235376*z^4 + 20.5030173784598351*z^5 - 23.2509688753859382*z^6 + 25.1423721453246269*z^7 - 27.0278203027405141*z^8 + 28.4285986035214974*z^9 - 29.8543486360763773*z^10 + 30.9676829681344951*z^11 - 32.1110846514372731*z^12 + 33.0352464193261772*z^13 - 33.9883563377940016*z^14 + 34.7784804276779836*z^15 - 35.5949187804144748*z^16 + 36.2850608898741739*z^17 - 36.9987101980788*z^18 + 37.6113895655653932*z^19 - 38.2449891495457689*z^20 + 38.7958759329244522*z^21 - 39.36540939292672*z^22 + 39.8658491881039014*z^23 - 40.3829709344531047*z^24 + 40.841443484024275*z^25 - 41.31490793324205*z^26 + 41.7379182169531488*z^27 - 42.1744654048577832*z^28 + 42.5671131523265645*z^29 - 42.9720409446369762*z^30 + 43.3383985235575874*z^31 - 43.7159455197197518*z^32 + 44.0593167283101387*z^33 - 44.4129262412759177*z^34 + 44.7360283956990613*z^35 - 45.0685351762699028*z^36 + 45.3736302601540856*z^37 - 45.6873955594362804*z^38 + 45.9763866361206775*z^39 - 46.2733978357761078*z^40 + 46.547901213199545*z^41 - 46.8298466069344272*z^42 + 47.0912467252938949*z^43 - 47.35957252558133*z^44 + 47.6090643064621698*z^45 - 47.8650187097952685*z^46 + 48.1036406549783584*z^47 - 48.3483083336299386*z^48 + 48.5769686975709696*z^49 - 48.8112981067492008*z^50 + 49.0307958127313978*z^51 - 49.2556210349990185*z^52 + 49.4666625532189467*z^53 - 49.68272093954621*z^54 + 49.8859340281415927*z^55 - 50.0938805690873266*z^56 + 50.2898255529180114*z^57 - 50.49024468042082*z^58 + 50.6794237788825419*z^59 - 50.8728391302665132*z^60 + 51.0557042256706499*z^61 - 51.2425867775402357*z^62 + 51.4195459268673887*z^63 - 51.6003208145671352*z^64 + 51.7717437409392823*z^65 - 51.9467960102245122*z^66 + 52.1130187601456803*z^67 - 52.2826982453974996*z^68 + 52.4440271593912917*z^69 - 52.6086526426954146*z^70 + 52.7653677573559391*z^71 - 52.9252305318915809*z^72 + 53.0775885083527685*z^73 - 53.2329554455227037*z^74 + 53.3811921013292538*z^75 - 53.53230830223844*z^76 + 53.6766408093844091*z^77 - 53.8237319064137217*z^78 + 53.9643607070215895*z^79 - 54.1076348694311359*z^80 + 54.2447453515154184*z^81 - 54.3843950395630528*z^82 + 54.5181590080596623*z^83 - 54.6543625125158493*z^84 + 54.7849394848822961*z^85 - 54.9178622826673999*z^86 + 55.0454006335784115*z^87 - 55.1751965852393*z^88 + 55.2998345609930357*z^89 - 55.42664697163823*z^90 + 55.5485135916752945*z^91 - 55.6724761536193367*z^92 + 55.7916920139037727*z^93 - 55.91292964648947*z^94 + 56.0296076373002289*z^95 - 56.1482372370593087*z^96 + 56.2624831859076642*z^97 - 56.3786142982976042*z^98 + 56.4905275471525443*z^99 - 56.6042629694987251*z^100 + ALARM*z^101 - 0.8856581182360922*Log[MH2/muf2] + (0.148148148148148148*Log[MH2/muf2])/z + 2.16103785205358493*z*Log[MH2/muf2] - 1.15780708140078825*z^2*Log[MH2/muf2] - 1.48416822724118706*z^3*Log[MH2/muf2] + 2.01009415316711298*z^4*Log[MH2/muf2] - 1.94169909143871792*z^5*Log[MH2/muf2] + 2.05372731013360328*z^6*Log[MH2/muf2] - 2.03519367445711046*z^7*Log[MH2/muf2] + 2.08601881932987438*z^8*Log[MH2/muf2] - 2.07727256362594672*z^9*Log[MH2/muf2] + 2.10663791021351553*z^10*Log[MH2/muf2] - 2.10148242721291469*z^11*Log[MH2/muf2] + 2.12069742097336299*z^12*Log[MH2/muf2] - 2.11727486580255607*z^13*Log[MH2/muf2] + 2.13085512626926343*z^14*Log[MH2/muf2] - 2.12840826367588069*z^15*Log[MH2/muf2] + 2.13852641777512722*z^16*Log[MH2/muf2] - 2.13668601603708996*z^17*Log[MH2/muf2] + 2.14452119195408495*z^18*Log[MH2/muf2] - 2.14308468295538753*z^19*Log[MH2/muf2] + 2.14933360291483079*z^20*Log[MH2/muf2] - 2.14818015728967958*z^21*Log[MH2/muf2] + 2.15328151439317642*z^22*Log[MH2/muf2] - 2.15233440567431835*z^23*Log[MH2/muf2] + 2.15657843338944648*z^24*Log[MH2/muf2] - 2.15578651174950972*z^25*Log[MH2/muf2] + 2.15937299809578796*z^26*Log[MH2/muf2] - 2.158700809571241*z^27*Log[MH2/muf2] + 2.16177183819759137*z^28*Log[MH2/muf2] - 2.1611940104327765*z^29*Log[MH2/muf2] + 2.16385342016264625*z^30*Log[MH2/muf2] - 2.16335130431634003*z^31*Log[MH2/muf2] + 2.16567676197047456*z^32*Log[MH2/muf2] - 2.16523633685347232*z^33*Log[MH2/muf2] + 2.16728710340427502*z^34*Log[MH2/muf2] - 2.16689761967906128*z^35*Log[MH2/muf2] + 2.16871970320525128*z^36*Log[MH2/muf2] - 2.1683727790461202*z^37*Log[MH2/muf2] + 2.1700024467607095*z^38*Log[MH2/muf2] - 2.16969144844539971*z^39*Log[MH2/muf2] + 2.17115767719219162*z^40*Log[MH2/muf2] - 2.17087728490810399*z^41*Log[MH2/muf2] + 2.17220350677830215*z^42*Log[MH2/muf2] - 2.17194940397762427*z^43*Log[MH2/muf2] + 2.17315477293458631*z^44*Log[MH2/muf2] - 2.1729234200089587*z^45*Log[MH2/muf2] + 2.17402374625029488*z^46*Log[MH2/muf2] - 2.17381221293518153*z^47*Log[MH2/muf2] + 2.17482066247755161*z^48*Log[MH2/muf2] - 2.17462650191607328*z^49*Log[MH2/muf2] + 2.17555412749775446*z^50*Log[MH2/muf2] - 2.17537528034581085*z^51*Log[MH2/muf2] + 2.17623142928844676*z^52*Log[MH2/muf2] - 2.17606614980886793*z^53*Log[MH2/muf2] + 2.176858780884895*z^54*Log[MH2/muf2] - 2.1767055793570678*z^55*Log[MH2/muf2] + 2.17744151150840563*z^56*Log[MH2/muf2] - 2.17729910889528586*z^57*Log[MH2/muf2] + 2.17798421831807155*z^58*Log[MH2/muf2] - 2.17785151024773065*z^59*Log[MH2/muf2] + 2.1784908879353697*z^60*Log[MH2/muf2] - 2.178366915835759*z^61*Log[MH2/muf2] + 2.17896499453971902*z^62*Log[MH2/muf2] - 2.17884892232066678*z^63*Log[MH2/muf2] + 2.179409579640357*z^64*Log[MH2/muf2] - 2.17930067471646812*z^65*Log[MH2/muf2] + 2.17982731739695858*z^66*Log[MH2/muf2] - 2.17972493513612446*z^67*Log[MH2/muf2] + 2.18022056845360846*z^68*Log[MH2/muf2] - 2.180124139350144*z^69*Log[MH2/muf2] + 2.18059142457551563*z^70*Log[MH2/muf2] - 2.18050044360634435*z^71*Log[MH2/muf2] + 2.18094174587083832*z^72*Log[MH2/muf2] - 2.18085576361287545*z^73*Log[MH2/muf2] + 2.18127319199588828*z^74*Log[MH2/muf2] - 2.18119180717350225*z^75*Log[MH2/muf2] + 2.18158724844855044*z^76*Log[MH2/muf2] - 2.18151010164931613*z^77*Log[MH2/muf2] + 2.1818852488288245*z^78*Log[MH2/muf2] - 2.18181201717919239*z^79*Log[MH2/muf2] + 2.18216839377014392*z^80*Log[MH2/muf2] - 2.18209878640409508*z^81*Log[MH2/muf2] + 2.18243776710822845*z^82*Log[MH2/muf2] - 2.18237152129437963*z^83*Log[MH2/muf2] + 2.18269434974658562*z^84*Log[MH2/muf2] - 2.18263122756468953*z^85*Log[MH2/muf2] + 2.18293903159259035*z^86*Log[MH2/muf2] - 2.18287881707055592*z^87*Log[MH2/muf2] + 2.18317262187027399*z^88*Log[MH2/muf2] - 2.18311511850889852*z^89*Log[MH2/muf2] + 2.18339585806167144*z^90*Log[MH2/muf2] - 2.18334088668714888*z^91*Log[MH2/muf2] + 2.18360941368488936*z^92*Log[MH2/muf2] - 2.18355681057952431*z^93*Log[MH2/muf2] + 2.18381390508171541*z^94*Log[MH2/muf2] - 2.18376352035166279*z^95*Log[MH2/muf2] + 2.18400989735885601*z^96*Log[MH2/muf2] - 2.18396159350453187*z^97*Log[MH2/muf2] + 2.18419790960342243*z^98*Log[MH2/muf2] - 2.18415156026380885*z^99*Log[MH2/muf2] + 2.18437841947403147*z^100*Log[MH2/muf2] + 0.166666666666666667*Log[MH2/muf2]^2 + (0.222222222222222222*Log[MH2/muf2]^2)/z - 0.166666666666666667*z*Log[MH2/muf2]^2 - 0.222222222222222222*z^2*Log[MH2/muf2]^2 - 0.807587304228209705*Log[z] - 4.10548229649802937*z*Log[z] + 0.260857955232782631*z^2*Log[z] + 3.60159652875818127*z^3*Log[z] - 3.33554714604213189*z^4*Log[z] + 2.06810887443719361*z^5*Log[z] - 1.04645543528375446*z^6*Log[z] + 0.0352019709350520163*z^7*Log[z] + 0.903151518608913718*z^8*Log[z] - 1.75267639543207096*z^9*Log[z] + 2.58424564836706464*z^10*Log[z] - 3.31938568914683606*z^11*Log[z] + 4.06133415547661552*z^12*Log[z] - 4.71129487071607979*z^13*Log[z] + 5.38069910811482268*z^14*Log[z] - 5.96466958524769298*z^15*Log[z] + 6.574917004814674*z^16*Log[z] - 7.10615628356298915*z^17*Log[z] + 7.66743624551576609*z^18*Log[z] - 8.15549092413889063*z^19*Log[z] + 8.67561360670708056*z^20*Log[z] - 9.12759249210217816*z^21*Log[z] + 9.61263785802689749*z^22*Log[z] - 10.0339833238964754*z^23*Log[z] + 10.4887643299458398*z^24*Log[z] - 10.8837404554558832*z^25*Log[z] + 11.3121281423259127*z^26*Log[z] - 11.6841417049323166*z^27*Log[z] + 12.0892949550699874*z^28*Log[z] - 12.4411135760039601*z^29*Log[z] + 12.8256438654296001*z^30*Log[z] - 13.1595485299825042*z^31*Log[z] + 13.5256400329946447*z^32*Log[z] - 13.843534389297712*z^33*Log[z] + 14.1930329900661465*z^34*Log[z] - 14.4965233817303775*z^35*Log[z] + 14.8310036837381382*z^36*Log[z] - 15.1214588764436886*z^37*Log[z] + 15.4422753891560596*z^38*Log[z] - 15.7208719004195912*z^39*Log[z] + 16.0291986684879512*z^40*Log[z] - 16.2969556919157484*z^41*Log[z] + 16.5938173576365623*z^42*Log[z] - 16.8516240357127055*z^43*Log[z] + 17.1379204640772638*z^44*Log[z] - 17.3865574466353228*z^45*Log[z] + 17.6630834512523424*z^46*Log[z] - 17.9032401260093246*z^47*Log[z] + 18.1707014225215131*z^48*Log[z] - 18.402989825604024*z^49*Log[z] + 18.6620160483661065*z^50*Log[z] - 18.8869821981914625*z^51*Log[z] + 19.13813760766816*z^52*Log[z] - 19.3562708176521497*z^53*Log[z] + 19.6000631748827613*z^54*Log[z] - 19.8118037650683048*z^55*Log[z] + 20.0486917386000554*z^56*Log[z] - 20.2544374674566179*z^57*Log[z] + 20.4848368557723329*z^58*Log[z] - 20.684948320356156*z^59*Log[z] + 20.909237311008084*z^60*Log[z] - 21.1040425090564899*z^61*Log[z] + 21.32256614887323*z^62*Log[z] - 21.51236435514495*z^63*Log[z] + 21.7254383700465489*z^64*Log[z] - 21.9105034477418292*z^65*Log[z] + 22.1184175230503182*z^66*Log[z] - 22.2990007669097694*z^67*Log[z] + 22.5020213775338051*z^68*Log[z] - 22.6783539663968929*z^69*Log[z] + 22.8767268294072126*z^70*Log[z] - 23.04902195128193*z^71*Log[z] + 23.2429741600785545*z^72*Log[z] - 23.4114288611580665*z^73*Log[z] + 23.60117074984252*z^74*Log[z] - 23.7659675496792554*z^75*Log[z] + 23.9516943277718119*z^76*Log[z] - 24.1130026354438891*z^77*Log[z] + 24.2948958262629726*z^78*Log[z] - 24.452873186433838*z^79*Log[z] + 24.6311018969287492*z^80*Log[z] - 24.7858950898984746*z^81*Log[z] + 24.9606171352263147*z^82*Log[z] - 25.1123631511642875*z^83*Log[z] + 25.2837260536176422*z^84*Log[z] - 25.4325529579682189*z^85*Log[z] + 25.6006948368288735*z^86*Log[z] - 25.7467225412514286*z^87*Log[z] + 25.9117729076394843*z^88*Log[z] - 26.0551138586708976*z^89*Log[z] + 26.2171943273777128*z^90*Log[z] - 26.3579541232011309*z^91*Log[z] + 26.5171790517589768*z^92*Log[z] - 26.6554569959583949*z^93*Log[z] + 26.8119340597462921*z^94*Log[z] - 26.9478236596670521*z^95*Log[z] + 27.1016543706302767*z^96*Log[z] - 27.2352437869069045*z^97*Log[z] + 27.3865239624363877*z^98*Log[z] - 27.5178964153559135*z^99*Log[z] + 27.6667166030002954*z^100*Log[z] - 0.555555555555555556*Log[MH2/muf2]*Log[z] + 1.55555555555555556*z*Log[MH2/muf2]*Log[z] + 0.666666666666666667*z^2*Log[MH2/muf2]*Log[z] + 1.25925925925925926*z^3*Log[MH2/muf2]*Log[z] - 1.59259259259259259*z^4*Log[MH2/muf2]*Log[z] + 1.82962962962962963*z^5*Log[MH2/muf2]*Log[z] - 2.01481481481481481*z^6*Log[MH2/muf2]*Log[z] + 2.1671957671957673*z^7*Log[MH2/muf2]*Log[z] - 2.29682539682539683*z^8*Log[MH2/muf2]*Log[z] + 2.40970017636684303*z^9*Log[MH2/muf2]*Log[z] - 2.50970017636684303*z^10*Log[MH2/muf2]*Log[z] + 2.59948693282026615*z^11*Log[MH2/muf2]*Log[z] - 2.68096841430174764*z^12*Log[MH2/muf2]*Log[z] + 2.75556048889382223*z^13*Log[MH2/muf2]*Log[z] - 2.82434355767689101*z^14*Log[MH2/muf2]*Log[z] + 2.88816122149455483*z^15*Log[MH2/muf2]*Log[z] - 2.94768503101836435*z^16*Log[MH2/muf2]*Log[z] + 3.00345845149766718*z^17*Log[MH2/muf2]*Log[z] - 3.05592758730013632*z^18*Log[MH2/muf2]*Log[z] + 3.1054631910153065*z^19*Log[MH2/muf2]*Log[z] - 3.15237677126222018*z^20*Log[MH2/muf2]*Log[z] + 3.19693260529173842*z^21*Log[MH2/muf2]*Log[z] - 3.23935684771598084*z^22*Log[MH2/muf2]*Log[z] + 3.27984454037758655*z^23*Log[MH2/muf2]*Log[z] - 3.31856507909812527*z^24*Log[MH2/muf2]*Log[z] + 3.35566652837348759*z^25*Log[MH2/muf2]*Log[z] - 3.391279063986023*z^26*Log[MH2/muf2]*Log[z] + 3.42551774711359522*z^27*Log[MH2/muf2]*Log[z] - 3.45848478008062818*z^28*Log[MH2/muf2]*Log[z] + 3.49027135592850671*z^29*Log[MH2/muf2]*Log[z] - 3.5209591866163374*z^30*Log[MH2/muf2]*Log[z] + 3.55062177467714571*z^31*Log[MH2/muf2]*Log[z] - 3.57932547838084941*z^32*Log[MH2/muf2]*Log[z] + 3.60713040941158689*z^33*Log[MH2/muf2]*Log[z] - 3.63409119372531238*z^34*Log[MH2/muf2]*Log[z] + 3.66025761989173855*z^35*Log[MH2/muf2]*Log[z] - 3.68567519432892083*z^36*Log[MH2/muf2]*Log[z] + 3.71038561903934554*z^37*Log[MH2/muf2]*Log[z] - 3.73442720448443976*z^38*Log[MH2/muf2]*Log[z] + 3.75783522789246317*z^39*Log[MH2/muf2]*Log[z] - 3.78064224543632281*z^40*Log[MH2/muf2]*Log[z] + 3.80287836523341822*z^41*Log[MH2/muf2]*Log[z] - 3.82457148692653991*z^42*Log[MH2/muf2]*Log[z] + 3.84574751264028542*z^43*Log[MH2/muf2]*Log[z] - 3.86643053332330611*z^44*Log[MH2/muf2]*Log[z] + 3.88664299384584415*z^45*Log[MH2/muf2]*Log[z] - 3.90640583969564652*z^46*Log[MH2/muf2]*Log[z] + 3.92573864768093678*z^47*Log[MH2/muf2]*Log[z] - 3.9446597426889882*z^48*Log[MH2/muf2]*Log[z] + 3.96318630224898252*z^49*Log[MH2/muf2]*Log[z] - 3.98133445039713066*z^50*Log[MH2/muf2]*Log[z] + 3.99911934213160223*z^51*Log[MH2/muf2]*Log[z] - 4.01655523956749967*z^52*Log[MH2/muf2]*Log[z] + 4.03365558075219157*z^53*Log[MH2/muf2]*Log[z] - 4.05043304197409724*z^54*Log[MH2/muf2]*Log[z] + 4.06689959428970616*z^55*Log[MH2/muf2]*Log[z] - 4.08306655490111121*z^56*Log[MH2/muf2]*Log[z] + 4.09894463393708499*z^57*Log[MH2/muf2]*Log[z] - 4.11454397712263507*z^58*Log[MH2/muf2]*Log[z] + 4.12987420476329982*z^59*Log[MH2/muf2]*Log[z] - 4.14494444741974937*z^60*Log[MH2/muf2]*Log[z] + 4.15976337860433768*z^61*Log[MH2/muf2]*Log[z] - 4.174339244793107*z^62*Log[MH2/muf2]*Log[z] + 4.18867989301353674*z^63*Log[MH2/muf2]*Log[z] - 4.20279279623934319*z^64*Log[MH2/muf2]*Log[z] + 4.21668507679829042*z^65*Log[MH2/muf2]*Log[z] - 4.23036352797674159*z^66*Log[MH2/muf2]*Log[z] + 4.24383463398516104*z^67*Log[MH2/muf2]*Log[z] - 4.25710458843158607*z^68*Log[MH2/muf2]*Log[z] + 4.27017931143492685*z^69*Log[MH2/muf2]*Log[z] - 4.283064465496551*z^70*Log[MH2/muf2]*Log[z] + 4.29576547023674792*z^71*Log[MH2/muf2]*Log[z] - 4.30828751609212711*z^72*Log[MH2/muf2]*Log[z] + 4.32063557706067814*z^73*Log[MH2/muf2]*Log[z] - 4.33281442257285698*z^74*Log[MH2/muf2]*Log[z] + 4.34482862855966571*z^75*Log[MH2/muf2]*Log[z] - 4.35668258778204598*z^76*Log[MH2/muf2]*Log[z] + 4.36838051947997768*z^77*Log[MH2/muf2]*Log[z] - 4.37992647839435765*z^78*Log[MH2/muf2]*Log[z] + 4.39132436320996398*z^79*Log[MH2/muf2]*Log[z] - 4.40257792446352524*z^80*Log[MH2/muf2]*Log[z] + 4.41369077195705721*z^81*Log[MH2/muf2]*Log[z] - 4.42466638171315477*z^82*Log[MH2/muf2]*Log[z] + 4.43550810250579034*z^83*Log[MH2/muf2]*Log[z] - 4.44621916199733763*z^84*Log[MH2/muf2]*Log[z] + 4.45680267250997642*z^85*Log[MH2/muf2]*Log[z] - 4.46726163645731246*z^86*Log[MH2/muf2]*Log[z] + 4.47759895145994187*z^87*Log[MH2/muf2]*Log[z] - 4.48781741516677767*z^88*Log[MH2/muf2]*Log[z] + 4.497919729802219*z^89*Log[MH2/muf2]*Log[z] - 4.50790850645766232*z^90*Log[MH2/muf2]*Log[z] + 4.51778626914441377*z^91*Log[MH2/muf2]*Log[z] - 4.52755545862374818*z^92*Log[MH2/muf2]*Log[z] + 4.53721843602866107*z^93*Log[MH2/muf2]*Log[z] - 4.54677748629076406*z^94*Log[MH2/muf2]*Log[z] + 4.55623482138477148*z^95*Log[MH2/muf2]*Log[z] - 4.56559258340210796*z^96*Log[MH2/muf2]*Log[z] + 4.57485284746432536*z^97*Log[MH2/muf2]*Log[z] - 4.58401762448624524*z^98*Log[MH2/muf2]*Log[z] + 4.59308886379803438*z^99*Log[MH2/muf2]*Log[z] - 4.60206845563476908*z^100*Log[MH2/muf2]*Log[z] + 0.333333333333333333*Log[MH2/muf2]^2*Log[z] + 0.333333333333333333*z*Log[MH2/muf2]^2*Log[z] - 0.0277777777777777778*Log[z]^2 - 0.75*z*Log[z]^2 - 0.277777777777777778*z^2*Log[z]^2 - 1.89814814814814815*z^3*Log[z]^2 + 2.65740740740740741*z^4*Log[z]^2 - 3.05648148148148148*z^5*Log[z]^2 + 3.43888888888888889*z^6*Log[z]^2 - 3.69497354497354497*z^7*Log[z]^2 + 3.95462962962962963*z^8*Log[z]^2 - 4.14323192239858907*z^9*Log[z]^2 + 4.340432098765432*z^10*Log[z]^2 - 4.48978675645342312*z^11*Log[z]^2 + 4.6489337822671155*z^12*Log[z]^2 - 4.77259993093326427*z^13*Log[z]^2 + 4.90607293940627274*z^14*Log[z]^2 - 5.01160814494147827*z^15*Log[z]^2 + 5.12657049740383074*z^16*Log[z]^2 - 5.218620372909589*z^17*Log[z]^2 + 5.31959622621387327*z^18*Log[z]^2 - 5.40122151765598618*z^19*Log[z]^2 + 5.491253241846637*z^20*Log[z]^2 - 5.56457775683781876*z^21*Log[z]^2 + 5.64581051043899341*z^22*Log[z]^2 - 5.71236842917082519*z^23*Log[z]^2 + 5.78637192165257854*z^24*Log[z]^2 - 5.84730772900142936*z^25*Log[z]^2 + 5.91526542750260613*z^26*Log[z]^2 - 5.97145567758174509*z^27*Log[z]^2 + 6.034282069297026*z^28*Log[z]^2 - 6.08641301271149402*z^29*Log[z]^2 + 6.14482946145361326*z^30*Log[z]^2 - 6.19344844433288535*z^31*Log[z]^2 + 6.24803404355836221*z^32*Log[z]^2 - 6.29358464364525262*z^33*Log[z]^2 + 6.34481135174458881*z^34*Log[z]^2 - 6.38765806113541584*z^35*Log[z]^2 + 6.43591561331453665*z^36*Log[z]^2 - 6.47636159150561288*z^37*Log[z]^2 + 6.52197556387397122*z^38*Log[z]^2 - 6.56027567234951829*z^39*Log[z]^2 + 6.60352084059468653*z^40*Log[z]^2 - 6.63989138834199936*z^41*Log[z]^2 + 6.68100177975726883*z^42*Log[z]^2 - 6.715627928067478*z^43*Log[z]^2 + 6.75480450326220447*z^44*Log[z]^2 - 6.78784597370677569*z^45*Log[z]^2 + 6.82526257880959583*z^46*Log[z]^2 - 6.85685811065181284*z^47*Log[z]^2 + 6.89266614733481097*z^48*Log[z]^2 - 6.92293701943120838*z^49*Log[z]^2 + 6.95726915062884109*z^50*Log[z]^2 - 6.98632199398840714*z^51*Log[z]^2 + 7.01929511486068768*z^52*Log[z]^2 - 7.04722418069763365*z^53*Log[z]^2 + 7.07894182304852301*z^54*Log[z]^2 - 7.10583082813459309*z^55*Log[z]^2 + 7.13638512320670786*z^56*Log[z]^2 - 7.16230876367713196*z^57*Log[z]^2 + 7.191782057238448*z^58*Log[z]^2 - 7.21680725986446816*z^59*Log[z]^2 + 7.24527345099330656*z^60*Log[z]^2 - 7.26946041473412146*z^61*Log[z]^2 + 7.29698607316240517*z^62*Log[z]^2 - 7.32038914181490094*z^63*Log[z]^2 + 7.34703444638579602*z^64*Log[z]^2 - 7.36970284417180134*z^65*Log[z]^2 + 7.39552237572049955*z^66*Log[z]^2 - 7.41750083086126813*z^67*Log[z]^2 + 7.44254424580810713*z^68*Log[z]^2 - 7.46387352195186585*z^69*Log[z]^2 + 7.48818612751900438*z^70*Log[z]^2 - 7.50890347889447325*z^71*Log[z]^2 + 7.532526726701228*z^72*Log[z]^2 - 7.55266628976879277*z^73*Log[z]^2 + 7.57563820132276748*z^74*Log[z]^2 - 7.59523133326749759*z^75*Log[z]^2 + 7.61758686832670965*z^76*Log[z]^2 - 7.63666244082333478*z^77*Log[z]^2 + 7.65843381759471155*z^78*Log[z]^2 - 7.67701847275498297*z^79*Log[z]^2 + 7.69823544729474232*z^80*Log[z]^2 - 7.71635382149316809*z^81*Log[z]^2 + 7.73704393239294875*z^82*Log[z]^2 - 7.75471885269041887*z^83*Log[z]^2 + 7.77490763610010758*z^84*Log[z]^2 - 7.79216029319520474*z^85*Log[z]^2 + 7.81187147239618995*z^86*Log[z]^2 - 7.82872157339176951*z^87*Log[z]^2 + 7.84797722645208316*z^88*Log[z]^2 - 7.86444313019971024*z^89*Log[z]^2 + 7.88326383868366294*z^90*Log[z]^2 - 7.89936267603718194*z^91*Log[z]^2 + 7.91776765728209154*z^92*Log[z]^2 - 7.93351543823557609*z^93*Log[z]^2 + 7.951522663327788*z^94*Log[z]^2 - 7.96693437271790845*z^95*Log[z]^2 + 7.98456067198433885*z^96*Log[z]^2 - 7.99965035519134493*z^97*Log[z]^2 + 8.01691151275921322*z^98*Log[z]^2 - 8.03169235263516846*z^99*Log[z]^2 + 8.04860319139185896*z^100*Log[z]^2 - 0.777777777777777778*Log[MH2/muf2]*Log[z]^2 - 0.555555555555555556*z*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^2*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^3*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^4*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^5*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^6*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^7*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^8*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^9*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^10*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^11*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^12*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^13*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^14*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^15*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^16*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^17*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^18*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^19*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^20*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^21*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^22*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^23*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^24*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^25*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^26*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^27*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^28*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^29*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^30*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^31*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^32*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^33*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^34*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^35*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^36*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^37*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^38*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^39*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^40*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^41*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^42*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^43*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^44*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^45*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^46*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^47*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^48*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^49*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^50*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^51*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^52*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^53*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^54*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^55*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^56*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^57*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^58*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^59*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^60*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^61*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^62*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^63*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^64*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^65*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^66*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^67*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^68*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^69*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^70*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^71*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^72*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^73*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^74*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^75*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^76*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^77*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^78*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^79*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^80*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^81*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^82*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^83*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^84*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^85*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^86*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^87*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^88*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^89*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^90*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^91*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^92*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^93*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^94*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^95*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^96*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^97*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^98*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*z^99*Log[MH2/muf2]*Log[z]^2 - 0.222222222222222222*z^100*Log[MH2/muf2]*Log[z]^2 + 0.333333333333333333*Log[z]^3 + 0.222222222222222222*z*Log[z]^3 + 0.185185185185185185*z^2*Log[z]^3 - 0.148148148148148148*z^3*Log[z]^3 + 0.148148148148148148*z^4*Log[z]^3 - 0.148148148148148148*z^5*Log[z]^3 + 0.148148148148148148*z^6*Log[z]^3 - 0.148148148148148148*z^7*Log[z]^3 + 0.148148148148148148*z^8*Log[z]^3 - 0.148148148148148148*z^9*Log[z]^3 + 0.148148148148148148*z^10*Log[z]^3 - 0.148148148148148148*z^11*Log[z]^3 + 0.148148148148148148*z^12*Log[z]^3 - 0.148148148148148148*z^13*Log[z]^3 + 0.148148148148148148*z^14*Log[z]^3 - 0.148148148148148148*z^15*Log[z]^3 + 0.148148148148148148*z^16*Log[z]^3 - 0.148148148148148148*z^17*Log[z]^3 + 0.148148148148148148*z^18*Log[z]^3 - 0.148148148148148148*z^19*Log[z]^3 + 0.148148148148148148*z^20*Log[z]^3 - 0.148148148148148148*z^21*Log[z]^3 + 0.148148148148148148*z^22*Log[z]^3 - 0.148148148148148148*z^23*Log[z]^3 + 0.148148148148148148*z^24*Log[z]^3 - 0.148148148148148148*z^25*Log[z]^3 + 0.148148148148148148*z^26*Log[z]^3 - 0.148148148148148148*z^27*Log[z]^3 + 0.148148148148148148*z^28*Log[z]^3 - 0.148148148148148148*z^29*Log[z]^3 + 0.148148148148148148*z^30*Log[z]^3 - 0.148148148148148148*z^31*Log[z]^3 + 0.148148148148148148*z^32*Log[z]^3 - 0.148148148148148148*z^33*Log[z]^3 + 0.148148148148148148*z^34*Log[z]^3 - 0.148148148148148148*z^35*Log[z]^3 + 0.148148148148148148*z^36*Log[z]^3 - 0.148148148148148148*z^37*Log[z]^3 + 0.148148148148148148*z^38*Log[z]^3 - 0.148148148148148148*z^39*Log[z]^3 + 0.148148148148148148*z^40*Log[z]^3 - 0.148148148148148148*z^41*Log[z]^3 + 0.148148148148148148*z^42*Log[z]^3 - 0.148148148148148148*z^43*Log[z]^3 + 0.148148148148148148*z^44*Log[z]^3 - 0.148148148148148148*z^45*Log[z]^3 + 0.148148148148148148*z^46*Log[z]^3 - 0.148148148148148148*z^47*Log[z]^3 + 0.148148148148148148*z^48*Log[z]^3 - 0.148148148148148148*z^49*Log[z]^3 + 0.148148148148148148*z^50*Log[z]^3 - 0.148148148148148148*z^51*Log[z]^3 + 0.148148148148148148*z^52*Log[z]^3 - 0.148148148148148148*z^53*Log[z]^3 + 0.148148148148148148*z^54*Log[z]^3 - 0.148148148148148148*z^55*Log[z]^3 + 0.148148148148148148*z^56*Log[z]^3 - 0.148148148148148148*z^57*Log[z]^3 + 0.148148148148148148*z^58*Log[z]^3 - 0.148148148148148148*z^59*Log[z]^3 + 0.148148148148148148*z^60*Log[z]^3 - 0.148148148148148148*z^61*Log[z]^3 + 0.148148148148148148*z^62*Log[z]^3 - 0.148148148148148148*z^63*Log[z]^3 + 0.148148148148148148*z^64*Log[z]^3 - 0.148148148148148148*z^65*Log[z]^3 + 0.148148148148148148*z^66*Log[z]^3 - 0.148148148148148148*z^67*Log[z]^3 + 0.148148148148148148*z^68*Log[z]^3 - 0.148148148148148148*z^69*Log[z]^3 + 0.148148148148148148*z^70*Log[z]^3 - 0.148148148148148148*z^71*Log[z]^3 + 0.148148148148148148*z^72*Log[z]^3 - 0.148148148148148148*z^73*Log[z]^3 + 0.148148148148148148*z^74*Log[z]^3 - 0.148148148148148148*z^75*Log[z]^3 + 0.148148148148148148*z^76*Log[z]^3 - 0.148148148148148148*z^77*Log[z]^3 + 0.148148148148148148*z^78*Log[z]^3 - 0.148148148148148148*z^79*Log[z]^3 + 0.148148148148148148*z^80*Log[z]^3 - 0.148148148148148148*z^81*Log[z]^3 + 0.148148148148148148*z^82*Log[z]^3 - 0.148148148148148148*z^83*Log[z]^3 + 0.148148148148148148*z^84*Log[z]^3 - 0.148148148148148148*z^85*Log[z]^3 + 0.148148148148148148*z^86*Log[z]^3 - 0.148148148148148148*z^87*Log[z]^3 + 0.148148148148148148*z^88*Log[z]^3 - 0.148148148148148148*z^89*Log[z]^3 + 0.148148148148148148*z^90*Log[z]^3 - 0.148148148148148148*z^91*Log[z]^3 + 0.148148148148148148*z^92*Log[z]^3 - 0.148148148148148148*z^93*Log[z]^3 + 0.148148148148148148*z^94*Log[z]^3 - 0.148148148148148148*z^95*Log[z]^3 + 0.148148148148148148*z^96*Log[z]^3 - 0.148148148148148148*z^97*Log[z]^3 + 0.148148148148148148*z^98*Log[z]^3 - 0.148148148148148148*z^99*Log[z]^3 + 0.148148148148148148*z^100*Log[z]^3, -0.00217267164009285123 - 8.46481213011289676*z + 10.0783998665285324*z^2 - 0.676252747214657232*z^3 + 0.0928440838508569834*z^4 - 0.237653533261808517*z^5 - 0.105059057038550035*z^6 - 0.0860900885996642554*z^7 - 0.0732655789318622651*z^8 - 0.0420029816029316927*z^9 - 0.0521566307135672139*z^10 - 0.0237375242521355796*z^11 - 0.0392928579107990302*z^12 - 0.0145555580617919487*z^13 - 0.030971779038070066*z^14 - 0.00935306731881830355*z^15 - 0.02526430666463421*z^16 - 0.00615741969409985761*z^17 - 0.0211586071930075429*z^18 - 0.00407768357952975*z^19 - 0.0180906784522107378*z^20 - 0.00266458475563684573*z^21 - 0.0157267938682082434*z^22 - 0.00167217074317492253*z^23 - 0.0138590391480466748*z^24 - 0.000956954652914986117*z^25 - 0.0123521256852553995*z^26 - 0.000430873096653550487*z^27 - 0.0111147299807723554*z^28 - 0.0000375953200403874696*z^29 - 0.0100832505703260625*z^30 + 0.000260171802107070334*z^31 - 0.00921218922460523635*z^32 + 0.000487844652810099945*z^33 - 0.00846823342944234912*z^34 + 0.000663180197210129436*z^35 - 0.00782649278392115513*z^36 + 0.000798852822899640663*z^37 - 0.00726803445785434911*z^38 + 0.000904079634680450046*z^39 - 0.00677822723069482756*z^40 + 0.000985674371020686841*z^41 - 0.00634560309337391961*z^42 + 0.00104874767132058949*z^43 - 0.00596105849977217447*z^44 + 0.00109718252606501123*z^45 - 0.005617283550611841*z^46 + 0.00113396337252449934*z^47 - 0.00530834725007443741*z^48 + 0.00116140786683286466*z^49 - 0.00502939159669882842*z^50 + 0.00118133268631460291*z^51 - 0.00477640283643420758*z^52 + 0.00119517383348332424*z^53 - 0.00454603825713620833*z^54 + 0.00120407506232545092*z^55 - 0.004335493520444045*z^56 + 0.00120895364637112984*z^57 - 0.004142399960208202*z^58 + 0.00121054982789141254*z^59 - 0.00396474429560302688*z^60 + 0.00120946437051963054*z^61 - 0.00380080529397719838*z^62 + 0.00120618734157018418*z^63 - 0.00364910338127008125*z^64 + 0.00120112036145591331*z^65 - 0.003508360236403992*z^66 + 0.00119459393981002753*z^67 - 0.00337746615235080073*z^68 + 0.00118688108319385317*z^69 - 0.00325545348885391459*z^70 + 0.0011782080498312834*z^71 - 0.00314147493996909592*z^72 + 0.00116876290417351373*z^73 - 0.00303478563483753983*z^74 + 0.00115870236229890837*z^75 - 0.00293472831105226956*z^76 + 0.00114815730045723486*z^77 - 0.00284072096675877159*z^78 + 0.00113723721122036312*z^79 - 0.00275224652455265176*z^80 + 0.00112603382614337171*z^81 - 0.00266884413757219305*z^82 + 0.00111462407453120986*z^83 - 0.00259010184337381623*z^84 + 0.00110307251054408755*z^85 - 0.002515650329663207*z^86 + 0.00109143331236668758*z^87 - 0.00244515762174382746*z^88 + 0.0010797519352696728*z^89 - 0.00237832453761667595*z^90 + 0.00106806648346776525*z^91 - 0.00231488078525050912*z^92 + 0.00105640885251968796*z^93 - 0.00225458159932174857*z^94 + 0.00104480568372580074*z^95 - 0.00219720483297428411*z^96 + 0.00103327916389020657*z^97 - 0.00214254843484668606*z^98 + 0.00102184769742221403*z^99 - 0.00209042825350773029*z^100 + ALARM*z^101 + 0.615032966575886782*Log[MH2/muf2] + 1.46013186630354713*z*Log[MH2/muf2] - 3.35236813369645287*z^2*Log[MH2/muf2] + 0.888888888888888889*z^3*Log[MH2/muf2] + 0.170138888888888889*z^4*Log[MH2/muf2] + 0.0672222222222222222*z^5*Log[MH2/muf2] + 0.0355555555555555556*z^6*Log[MH2/muf2] + 0.0219501133786848073*z^7*Log[MH2/muf2] + 0.0148986678004535147*z^8*Log[MH2/muf2] + 0.0107788485764676241*z^9*Log[MH2/muf2] + 0.00816358024691358025*z^10*Log[MH2/muf2] + 0.00639934700540761147*z^11*Log[MH2/muf2] + 0.00515266299357208448*z^12*Log[MH2/muf2] + 0.00423886525285126684*z^13*Log[MH2/muf2] + 0.00354895409840464786*z^14*Log[MH2/muf2] + 0.00301520213608125696*z^15*Log[MH2/muf2] + 0.00259371456916099773*z^16*Log[MH2/muf2] + 0.00225502210688196847*z^17*Log[MH2/muf2] + 0.00197873948054167201*z^18*Log[MH2/muf2] + 0.00175039810551828623*z^19*Log[MH2/muf2] + 0.00155949693922916453*z^20*Log[MH2/muf2] + 0.00139826383000106783*z^21*Log[MH2/muf2] + 0.0012608459361706115*z^22*Log[MH2/muf2] + 0.00114276730288317945*z^23*Log[MH2/muf2] + 0.001040557339158903*z^24*Log[MH2/muf2] + 0.000951491283343835329*z^25*Log[MH2/muf2] + 0.000873405654174884944*z^26*Log[MH2/muf2] + 0.000804564898012191459*z^27*Log[MH2/muf2] + 0.000743563612407731252*z^28*Log[MH2/muf2] + 0.000689253892325317751*z^29*Log[MH2/muf2] + 0.000640690679759815143*z^30*Log[MH2/muf2] + 0.000597090190297820578*z^31*Log[MH2/muf2] + 0.0005577979571337727*z^32*Log[MH2/muf2] + 0.000522264030069878618*z^33*Log[MH2/muf2] + 0.000490023554592798066*z^34*Log[MH2/muf2] + 0.00046068143672961*z^35*Log[MH2/muf2] + 0.000433900139576527779*z^36*Log[MH2/muf2] + 0.000409389901024392659*z^37*Log[MH2/muf2] + 0.000386900838599074231*z^38*Log[MH2/muf2] + 0.000366216536360684344*z^39*Log[MH2/muf2] + 0.000347148804092656639*z^40*Log[MH2/muf2] + 0.000329533370019802089*z^41*Log[MH2/muf2] + 0.000313226321660926913*z^42*Log[MH2/muf2] + 0.000298101149852040581*z^43*Log[MH2/muf2] + 0.000284046281839051536*z^44*Log[MH2/muf2] + 0.000270963013067672425*z^45*Log[MH2/muf2] + 0.000258763765666440811*z^46*Log[MH2/muf2] + 0.000247370615929324746*z^47*Log[MH2/muf2] + 0.000236714044322223848*z^48*Log[MH2/muf2] + 0.000226731870382629205*z^49*Log[MH2/muf2] + 0.000217368341894580962*z^50*Log[MH2/muf2] + 0.0002085733533109122*z^51*Log[MH2/muf2] + 0.000200301772872973299*z^52*Log[MH2/muf2] + 0.000192512861483079933*z^53*Log[MH2/muf2] + 0.000185169769300549587*z^54*Log[MH2/muf2] + 0.000178239098400724152*z^55*Log[MH2/muf2] + 0.000171690521768684347*z^56*Log[MH2/muf2] + 0.000165496450482240316*z^57*Log[MH2/muf2] + 0.000159631742240518703*z^58*Log[MH2/muf2] + 0.000154073445469040237*z^59*Log[MH2/muf2] + 0.000148800574122459089*z^60*Log[MH2/muf2] + 0.000143793909046305034*z^61*Log[MH2/muf2] + 0.000139035822376515202*z^62*Log[MH2/muf2] + 0.000134510121972285975*z^63*Log[MH2/muf2] + 0.000130201913311596847*z^64*Log[MH2/muf2] + 0.000126097476644065472*z^65*Log[MH2/muf2] + 0.000122184157504306106*z^66*Log[MH2/muf2] + 0.00011845026895024792*z^67*Log[MH2/muf2] + 0.000114885004112759548*z^68*Log[MH2/muf2] + 0.000111478357831859308*z^69*Log[MH2/muf2] + 0.000108221056316073262*z^70*Log[MH2/muf2] + 0.000105104493899523455*z^71*Log[MH2/muf2] + 0.000102120676089725126*z^72*Log[MH2/muf2] + 0.0000992621682008709633*z^73*Log[MH2/muf2] + 0.0000965220489551068958*z^74*Log[MH2/muf2] + 0.0000938938685100684969*z^75*Log[MH2/muf2] + 0.0000913716104365202217*z^76*Log[MH2/muf2] + 0.0000889496572268094375*z^77*Log[MH2/muf2] + 0.0000866227589642678709*z^78*Log[MH2/muf2] + 0.0000843860048267241779*z^79*Log[MH2/muf2] + 0.0000822347971348301054*z^80*Log[MH2/muf2] + 0.0000801648276887106398*z^81*Log[MH2/muf2] + 0.0000781720561651733818*z^82*Log[MH2/muf2] + 0.0000762526903729063*z^83*Log[MH2/muf2] + 0.0000744031681852277949*z^84*Log[MH2/muf2] + 0.0000726201409894319572*z^85*Log[MH2/muf2] + 0.0000709004585089425541*z^86*Log[MH2/muf2] + 0.0000692411548696471321*z^87*Log[MH2/muf2] + 0.0000676394357951864576*z^88*Log[MH2/muf2] + 0.0000660926668278432718*z^89*Log[MH2/muf2] + 0.0000645983624822002284*z^90*Log[MH2/muf2] + 0.0000631541762480848224*z^91*Log[MH2/muf2] + 0.0000617578913676326031*z^92*Log[MH2/muf2] + 0.0000604074123187035438*z^93*Log[MH2/muf2] + 0.0000591007569434884809*z^94*Log[MH2/muf2] + 0.0000578360491670374898*z^95*Log[MH2/muf2] + 0.0000566115122557123472*z^96*Log[MH2/muf2] + 0.0000554254625702829138*z^97*Log[MH2/muf2] + 0.0000542763037726154192*z^98*Log[MH2/muf2] + 0.0000531625214486945681*z^99*Log[MH2/muf2] + 0.0000520826781141296558*z^100*Log[MH2/muf2] - 0.25*Log[MH2/muf2]^2 - 0.5*z*Log[MH2/muf2]^2 + 0.75*z^2*Log[MH2/muf2]^2 - 0.432516483287943391*Log[z] - 5.41756593315177356*z*Log[z] - 0.798223899727660345*z^2*Log[z] + 0.204861111111111111*z^3*Log[z] - 0.727430555555555556*z^4*Log[z] + 0.128229166666666667*z^5*Log[z] - 0.2021875*z^6*Log[z] + 0.0689058956916099773*z^7*Log[z] - 0.101273738662131519*z^8*Log[z] + 0.0448827042391030486*z^9*Log[z] - 0.0633132164902998236*z^10*Log[z] + 0.0324452861952861953*z^11*Log[z] - 0.0444058516714766715*z^12*Log[z] + 0.0249942755460675041*z^13*Log[z] - 0.0334046270172643799*z^14*Log[z] + 0.0200917745766646866*z^15*Log[z] - 0.026338143296848655*z^16*Log[z] + 0.0166498591433036719*z^17*Log[z] - 0.0214773895826555861*z^18*Log[z] + 0.0141159238218680783*z^19*Log[z] - 0.0179617205997176701*z^20*Log[z] + 0.012181695466922732*z^21*Log[z] - 0.01531944188489462*z^22*Log[z] + 0.0106625689161459131*z^23*Log[z] - 0.0132725354029339171*z^24*Log[z] + 0.009441689588090397*z^25*Log[z] - 0.0116475381591144629*z^26*Log[z] + 0.00844171547353914983*z^27*Log[z] - 0.0103311483798330707*z^28*Log[z] + 0.00760954667936619114*z^29*Log[z] - 0.00924651823166910412*z^30*Log[z] + 0.00690759319478451844*z^31*Log[z] - 0.00833985446844146561*z^32*Log[z] + 0.00630854404353882545*z^33*Log[z] - 0.00757247903507927873*z^34*Log[z] + 0.005792108419321698*z^35*Log[z] - 0.00691593323126360047*z^36*Log[z] + 0.00534291597131837366*z^37*Log[z] - 0.00634885361436861738*z^38*Log[z] + 0.00494912396647690711*z^39*Log[z] - 0.00585491845967313325*z^40*Log[z] + 0.00460146951929401143*z^41*Log[z] - 0.00542146241362573239*z^42*Log[z] + 0.00429261001544005189*z^43*Log[z] - 0.00503852024608925878*z^44*Log[z] + 0.00401665483551595747*z^45*Log[z] - 0.00469815319298852608*z^46*Log[z] + 0.00376882689955150233*z^47*Log[z] - 0.0043939656326756745*z^48*Log[z] + 0.00354521407441768577*z^49*Log[z] - 0.00412075256921012626*z^50*Log[z] + 0.00334258390700851866*z^51*Log[z] - 0.00387423866351533193*z^52*Log[z] + 0.00315824371176840824*z^53*Log[z] - 0.00365088240250820031*z^54*Log[z] + 0.00298993362436527572*z^55*Log[z] - 0.0034477273174726257*z^56*Log[z] + 0.00283574394278326151*z^57*Log[z] - 0.00326228765717270051*z^58*Log[z] + 0.00269405058511132045*z^59*Log[z] - 0.00309245961365843965*z^60*Log[z] + 0.00256346421637877564*z^61*Log[z] - 0.00293645172091259403*z^62*Log[z] + 0.00244278979819060641*z^63*Log[z] - 0.00279272979528199558*z^64*Log[z] + 0.00233099416407901187*z^65*Log[z] - 0.00265997301606255433*z^66*Log[z] + 0.00222717983131354187*z^67*Log[z] - 0.0025370386200545166*z^68*Log[z] + 0.0021305637001251734*z^69*Log[z] - 0.0024229333147604295*z^70*Log[z] + 0.00204045961362532734*z^71*Log[z] - 0.00231678997457277181*z^72*Log[z] + 0.00195626399013098278*z^73*Log[z] - 0.00221784852273218669*z^74*Log[z] + 0.00187744391767213469*z^75*Log[z] - 0.00212544015343928513*z^76*Log[z] + 0.00180352723463871639*z^77*Log[z] - 0.00203897423726342844*z^78*Log[z] + 0.00173409422249194214*z^79*Log[z] - 0.00195792739582467341*z^80*Log[z] + 0.00166877061457080655*z^81*Log[z] - 0.00188183434068052723*z^82*Log[z] + 0.00160722168530204602*z^83*Log[z] - 0.00181028015509759426*z^84*Log[z] + 0.00154914723097103747*z^85*Log[z] - 0.00174289376222621885*z^86*Log[z] + 0.00149427728986814205*z^87*Log[z] - 0.00167934237373694453*z^88*Log[z] + 0.00144236847848992267*z^89*Log[z] - 0.00161932675262895602*z^90*Log[z] + 0.00139320084334124189*z^91*Log[z] - 0.00156257715522016649*z^92*Log[z] + 0.00134657514610306146*z^93*Log[z] - 0.00150884984217986016*z^94*Log[z] + 0.00130231051452586724*z^95*Log[z] - 0.00145792406830602539*z^96*Log[z] + 0.00126024240316169299*z^97*Log[z] - 0.00140959947667471571*z^98*Log[z] + 0.00122022081755916345*z^99*Log[z] - 0.00136369383563548812*z^100*Log[z] + 0.625*Log[MH2/muf2]*Log[z] + 2.*z*Log[MH2/muf2]*Log[z] - 0.5*z^2*Log[MH2/muf2]*Log[z] - 0.125*Log[MH2/muf2]^2*Log[z] - 0.5*z*Log[MH2/muf2]^2*Log[z] - 0.5*z^2*Log[MH2/muf2]^2*Log[z] - 0.25*Log[z]^2 - 1.765625*z*Log[z]^2 + 0.578125*z^2*Log[z]^2 - 0.0416666666666666667*z^3*Log[z]^2 + 0.0364583333333333333*z^4*Log[z]^2 - 0.0114583333333333333*z^5*Log[z]^2 + 0.0166666666666666667*z^6*Log[z]^2 - 0.00654761904761904762*z^7*Log[z]^2 + 0.0107886904761904762*z^8*Log[z]^2 - 0.00458829365079365079*z^9*Log[z]^2 + 0.00798611111111111111*z^10*Log[z]^2 - 0.00353535353535353535*z^11*Log[z]^2 + 0.00634469696969697*z^12*Log[z]^2 - 0.00287733100233100233*z^13*Log[z]^2 + 0.00526556776556776557*z^14*Log[z]^2 - 0.00242673992673992674*z^15*Log[z]^2 + 0.00450148809523809524*z^16*Log[z]^2 - 0.00209865196078431373*z^17*Log[z]^2 + 0.00393178104575163399*z^18*Log[z]^2 - 0.00184898520811833505*z^19*Log[z]^2 + 0.00349049707602339181*z^20*Log[z]^2 - 0.00165256892230576441*z^21*Log[z]^2 + 0.00313852813852813853*z^22*Log[z]^2 - 0.00149397703745529832*z^23*Log[z]^2 + 0.00285120223978919631*z^24*Log[z]^2 - 0.00136322463768115942*z^25*Log[z]^2 + 0.00261217948717948718*z^26*Log[z]^2 - 0.00125356125356125356*z^27*Log[z]^2 + 0.00241020553520553521*z^28*Log[z]^2 - 0.0011602581645685094*z^29*Log[z]^2 + 0.00223727422003284072*z^30*Log[z]^2 - 0.00107990359658880237*z^31*Log[z]^2 + 0.00208753360215053763*z^32*Log[z]^2 - 0.00100997372922776149*z^33*Log[z]^2 + 0.00195660650623885918*z^34*Log[z]^2 - 0.000948561242678889738*z^35*Log[z]^2 + 0.0018411531279178338*z^36*Log[z]^2 - 0.000894197769197769198*z^37*Log[z]^2 + 0.001738580685949107*z^38*Log[z]^2 - 0.000845734398365977313*z^39*Log[z]^2 + 0.00164684547908232119*z^40*Log[z]^2 - 0.000802259224515322076*z^41*Log[z]^2 + 0.00156431475029036005*z^42*Log[z]^2 - 0.000763039191853712557*z^43*Log[z]^2 + 0.00148966827745897513*z^44*Log[z]^2 - 0.000727478271082922246*z^45*Log[z]^2 + 0.00142182696530522617*z^46*Log[z]^2 - 0.000695086853736252441*z^47*Log[z]^2 + 0.00135990016959605304*z^48*Log[z]^2 - 0.000665459002750036185*z^49*Log[z]^2 + 0.00130314625850340136*z^50*Log[z]^2 - 0.000638255302120848339*z^51*Log[z]^2 + 0.00125094268476621418*z^52*Log[z]^2 - 0.000613189760664788412*z^53*Log[z]^2 + 0.0012027629952158253*z^54*Log[z]^2 - 0.000590019693793278699*z^55*Log[z]^2 + 0.00115815897065897066*z^56*Log[z]^2 - 0.000568537821827295512*z^57*Log[z]^2 + 0.00111674660789905799*z^58*Log[z]^2 - 0.000548566038122776257*z^59*Log[z]^2 + 0.00107819501266315995*z^60*Log[z]^2 - 0.000529950449198851533*z^61*Log[z]^2 + 0.00104221752159351313*z^62*Log[z]^2 - 0.000512557393837140003*z^63*Log[z]^2 + 0.00100856454813108039*z^64*Log[z]^2 - 0.000496270222832722833*z^65*Log[z]^2 + 0.000977017773892773893*z^66*Log[z]^2 - 0.000480986675016525763*z^67*Log[z]^2 + 0.000947385399207172693*z^68*Log[z]^2 - 0.00046661672456133654*z^69*Log[z]^2 + 0.000919498234076239191*z^70*Log[z]^2 - 0.00045308080366255503*z^71*Log[z]^2 + 0.000893206460988151129*z^72*Log[z]^2 - 0.000440308326366111433*z^73*Log[z]^2 + 0.000868376938582418034*z^74*Log[z]^2 - 0.000428236455633715908*z^75*Log[z]^2 + 0.000844890943575154101*z^76*Log[z]^2 - 0.000416809068124857599*z^77*Log[z]^2 + 0.000822642270010691063*z^78*Log[z]^2 - 0.000405975880659424963*z^79*Log[z]^2 + 0.000801535621551444336*z^80*Log[z]^2 - 0.000395691709642131583*z^81*Log[z]^2 + 0.000781485245408009636*z^82*Log[z]^2 - 0.000385915840416770968*z^83*Log[z]^2 + 0.000762413766564515903*z^84*Log[z]^2 - 0.000376611487968681448*z^85*Log[z]^2 + 0.000744251188847632076*z^86*Log[z]^2 - 0.00036774533389939777*z^87*Log[z]^2 + 0.000726934035624893684*z^88*Log[z]^2 - 0.0003592871273760464*z^89*Log[z]^2 + 0.000710404607876517989*z^90*Log[z]^2 - 0.000351209339973384917*z^91*Log[z]^2 + 0.000694610341349471784*z^92*Log[z]^2 - 0.000343486866102574377*z^93*Log[z]^2 + 0.000679503247689813295*z^94*Log[z]^2 - 0.000336096762152464208*z^95*Log[z]^2 + 0.000665039427025009332*z^96*Log[z]^2 - 0.000329018018629046844*z^97*Log[z]^2 + 0.0006511786415597167*z^98*Log[z]^2 - 0.000322231360522965825*z^99*Log[z]^2 + 0.000637883941455370027*z^100*Log[z]^2 + 0.125*Log[MH2/muf2]*Log[z]^2 + 0.5*z*Log[MH2/muf2]*Log[z]^2 + 0.5*z^2*Log[MH2/muf2]*Log[z]^2 - 0.0416666666666666667*Log[z]^3 - 0.166666666666666667*z*Log[z]^3 - 0.333333333333333333*z^2*Log[z]^3, -0.222222222222222222 + 0.888888888888888889*z - 1.03220757041071699*z^2 + 0.444444444444444444*z^3 - 0.111111111111111111*z^4 + 0.04938271604938271*z^5 - 0.0277777777777777778*z^6 + 0.0177777777777777778*z^7 - 0.012345679012345678*z^8 + 0.00907029478458049887*z^9 - 0.00694444444444444444*z^10 + 0.00548696844993141289*z^11 - 0.00444444444444444444*z^12 + 0.00367309458218549128*z^13 - 0.00308641975308641975*z^14 + 0.00262984878369493754*z^15 - 0.00226757369614512472*z^16 + 0.00197530864197530864*z^17 - 0.00173611111111111111*z^18 + 0.00153787004998077662*z^19 - 0.00137174211248285322*z^20 + 0.00123114804555247769*z^21 - 0.00111111111111111111*z^22 + 0.00100781053162005543*z^23 - 0.000918273645546372819*z^24 + 0.000840159630329762655*z^25 - 0.000771604938271604938*z^26 + 0.000711111111111111111*z^27 - 0.000657462195923734385*z^28 + 0.000609663161103490322*z^29 - 0.000566893424036281179*z^30 + 0.000528471396485665213*z^31 - 0.0004938271604938272*z^32 + 0.000462481211700774656*z^33 - 0.000434027777777777778*z^34 + 0.000408121620242832364*z^35 - 0.000384467512495194156*z^36 + 0.000362811791383219955*z^37 - 0.000342935528120713306*z^38 + 0.000324648973297621946*z^39 - 0.000307787011388119421*z^40 + 0.000292205420410548616*z^41 - 0.000277777777777777778*z^42 + 0.000264392887831317338*z^43 - 0.000251952632905013857*z^44 + 0.000240370170061895319*z^45 - 0.000229568411386593205*z^46 + 0.000219478737997256516*z^47 - 0.000210039907582440664*z^48 + 0.0002011971228811428*z^49 - 0.000192901234567901235*z^50 + 0.000185108056828173446*z^51 - 0.000177777777777777778*z^52 + 0.000170874449997864069*z^53 - 0.000164365548980933596*z^54 + 0.000158221589335864879*z^55 - 0.00015241579027587258*z^56 + 0.000146923783287419651*z^57 - 0.000141723356009070295*z^58 + 0.000136794227283608632*z^59 - 0.000132117849121416303*z^60 + 0.000127677231957611159*z^61 - 0.0001234567901234568*z^62 + 0.000119442204903102511*z^63 - 0.000115620302925193664*z^64 + 0.000111978947957783937*z^65 - 0.000108506944444444444*z^66 + 0.000105193951347797502*z^67 - 0.000102030405060708091*z^68 + 0.0000990074503106358753*z^69 - 0.00009611687812379854*z^70 + 0.0000933510700366403*z^71 - 0.0000907029478458049887*z^72 + 0.0000881659282770173466*z^73 - 0.0000857338820301783265*z^74 + 0.0000834010967244219261*z^75 - 0.0000811622433244054866*z^76 + 0.0000790123456790123457*z^77 - 0.0000769467528470298553*z^78 + 0.0000749611139221528832*z^79 - 0.0000730513551026371539*z^80 + 0.0000712136587797539568*z^81 - 0.0000694444444444444444*z^82 + 0.0000677403512337211468*z^83 - 0.0000660982219578293344*z^84 + 0.0000645150884663150594*z^85 - 0.0000629881582262534643*z^86 + 0.00006151480199923107*z^87 - 0.0000600925425154738297*z^88 + 0.0000587190440539628015*z^89 - 0.0000573921028466483012*z^90 + 0.00005610963823310749*z^91 - 0.0000548696844993141289*z^92 + 0.00005367038334071301*z^93 - 0.0000525099768956101659*z^94 + 0.0000513868013000860729*z^95 - 0.0000502992807202856999*z^96 + 0.0000492459218220991074*z^97 - 0.0000482253086419753086*z^98 + 0.0000472360978259585976*z^99 - 0.0000462770142070433616*z^100 + ALARM*z^101 - 0.111111111111111111*Log[z] + 0.222222222222222222*z*Log[z] + 0.333333333333333333*z^2*Log[z] - 0.444444444444444444*z^3*Log[z] + 0.222222222222222222*z^4*Log[z] - 0.148148148148148148*z^5*Log[z] + 0.111111111111111111*z^6*Log[z] - 0.0888888888888888889*z^7*Log[z] + 0.0740740740740740741*z^8*Log[z] - 0.0634920634920634921*z^9*Log[z] + 0.0555555555555555556*z^10*Log[z] - 0.04938271604938271*z^11*Log[z] + 0.0444444444444444444*z^12*Log[z] - 0.0404040404040404*z^13*Log[z] + 0.037037037037037035*z^14*Log[z] - 0.034188034188034185*z^15*Log[z] + 0.031746031746031744*z^16*Log[z] - 0.0296296296296296296*z^17*Log[z] + 0.0277777777777777778*z^18*Log[z] - 0.0261437908496732026*z^19*Log[z] + 0.024691358024691357*z^20*Log[z] - 0.023391812865497075*z^21*Log[z] + 0.0222222222222222222*z^22*Log[z] - 0.021164021164021163*z^23*Log[z] + 0.0202020202020202*z^24*Log[z] - 0.0193236714975845411*z^25*Log[z] + 0.0185185185185185185*z^26*Log[z] - 0.0177777777777777778*z^27*Log[z] + 0.017094017094017092*z^28*Log[z] - 0.0164609053497942387*z^29*Log[z] + 0.015873015873015872*z^30*Log[z] - 0.0153256704980842912*z^31*Log[z] + 0.0148148148148148148*z^32*Log[z] - 0.0143369175627240143*z^33*Log[z] + 0.0138888888888888889*z^34*Log[z] - 0.013468013468013467*z^35*Log[z] + 0.0130718954248366013*z^36*Log[z] - 0.0126984126984126984*z^37*Log[z] + 0.012345679012345678*z^38*Log[z] - 0.012012012012012012*z^39*Log[z] + 0.011695906432748537*z^40*Log[z] - 0.011396011396011397*z^41*Log[z] + 0.0111111111111111111*z^42*Log[z] - 0.0108401084010840108*z^43*Log[z] + 0.010582010582010581*z^44*Log[z] - 0.0103359173126614987*z^45*Log[z] + 0.0101010101010101*z^46*Log[z] - 0.00987654320987654321*z^47*Log[z] + 0.00966183574879227053*z^48*Log[z] - 0.00945626477541371158*z^49*Log[z] + 0.00925925925925925926*z^50*Log[z] - 0.00907029478458049887*z^51*Log[z] + 0.00888888888888888889*z^52*Log[z] - 0.00871459694989106754*z^53*Log[z] + 0.00854700854700854701*z^54*Log[z] - 0.00838574423480083857*z^55*Log[z] + 0.00823045267489711934*z^56*Log[z] - 0.00808080808080808081*z^57*Log[z] + 0.00793650793650793651*z^58*Log[z] - 0.00779727095516569201*z^59*Log[z] + 0.00766283524904214559*z^60*Log[z] - 0.00753295668549905838*z^61*Log[z] + 0.00740740740740740741*z^62*Log[z] - 0.00728597449908925319*z^63*Log[z] + 0.00716845878136200717*z^64*Log[z] - 0.00705467372134038801*z^65*Log[z] + 0.00694444444444444444*z^66*Log[z] - 0.00683760683760683761*z^67*Log[z] + 0.00673400673400673401*z^68*Log[z] - 0.00663349917081260365*z^69*Log[z] + 0.00653594771241830065*z^70*Log[z] - 0.00644122383252818035*z^71*Log[z] + 0.00634920634920634921*z^72*Log[z] - 0.00625978090766823161*z^73*Log[z] + 0.00617283950617283951*z^74*Log[z] - 0.00608828006088280061*z^75*Log[z] + 0.00600600600600600601*z^76*Log[z] - 0.00592592592592592593*z^77*Log[z] + 0.00584795321637426901*z^78*Log[z] - 0.00577200577200577201*z^79*Log[z] + 0.00569800569800569801*z^80*Log[z] - 0.00562587904360056259*z^81*Log[z] + 0.00555555555555555556*z^82*Log[z] - 0.00548696844993141289*z^83*Log[z] + 0.00542005420054200542*z^84*Log[z] - 0.00535475234270414993*z^85*Log[z] + 0.00529100529100529101*z^86*Log[z] - 0.00522875816993464052*z^87*Log[z] + 0.00516795865633074935*z^88*Log[z] - 0.00510855683269476373*z^89*Log[z] + 0.00505050505050505051*z^90*Log[z] - 0.00499375780274656679*z^91*Log[z] + 0.0049382716049382715*z^92*Log[z] - 0.004884004884004884*z^93*Log[z] + 0.00483091787439613527*z^94*Log[z] - 0.00477897252090800478*z^95*Log[z] + 0.00472813238770685579*z^96*Log[z] - 0.004678362573099415*z^97*Log[z] + 0.00462962962962962963*z^98*Log[z] - 0.00458190148911798396*z^99*Log[z] + 0.00453514739229024943*z^100*Log[z] + 0.111111111111111111*z^2*Log[z]^2, ALARM*z^101}, {-225.397788 - 21.6632623842676042/z - 974.268121*z - 1791.67594*z^2 - 1919.31224*z^3 - 1683.79862*z^4 - 1358.18267*z^5 - 1355.35952*z^6 - 785.21138*z^7 - 1455.2858*z^8 + 669.1056*z^9 - 4595.507*z^10 + 11105.923*z^11 - 36258.7*z^12 + 112911.33*z^13 - 366958.6*z^14 + 1.207736*10^6*z^15 - 4.039617*10^6*z^16 + 1.3678008*10^7*z^17 - 4.682045*10^7*z^18 + 1.617858*10^8*z^19 - 5.637159*10^8*z^20 + 1.978757*10^9*z^21 - 6.992001*10^9*z^22 + 2.485441*10^10*z^23 - 8.882906*10^10*z^24 + 3.190412*10^11*z^25 - 1.151055*10^12*z^26 + 4.17007*10^12*z^27 - 1.51652*10^13*z^28 + 5.534598*10^13*z^29 - 2.026498*10^14*z^30 + 7.442681*10^14*z^31 - 2.741238*10^15*z^32 + 1.012321*10^16*z^33 - 3.747754*10^16*z^34 + 1.390719*10^17*z^35 - 5.172058*10^17*z^36 + 1.927472*10^18*z^37 - 7.197199*10^18*z^38 + 2.692424*10^19*z^39 - 1.008987*10^20*z^40 + 3.787482*10^20*z^41 - 1.423975*10^21*z^42 + 5.361764*10^21*z^43 - 2.021786*10^22*z^44 + 7.63407*10^22*z^45 - 2.886311*10^23*z^46 + 1.092626*10^24*z^47 - 4.141118*10^24*z^48 + 1.571301*10^25*z^49 - 5.96865*10^25*z^50 + 2.269599*10^26*z^51 - 8.63892*10^26*z^52 + 3.291471*10^27*z^53 - 1.255235*10^28*z^54 + 4.791252*10^28*z^55 - 1.830407*10^29*z^56 + 6.99854*10^29*z^57 - 2.678032*10^30*z^58 + 1.025558*10^31*z^59 - 3.930328*10^31*z^60 + 1.50734*10^32*z^61 - 5.78491*10^32*z^62 + 2.221647*10^33*z^63 - 8.53763*10^33*z^64 + 3.28303*10^34*z^65 - 1.263218*10^35*z^66 + 4.8634*10^35*z^67 - 1.873492*10^36*z^68 + 7.22115*10^36*z^69 - 2.784818*10^37*z^70 + 1.074524*10^38*z^71 - 4.14818*10^38*z^72 + 1.602197*10^39*z^73 - 6.19133*10^39*z^74 + 2.393626*10^40*z^75 - 9.25823*10^40*z^76 + 3.582554*10^41*z^77 - 1.386904*10^42*z^78 + 5.37135*10^42*z^79 - 2.081133*10^43*z^80 + 8.0666*10^43*z^81 - 3.127889*10^44*z^82 + 1.213328*10^45*z^83 - 4.70833*10^45*z^84 + 1.827736*10^46*z^85 - 7.09765*10^46*z^86 + 2.757185*10^47*z^87 - 1.071432*10^48*z^88 + 4.16492*10^48*z^89 - 1.619534*10^49*z^90 + 6.29956*10^49*z^91 - 2.451123*10^50*z^92 + 9.54006*10^50*z^93 - 3.71421*10^51*z^94 + 1.44646*10^52*z^95 - 5.63469*10^52*z^96 + 2.195604*10^53*z^97 - 8.55768*10^53*z^98 + 3.33637*10^54*z^99 - 1.301082*10^55*z^100 + ALARM*z^101 + 423.537899750315069*Log[MH2/muf2] - (27.0478644043052889*Log[MH2/muf2])/z + 960.259687311728519*z*Log[MH2/muf2] + 996.355662824440695*z^2*Log[MH2/muf2] + 579.251483187403152*z^3*Log[MH2/muf2] + 340.763287676392627*z^4*Log[MH2/muf2] + 134.068992741384673*z^5*Log[MH2/muf2] + 46.2899100284083278*z^6*Log[MH2/muf2] - 66.4089520745509144*z^7*Log[MH2/muf2] - 103.766847908606985*z^8*Log[MH2/muf2] - 173.636731697438612*z^9*Log[MH2/muf2] - 189.181403841377214*z^10*Log[MH2/muf2] - 236.8022361376937*z^11*Log[MH2/muf2] - 241.5556196679709*z^12*Log[MH2/muf2] - 276.253420853573203*z^13*Log[MH2/muf2] - 275.209449785586851*z^14*Log[MH2/muf2] - 301.766990162529842*z^15*Log[MH2/muf2] - 297.449243587008264*z^16*Log[MH2/muf2] - 318.558816887250642*z^17*Log[MH2/muf2] - 312.344814582803989*z^18*Log[MH2/muf2] - 329.633138728058229*z^19*Log[MH2/muf2] - 322.318361937436511*z^20*Log[MH2/muf2] - 336.82424295260154*z^21*Log[MH2/muf2] - 328.88760661838836*z^22*Log[MH2/muf2] - 341.304535630551422*z^23*Log[MH2/muf2] - 333.0433368429106*z^24*Log[MH2/muf2] - 343.851455534560877*z^25*Log[MH2/muf2] - 335.454284342344473*z^26*Log[MH2/muf2] - 344.99629947132394*z^27*Log[MH2/muf2] - 336.584424667917044*z^28*Log[MH2/muf2] - 345.111353426981051*z^29*Log[MH2/muf2] - 336.763188422312016*z^30*Log[MH2/muf2] - 344.463024416535707*z^31*Log[MH2/muf2] - 336.229089308293032*z^32*Log[MH2/muf2] - 343.245377045980941*z^33*Log[MH2/muf2] - 335.157713560857574*z^34*Log[MH2/muf2] - 341.601937437831001*z^35*Log[MH2/muf2] - 333.680178316426697*z^36*Log[MH2/muf2] - 339.640237573621436*z^37*Log[MH2/muf2] - 331.895600452255116*z^38*Log[MH2/muf2] - 337.4417373723158*z^39*Log[MH2/muf2] - 329.879699164860536*z^40*Log[MH2/muf2] - 335.068728794922459*z^41*Log[MH2/muf2] - 327.690843100243383*z^42*Log[MH2/muf2] - 332.569225100490707*z^43*Log[MH2/muf2] - 325.3743725298121*z^44*Log[MH2/muf2] - 329.980478001608587*z^45*Log[MH2/muf2] - 322.965735051300029*z^46*Log[MH2/muf2] - 327.331543654112959*z^47*Log[MH2/muf2] - 320.492791268992439*z^48*Log[MH2/muf2] - 324.645178620080416*z^49*Log[MH2/muf2] - 317.977530866427417*z^50*Log[MH2/muf2] - 321.939256939548531*z^51*Log[MH2/muf2] - 315.437363991175653*z^52*Log[MH2/muf2] - 319.227840369783529*z^53*Log[MH2/muf2] - 312.886102842999125*z^54*Log[MH2/muf2] - 316.5219943863553*z^55*Log[MH2/muf2] - 310.334714641370859*z^56*Log[MH2/muf2] - 313.8304157499779*z^57*Log[MH2/muf2] - 307.791904073954663*z^58*Log[MH2/muf2] - 311.159918986505467*z^59*Log[MH2/muf2] - 305.264567310538945*z^60*Log[MH2/muf2] - 308.515816238474597*z^61*Log[MH2/muf2] - 302.758148402441094*z^62*Log[MH2/muf2] - 305.902215832113476*z^63*Log[MH2/muf2] - 300.276920869025282*z^64*Log[MH2/muf2] - 303.322258383153703*z^65*Log[MH2/muf2] - 297.824211500926498*z^66*Log[MH2/muf2] - 300.778304549319067*z^67*Log[MH2/muf2] - 295.402579210998862*z^68*Log[MH2/muf2] - 298.272085092901634*z^69*Log[MH2/muf2] - 293.013958680145128*z^70*Log[MH2/muf2] - 295.804821377111478*z^71*Log[MH2/muf2] - 290.659776259420152*z^72*Log[MH2/muf2] - 293.377322530788535*z^73*Log[MH2/muf2] - 288.341043881124617*z^74*Log[MH2/muf2] - 290.990064099342556*z^75*Log[MH2/muf2] - 286.058435444094969*z^76*Log[MH2/muf2] - 288.643251929111011*z^77*Log[MH2/muf2] - 283.812349160945245*z^78*Log[MH2/muf2] - 286.336874217295168*z^79*Log[MH2/muf2] - 281.60295860770856*z^80*Log[MH2/muf2] - 284.070744034970585*z^81*Log[MH2/muf2] - 279.430254641165338*z^82*Log[MH2/muf2] - 281.844534148823422*z^83*Log[MH2/muf2] - 277.294079903693142*z^84*Log[MH2/muf2] - 279.657805593326215*z^85*Log[MH2/muf2] - 275.194157288429378*z^86*Log[MH2/muf2] - 277.510031153204917*z^87*Log[MH2/muf2] - 273.130113465642502*z^88*Log[MH2/muf2] - 275.400614687011342*z^89*Log[MH2/muf2] - 271.101498357056116*z^90*Log[MH2/muf2] - 273.328907041954825*z^91*Log[MH2/muf2] - 269.107801275348292*z^92*Log[MH2/muf2] - 271.294219166951908*z^93*Log[MH2/muf2] - 267.148464311213936*z^94*Log[MH2/muf2] - 269.295832916829527*z^95*Log[MH2/muf2] - 265.222893442646355*z^96*Log[MH2/muf2] - 267.333009949425167*z^97*Log[MH2/muf2] - 263.330467754646306*z^98*Log[MH2/muf2] - 265.404999044091769*z^99*Log[MH2/muf2] - 261.470547087913542*z^100*Log[MH2/muf2] - 150.675655735035858*Log[MH2/muf2]^2 - (0.0760835702762282675*Log[MH2/muf2]^2)/z - 184.259120527029727*z*Log[MH2/muf2]^2 - 15.6007650198914681*z^2*Log[MH2/muf2]^2 + 59.8010719022546937*z^3*Log[MH2/muf2]^2 + 92.2933419242133951*z^4*Log[MH2/muf2]^2 + 103.737602671178475*z^5*Log[MH2/muf2]^2 + 107.659678779111127*z^6*Log[MH2/muf2]^2 + 108.11990742183437*z^7*Log[MH2/muf2]^2 + 107.031392970046778*z^8*Log[MH2/muf2]^2 + 105.147223609858572*z^9*Log[MH2/muf2]^2 + 102.917917803220437*z^10*Log[MH2/muf2]^2 + 100.530510450478437*z^11*Log[MH2/muf2]^2 + 98.1201186408449911*z^12*Log[MH2/muf2]^2 + 95.73630058875936*z^13*Log[MH2/muf2]^2 + 93.4238209747730971*z^14*Log[MH2/muf2]^2 + 91.1922647477598896*z^15*Log[MH2/muf2]^2 + 89.0559873074280791*z^16*Log[MH2/muf2]^2 + 87.0121827296029142*z^17*Log[MH2/muf2]^2 + 85.0640371292969275*z^18*Log[MH2/muf2]^2 + 83.2052103660268567*z^19*Log[MH2/muf2]^2 + 81.4346848973415589*z^20*Log[MH2/muf2]^2 + 79.7456031892122942*z^21*Log[MH2/muf2]^2 + 78.1354649435857748*z^22*Log[MH2/muf2]^2 + 76.5979043827733662*z^23*Log[MH2/muf2]^2 + 75.1300433405346841*z^24*Log[MH2/muf2]^2 + 73.7262885451632562*z^25*Log[MH2/muf2]^2 + 72.3838311969633004*z^26*Log[MH2/muf2]^2 + 71.09786518862465*z^27*Log[MH2/muf2]^2 + 69.8658191857296812*z^28*Log[MH2/muf2]^2 + 68.6835983008106949*z^29*Log[MH2/muf2]^2 + 67.5489162445749002*z^30*Log[MH2/muf2]^2 + 66.4582906115974891*z^31*Log[MH2/muf2]^2 + 65.4097165154179308*z^32*Log[MH2/muf2]^2 + 64.4002280231326354*z^33*Log[MH2/muf2]^2 + 63.4280778224941196*z^34*Log[MH2/muf2]^2 + 62.4907317032801248*z^35*Log[MH2/muf2]^2 + 61.5866698899683371*z^36*Log[MH2/muf2]^2 + 60.7137181484611188*z^37*Log[MH2/muf2]^2 + 59.8705541515785804*z^38*Log[MH2/muf2]^2 + 59.0553040721448291*z^39*Log[MH2/muf2]^2 + 58.2668154120324621*z^40*Log[MH2/muf2]^2 + 57.5034657167983384*z^41*Log[MH2/muf2]^2 + 56.7642479965868195*z^42*Log[MH2/muf2]^2 + 56.0477509229588089*z^43*Log[MH2/muf2]^2 + 55.3530920554017462*z^44*Log[MH2/muf2]^2 + 54.6790381453357252*z^45*Log[MH2/muf2]^2 + 54.0248134444236734*z^46*Log[MH2/muf2]^2 + 53.389335589367136*z^47*Log[MH2/muf2]^2 + 52.77192039587495*z^48*Log[MH2/muf2]^2 + 52.1716139322090717*z^49*Log[MH2/muf2]^2 + 51.5878107914249718*z^50*Log[MH2/muf2]^2 + 51.01966686067242*z^51*Log[MH2/muf2]^2 + 50.4666447049723159*z^52*Log[MH2/muf2]^2 + 49.9279945354873212*z^53*Log[MH2/muf2]^2 + 49.4032377480050107*z^54*Log[MH2/muf2]^2 + 48.8917059210763665*z^55*Log[MH2/muf2]^2 + 48.3929715328442387*z^56*Log[MH2/muf2]^2 + 47.9064366465802074*z^57*Log[MH2/muf2]^2 + 47.4317182386248006*z^58*Log[MH2/muf2]^2 + 46.9682796757237733*z^59*Log[MH2/muf2]^2 + 46.5157768218133129*z^60*Log[MH2/muf2]^2 + 46.0737265675823907*z^61*Log[MH2/muf2]^2 + 45.6418188691597647*z^62*Log[MH2/muf2]^2 + 45.2196175214404*z^63*Log[MH2/muf2]^2 + 44.8068424613260826*z^64*Log[MH2/muf2]^2 + 44.4030987319589699*z^65*Log[MH2/muf2]^2 + 44.0081327148969822*z^66*Log[MH2/muf2]^2 + 43.6215858498910844*z^67*Log[MH2/muf2]^2 + 43.2432279122568023*z^68*Log[MH2/muf2]^2 + 42.8727325607799738*z^69*Log[MH2/muf2]^2 + 42.5098903240684897*z^70*Log[MH2/muf2]^2 + 42.1544034695866396*z^71*Log[MH2/muf2]^2 + 41.8060809869895817*z^72*Log[MH2/muf2]^2 + 41.4646506212706908*z^73*Log[MH2/muf2]^2 + 41.1299378272266785*z^74*Log[MH2/muf2]^2 + 40.8016931026443*z^75*Log[MH2/muf2]^2 + 40.4797566245154872*z^76*Log[MH2/muf2]^2 + 40.1638992646475312*z^77*Log[MH2/muf2]^2 + 39.8539743958661482*z^78*Log[MH2/muf2]^2 + 39.5497711807899266*z^79*Log[MH2/muf2]^2 + 39.2511548477129081*z^80*Log[MH2/muf2]^2 + 38.9579310202386524*z^81*Log[MH2/muf2]^2 + 38.6699756019605325*z^82*Log[MH2/muf2]^2 + 38.3871090655895468*z^83*Log[MH2/muf2]^2 + 38.1092169482215549*z^84*Log[MH2/muf2]^2 + 37.8361331478717562*z^85*Log[MH2/muf2]^2 + 37.5677519131978677*z^86*Log[MH2/muf2]^2 + 37.3039193065148413*z^87*Log[MH2/muf2]^2 + 37.0445374702030549*z^88*Log[MH2/muf2]^2 + 36.789463511214485*z^89*Log[MH2/muf2]^2 + 36.5386067384706141*z^90*Log[MH2/muf2]^2 + 36.2918343069641594*z^91*Log[MH2/muf2]^2 + 36.049062044129805*z^92*Log[MH2/muf2]^2 + 35.8101662638564885*z^93*Log[MH2/muf2]^2 + 35.5750687333465841*z^94*Log[MH2/muf2]^2 + 35.3436541303102279*z^95*Log[MH2/muf2]^2 + 35.1158496437614512*z^96*Log[MH2/muf2]^2 + 34.8915476027229943*z^97*Log[MH2/muf2]^2 + 34.6706801535277264*z^98*Log[MH2/muf2]^2 + 34.4531466366528211*z^99*Log[MH2/muf2]^2 + 34.2388837383844069*z^100*Log[MH2/muf2]^2 + 17.1924850163009152*Log[MH2/muf2]^3 - (1.54320987654320988*Log[MH2/muf2]^3)/z - 0.659366835550936699*z*Log[MH2/muf2]^3 - 20.06584362139918*z^2*Log[MH2/muf2]^3 - 16.5679012345679012*z^3*Log[MH2/muf2]^3 - 13.795216049382717*z^4*Log[MH2/muf2]^3 - 11.8068621399176955*z^5*Log[MH2/muf2]^3 - 10.3544738389182834*z^6*Log[MH2/muf2]^3 - 9.24845469051818258*z^7*Log[MH2/muf2]^3 - 8.37633106226029506*z^8*Log[MH2/muf2]^3 - 7.66936667156574564*z^9*Log[MH2/muf2]^3 - 7.083486540893948*z^10*Log[MH2/muf2]^3 - 6.58915983629788344*z^11*Log[MH2/muf2]^3 - 6.16584660974391614*z^12*Log[MH2/muf2]^3 - 5.79880292362486095*z^13*Log[MH2/muf2]^3 - 5.47715888326388937*z^14*Log[MH2/muf2]^3 - 5.19271572538768306*z^15*Log[MH2/muf2]^3 - 4.93916647046923463*z^16*Log[MH2/muf2]^3 - 4.71157554696808429*z^17*Log[MH2/muf2]^3 - 4.50602204332522856*z^18*Log[MH2/muf2]^3 - 4.31934938789335416*z^19*Log[MH2/muf2]^3 - 4.148986053727799*z^20*Log[MH2/muf2]^3 - 3.99281475820015797*z^21*Log[MH2/muf2]^3 - 3.84907545860396871*z^22*Log[MH2/muf2]^3 - 3.71629233747642282*z^23*Log[MH2/muf2]^3 - 3.59321810223994989*z^24*Log[MH2/muf2]^3 - 3.47879097130495143*z^25*Log[MH2/muf2]^3 - 3.37210108452006744*z^26*Log[MH2/muf2]^3 - 3.27236400338220669*z^27*Log[MH2/muf2]^3 - 3.17889960680124476*z^28*Log[MH2/muf2]^3 - 3.09111513709165969*z^29*Log[MH2/muf2]^3 - 3.00849146992536195*z^30*Log[MH2/muf2]^3 - 2.93057191171324148*z^31*Log[MH2/muf2]^3 - 2.8569529952869956*z^32*Log[MH2/muf2]^3 - 2.78727686810183489*z^33*Log[MH2/muf2]^3 - 2.72122495901495861*z^34*Log[MH2/muf2]^3 - 2.65851267873097664*z^35*Log[MH2/muf2]^3 - 2.598884961375752*z^36*Log[MH2/muf2]^3 - 2.54211249472699954*z^37*Log[MH2/muf2]^3 - 2.48798851752981694*z^38*Log[MH2/muf2]^3 - 2.436326086335551*z^39*Log[MH2/muf2]^3 - 2.38695573309214212*z^40*Log[MH2/muf2]^3 - 2.33972344951741074*z^41*Log[MH2/muf2]^3 - 2.294488946023751*z^42*Log[MH2/muf2]^3 - 2.25112414232470201*z^43*Log[MH2/muf2]^3 - 2.20951185436427188*z^44*Log[MH2/muf2]^3 - 2.16954464826773183*z^45*Log[MH2/muf2]^3 - 2.13112383692409405*z^46*Log[MH2/muf2]^3 - 2.09415859881228549*z^47*Log[MH2/muf2]^3 - 2.05856520195893151*z^48*Log[MH2/muf2]^3 - 2.02426631860942723*z^49*Log[MH2/muf2]^3 - 1.99119041841856068*z^50*Log[MH2/muf2]^3 - 1.95927122981163661*z^51*Log[MH2/muf2]^3 - 1.92844726070273557*z^52*Log[MH2/muf2]^3 - 1.89866137104001723*z^53*Log[MH2/muf2]^3 - 1.86986039072421356*z^54*Log[MH2/muf2]^3 - 1.84199477735219753*z^55*Log[MH2/muf2]^3 - 1.81501830900231774*z^56*Log[MH2/muf2]^3 - 1.78888780792606342*z^57*Log[MH2/muf2]^3 - 1.7635628915611457*z^58*Log[MH2/muf2]^3 - 1.73900574775027184*z^59*Log[MH2/muf2]^3 - 1.71518093145091813*z^60*Log[MH2/muf2]^3 - 1.69205518056511607*z^61*Log[MH2/muf2]^3 - 1.669597248813655*z^62*Log[MH2/muf2]^3 - 1.6477777538335996*z^63*Log[MH2/muf2]^3 - 1.62656903889785011*z^64*Log[MH2/muf2]^3 - 1.6059450468458034*z^65*Log[MH2/muf2]^3 - 1.58588120497936236*z^66*Log[MH2/muf2]^3 - 1.56635431982221146*z^67*Log[MH2/muf2]^3 - 1.54734248076553742*z^68*Log[MH2/muf2]^3 - 1.52882497173277962*z^69*Log[MH2/muf2]^3 - 1.51078219009178073*z^70*Log[MH2/muf2]^3 - 1.49319557212671544*z^71*Log[MH2/muf2]^3 - 1.47604752445600556*z^72*Log[MH2/muf2]^3 - 1.45932136084743473*z^73*Log[MH2/muf2]^3 - 1.44300124393901552*z^74*Log[MH2/muf2]^3 - 1.4270721314248287*z^75*Log[MH2/muf2]^3 - 1.41151972630990501*z^76*Log[MH2/muf2]^3 - 1.39633043087798197*z^77*Log[MH2/muf2]^3 - 1.38149130405128986*z^78*Log[MH2/muf2]^3 - 1.36699002185292694*z^79*Log[MH2/muf2]^3 - 1.35281484071037554*z^80*Log[MH2/muf2]^3 - 1.33895456336367693*z^81*Log[MH2/muf2]^3 - 1.32539850716409426*z^82*Log[MH2/muf2]^3 - 1.31213647456905685*z^83*Log[MH2/muf2]^3 - 1.29915872565706725*z^84*Log[MH2/muf2]^3 - 1.28645595250230353*z^85*Log[MH2/muf2]^3 - 1.27401925526307015*z^86*Log[MH2/muf2]^3 - 1.26184011985122389*z^87*Log[MH2/muf2]^3 - 1.24991039706138727*z^88*Log[MH2/muf2]^3 - 1.23822228304930078*z^89*Log[MH2/muf2]^3 - 1.22676830105818119*z^90*Log[MH2/muf2]^3 - 1.21554128430055606*z^91*Log[MH2/muf2]^3 - 1.20453435991083022*z^92*Log[MH2/muf2]^3 - 1.1937409338908944*z^93*Log[MH2/muf2]^3 - 1.18315467697748497*z^94*Log[MH2/muf2]^3 - 1.17276951136581411*z^95*Log[MH2/muf2]^3 - 1.16257959822927095*z^96*Log[MH2/muf2]^3 - 1.15257932597980012*z^97*Log[MH2/muf2]^3 - 1.14276329921794111*z^98*Log[MH2/muf2]^3 - 1.13312632832550289*z^99*Log[MH2/muf2]^3 - 1.12366341965749*z^100*Log[MH2/muf2]^3 - 8.88031897*Log[z] - (1.2302471173732068*Log[z])/z + 106.2028614*z*Log[z] + 738.455758*z^2*Log[z] + 1474.797785*z^3*Log[z] + 1583.81098*z^4*Log[z] + 1788.6553*z^5*Log[z] + 1466.61014*z^6*Log[z] + 1509.313084*z^7*Log[z] + 714.57698*z^8*Log[z] + 1513.54526*z^9*Log[z] - 1972.9243*z^10*Log[z] + 6612.3741*z^11*Log[z] - 21250.267*z^12*Log[z] + 64393.61*z^13*Log[z] - 212713.11*z^14*Log[z] + 692109.9*z^15*Log[z] - 2.3167628*10^6*z^16*Log[z] + 7.811124*10^6*z^17*Log[z] - 2.6675772*10^7*z^18*Log[z] + 9.191227*10^7*z^19*Log[z] - 3.1944824*10^8*z^20*Log[z] + 1.1185828*10^9*z^21*Log[z] - 3.943517*10^9*z^22*Log[z] + 1.3987732*10^10*z^23*Log[z] - 4.989042*10^10*z^24*Log[z] + 1.7884592*10^11*z^25*Log[z] - 6.440913*10^11*z^26*Log[z] + 2.3294817*10^12*z^27*Log[z] - 8.458061*10^12*z^28*Log[z] + 3.082154*10^13*z^29*Log[z] - 1.1269284*10^14*z^30*Log[z] + 4.133281*10^14*z^31*Log[z] - 1.5204034*10^15*z^32*Log[z] + 5.607968*10^15*z^33*Log[z] - 2.073769*10^16*z^34*Log[z] + 7.686981*10^16*z^35*Log[z] - 2.855813*10^17*z^36*Log[z] + 1.0632275*10^18*z^37*Log[z] - 3.966371*10^18*z^38*Log[z] + 1.4824625*10^19*z^39*Log[z] - 5.550777*10^19*z^40*Log[z] + 2.08191642*10^20*z^41*Log[z] - 7.82122936*10^20*z^42*Log[z] + 2.94275778*10^21*z^43*Log[z] - 1.10884232*10^22*z^44*Log[z] + 4.18399462*10^22*z^45*Log[z] - 1.58085047*10^23*z^46*Log[z] + 5.98057561*10^23*z^47*Log[z] - 2.26528866*10^24*z^48*Log[z] + 8.590331*10^24*z^49*Log[z] - 3.26122571*10^25*z^50*Log[z] + 1.23941446*10^26*z^51*Log[z] - 4.7151806*10^26*z^52*Log[z] + 1.79559592*10^27*z^53*Log[z] - 6.8443285*10^27*z^54*Log[z] + 2.61125589*10^28*z^55*Log[z] - 9.9712507*10^28*z^56*Log[z] + 3.81081198*10^29*z^57*Log[z] - 1.45760522*10^30*z^58*Log[z] + 5.57961631*10^30*z^59*Log[z] - 2.13746466*10^31*z^60*Log[z] + 8.194312*10^31*z^61*Log[z] - 3.143651*10^32*z^62*Log[z] + 1.206853*10^33*z^63*Log[z] - 4.636208*10^33*z^64*Log[z] + 1.78217661*10^34*z^65*Log[z] - 6.8550265*10^34*z^66*Log[z] + 2.63833389*10^35*z^67*Log[z] - 1.01602552*10^36*z^68*Log[z] + 3.91494905*10^36*z^69*Log[z] - 1.50933963*10^37*z^70*Log[z] + 5.82210776*10^37*z^71*Log[z] - 2.24698024*10^38*z^72*Log[z] + 8.6763615*10^38*z^73*Log[z] - 3.35188638*10^39*z^74*Log[z] + 1.2955326*10^40*z^75*Log[z] - 5.00967084*10^40*z^76*Log[z] + 1.93805649*10^41*z^77*Log[z] - 7.500926*10^41*z^78*Log[z] + 2.90435416*10^42*z^79*Log[z] - 1.12503417*10^43*z^80*Log[z] + 4.359721*10^43*z^81*Log[z] - 1.69014552*10^44*z^82*Log[z] + 6.5547729*10^44*z^83*Log[z] - 2.543052*10^45*z^84*Log[z] + 9.8699036*10^45*z^85*Log[z] - 3.83201181*10^46*z^86*Log[z] + 1.48830981*10^47*z^87*Log[z] - 5.7824098*10^47*z^88*Log[z] + 2.24734622*10^48*z^89*Log[z] - 8.737222*10^48*z^90*Log[z] + 3.39794095*10^49*z^91*Log[z] - 1.32188678*10^50*z^92*Log[z] + 5.1440558*10^50*z^93*Log[z] - 2.00238307*10^51*z^94*Log[z] + 7.7967919*10^51*z^95*Log[z] - 3.03675174*10^52*z^96*Log[z] + 1.1831085*10^53*z^97*Log[z] - 4.6106193*10^53*z^98*Log[z] + 1.79725987*10^54*z^99*Log[z] - 7.0077247*10^54*z^100*Log[z] - 10.0179859985841685*Log[MH2/muf2]*Log[z] - (4.53463899307675198*Log[MH2/muf2]*Log[z])/z - 17.920062733753337*z*Log[MH2/muf2]*Log[z] - 386.545764133092563*z^2*Log[MH2/muf2]*Log[z] - 262.885610937159966*z^3*Log[MH2/muf2]*Log[z] + 28.8537492251925896*z^4*Log[MH2/muf2]*Log[z] + 356.971908948025669*z^5*Log[MH2/muf2]*Log[z] + 707.048493523436604*z^6*Log[MH2/muf2]*Log[z] + 1061.61883374716808*z^7*Log[MH2/muf2]*Log[z] + 1406.29444486311664*z^8*Log[MH2/muf2]*Log[z] + 1751.10310758162483*z^9*Log[MH2/muf2]*Log[z] + 2079.37861319426709*z^10*Log[MH2/muf2]*Log[z] + 2407.71615658712855*z^11*Log[MH2/muf2]*Log[z] + 2718.34251114908855*z^12*Log[MH2/muf2]*Log[z] + 3029.71809758514763*z^13*Log[MH2/muf2]*Log[z] + 3323.74112291711238*z^14*Log[MH2/muf2]*Log[z] + 3619.24487928544344*z^15*Log[MH2/muf2]*Log[z] + 3898.20772714267301*z^16*Log[MH2/muf2]*Log[z] + 4179.27591467917979*z^17*Log[MH2/muf2]*Log[z] + 4444.714898561867*z^18*Log[MH2/muf2]*Log[z] + 4712.76000507082723*z^19*Log[MH2/muf2]*Log[z] + 4966.06479461780169*z^20*Log[MH2/muf2]*Log[z] + 5222.36791930335223*z^21*Log[MH2/muf2]*Log[z] + 5464.75565298963835*z^22*Log[MH2/muf2]*Log[z] + 5710.44572778057788*z^23*Log[MH2/muf2]*Log[z] + 5942.97121507918104*z^24*Log[MH2/muf2]*Log[z] + 6179.03320225305364*z^25*Log[MH2/muf2]*Log[z] + 6402.60901427891516*z^26*Log[MH2/muf2]*Log[z] + 6629.90059078254837*z^27*Log[MH2/muf2]*Log[z] + 6845.31801320864008*z^28*Log[MH2/muf2]*Log[z] + 7064.58732484079785*z^29*Log[MH2/muf2]*Log[z] + 7272.53524762855098*z^30*Log[MH2/muf2]*Log[z] + 7484.43717525578636*z^31*Log[MH2/muf2]*Log[z] + 7685.51822029705368*z^32*Log[MH2/muf2]*Log[z] + 7890.62845675166527*z^33*Log[MH2/muf2]*Log[z] + 8085.37243761255638*z^34*Log[MH2/muf2]*Log[z] + 8284.19937291328419*z^35*Log[MH2/muf2]*Log[z] + 8473.07442825911014*z^36*Log[MH2/muf2]*Log[z] + 8666.06908018931752*z^37*Log[MH2/muf2]*Log[z] + 8849.49086332542251*z^38*Log[MH2/muf2]*Log[z] + 9037.05514701492843*z^39*Log[MH2/muf2]*Log[z] + 9215.394421644054*z^40*Log[MH2/muf2]*Log[z] + 9397.88803875938031*z^41*Log[MH2/muf2]*Log[z] + 9571.47697817886328*z^42*Log[MH2/muf2]*Log[z] + 9749.22317033560924*z^43*Log[MH2/muf2]*Log[z] + 9918.360603982173*z^44*Log[MH2/muf2]*Log[z] + 10091.6509749926635*z^45*Log[MH2/muf2]*Log[z] + 10256.6067793391908*z^46*Log[MH2/muf2]*Log[z] + 10425.7053540631189*z^47*Log[MH2/muf2]*Log[z] + 10586.7241459150839*z^48*Log[MH2/muf2]*Log[z] + 10751.8708019826426*z^49*Log[MH2/muf2]*Log[z] + 10909.1750607423379*z^50*Log[MH2/muf2]*Log[z] + 11070.5884434327996*z^51*Log[MH2/muf2]*Log[z] + 11224.3811637984762*z^52*Log[MH2/muf2]*Log[z] + 11382.2611732984492*z^53*Log[MH2/muf2]*Log[z] + 11532.7281299663807*z^54*Log[MH2/muf2]*Log[z] + 11687.2580533153171*z^55*Log[MH2/muf2]*Log[z] + 11834.5697435016847*z^56*Log[MH2/muf2]*Log[z] + 11985.9180899914513*z^57*Log[MH2/muf2]*Log[z] + 12130.2314071105355*z^58*Log[MH2/muf2]*Log[z] + 12278.5534950727229*z^59*Log[MH2/muf2]*Log[z] + 12420.0131769937179*z^60*Log[MH2/muf2]*Log[z] + 12565.4525112293557*z^61*Log[MH2/muf2]*Log[z] + 12704.1923986309114*z^62*Log[MH2/muf2]*Log[z] + 12846.8818707661344*z^63*Log[MH2/muf2]*Log[z] + 12983.0260047819326*z^64*Log[MH2/muf2]*Log[z] + 13123.0889432152754*z^65*Log[MH2/muf2]*Log[z] + 13256.7525264784506*z^66*Log[MH2/muf2]*Log[z] + 13394.3036180410936*z^67*Log[MH2/muf2]*Log[z] + 13525.5938591282881*z^68*Log[MH2/muf2]*Log[z] + 13660.7399608878048*z^69*Log[MH2/muf2]*Log[z] + 13789.7568188315034*z^70*Log[MH2/muf2]*Log[z] + 13922.5976754596684*z^71*Log[MH2/muf2]*Log[z] + 14049.4345182815377*z^72*Log[MH2/muf2]*Log[z] + 14180.0633979416379*z^73*Log[MH2/muf2]*Log[z] + 14304.8075869358653*z^74*Log[MH2/muf2]*Log[z] + 14433.3118466175997*z^75*Log[MH2/muf2]*Log[z] + 14556.0452562843681*z^76*Log[MH2/muf2]*Log[z] + 14682.5068458401707*z^77*Log[MH2/muf2]*Log[z] + 14803.3063278587566*z^78*Log[MH2/muf2]*Log[z] + 14927.8022406070917*z^79*Log[MH2/muf2]*Log[z] + 15046.7400389849951*z^80*Log[MH2/muf2]*Log[z] + 15169.3427155904326*z^81*Log[MH2/muf2]*Log[z] + 15286.486839081257*z^82*Log[MH2/muf2]*Log[z] + 15407.2645304552524*z^83*Log[MH2/muf2]*Log[z] + 15522.6790874653248*z^84*Log[MH2/muf2]*Log[z] + 15641.69618162137*z^85*Log[MH2/muf2]*Log[z] + 15755.4416820924927*z^86*Log[MH2/muf2]*Log[z] + 15872.758999207143*z^87*Log[MH2/muf2]*Log[z] + 15984.8926273456909*z^88*Log[MH2/muf2]*Log[z] + 16100.5676867005595*z^89*Log[MH2/muf2]*Log[z] + 16211.1435479012354*z^90*Log[MH2/muf2]*Log[z] + 16325.2308098924206*z^91*Log[MH2/muf2]*Log[z] + 16434.3001547622331*z^92*Log[MH2/muf2]*Log[z] + 16546.8512407479694*z^93*Log[MH2/muf2]*Log[z] + 16654.4626687590723*z^94*Log[MH2/muf2]*Log[z] + 16765.5265611617135*z^95*Log[MH2/muf2]*Log[z] + 16871.7262061398662*z^96*Log[MH2/muf2]*Log[z] + 16981.3494309147071*z^97*Log[MH2/muf2]*Log[z] + 17086.1811302943838*z^98*Log[MH2/muf2]*Log[z] + 17194.4079236171828*z^99*Log[MH2/muf2]*Log[z] + 17297.9133731574433*z^100*Log[MH2/muf2]*Log[z] - 21.5992760782861066*Log[MH2/muf2]^2*Log[z] - (0.222222222222222222*Log[MH2/muf2]^2*Log[z])/z - 33.0308641975308642*z*Log[MH2/muf2]^2*Log[z] - 46.3819161210788754*z^2*Log[MH2/muf2]^2*Log[z] - 158.443644516140604*z^3*Log[MH2/muf2]^2*Log[z] - 256.969724763054184*z^4*Log[MH2/muf2]^2*Log[z] - 340.420588960585048*z^5*Log[MH2/muf2]^2*Log[z] - 413.359670383277582*z^6*Log[MH2/muf2]^2*Log[z] - 477.970708428125151*z^7*Log[MH2/muf2]^2*Log[z] - 536.348854949079211*z^8*Log[MH2/muf2]^2*Log[z] - 589.550972400998251*z^9*Log[MH2/muf2]^2*Log[z] - 638.627380362892324*z^10*Log[MH2/muf2]^2*Log[z] - 684.144388944783*z^11*Log[MH2/muf2]^2*Log[z] - 726.708995462781834*z^12*Log[MH2/muf2]^2*Log[z] - 766.658380007271274*z^13*Log[MH2/muf2]^2*Log[z] - 804.378768342499861*z^14*Log[MH2/muf2]^2*Log[z] - 840.086894867913729*z^15*Log[MH2/muf2]^2*Log[z] - 874.045754565007407*z^16*Log[MH2/muf2]^2*Log[z] - 906.402771983030288*z^17*Log[MH2/muf2]^2*Log[z] - 937.346250707360558*z^18*Log[MH2/muf2]^2*Log[z] - 966.980903207585723*z^19*Log[MH2/muf2]^2*Log[z] - 995.446868345150261*z^20*Log[MH2/muf2]^2*Log[z] - 1022.82109919118249*z^21*Log[MH2/muf2]^2*Log[z] - 1049.21113979370132*z^22*Log[MH2/muf2]^2*Log[z] - 1074.6751204706236*z^23*Log[MH2/muf2]^2*Log[z] - 1099.29765747301301*z^24*Log[MH2/muf2]^2*Log[z] - 1123.12366922677971*z^25*Log[MH2/muf2]^2*Log[z] - 1146.221124847252*z^26*Log[MH2/muf2]^2*Log[z] - 1168.62539915965417*z^27*Log[MH2/muf2]^2*Log[z] - 1190.39205030850818*z^28*Log[MH2/muf2]^2*Log[z] - 1211.5493903201475*z^29*Log[MH2/muf2]^2*Log[z] - 1232.14351474594652*z^30*Log[MH2/muf2]^2*Log[z] - 1252.19739938746542*z^31*Log[MH2/muf2]^2*Log[z] - 1271.74978491560069*z^32*Log[MH2/muf2]^2*Log[z] - 1290.81954255473604*z^33*Log[MH2/muf2]^2*Log[z] - 1309.43959999339878*z^34*Log[MH2/muf2]^2*Log[z] - 1327.62562148687758*z^35*Log[MH2/muf2]^2*Log[z] - 1345.40587261051933*z^36*Log[MH2/muf2]^2*Log[z] - 1362.79347720966405*z^37*Log[MH2/muf2]^2*Log[z] - 1379.81291306141535*z^38*Log[MH2/muf2]^2*Log[z] - 1396.47526686461247*z^39*Log[MH2/muf2]^2*Log[z] - 1412.80190329444744*z^40*Log[MH2/muf2]^2*Log[z] - 1428.80225752916515*z^41*Log[MH2/muf2]^2*Log[z] - 1444.49510912019*z^42*Log[MH2/muf2]^2*Log[z] - 1459.88854114741235*z^43*Log[MH2/muf2]^2*Log[z] - 1474.99916641937013*z^44*Log[MH2/muf2]^2*Log[z] - 1489.83395119535859*z^45*Log[MH2/muf2]^2*Log[z] - 1504.40767685188537*z^46*Log[MH2/muf2]^2*Log[z] - 1518.72637971024961*z^47*Log[MH2/muf2]^2*Log[z] - 1532.80328122659297*z^48*Log[MH2/muf2]^2*Log[z] - 1546.64363769262837*z^49*Log[MH2/muf2]^2*Log[z] - 1560.25933256601705*z^50*Log[MH2/muf2]^2*Log[z] - 1573.65496344348464*z^51*Log[MH2/muf2]^2*Log[z] - 1586.84125873672737*z^52*Log[MH2/muf2]^2*Log[z] - 1599.82225636742038*z^53*Log[MH2/muf2]^2*Log[z] - 1612.60768172141495*z^54*Log[MH2/muf2]^2*Log[z] - 1625.20109446999412*z^55*Log[MH2/muf2]^2*Log[z] - 1637.61134421250715*z^56*Log[MH2/muf2]^2*Log[z] - 1649.84157979670148*z^57*Log[MH2/muf2]^2*Log[z] - 1661.89988225219248*z^58*Log[MH2/muf2]^2*Log[z] - 1673.78904580231073*z^59*Log[MH2/muf2]^2*Log[z] - 1685.516473817415*z^60*Log[MH2/muf2]^2*Log[z] - 1697.08465302076937*z^61*Log[MH2/muf2]^2*Log[z] - 1708.50038665640329*z^62*Log[MH2/muf2]^2*Log[z] - 1719.76589368501904*z^63*Log[MH2/muf2]^2*Log[z] - 1730.88744370716902*z^64*Log[MH2/muf2]^2*Log[z] - 1741.86702160572171*z^65*Log[MH2/muf2]^2*Log[z] - 1752.71042063464935*z^66*Log[MH2/muf2]^2*Log[z] - 1763.4194202933108*z^67*Log[MH2/muf2]^2*Log[z] - 1773.99938710397395*z^68*Log[MH2/muf2]^2*Log[z] - 1784.45191973841484*z^69*Log[MH2/muf2]^2*Log[z] - 1794.78200114169552*z^70*Log[MH2/muf2]^2*Log[z] - 1804.99107026337274*z^71*Log[MH2/muf2]^2*Log[z] - 1815.08376416414478*z^72*Log[MH2/muf2]^2*Log[z] - 1825.06138028490697*z^73*Log[MH2/muf2]^2*Log[z] - 1834.92824285458411*z^74*Log[MH2/muf2]^2*Log[z] - 1844.68552358373475*z^75*Log[MH2/muf2]^2*Log[z] - 1854.33726296126459*z^76*Log[MH2/muf2]^2*Log[z] - 1863.88452068562464*z^77*Log[MH2/muf2]^2*Log[z] - 1873.33107920160848*z^78*Log[MH2/muf2]^2*Log[z] - 1882.67789816353448*z^79*Log[MH2/muf2]^2*Log[z] - 1891.92852474436142*z^80*Log[MH2/muf2]^2*Log[z] - 1901.08382902917138*z^81*Log[MH2/muf2]^2*Log[z] - 1910.14714316431197*z^82*Log[MH2/muf2]^2*Log[z] - 1919.11925686190973*z^83*Log[MH2/muf2]^2*Log[z] - 1928.0033052944393*z^84*Log[MH2/muf2]^2*Log[z] - 1936.80000589837602*z^85*Log[MH2/muf2]^2*Log[z] - 1945.51231301605057*z^86*Log[MH2/muf2]^2*Log[z] - 1954.140878957721*z^87*Log[MH2/muf2]^2*Log[z] - 1962.68849171146814*z^88*Log[MH2/muf2]^2*Log[z] - 1971.15574479051161*z^89*Log[MH2/muf2]^2*Log[z] - 1979.54527284272932*z^90*Log[MH2/muf2]^2*Log[z] - 1987.85761620141554*z^91*Log[MH2/muf2]^2*Log[z] - 1996.09526790303583*z^92*Log[MH2/muf2]^2*Log[z] - 2004.25872009806133*z^93*Log[MH2/muf2]^2*Log[z] - 2012.35033480700757*z^94*Log[MH2/muf2]^2*Log[z] - 2020.37056045321334*z^95*Log[MH2/muf2]^2*Log[z] - 2028.32163763453193*z^96*Log[MH2/muf2]^2*Log[z] - 2036.20397502878339*z^97*Log[MH2/muf2]^2*Log[z] - 2044.01970051586011*z^98*Log[MH2/muf2]^2*Log[z] - 2051.76918659346684*z^99*Log[MH2/muf2]^2*Log[z] - 2059.45445633833089*z^100*Log[MH2/muf2]^2*Log[z] + 1.7962962962962963*Log[MH2/muf2]^3*Log[z] - (0.222222222222222222*Log[MH2/muf2]^3*Log[z])/z + 2.33333333333333333*z*Log[MH2/muf2]^3*Log[z] + 14.4197530864197531*z^2*Log[MH2/muf2]^3*Log[z] + 20.2469135802469136*z^3*Log[MH2/muf2]^3*Log[z] + 23.8024691358024691*z^4*Log[MH2/muf2]^3*Log[z] + 26.3308641975308642*z^5*Log[MH2/muf2]^3*Log[z] + 28.3061728395061728*z^6*Log[MH2/muf2]^3*Log[z] + 29.9315696649029982*z^7*Log[MH2/muf2]^3*Log[z] + 31.3142857142857143*z^8*Log[MH2/muf2]^3*Log[z] + 32.5182833627278072*z^9*Log[MH2/muf2]^3*Log[z] + 33.5849500293944738*z^10*Log[MH2/muf2]^3*Log[z] + 34.5426754315643205*z^11*Log[MH2/muf2]^3*Log[z] + 35.4118112340334563*z^12*Log[MH2/muf2]^3*Log[z] + 36.2074600296822519*z^13*Log[MH2/muf2]^3*Log[z] + 36.9411460967016523*z^14*Log[MH2/muf2]^3*Log[z] + 37.6218678440900663*z^15*Log[MH2/muf2]^3*Log[z] + 38.2567884790107012*z^16*Log[MH2/muf2]^3*Log[z] + 38.8517049641232648*z^17*Log[MH2/muf2]^3*Log[z] + 39.4113757460162689*z^18*Log[MH2/muf2]^3*Log[z] + 39.9397555189780852*z^19*Log[MH2/muf2]^3*Log[z] + 40.4401670416118301*z^20*Log[MH2/muf2]^3*Log[z] + 40.9154292712600246*z^21*Log[MH2/muf2]^3*Log[z] + 41.3679545237852771*z^22*Log[MH2/muf2]^3*Log[z] + 41.7998232455090713*z^23*Log[MH2/muf2]^3*Log[z] + 42.2128423251948177*z^24*Log[MH2/muf2]^3*Log[z] + 42.6085911174653491*z^25*Log[MH2/muf2]^3*Log[z] + 42.9884581639990623*z^26*Log[MH2/muf2]^3*Log[z] + 43.3536707840264971*z^27*Log[MH2/muf2]^3*Log[z] + 43.7053191356748488*z^28*Log[MH2/muf2]^3*Log[z] + 44.0443759447188864*z^29*Log[MH2/muf2]^3*Log[z] + 44.3717128053890804*z^30*Log[MH2/muf2]^3*Log[z] + 44.68811374470437*z^31*Log[MH2/muf2]^3*Log[z] + 44.9942865842105419*z^32*Log[MH2/muf2]^3*Log[z] + 45.29087251520507*z^33*Log[MH2/muf2]^3*Log[z] + 45.5784542145514802*z^34*Log[MH2/muf2]^3*Log[z] + 45.8575627603266927*z^35*Log[MH2/muf2]^3*Log[z] + 46.1286835543233037*z^36*Log[MH2/muf2]^3*Log[z] + 46.3922614179011672*z^37*Log[MH2/muf2]^3*Log[z] + 46.6487049959821722*z^38*Log[MH2/muf2]^3*Log[z] + 46.8983905790010886*z^39*Log[MH2/muf2]^3*Log[z] + 47.1416654328022582*z^40*Log[MH2/muf2]^3*Log[z] + 47.3788507106379425*z^41*Log[MH2/muf2]^3*Log[z] + 47.6102440086979072*z^42*Log[MH2/muf2]^3*Log[z] + 47.8361216163111927*z^43*Log[MH2/muf2]^3*Log[z] + 48.0567405035967466*z^44*Log[MH2/muf2]^3*Log[z] + 48.2723400825038191*z^45*Log[MH2/muf2]^3*Log[z] + 48.4831437715683777*z^46*Log[MH2/muf2]^3*Log[z] + 48.6893603900781404*z^47*Log[MH2/muf2]^3*Log[z] + 48.8911854034973567*z^48*Log[MH2/muf2]^3*Log[z] + 49.0888020388039616*z^49*Log[MH2/muf2]^3*Log[z] + 49.2823822857175419*z^50*Log[MH2/muf2]^3*Log[z] + 49.4720877975519053*z^51*Log[MH2/muf2]^3*Log[z] + 49.6580707035348112*z^52*Log[MH2/muf2]^3*Log[z] + 49.8404743428381916*z^53*Log[MH2/muf2]^3*Log[z] + 50.0194339292051854*z^54*Log[MH2/muf2]^3*Log[z] + 50.1950771539050138*z^55*Log[MH2/muf2]^3*Log[z] + 50.3675247337600011*z^56*Log[MH2/muf2]^3*Log[z] + 50.5368909101437213*z^57*Log[MH2/muf2]^3*Log[z] + 50.7032839041229222*z^58*Log[MH2/muf2]^3*Log[z] + 50.8668063322900129*z^59*Log[MH2/muf2]^3*Log[z] + 51.0275555872921414*z^60*Log[MH2/muf2]^3*Log[z] + 51.1856241865944168*z^61*Log[MH2/muf2]^3*Log[z] + 51.3411000926079572*z^62*Log[MH2/muf2]^3*Log[z] + 51.4940670069592067*z^63*Log[MH2/muf2]^3*Log[z] + 51.6446046413678088*z^64*Log[MH2/muf2]^3*Log[z] + 51.7927889673299126*z^65*Log[MH2/muf2]^3*Log[z] + 51.9386924465667252*z^66*Log[MH2/muf2]^3*Log[z] + 52.0823842439898659*z^67*Log[MH2/muf2]^3*Log[z] + 52.2239304247517329*z^68*Log[MH2/muf2]^3*Log[z] + 52.3633941367873679*z^69*Log[MH2/muf2]^3*Log[z] + 52.5008357801113642*z^70*Log[MH2/muf2]^3*Log[z] + 52.6363131640067926*z^71*Log[MH2/muf2]^3*Log[z] + 52.7698816531308373*z^72*Log[MH2/muf2]^3*Log[z] + 52.9015943034620483*z^73*Log[MH2/muf2]^3*Log[z] + 53.0315019889252893*z^74*Log[MH2/muf2]^3*Log[z] + 53.15965351945125*z^75*Log[MH2/muf2]^3*Log[z] + 53.2860957511566386*z^76*Log[MH2/muf2]^3*Log[z] + 53.4108736892679101*z^77*Log[MH2/muf2]^3*Log[z] + 53.5340305843546297*z^78*Log[MH2/muf2]^3*Log[z] + 53.65560802238777*z^79*Log[MH2/muf2]^3*Log[z] + 53.7756460090924173*z^80*Log[MH2/muf2]^3*Log[z] + 53.8941830490234251*z^81*Log[MH2/muf2]^3*Log[z] + 54.0112562197551324*z^82*Log[MH2/muf2]^3*Log[z] + 54.1269012415432451*z^83*Log[MH2/muf2]^3*Log[z] + 54.2411525427864162*z^84*Log[MH2/muf2]^3*Log[z] + 54.3540433215878967*z^85*Log[MH2/muf2]^3*Log[z] + 54.4656056036928144*z^86*Log[MH2/muf2]^3*Log[z] + 54.5758702970541947*z^87*Log[MH2/muf2]^3*Log[z] + 54.6848672432604433*z^88*Log[MH2/muf2]^3*Log[z] + 54.7926252660384841*z^89*Log[MH2/muf2]^3*Log[z] + 54.8991722170298796*z^90*Log[MH2/muf2]^3*Log[z] + 55.004535019021894*z^91*Log[MH2/muf2]^3*Log[z] + 55.1087397068014621*z^92*Log[MH2/muf2]^3*Log[z] + 55.2118114657871995*z^93*Log[MH2/muf2]^3*Log[z] + 55.3137746685829648*z^94*Log[MH2/muf2]^3*Log[z] + 55.4146529095857106*z^95*Log[MH2/muf2]^3*Log[z] + 55.5144690377706331*z^96*Log[MH2/muf2]^3*Log[z] + 55.6132451877676187*z^97*Log[MH2/muf2]^3*Log[z] + 55.7110028093347641*z^98*Log[MH2/muf2]^3*Log[z] + 55.8077626953271816*z^99*Log[MH2/muf2]^3*Log[z] + 55.9035450082523516*z^100*Log[MH2/muf2]^3*Log[z] + 1.39959232*Log[z]^2 - 22.76854607*z*Log[z]^2 + 213.6817507*z^2*Log[z]^2 + 152.0189178*z^3*Log[z]^2 - 4.545604*z^4*Log[z]^2 - 186.914643*z^5*Log[z]^2 - 337.653394*z^6*Log[z]^2 - 587.60569771*z^7*Log[z]^2 - 616.06647403*z^8*Log[z]^2 - 1174.33053277*z^9*Log[z]^2 - 292.30933842*z^10*Log[z]^2 - 3550.73129469*z^11*Log[z]^2 + 5751.71399685*z^12*Log[z]^2 - 24273.28504989*z^13*Log[z]^2 + 72018.97215673*z^14*Log[z]^2 - 245332.2267625*z^15*Log[z]^2 + 813681.842788*z^16*Log[z]^2 - 2.76858599008*10^6*z^17*Log[z]^2 + 9.48013316689*10^6*z^18*Log[z]^2 - 3.28073432672*10^7*z^19*Log[z]^2 + 1.144196299025*10^8*z^20*Log[z]^2 - 4.02018287381*10^8*z^21*Log[z]^2 + 1.421704045562*10^9*z^22*Log[z]^2 - 5.05748247844*10^9*z^23*Log[z]^2 + 1.80874483078*10^10*z^24*Log[z]^2 - 6.50031431894*10^10*z^25*Log[z]^2 + 2.34653033113*10^11*z^26*Log[z]^2 - 8.50542835729*10^11*z^27*Log[z]^2 + 3.0946120663*10^12*z^28*Log[z]^2 - 1.129883855446*10^13*z^29*Log[z]^2 + 4.13875651092*10^13*z^30*Log[z]^2 - 1.5206064753*10^14*z^31*Log[z]^2 + 5.60256597738*10^14*z^32*Log[z]^2 - 2.06967047302*10^15*z^33*Log[z]^2 + 7.6645718352*10^15*z^34*Log[z]^2 - 2.8449983952*10^16*z^35*Log[z]^2 + 1.05833785183*10^17*z^36*Log[z]^2 - 3.94512407812*10^17*z^37*Log[z]^2 + 1.47347046037*10^18*z^38*Log[z]^2 - 5.51341985219*10^18*z^39*Log[z]^2 + 2.06660563604*10^19*z^40*Log[z]^2 - 7.75911786128*10^19*z^41*Log[z]^2 + 2.91775941033*10^20*z^42*Log[z]^2 - 1.09884343348*10^21*z^43*Log[z]^2 + 4.14419857945*10^21*z^44*Log[z]^2 - 1.56507459718*10^22*z^45*Log[z]^2 + 5.91823995547*10^22*z^46*Log[z]^2 - 2.24072323187*10^23*z^47*Log[z]^2 + 8.4937345991*10^23*z^48*Log[z]^2 - 3.22331067837*10^24*z^49*Log[z]^2 + 1.22455475217*10^25*z^50*Log[z]^2 - 4.65701471597*10^25*z^51*Log[z]^2 + 1.77285135779*10^26*z^52*Log[z]^2 - 6.75546674654*10^26*z^53*Log[z]^2 + 2.5765626534*10^27*z^54*Log[z]^2 - 9.835880829*10^27*z^55*Log[z]^2 + 3.7580170213*10^28*z^56*Log[z]^2 - 1.43702283057*10^29*z^57*Log[z]^2 + 5.49939939167*10^29*z^58*Log[z]^2 - 2.10620878857*10^30*z^59*Log[z]^2 + 8.0725485952*10^30*z^60*Log[z]^2 - 3.09622210998*10^31*z^61*Log[z]^2 + 1.18838014254*10^32*z^62*Log[z]^2 - 4.56426297369*10^32*z^63*Log[z]^2 + 1.75415737749562584*10^33*z^64*Log[z]^2 - 6.74590385691335813*10^33*z^65*Log[z]^2 + 2.59583407358910395*10^34*z^66*Log[z]^2 - 9.99472343687040905*10^34*z^67*Log[z]^2 + 3.85047187019912085*10^35*z^68*Log[z]^2 - 1.4842226190318712*10^36*z^69*Log[z]^2 + 5.72425503970256855*10^36*z^70*Log[z]^2 - 2.20885379739534306*10^37*z^71*Log[z]^2 + 8.52779105662291461*10^37*z^72*Log[z]^2 - 3.29398414710106412*10^38*z^73*Log[z]^2 + 1.27296329222918361*10^39*z^74*Log[z]^2 - 4.92168675646488826*10^39*z^75*Log[z]^2 + 1.90375165497766712*10^40*z^76*Log[z]^2 - 7.36715138977347987*10^40*z^77*Log[z]^2 + 2.85217926356026482*10^41*z^78*Log[z]^2 - 1.10468156935780306*10^42*z^79*Log[z]^2 + 4.28031562318463712*10^42*z^80*Log[z]^2 - 1.65916043343675812*10^43*z^81*Log[z]^2 + 6.43384429570325805*10^43*z^82*Log[z]^2 - 2.49584792605097384*10^44*z^83*Log[z]^2 + 9.68561246470082419*10^44*z^84*Log[z]^2 - 3.76004966620061339*10^45*z^85*Log[z]^2 + 1.46020512094792365*10^46*z^86*Log[z]^2 - 5.67262851984950987*10^46*z^87*Log[z]^2 + 2.204456514425624*10^47*z^88*Log[z]^2 - 8.56963030922228509*10^47*z^89*Log[z]^2 + 3.33244318410963974*10^48*z^90*Log[z]^2 - 1.29628472239459084*10^49*z^91*Log[z]^2 + 5.04396429837791248*10^49*z^92*Log[z]^2 - 1.96324557610117193*10^50*z^93*Log[z]^2 + 7.64373176386262396*10^50*z^94*Log[z]^2 - 2.97688249472787746*10^51*z^95*Log[z]^2 + 1.15968685048236672*10^52*z^96*Log[z]^2 - 4.51897549947424419*10^52*z^97*Log[z]^2 + 1.76139581857721838*10^53*z^98*Log[z]^2 - 6.86735090680074827*10^53*z^99*Log[z]^2 + 2.67814742137894883*10^54*z^100*Log[z]^2 + 26.3804399587723716*Log[MH2/muf2]*Log[z]^2 + 34.3317789972215401*z*Log[MH2/muf2]*Log[z]^2 + 47.3691982209630996*z^2*Log[MH2/muf2]*Log[z]^2 + 189.47055416488843*z^3*Log[MH2/muf2]*Log[z]^2 + 308.163185337727937*z^4*Log[MH2/muf2]*Log[z]^2 + 418.880880810978965*z^5*Log[MH2/muf2]*Log[z]^2 + 506.714634117857272*z^6*Log[MH2/muf2]*Log[z]^2 + 592.176473372077479*z^7*Log[MH2/muf2]*Log[z]^2 + 662.566744627956374*z^8*Log[MH2/muf2]*Log[z]^2 + 732.7554681146075*z^9*Log[MH2/muf2]*Log[z]^2 + 791.9692893393423*z^10*Log[MH2/muf2]*Log[z]^2 + 851.916478297763*z^11*Log[MH2/muf2]*Log[z]^2 + 903.293615670641835*z^12*Log[MH2/muf2]*Log[z]^2 + 955.845747699883422*z^13*Log[MH2/muf2]*Log[z]^2 + 1001.38757570269708*z^14*Log[MH2/muf2]*Log[z]^2 + 1048.31988986816652*z^15*Log[MH2/muf2]*Log[z]^2 + 1089.32782285980119*z^16*Log[MH2/muf2]*Log[z]^2 + 1131.82776480334193*z^17*Log[MH2/muf2]*Log[z]^2 + 1169.19959310599289*z^18*Log[MH2/muf2]*Log[z]^2 + 1208.10376182585277*z^19*Log[MH2/muf2]*Log[z]^2 + 1242.4871227158103*z^20*Log[MH2/muf2]*Log[z]^2 + 1278.40894400513975*z^21*Log[MH2/muf2]*Log[z]^2 + 1310.28763527941041*z^22*Log[MH2/muf2]*Log[z]^2 + 1343.69136303289582*z^23*Log[MH2/muf2]*Log[z]^2 + 1373.43708957352555*z^24*Log[MH2/muf2]*Log[z]^2 + 1404.68323630245156*z^25*Log[MH2/muf2]*Log[z]^2 + 1432.58825371400439*z^26*Log[MH2/muf2]*Log[z]^2 + 1461.96280552464766*z^27*Log[MH2/muf2]*Log[z]^2 + 1488.26138648660647*z^28*Log[MH2/muf2]*Log[z]^2 + 1515.99532234766892*z^29*Log[MH2/muf2]*Log[z]^2 + 1540.87836916927617*z^30*Log[MH2/muf2]*Log[z]^2 + 1567.16112687227918*z^31*Log[MH2/muf2]*Log[z]^2 + 1590.78641338359486*z^32*Log[MH2/muf2]*Log[z]^2 + 1615.77543615091719*z^33*Log[MH2/muf2]*Log[z]^2 + 1638.27496812937916*z^34*Log[MH2/muf2]*Log[z]^2 + 1662.10263340091521*z^35*Log[MH2/muf2]*Log[z]^2 + 1683.58805418588306*z^36*Log[MH2/muf2]*Log[z]^2 + 1706.36680627133829*z^37*Log[MH2/muf2]*Log[z]^2 + 1726.93344281259863*z^38*Log[MH2/muf2]*Log[z]^2 + 1748.7596639150368*z^39*Log[MH2/muf2]*Log[z]^2 + 1768.48960637387039*z^40*Log[MH2/muf2]*Log[z]^2 + 1789.4465829105895*z^41*Log[MH2/muf2]*Log[z]^2 + 1808.41106385717592*z^42*Log[MH2/muf2]*Log[z]^2 + 1828.57129200306812*z^43*Log[MH2/muf2]*Log[z]^2 + 1846.83254919759154*z^44*Log[MH2/muf2]*Log[z]^2 + 1866.25954982026203*z^45*Log[MH2/muf2]*Log[z]^2 + 1883.87230230319468*z^46*Log[MH2/muf2]*Log[z]^2 + 1902.62206621610893*z^47*Log[MH2/muf2]*Log[z]^2 + 1919.63469677897986*z^48*Log[MH2/muf2]*Log[z]^2 + 1937.75684768685528*z^49*Log[MH2/muf2]*Log[z]^2 + 1954.21235955545378*z^50*Log[MH2/muf2]*Log[z]^2 + 1971.75109878187865*z^51*Log[MH2/muf2]*Log[z]^2 + 1987.68789666015672*z^52*Log[MH2/muf2]*Log[z]^2 + 2004.68277731748342*z^53*Log[MH2/muf2]*Log[z]^2 + 2020.13531035328873*z^54*Log[MH2/muf2]*Log[z]^2 + 2036.62187684415741*z^55*Log[MH2/muf2]*Log[z]^2 + 2051.62117198821779*z^56*Log[MH2/muf2]*Log[z]^2 + 2067.63149217733007*z^57*Log[MH2/muf2]*Log[z]^2 + 2082.20559975532044*z^58*Log[MH2/muf2]*Log[z]^2 + 2097.76871085861652*z^59*Log[MH2/muf2]*Log[z]^2 + 2111.94307924896196*z^60*Log[MH2/muf2]*Log[z]^2 + 2127.0853638033627*z^61*Log[MH2/muf2]*Log[z]^2 + 2140.88315642224801*z^62*Log[MH2/muf2]*Log[z]^2 + 2155.62866117368111*z^63*Log[MH2/muf2]*Log[z]^2 + 2169.07102617445567*z^64*Log[MH2/muf2]*Log[z]^2 + 2183.44173404145129*z^65*Log[MH2/muf2]*Log[z]^2 + 2196.54803499967242*z^66*Log[MH2/muf2]*Log[z]^2 + 2210.56409821258978*z^67*Log[MH2/muf2]*Log[z]^2 + 2223.35211242037655*z^68*Log[MH2/muf2]*Log[z]^2 + 2237.03205334346397*z^69*Log[MH2/muf2]*Log[z]^2 + 2249.518143055203*z^70*Log[MH2/muf2]*Log[z]^2 + 2262.87902795522843*z^71*Log[MH2/muf2]*Log[z]^2 + 2275.07828892175911*z^72*Log[MH2/muf2]*Log[z]^2 + 2288.13587896872752*z^73*Log[MH2/muf2]*Log[z]^2 + 2300.06226980333688*z^74*Log[MH2/muf2]*Log[z]^2 + 2312.83115281366539*z^75*Log[MH2/muf2]*Log[z]^2 + 2324.49760810176896*z^76*Log[MH2/muf2]*Log[z]^2 + 2336.99131391589073*z^77*Log[MH2/muf2]*Log[z]^2 + 2348.40984347467899*z^78*Log[MH2/muf2]*Log[z]^2 + 2360.64094536449063*z^79*Log[MH2/muf2]*Log[z]^2 + 2371.82272165144481*z^80*Log[MH2/muf2]*Log[z]^2 + 2383.8029257518997*z^81*Log[MH2/muf2]*Log[z]^2 + 2394.75836109093109*z^82*Log[MH2/muf2]*Log[z]^2 + 2406.49858552418505*z^83*Log[MH2/muf2]*Log[z]^2 + 2417.23740054909192*z^84*Log[MH2/muf2]*Log[z]^2 + 2428.74784564339608*z^85*Log[MH2/muf2]*Log[z]^2 + 2439.27913013789443*z^86*Log[MH2/muf2]*Log[z]^2 + 2450.56934092483372*z^87*Log[MH2/muf2]*Log[z]^2 + 2460.90160805692523*z^88*Log[MH2/muf2]*Log[z]^2 + 2471.9805300502435*z^89*Log[MH2/muf2]*Log[z]^2 + 2482.12176484852141*z^90*Log[MH2/muf2]*Log[z]^2 + 2492.99779395825282*z^91*Log[MH2/muf2]*Log[z]^2 + 2502.95549675296294*z^92*Log[MH2/muf2]*Log[z]^2 + 2513.63652406409332*z^93*Log[MH2/muf2]*Log[z]^2 + 2523.41774951161163*z^94*Log[MH2/muf2]*Log[z]^2 + 2533.91120155239102*z^95*Log[MH2/muf2]*Log[z]^2 + 2543.522593774488*z^96*Log[MH2/muf2]*Log[z]^2 + 2553.8354688121144*z^97*Log[MH2/muf2]*Log[z]^2 + 2563.28329310793062*z^98*Log[MH2/muf2]*Log[z]^2 + 2573.42219393566198*z^99*Log[MH2/muf2]*Log[z]^2 + 2582.71236546228626*z^100*Log[MH2/muf2]*Log[z]^2 - 3.62962962962962963*Log[MH2/muf2]^2*Log[z]^2 - 7.91666666666666667*z*Log[MH2/muf2]^2*Log[z]^2 - 41.1666666666666667*z^2*Log[MH2/muf2]^2*Log[z]^2 - 58.4506172839506173*z^3*Log[MH2/muf2]^2*Log[z]^2 - 69.3395061728395062*z^4*Log[MH2/muf2]^2*Log[z]^2 - 77.08271604938271*z^5*Log[MH2/muf2]^2*Log[z]^2 - 83.1320987654320988*z^6*Log[MH2/muf2]^2*Log[z]^2 - 88.1098765432098765*z^7*Log[MH2/muf2]^2*Log[z]^2 - 92.3444444444444444*z^8*Log[MH2/muf2]^2*Log[z]^2 - 96.0316872427983539*z^9*Log[MH2/muf2]^2*Log[z]^2 - 99.2983539094650206*z^10*Log[MH2/muf2]^2*Log[z]^2 - 102.231387953610176*z^11*Log[MH2/muf2]^2*Log[z]^2 - 104.893116348671904*z^12*Log[MH2/muf2]^2*Log[z]^2 - 107.329790785346341*z^13*Log[MH2/muf2]^2*Log[z]^2 - 109.576704365593254*z^14*Log[MH2/muf2]^2*Log[z]^2 - 111.661414716970273*z^15*Log[MH2/muf2]^2*Log[z]^2 - 113.605859161414717*z^16*Log[MH2/muf2]^2*Log[z]^2 - 115.427790897071943*z^17*Log[MH2/muf2]^2*Log[z]^2 - 117.141782666619268*z^18*Log[MH2/muf2]^2*Log[z]^2 - 118.75994572131484*z^19*Log[MH2/muf2]^2*Log[z]^2 - 120.292456009380674*z^20*Log[MH2/muf2]^2*Log[z]^2 - 121.74794658767827*z^21*Log[MH2/muf2]^2*Log[z]^2 - 123.133805173536856*z^22*Log[MH2/muf2]^2*Log[z]^2 - 124.456403133815975*z^23*Log[MH2/muf2]^2*Log[z]^2 - 125.721274065353574*z^24*Log[MH2/muf2]^2*Log[z]^2 - 126.933254741682076*z^25*Log[MH2/muf2]^2*Log[z]^2 - 128.096597571691573*z^26*Log[MH2/muf2]^2*Log[z]^2 - 129.215061220525592*z^27*Log[MH2/muf2]^2*Log[z]^2 - 130.291984297448669*z^28*Log[MH2/muf2]^2*Log[z]^2 - 131.330345775146034*z^29*Log[MH2/muf2]^2*Log[z]^2 - 132.332814910948503*z^30*Log[MH2/muf2]^2*Log[z]^2 - 133.301792787601575*z^31*Log[MH2/muf2]^2*Log[z]^2 - 134.239447108589229*z^32*Log[MH2/muf2]^2*Log[z]^2 - 135.147741522259987*z^33*Log[MH2/muf2]^2*Log[z]^2 - 136.028460476508353*z^34*Log[MH2/muf2]^2*Log[z]^2 - 136.883230397944941*z^35*Log[MH2/muf2]^2*Log[z]^2 - 137.713537829559562*z^36*Log[MH2/muf2]^2*Log[z]^2 - 138.520745036766769*z^37*Log[MH2/muf2]^2*Log[z]^2 - 139.306103494639847*z^38*Log[MH2/muf2]^2*Log[z]^2 - 140.070765592635278*z^39*Log[MH2/muf2]^2*Log[z]^2 - 140.81579483240137*z^40*Log[MH2/muf2]^2*Log[z]^2 - 141.542174745773143*z^41*Log[MH2/muf2]^2*Log[z]^2 - 142.250816721081785*z^42*Log[MH2/muf2]^2*Log[z]^2 - 142.942566894397472*z^43*Log[MH2/muf2]^2*Log[z]^2 - 143.618212236709481*z^44*Log[MH2/muf2]^2*Log[z]^2 - 144.2784859471124*z^45*Log[MH2/muf2]^2*Log[z]^2 - 144.924072244872601*z^46*Log[MH2/muf2]^2*Log[z]^2 - 145.555610639058749*z^47*Log[MH2/muf2]^2*Log[z]^2 - 146.173699742655099*z^48*Log[MH2/muf2]^2*Log[z]^2 - 146.778900688281577*z^49*Log[MH2/muf2]^2*Log[z]^2 - 147.371740194454416*z^50*Log[MH2/muf2]^2*Log[z]^2 - 147.952713324447154*z^51*Log[MH2/muf2]^2*Log[z]^2 - 148.522285974019804*z^52*Log[MH2/muf2]^2*Log[z]^2 - 149.080897119386406*z^53*Log[MH2/muf2]^2*Log[z]^2 - 149.628960852635325*z^54*Log[MH2/muf2]^2*Log[z]^2 - 150.166868228278549*z^55*Log[MH2/muf2]^2*Log[z]^2 - 150.694988941584448*z^56*Log[MH2/muf2]^2*Log[z]^2 - 151.213672856759591*z^57*Log[MH2/muf2]^2*Log[z]^2 - 151.723251400820894*z^58*Log[MH2/muf2]^2*Log[z]^2 - 152.224038837082609*z^59*Log[MH2/muf2]^2*Log[z]^2 - 152.716333430526628*z^60*Log[MH2/muf2]^2*Log[z]^2 - 153.200418515889846*z^61*Log[MH2/muf2]^2*Log[z]^2 - 153.676563478056313*z^62*Log[MH2/muf2]^2*Log[z]^2 - 154.145024653257015*z^63*Log[MH2/muf2]^2*Log[z]^2 - 154.606046158633359*z^64*Log[MH2/muf2]^2*Log[z]^2 - 155.059860656892302*z^65*Log[MH2/muf2]^2*Log[z]^2 - 155.50669006205504*z^66*Log[MH2/muf2]^2*Log[z]^2 - 155.946746191663409*z^67*Log[MH2/muf2]^2*Log[z]^2 - 156.380231370246626*z^68*Log[MH2/muf2]^2*Log[z]^2 - 156.807338988355759*z^69*Log[MH2/muf2]^2*Log[z]^2 - 157.228254021035497*z^70*Log[MH2/muf2]^2*Log[z]^2 - 157.643153509215247*z^71*Log[MH2/muf2]^2*Log[z]^2 - 158.052207007157634*z^72*Log[MH2/muf2]^2*Log[z]^2 - 158.455576998796967*z^73*Log[MH2/muf2]^2*Log[z]^2 - 158.853419285528143*z^74*Log[MH2/muf2]^2*Log[z]^2 - 159.245883347763895*z^75*Log[MH2/muf2]^2*Log[z]^2 - 159.63311268236166*z^76*Log[MH2/muf2]^2*Log[z]^2 - 160.015245117827419*z^77*Log[MH2/muf2]^2*Log[z]^2 - 160.392413109030498*z^78*Log[MH2/muf2]^2*Log[z]^2 - 160.764744013006972*z^79*Log[MH2/muf2]^2*Log[z]^2 - 161.132360347289973*z^80*Log[MH2/muf2]^2*Log[z]^2 - 161.495380032078684*z^81*Log[MH2/muf2]^2*Log[z]^2 - 161.853916617444537*z^82*Log[MH2/muf2]^2*Log[z]^2 - 162.208079496670632*z^83*Log[MH2/muf2]^2*Log[z]^2 - 162.557974106727844*z^84*Log[MH2/muf2]^2*Log[z]^2 - 162.903702116807378*z^85*Log[MH2/muf2]^2*Log[z]^2 - 163.245361605753689*z^86*Log[MH2/muf2]^2*Log[z]^2 - 163.583047229172916*z^87*Log[MH2/muf2]^2*Log[z]^2 - 163.916850376929552*z^88*Log[MH2/muf2]^2*Log[z]^2 - 164.246859321687302*z^89*Log[MH2/muf2]^2*Log[z]^2 - 164.573159359098451*z^90*Log[MH2/muf2]^2*Log[z]^2 - 164.895832940198998*z^91*Log[MH2/muf2]^2*Log[z]^2 - 165.214959796523922*z^92*Log[MH2/muf2]^2*Log[z]^2 - 165.530617058417743*z^93*Log[MH2/muf2]^2*Log[z]^2 - 165.842879366979774*z^94*Log[MH2/muf2]^2*Log[z]^2 - 166.151818980050683*z^95*Log[MH2/muf2]^2*Log[z]^2 - 166.457505872617008*z^96*Log[MH2/muf2]^2*Log[z]^2 - 166.760007831982777*z^97*Log[MH2/muf2]^2*Log[z]^2 - 167.059390548032159*z^98*Log[MH2/muf2]^2*Log[z]^2 - 167.355717698883938*z^99*Log[MH2/muf2]^2*Log[z]^2 - 167.649051032217271*z^100*Log[MH2/muf2]^2*Log[z]^2 + 0.179012345679012346*Log[MH2/muf2]^3*Log[z]^2 - 0.320987654320987654*z*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^2*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^3*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^4*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^5*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^6*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^7*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^8*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^9*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^10*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^11*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^12*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^13*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^14*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^15*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^16*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^17*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^18*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^19*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^20*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^21*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^22*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^23*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^24*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^25*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^26*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^27*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^28*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^29*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^30*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^31*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^32*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^33*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^34*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^35*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^36*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^37*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^38*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^39*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^40*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^41*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^42*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^43*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^44*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^45*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^46*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^47*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^48*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^49*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^50*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^51*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^52*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^53*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^54*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^55*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^56*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^57*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^58*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^59*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^60*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^61*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^62*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^63*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^64*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^65*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^66*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^67*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^68*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^69*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^70*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^71*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^72*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^73*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^74*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^75*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^76*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^77*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^78*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^79*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^80*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^81*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^82*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^83*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^84*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^85*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^86*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^87*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^88*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^89*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^90*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^91*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^92*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^93*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^94*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^95*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^96*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^97*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^98*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^99*Log[MH2/muf2]^3*Log[z]^2 + 1.58024691358024691*z^100*Log[MH2/muf2]^3*Log[z]^2 - 10.2670008398960769*Log[z]^3 - 10.05910980694*z*Log[z]^3 - 11.1063275*z^2*Log[z]^3 - 61.1559007853*z^3*Log[z]^3 - 97.2315438*z^4*Log[z]^3 - 143.3789272*z^5*Log[z]^3 - 163.5081478*z^6*Log[z]^3 - 210.505626414*z^7*Log[z]^3 - 197.279844348*z^8*Log[z]^3 - 316.297728184*z^9*Log[z]^3 - 72.441476465*z^10*Log[z]^3 - 873.63388574*z^11*Log[z]^3 + 1504.582500346*z^12*Log[z]^3 - 6075.9817298805*z^13*Log[z]^3 + 18304.627340625*z^14*Log[z]^3 - 61824.9551973968*z^15*Log[z]^3 + 205190.9029*z^16*Log[z]^3 - 696277.273*z^17*Log[z]^3 + 2.380607752*10^6*z^18*Log[z]^3 - 8.22346332*10^6*z^19*Log[z]^3 + 2.86344539*10^7*z^20*Log[z]^3 - 1.004526612*10^8*z^21*Log[z]^3 + 3.54729958*10^8*z^22*Log[z]^3 - 1.260181262*10^9*z^23*Log[z]^3 + 4.50114475*10^9*z^24*Log[z]^3 - 1.615701501*10^10*z^25*Log[z]^3 + 5.8259384*10^10*z^26*Log[z]^3 - 2.10949401*10^11*z^27*Log[z]^3 + 7.66757334*10^11*z^28*Log[z]^3 - 2.79692156*10^12*z^29*Log[z]^3 + 1.023609544*10^13*z^30*Log[z]^3 - 3.7576877*10^13*z^31*Log[z]^3 + 1.383407185*10^14*z^32*Log[z]^3 - 5.10671669*10^14*z^33*Log[z]^3 + 1.88983083*10^15*z^34*Log[z]^3 - 7.01014886*10^15*z^35*Log[z]^3 + 2.60611942*10^16*z^36*Log[z]^3 - 9.70887641*10^16*z^37*Log[z]^3 + 3.62410416*10^17*z^38*Log[z]^3 - 1.35532355*10^18*z^39*Log[z]^3 + 5.07753784*10^18*z^40*Log[z]^3 - 1.90542468*10^19*z^41*Log[z]^3 + 7.16180299*10^19*z^42*Log[z]^3 - 2.69594563*10^20*z^43*Log[z]^3 + 1.01631117*10^21*z^44*Log[z]^3 - 3.83654152*10^21*z^45*Log[z]^3 + 1.45018552*10^22*z^46*Log[z]^3 - 5.48848306*10^22*z^47*Log[z]^3 + 2.07970859*10^23*z^48*Log[z]^3 - 7.88954308*10^23*z^49*Log[z]^3 + 2.99626091*10^24*z^50*Log[z]^3 - 1.13911165*10^25*z^51*Log[z]^3 + 4.33504389*10^25*z^52*Log[z]^3 - 1.65136842*10^26*z^53*Log[z]^3 + 6.29653251*10^26*z^54*Log[z]^3 - 2.40298233*10^27*z^55*Log[z]^3 + 9.1786088*10^27*z^56*Log[z]^3 - 3.50886447*10^28*z^57*Log[z]^3 + 1.34247686*10^29*z^58*Log[z]^3 - 5.14026156*10^29*z^59*Log[z]^3 + 1.96965504*10^30*z^60*Log[z]^3 - 7.5528457*10^30*z^61*Log[z]^3 + 2.89825123*10^31*z^62*Log[z]^3 - 1.11290076*10^32*z^63*Log[z]^3 + 4.27624258*10^32*z^64*Log[z]^3 - 1.64416221*10^33*z^65*Log[z]^3 + 6.32549908*10^33*z^66*Log[z]^3 - 2.43503106*10^34*z^67*Log[z]^3 + 9.3792029*10^34*z^68*Log[z]^3 - 3.61469429*10^35*z^69*Log[z]^3 + 1.39384427*10^36*z^70*Log[z]^3 - 5.37758292*10^36*z^71*Log[z]^3 + 2.07579082*10^37*z^72*Log[z]^3 - 8.0167322*10^37*z^73*Log[z]^3 + 3.0975795*10^38*z^74*Log[z]^3 - 1.19743806*10^39*z^75*Log[z]^3 + 4.6310942*10^39*z^76*Log[z]^3 - 1.79187955*10^40*z^77*Log[z]^3 + 6.9362308*10^40*z^78*Log[z]^3 - 2.68610428*10^41*z^79*Log[z]^3 + 1.04064376*10^42*z^80*Log[z]^3 - 4.03326384*10^42*z^81*Log[z]^3 + 1.56380335237706022*10^43*z^82*Log[z]^3 - 6.06560869000450992*10^43*z^83*Log[z]^3 + 2.35358192686526538*10^44*z^84*Log[z]^3 - 9.13572501842471274*10^44*z^85*Log[z]^3 + 3.54741264966665776*10^45*z^86*Log[z]^3 - 1.3779445863659553*10^46*z^87*Log[z]^3 + 5.35426216523404*10^46*z^88*Log[z]^3 - 2.08119107314126829*10^47*z^89*Log[z]^3 + 8.09217827398673515*10^47*z^90*Log[z]^3 - 3.14743613818150159*10^48*z^91*Log[z]^3 + 1.22456924410960228*10^49*z^92*Log[z]^3 - 4.765865070730632*10^49*z^93*Log[z]^3 + 1.85536451918170394*10^50*z^94*Log[z]^3 - 7.22508713150571921*10^50*z^95*Log[z]^3 + 2.81436605306080401*10^51*z^96*Log[z]^3 - 1.09657699906868943*10^52*z^97*Log[z]^3 + 4.27381989389265229*10^52*z^98*Log[z]^3 - 1.66613196119777348*10^53*z^99*Log[z]^3 + 6.497051420651637*10^53*z^100*Log[z]^3 + 2.2962962962962963*Log[MH2/muf2]*Log[z]^3 + 6.02160493827160494*z*Log[MH2/muf2]*Log[z]^3 + 38.8333333333333333*z^2*Log[MH2/muf2]*Log[z]^3 + 55.51440329218107*z^3*Log[MH2/muf2]*Log[z]^3 + 65.0545267489711934*z^4*Log[MH2/muf2]*Log[z]^3 + 72.7417695473251029*z^5*Log[MH2/muf2]*Log[z]^3 + 78.1213991769547325*z^6*Log[MH2/muf2]*Log[z]^3 + 82.9982951205173427*z^7*Log[MH2/muf2]*Log[z]^3 + 86.7714432686654909*z^8*Log[MH2/muf2]*Log[z]^3 + 90.3638398980991574*z^9*Log[MH2/muf2]*Log[z]^3 + 93.2763178522437782*z^10*Log[MH2/muf2]*Log[z]^3 + 96.1249274045570342*z^11*Log[MH2/muf2]*Log[z]^3 + 98.4986585431029875*z^12*Log[MH2/muf2]*Log[z]^3 + 100.860395571506683*z^13*Log[MH2/muf2]*Log[z]^3 + 102.86444399222177*z^14*Log[MH2/muf2]*Log[z]^3 + 104.88217112106001*z^15*Log[MH2/muf2]*Log[z]^3 + 106.616560959616515*z^16*Log[MH2/muf2]*Log[z]^3 + 108.378099155141639*z^17*Log[MH2/muf2]*Log[z]^3 + 109.906991473385809*z^18*Log[MH2/muf2]*Log[z]^3 + 111.470248745105413*z^19*Log[MH2/muf2]*Log[z]^3 + 112.8372906235852*z^20*Log[MH2/muf2]*Log[z]^3 + 114.242490866992071*z^21*Log[MH2/muf2]*Log[z]^3 + 115.478733409374964*z^22*Log[MH2/muf2]*Log[z]^3 + 116.754964782224695*z^23*Log[MH2/muf2]*Log[z]^3 + 117.883291702218281*z^24*Log[MH2/muf2]*Log[z]^3 + 119.052276233521653*z^25*Log[MH2/muf2]*Log[z]^3 + 120.090041004982077*z^26*Log[MH2/muf2]*Log[z]^3 + 121.168431494236764*z^27*Log[MH2/muf2]*Log[z]^3 + 122.129108471580408*z^28*Log[MH2/muf2]*Log[z]^3 + 123.129953833430452*z^29*Log[MH2/muf2]*Log[z]^3 + 124.024215378926566*z^30*Log[MH2/muf2]*Log[z]^3 + 124.957931657841213*z^31*Log[MH2/muf2]*Log[z]^3 + 125.794375357287786*z^32*Log[MH2/muf2]*Log[z]^3 + 126.669410053111012*z^33*Log[MH2/muf2]*Log[z]^3 + 127.455064204257732*z^34*Log[MH2/muf2]*Log[z]^3 + 128.278363333112416*z^35*Log[MH2/muf2]*Log[z]^3 + 129.019047223578442*z^36*Log[MH2/muf2]*Log[z]^3 + 129.796391514648223*z^37*Log[MH2/muf2]*Log[z]^3 + 130.496977857047431*z^38*Log[MH2/muf2]*Log[z]^3 + 131.233229778484537*z^39*Log[MH2/muf2]*Log[z]^3 + 131.897839563708358*z^40*Log[MH2/muf2]*Log[z]^3 + 132.597128146037876*z^41*Log[MH2/muf2]*Log[z]^3 + 133.229277786520849*z^42*Log[MH2/muf2]*Log[z]^3 + 133.895139147976841*z^43*Log[MH2/muf2]*Log[z]^3 + 134.497853281178779*z^44*Log[MH2/muf2]*Log[z]^3 + 135.133339019162364*z^45*Log[MH2/muf2]*Log[z]^3 + 135.709238163396527*z^46*Log[MH2/muf2]*Log[z]^3 + 136.317000048069365*z^47*Log[MH2/muf2]*Log[z]^3 + 136.868369553645795*z^48*Log[MH2/muf2]*Log[z]^3 + 137.450726483123997*z^49*Log[MH2/muf2]*Log[z]^3 + 137.979571374114278*z^50*Log[MH2/muf2]*Log[z]^3 + 138.538562871947979*z^51*Log[MH2/muf2]*Log[z]^3 + 139.046651908132253*z^52*Log[MH2/muf2]*Log[z]^3 + 139.584081284727988*z^53*Log[MH2/muf2]*Log[z]^3 + 140.072982691022278*z^54*Log[MH2/muf2]*Log[z]^3 + 140.590452177045223*z^55*Log[MH2/muf2]*Log[z]^3 + 141.061562862953253*z^56*Log[MH2/muf2]*Log[z]^3 + 141.560502442854496*z^57*Log[MH2/muf2]*Log[z]^3 + 142.01507208564254*z^58*Log[MH2/muf2]*Log[z]^3 + 142.496763340353906*z^59*Log[MH2/muf2]*Log[z]^3 + 142.935914378869735*z^60*Log[MH2/muf2]*Log[z]^3 + 143.40151033990665*z^61*Log[MH2/muf2]*Log[z]^3 + 143.826254685126655*z^62*Log[MH2/muf2]*Log[z]^3 + 144.276796475073423*z^63*Log[MH2/muf2]*Log[z]^3 + 144.68804956394143*z^64*Log[MH2/muf2]*Log[z]^3 + 145.124480428090325*z^65*Log[MH2/muf2]*Log[z]^3 + 145.523073111983935*z^66*Log[MH2/muf2]*Log[z]^3 + 145.946250317126314*z^67*Log[MH2/muf2]*Log[z]^3 + 146.332938973422814*z^68*Log[MH2/muf2]*Log[z]^3 + 146.743643951436177*z^69*Log[MH2/muf2]*Log[z]^3 + 147.119119127686888*z^70*Log[MH2/muf2]*Log[z]^3 + 147.518066165771965*z^71*Log[MH2/muf2]*Log[z]^3 + 147.882960004860651*z^72*Log[MH2/muf2]*Log[z]^3 + 148.270803725394577*z^73*Log[MH2/muf2]*Log[z]^3 + 148.625696372345127*z^74*Log[MH2/muf2]*Log[z]^3 + 149.003038199204965*z^75*Log[MH2/muf2]*Log[z]^3 + 149.348463352789215*z^76*Log[MH2/muf2]*Log[z]^3 + 149.715857124627431*z^77*Log[MH2/muf2]*Log[z]^3 + 150.052306867217525*z^78*Log[MH2/muf2]*Log[z]^3 + 150.410263729282759*z^79*Log[MH2/muf2]*Log[z]^3 + 150.738192744711774*z^80*Log[MH2/muf2]*Log[z]^3 + 151.08718542771499*z^81*Log[MH2/muf2]*Log[z]^3 + 151.407014697913448*z^82*Log[MH2/muf2]*Log[z]^3 + 151.747481273865175*z^83*Log[MH2/muf2]*Log[z]^3 + 152.05960132971202*z^84*Log[MH2/muf2]*Log[z]^3 + 152.391948519630096*z^85*Log[MH2/muf2]*Log[z]^3 + 152.696722309016755*z^86*Log[MH2/muf2]*Log[z]^3 + 153.0213284051802*z^87*Log[MH2/muf2]*Log[z]^3 + 153.31909383113762*z^88*Log[MH2/muf2]*Log[z]^3 + 153.636311286567425*z^89*Log[MH2/muf2]*Log[z]^3 + 153.927383459983149*z^90*Log[MH2/muf2]*Log[z]^3 + 154.237541189616534*z^91*Log[MH2/muf2]*Log[z]^3 + 154.522214434212158*z^92*Log[MH2/muf2]*Log[z]^3 + 154.825619865455104*z^93*Log[MH2/muf2]*Log[z]^3 + 155.104169507017388*z^94*Log[MH2/muf2]*Log[z]^3 + 155.401110411735332*z^95*Log[MH2/muf2]*Log[z]^3 + 155.67379437887567*z^96*Log[MH2/muf2]*Log[z]^3 + 155.964540514196821*z^97*Log[MH2/muf2]*Log[z]^3 + 156.231600773973246*z^98*Log[MH2/muf2]*Log[z]^3 + 156.516405355360493*z^99*Log[MH2/muf2]*Log[z]^3 + 156.778069203794101*z^100*Log[MH2/muf2]*Log[z]^3 - 0.537037037037037037*Log[MH2/muf2]^2*Log[z]^3 + 0.6296296296296297*z*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^2*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^3*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^4*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^5*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^6*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^7*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^8*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^9*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^10*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^11*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^12*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^13*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^14*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^15*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^16*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^17*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^18*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^19*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^20*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^21*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^22*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^23*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^24*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^25*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^26*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^27*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^28*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^29*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^30*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^31*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^32*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^33*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^34*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^35*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^36*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^37*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^38*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^39*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^40*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^41*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^42*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^43*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^44*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^45*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^46*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^47*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^48*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^49*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^50*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^51*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^52*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^53*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^54*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^55*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^56*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^57*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^58*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^59*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^60*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^61*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^62*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^63*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^64*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^65*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^66*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^67*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^68*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^69*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^70*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^71*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^72*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^73*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^74*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^75*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^76*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^77*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^78*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^79*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^80*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^81*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^82*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^83*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^84*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^85*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^86*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^87*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^88*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^89*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^90*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^91*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^92*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^93*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^94*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^95*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^96*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^97*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^98*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^99*Log[MH2/muf2]^2*Log[z]^3 - 3.35802469135802469*z^100*Log[MH2/muf2]^2*Log[z]^3 - 0.46772119341563784*Log[z]^4 - 1.52443415637860082*z*Log[z]^4 - 11.5907921810699588*z^2*Log[z]^4 - 16.8027263374485597*z^3*Log[z]^4 - 19.0626286*z^4*Log[z]^4 - 21.61658951*z^5*Log[z]^4 - 22.964943416*z^6*Log[z]^4 - 24.5442680776014109*z^7*Log[z]^4 - 25.4992192092886537*z^8*Log[z]^4 - 26.6503190525181266*z^9*Log[z]^4 - 27.3903849451303155*z^10*Log[z]^4 - 28.2977950804339693*z^11*Log[z]^4 - 28.9022742860705824*z^12*Log[z]^4 - 29.6517645591719666*z^13*Log[z]^4 - 30.1628003340966304*z^14*Log[z]^4 - 30.8014436095454614*z^15*Log[z]^4 - 31.2441319461574091*z^16*Log[z]^4 - 31.8006116985521942*z^17*Log[z]^4 - 32.1911166711173519*z^18*Log[z]^4 - 32.6842270047840653*z^19*Log[z]^4 - 33.0335756661676138*z^20*Log[z]^4 - 33.4763089138959882*z^21*Log[z]^4 - 33.7923622346276715*z^22*Log[z]^4 - 34.1940786889105509*z^23*Log[z]^4 - 34.4826390756744401*z^24*Log[z]^4 - 34.8503075884999577*z^25*Log[z]^4 - 35.115780650283405*z^26*Log[z]^4 - 35.45473049816072*z^27*Log[z]^4 - 35.7005404603750062*z^28*Log[z]^4 - 36.0149389076225382*z^29*Log[z]^4 - 36.2438001702109187*z^30*Log[z]^4 - 36.5369677738060034*z^31*Log[z]^4 - 36.7510685572267682*z^32*Log[z]^4 - 37.0256942194644376*z^33*Log[z]^4 - 37.2268243926471751*z^34*Log[z]^4 - 37.485116156673215*z^35*Log[z]^4 - 37.6747584492430644*z^36*Log[z]^4 - 37.9185517951878265*z^37*Log[z]^4 - 38.0979483039215672*z^38*Log[z]^4 - 38.3287855617446925*z^39*Log[z]^4 - 38.4989871722058059*z^40*Log[z]^4 - 38.7181768328570982*z^41*Log[z]^4 - 38.88008056760975*z^42*Log[z]^4 - 39.0887423077009102*z^43*Log[z]^4 - 39.2431199768754061*z^44*Log[z]^4 - 39.4422193386900995*z^45*Log[z]^4 - 39.5897398161557143*z^46*Log[z]^4 - 39.7801152711487644*z^47*Log[z]^4 - 39.9213620261887429*z^48*Log[z]^4 - 40.1037463457072562*z^49*Log[z]^4 - 40.2392313936139944*z^50*Log[z]^4 - 40.4142687063786064*z^51*Log[z]^4 - 40.5444438215338803*z^52*Log[z]^4 - 40.7127033623908438*z^53*Log[z]^4 - 40.8379691742668693*z^54*Log[z]^4 - 40.9999564658939816*z^55*Log[z]^4 - 41.1206699002917567*z^56*Log[z]^4 - 41.2768359224990395*z^57*Log[z]^4 - 41.3933163366667394*z^58*Log[z]^4 - 41.5440651029401916*z^59*Log[z]^4 - 41.6565993804058684*z^60*Log[z]^4 - 41.8022942426480448*z^61*Log[z]^4 - 41.9111410525370846*z^62*Log[z]^4 - 42.0521099819357347*z^63*Log[z]^4 - 42.1575033620037814*z^64*Log[z]^4 - 42.2940433993316025*z^65*Log[z]^4 - 42.3961957876240371*z^66*Log[z]^4 - 42.5285768149839461*z^67*Log[z]^4 - 42.62768162891597*z^68*Log[z]^4 - 42.7561495834403982*z^69*Log[z]^4 - 42.8523834250354559*z^70*Log[z]^4 - 42.9771630507918466*z^71*Log[z]^4 - 43.0706876012826005*z^72*Log[z]^4 - 43.1919848168060435*z^73*Log[z]^4 - 43.2829484716754247*z^74*Log[z]^4 - 43.4009524158148965*z^75*Log[z]^4 - 43.4894917018164312*z^76*Log[z]^4 - 43.6043765089673202*z^77*Log[z]^4 - 43.6906173171087131*z^78*Log[z]^4 - 43.8025436636864958*z^79*Log[z]^4 - 43.8866023261360689*z^80*Log[z]^4 - 43.9957187827820875*z^81*Log[z]^4 - 44.0777030168238037*z^82*Log[z]^4 - 44.1841472349147876*z^83*Log[z]^4 - 44.2641569731759069*z^84*Log[z]^4 - 44.3680567294229528*z^85*Log[z]^4 - 44.4461848524313722*z^86*Log[z]^4 - 44.547658971463086*z^87*Log[z]^4 - 44.62399195600704*z^88*Log[z]^4 - 44.7231511276514707*z^89*Log[z]^4 - 44.7977696222945933*z^90*Log[z]^4 - 44.8947171276625627*z^91*Log[z]^4 - 44.9676964650205526*z^92*Log[z]^4 - 45.0625288233372754*z^93*Log[z]^4 - 45.1339394772759715*z^94*Log[z]^4 - 45.2267470236208797*z^95*Log[z]^4 - 45.2966550183330971*z^96*Log[z]^4 - 45.3875224209597328*z^97*Log[z]^4 - 45.4559896978738813*z^98*Log[z]^4 - 45.5449964225378309*z^99*Log[z]^4 - 45.6120811701694749*z^100*Log[z]^4 + 0.476080246913580247*Log[MH2/muf2]*Log[z]^4 - 0.505401234567901235*z*Log[MH2/muf2]*Log[z]^4 + 2.75925925925925926*z^2*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^3*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^4*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^5*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^6*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^7*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^8*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^9*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^10*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^11*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^12*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^13*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^14*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^15*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^16*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^17*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^18*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^19*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^20*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^21*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^22*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^23*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^24*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^25*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^26*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^27*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^28*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^29*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^30*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^31*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^32*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^33*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^34*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^35*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^36*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^37*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^38*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^39*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^40*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^41*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^42*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^43*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^44*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^45*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^46*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^47*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^48*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^49*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^50*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^51*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^52*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^53*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^54*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^55*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^56*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^57*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^58*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^59*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^60*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^61*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^62*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^63*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^64*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^65*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^66*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^67*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^68*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^69*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^70*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^71*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^72*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^73*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^74*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^75*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^76*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^77*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^78*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^79*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^80*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^81*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^82*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^83*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^84*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^85*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^86*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^87*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^88*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^89*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^90*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^91*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^92*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^93*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^94*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^95*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^96*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^97*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^98*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^99*Log[MH2/muf2]*Log[z]^4 + 2.734567901234568*z^100*Log[MH2/muf2]*Log[z]^4 - 0.127777777777777778*Log[z]^5 + 0.131481481481481481*z*Log[z]^5 - 0.811111111111111111*z^2*Log[z]^5 - 0.799382716049382716*z^3*Log[z]^5 - 0.799382716049382716*z^4*Log[z]^5 - 0.799382716049382716*z^5*Log[z]^5 - 0.799382716049382716*z^6*Log[z]^5 - 0.799382716049382716*z^7*Log[z]^5 - 0.799382716049382716*z^8*Log[z]^5 - 0.799382716049382716*z^9*Log[z]^5 - 0.799382716049382716*z^10*Log[z]^5 - 0.799382716049382716*z^11*Log[z]^5 - 0.799382716049382716*z^12*Log[z]^5 - 0.799382716049382716*z^13*Log[z]^5 - 0.799382716049382716*z^14*Log[z]^5 - 0.799382716049382716*z^15*Log[z]^5 - 0.799382716049382716*z^16*Log[z]^5 - 0.799382716049382716*z^17*Log[z]^5 - 0.799382716049382716*z^18*Log[z]^5 - 0.799382716049382716*z^19*Log[z]^5 - 0.799382716049382716*z^20*Log[z]^5 - 0.799382716049382716*z^21*Log[z]^5 - 0.799382716049382716*z^22*Log[z]^5 - 0.799382716049382716*z^23*Log[z]^5 - 0.799382716049382716*z^24*Log[z]^5 - 0.799382716049382716*z^25*Log[z]^5 - 0.799382716049382716*z^26*Log[z]^5 - 0.799382716049382716*z^27*Log[z]^5 - 0.799382716049382716*z^28*Log[z]^5 - 0.799382716049382716*z^29*Log[z]^5 - 0.799382716049382716*z^30*Log[z]^5 - 0.799382716049382716*z^31*Log[z]^5 - 0.799382716049382716*z^32*Log[z]^5 - 0.799382716049382716*z^33*Log[z]^5 - 0.799382716049382716*z^34*Log[z]^5 - 0.799382716049382716*z^35*Log[z]^5 - 0.799382716049382716*z^36*Log[z]^5 - 0.799382716049382716*z^37*Log[z]^5 - 0.799382716049382716*z^38*Log[z]^5 - 0.799382716049382716*z^39*Log[z]^5 - 0.799382716049382716*z^40*Log[z]^5 - 0.799382716049382716*z^41*Log[z]^5 - 0.799382716049382716*z^42*Log[z]^5 - 0.799382716049382716*z^43*Log[z]^5 - 0.799382716049382716*z^44*Log[z]^5 - 0.799382716049382716*z^45*Log[z]^5 - 0.799382716049382716*z^46*Log[z]^5 - 0.799382716049382716*z^47*Log[z]^5 - 0.799382716049382716*z^48*Log[z]^5 - 0.799382716049382716*z^49*Log[z]^5 - 0.799382716049382716*z^50*Log[z]^5 - 0.799382716049382716*z^51*Log[z]^5 - 0.799382716049382716*z^52*Log[z]^5 - 0.799382716049382716*z^53*Log[z]^5 - 0.799382716049382716*z^54*Log[z]^5 - 0.799382716049382716*z^55*Log[z]^5 - 0.799382716049382716*z^56*Log[z]^5 - 0.799382716049382716*z^57*Log[z]^5 - 0.799382716049382716*z^58*Log[z]^5 - 0.799382716049382716*z^59*Log[z]^5 - 0.799382716049382716*z^60*Log[z]^5 - 0.799382716049382716*z^61*Log[z]^5 - 0.799382716049382716*z^62*Log[z]^5 - 0.799382716049382716*z^63*Log[z]^5 - 0.799382716049382716*z^64*Log[z]^5 - 0.799382716049382716*z^65*Log[z]^5 - 0.799382716049382716*z^66*Log[z]^5 - 0.799382716049382716*z^67*Log[z]^5 - 0.799382716049382716*z^68*Log[z]^5 - 0.799382716049382716*z^69*Log[z]^5 - 0.799382716049382716*z^70*Log[z]^5 - 0.799382716049382716*z^71*Log[z]^5 - 0.799382716049382716*z^72*Log[z]^5 - 0.799382716049382716*z^73*Log[z]^5 - 0.799382716049382716*z^74*Log[z]^5 - 0.799382716049382716*z^75*Log[z]^5 - 0.799382716049382716*z^76*Log[z]^5 - 0.799382716049382716*z^77*Log[z]^5 - 0.799382716049382716*z^78*Log[z]^5 - 0.799382716049382716*z^79*Log[z]^5 - 0.799382716049382716*z^80*Log[z]^5 - 0.799382716049382716*z^81*Log[z]^5 - 0.799382716049382716*z^82*Log[z]^5 - 0.799382716049382716*z^83*Log[z]^5 - 0.799382716049382716*z^84*Log[z]^5 - 0.799382716049382716*z^85*Log[z]^5 - 0.799382716049382716*z^86*Log[z]^5 - 0.799382716049382716*z^87*Log[z]^5 - 0.799382716049382716*z^88*Log[z]^5 - 0.799382716049382716*z^89*Log[z]^5 - 0.799382716049382716*z^90*Log[z]^5 - 0.799382716049382716*z^91*Log[z]^5 - 0.799382716049382716*z^92*Log[z]^5 - 0.799382716049382716*z^93*Log[z]^5 - 0.799382716049382716*z^94*Log[z]^5 - 0.799382716049382716*z^95*Log[z]^5 - 0.799382716049382716*z^96*Log[z]^5 - 0.799382716049382716*z^97*Log[z]^5 - 0.799382716049382716*z^98*Log[z]^5 - 0.799382716049382716*z^99*Log[z]^5 - 0.799382716049382716*z^100*Log[z]^5, -13.11513 - 25.48399841592065/z - 327.70819*z + 105.0898*z^2 + 400.29263*z^3 + 319.02194*z^4 + 204.87013*z^5 + 34.2115*z^6 + 2400.5178*z^7 - 17668.813*z^8 + 140768.71*z^9 - 1.1328682*10^6*z^10 + 9.372586*10^6*z^11 - 7.94622*10^7*z^12 + 6.883922*10^8*z^13 - 6.075995*10^9*z^14 + 5.450242*10^10*z^15 - 4.958163*10^11*z^16 + 4.566445*10^12*z^17 - 4.251689*10^13*z^18 + 3.997114*10^14*z^19 - 3.790459*10^15*z^20 + 3.622608*10^16*z^21 - 3.48669*10^17*z^22 + 3.377457*10^18*z^23 - 3.290857*10^19*z^24 + 3.223736*10^20*z^25 - 3.173622*10^21*z^26 + 3.138566*10^22*z^27 - 3.117035*10^23*z^28 + 3.107819*10^24*z^29 - 3.109969*10^25*z^30 + 3.122751*10^26*z^31 - 3.14561*10^27*z^32 + 3.17812*10^28*z^33 - 3.22002*10^29*z^34 + 3.2711*10^30*z^35 - 3.33131*10^31*z^36 + 3.40063*10^32*z^37 - 3.47914*10^33*z^38 + 3.56699*10^34*z^39 - 3.6644*10^35*z^40 + 3.77166*10^36*z^41 - 3.88909*10^37*z^42 + 4.01712*10^38*z^43 - 4.15619*10^39*z^44 + 4.30685*10^40*z^45 - 4.46967*10^41*z^46 + 4.64532*10^42*z^47 - 4.83453*10^43*z^48 + 5.03808*10^44*z^49 - 5.25685*10^45*z^50 + 5.49179*10^46*z^51 - 5.74393*10^47*z^52 + 6.0144*10^48*z^53 - 6.30441*10^49*z^54 + 6.61528*10^50*z^55 - 6.94845*10^51*z^56 + 7.30545*10^52*z^57 - 7.68798*10^53*z^58 + 8.09782*10^54*z^59 - 8.5369*10^55*z^60 + 9.0075*10^56*z^61 - 9.5116*10^57*z^62 + 1.0052*10^59*z^63 - 1.06311*10^60*z^64 + 1.12519*10^61*z^65 - 1.19175*10^62*z^66 + 1.26313*10^63*z^67 - 1.33968*10^64*z^68 + 1.42181*10^65*z^69 - 1.50992*10^66*z^70 + 1.60449*10^67*z^71 - 1.70601*10^68*z^72 + 1.815*10^69*z^73 - 1.93206*10^70*z^74 + 2.0578*10^71*z^75 - 2.1929*10^72*z^76 + 2.3381*10^73*z^77 - 2.49418*10^74*z^78 + 2.66201*10^75*z^79 - 2.8425*10^76*z^80 + 3.03666*10^77*z^81 - 3.24558*10^78*z^82 + 3.47044*10^79*z^83 - 3.7125*10^80*z^84 + 3.9731*10^81*z^85 - 4.2539*10^82*z^86 + 4.5563*10^83*z^87 - 4.8821*10^84*z^88 + 5.2333*10^85*z^89 - 5.612*10^86*z^90 + 6.0202*10^87*z^91 - 6.4605*10^88*z^92 + 6.9355*10^89*z^93 - 7.448*10^90*z^94 + 8.0011*10^91*z^95 - 8.5981*10^92*z^96 + 9.2427*10^93*z^97 - 9.9389*10^94*z^98 + 1.06908*10^96*z^99 - 1.15032*10^97*z^100 + ALARM*z^101 + 41.5821371029639317*Log[MH2/muf2] - (31.312510130160543*Log[MH2/muf2])/z + 56.9720970662998714*z*Log[MH2/muf2] - 168.44484081516234*z^2*Log[MH2/muf2] - 162.27320618867012*z^3*Log[MH2/muf2] - 239.436292023948664*z^4*Log[MH2/muf2] - 2.41122931511351447*z^5*Log[MH2/muf2] - 114.541072017820484*z^6*Log[MH2/muf2] + 36.6136379799345291*z^7*Log[MH2/muf2] - 59.93894403628811*z^8*Log[MH2/muf2] + 51.7701959497880637*z^9*Log[MH2/muf2] - 30.7906083746166751*z^10*Log[MH2/muf2] + 59.0046995707824985*z^11*Log[MH2/muf2] - 12.9920516260288414*z^12*Log[MH2/muf2] + 62.74182659362738*z^13*Log[MH2/muf2] - 1.18633583745981361*z^14*Log[MH2/muf2] + 64.6787135190959473*z^15*Log[MH2/muf2] + 7.08706402590146583*z^16*Log[MH2/muf2] + 65.59872655816568*z^17*Log[MH2/muf2] + 13.1144804314093622*z^18*Log[MH2/muf2] + 65.9088270385355491*z^19*Log[MH2/muf2] + 17.63279377653429*z^20*Log[MH2/muf2] + 65.8383854121502233*z^21*Log[MH2/muf2] + 21.0937014203785362*z^22*Log[MH2/muf2] + 65.5245626763288*z^23*Log[MH2/muf2] + 23.7888978850497113*z^24*Log[MH2/muf2] + 65.0531137521775696*z^25*Log[MH2/muf2] + 25.9147041289008207*z^26*Log[MH2/muf2] + 64.4795200470777648*z^27*Log[MH2/muf2] + 27.6077696365950964*z^28*Log[MH2/muf2] + 63.84064276497729*z^29*Log[MH2/muf2] + 28.9658995583041835*z^30*Log[MH2/muf2] + 63.1614804902284238*z^31*Log[MH2/muf2] + 30.0607621424366298*z^32*Log[MH2/muf2] + 62.4592527049249292*z^33*Log[MH2/muf2] + 30.945939265260765*z^34*Log[MH2/muf2] + 61.7459536637706685*z^35*Log[MH2/muf2] + 31.6621925542566634*z^36*Log[MH2/muf2] + 61.0299966716746448*z^37*Log[MH2/muf2] + 32.2410044423551986*z^38*Log[MH2/muf2] + 60.3172993185389788*z^39*Log[MH2/muf2] + 32.707017114096956*z^40*Log[MH2/muf2] + 59.6120152156954113*z^41*Log[MH2/muf2] + 33.07974819064328*z^42*Log[MH2/muf2] + 58.9170366113256583*z^43*Log[MH2/muf2] + 33.3748204165437367*z^44*Log[MH2/muf2] + 58.2343452477890531*z^45*Log[MH2/muf2] + 33.6048578479093732*z^46*Log[MH2/muf2] + 57.5652607620384845*z^47*Log[MH2/muf2] + 33.7801488511324145*z^48*Log[MH2/muf2] + 56.9106187307566185*z^49*Log[MH2/muf2] + 33.9091432720095686*z^50*Log[MH2/muf2] + 56.2708996680600533*z^51*Log[MH2/muf2] + 33.9988298607280451*z^52*Log[MH2/muf2] + 55.6463233650485095*z^53*Log[MH2/muf2] + 34.0550260204674331*z^54*Log[MH2/muf2] + 55.0369184405298175*z^55*Log[MH2/muf2] + 34.0826025395255325*z^56*Log[MH2/muf2] + 54.4425739679793343*z^57*Log[MH2/muf2] + 34.0856595460394*z^58*Log[MH2/muf2] + 53.8630780153977504*z^59*Log[MH2/muf2] + 34.0676654743051984*z^60*Log[MH2/muf2] + 53.2981465454947559*z^61*Log[MH2/muf2] + 34.0315677036344167*z^62*Log[MH2/muf2] + 52.7474451596092484*z^63*Log[MH2/muf2] + 33.9798813030505766*z^64*Log[MH2/muf2] + 52.2106054917415365*z^65*Log[MH2/muf2] + 33.91476070948945*z^66*Log[MH2/muf2] + 51.6872375783002541*z^67*Log[MH2/muf2] + 33.8380579968212241*z^68*Log[MH2/muf2] + 51.1769391842641127*z^69*Log[MH2/muf2] + 33.7513705310201597*z^70*Log[MH2/muf2] + 50.6793028166867702*z^71*Log[MH2/muf2] + 33.6560801657229867*z^72*Log[MH2/muf2] + 50.1939209740102902*z^73*Log[MH2/muf2] + 33.5533856512722593*z^74*Log[MH2/muf2] + 49.7203900452806053*z^75*Log[MH2/muf2] + 33.4443295661423*z^76*Log[MH2/muf2] + 49.2583131736595232*z^77*Log[MH2/muf2] + 33.3298208017517937*z^78*Log[MH2/muf2] + 48.807302324140785*z^79*Log[MH2/muf2] + 33.2106534180229141*z^80*Log[MH2/muf2] + 48.36697973936844*z^81*Log[MH2/muf2] + 33.0875225216260024*z^82*Log[MH2/muf2] + 47.9369789250895713*z^83*Log[MH2/muf2] + 32.9610376899043141*z^84*Log[MH2/muf2] + 47.51694527454994*z^85*Log[MH2/muf2] + 32.8317343623214063*z^86*Log[MH2/muf2] + 47.10653641650799*z^87*Log[MH2/muf2] + 32.7000835414455799*z^88*Log[MH2/muf2] + 46.7054223526230831*z^89*Log[MH2/muf2] + 32.5665000821254745*z^90*Log[MH2/muf2] + 46.3132854353808968*z^91*Log[MH2/muf2] + 32.4313497969479401*z^92*Log[MH2/muf2] + 45.9298202264185231*z^93*Log[MH2/muf2] + 32.2949555655102793*z^94*Log[MH2/muf2] + 45.5547332663305656*z^95*Log[MH2/muf2] + 32.1576026023443921*z^96*Log[MH2/muf2] + 45.1877427801918685*z^97*Log[MH2/muf2] + 32.0195430118516187*z^98*Log[MH2/muf2] + 44.8285783376809695*z^99*Log[MH2/muf2] + 31.8809997370663507*z^100*Log[MH2/muf2] - 5.89996869030082374*Log[MH2/muf2]^2 - (0.358742164708904949*Log[MH2/muf2]^2)/z - 77.9401366623785555*z*Log[MH2/muf2]^2 + 162.493418173820877*z^2*Log[MH2/muf2]^2 + 13.5100098048919629*z^3*Log[MH2/muf2]^2 + 6.09553646434120302*z^4*Log[MH2/muf2]^2 - 18.66560455674113*z^5*Log[MH2/muf2]^2 - 10.5471289954268887*z^6*Log[MH2/muf2]^2 - 19.3502946722932073*z^7*Log[MH2/muf2]^2 - 13.1458490897023377*z^8*Log[MH2/muf2]^2 - 18.2602970264034644*z^9*Log[MH2/muf2]^2 - 13.4861154902225683*z^10*Log[MH2/muf2]^2 - 17.0752063559269539*z^11*Log[MH2/muf2]^2 - 13.2377720238422788*z^12*Log[MH2/muf2]^2 - 16.0070448158848676*z^13*Log[MH2/muf2]^2 - 12.8140025911266604*z^14*Log[MH2/muf2]^2 - 15.0736798921309162*z^15*Log[MH2/muf2]^2 - 12.3470596905515208*z^16*Log[MH2/muf2]^2 - 14.259566204354554*z^17*Log[MH2/muf2]^2 - 11.8847422694629106*z^18*Log[MH2/muf2]^2 - 13.5454103676582274*z^19*Log[MH2/muf2]^2 - 11.4447251871257138*z^20*Log[MH2/muf2]^2 - 12.9141976058622126*z^21*Log[MH2/muf2]^2 - 11.0327927732540561*z^22*Log[MH2/muf2]^2 - 12.3520191270658352*z^23*Log[MH2/muf2]^2 - 10.6497892360841119*z^24*Log[MH2/muf2]^2 - 11.8477237945735314*z^25*Log[MH2/muf2]^2 - 10.2945044600711175*z^26*Log[MH2/muf2]^2 - 11.392381935409926*z^27*Log[MH2/muf2]^2 - 9.96493950656242867*z^28*Log[MH2/muf2]^2 - 10.9788025548766589*z^29*Log[MH2/muf2]^2 - 9.65887692860543115*z^30*Log[MH2/muf2]^2 - 10.6011473691714808*z^31*Log[MH2/muf2]^2 - 9.37413673381725225*z^32*Log[MH2/muf2]^2 - 10.2546337929605455*z^33*Log[MH2/muf2]^2 - 9.108685193068043*z^34*Log[MH2/muf2]^2 - 9.93530886627391464*z^35*Log[MH2/muf2]^2 - 8.86067359212325967*z^36*Log[MH2/muf2]^2 - 9.63987713075784256*z^37*Log[MH2/muf2]^2 - 8.628443787863839*z^38*Log[MH2/muf2]^2 - 9.36556888595749093*z^39*Log[MH2/muf2]^2 - 8.41051862618233632*z^40*Log[MH2/muf2]^2 - 9.110038587707669*z^41*Log[MH2/muf2]^2 - 8.20558617047546838*z^42*Log[MH2/muf2]^2 - 8.87128582417339906*z^43*Log[MH2/muf2]^2 - 8.01248215769837815*z^44*Log[MH2/muf2]^2 - 8.64759331231228587*z^45*Log[MH2/muf2]^2 - 7.83017280247450766*z^46*Log[MH2/muf2]^2 - 8.43747782597598779*z^47*Log[MH2/muf2]^2 - 7.65773889584364415*z^48*Log[MH2/muf2]^2 - 8.23965103178275*z^49*Log[MH2/muf2]^2 - 7.49436154702184619*z^50*Log[MH2/muf2]^2 - 8.05298798079967757*z^51*Log[MH2/muf2]^2 - 7.33930961788342109*z^52*Log[MH2/muf2]^2 - 7.87650156571922806*z^53*Log[MH2/muf2]^2 - 7.19192875817198873*z^54*Log[MH2/muf2]^2 - 7.70932166435170362*z^55*Log[MH2/muf2]^2 - 7.05163188981144306*z^56*Log[MH2/muf2]^2 - 7.55067799339672132*z^57*Log[MH2/muf2]^2 - 6.91789097130828643*z^58*Log[MH2/muf2]^2 - 7.39988592171209934*z^59*Log[MH2/muf2]^2 - 6.79022987682576733*z^60*Log[MH2/muf2]^2 - 7.256334661016826*z^61*Log[MH2/muf2]^2 - 6.66821823769875226*z^62*Log[MH2/muf2]^2 - 7.11947737934296198*z^63*Log[MH2/muf2]^2 - 6.55146611094473244*z^64*Log[MH2/muf2]^2 - 6.98882287947075217*z^65*Log[MH2/muf2]^2 - 6.43961935662864298*z^66*Log[MH2/muf2]^2 - 6.86392855888541237*z^67*Log[MH2/muf2]^2 - 6.33235562226203875*z^68*Log[MH2/muf2]^2 - 6.74439442517777038*z^69*Log[MH2/muf2]^2 - 6.22938084712054887*z^70*Log[MH2/muf2]^2 - 6.62985798543970463*z^71*Log[MH2/muf2]^2 - 6.13042621225861326*z^72*Log[MH2/muf2]^2 - 6.51998986314879393*z^73*Log[MH2/muf2]^2 - 6.03524547312687714*z^74*Log[MH2/muf2]^2 - 6.41449002357365248*z^75*Log[MH2/muf2]^2 - 5.94361262120108224*z^76*Log[MH2/muf2]^2 - 6.31308451056611202*z^77*Log[MH2/muf2]^2 - 5.85531982909793986*z^78*Log[MH2/muf2]^2 - 6.21552261502192364*z^79*Log[MH2/muf2]^2 - 5.77017564047523006*z^80*Log[MH2/muf2]^2 - 6.12157440926085972*z^81*Log[MH2/muf2]^2 - 5.68800337177105004*z^82*Log[MH2/muf2]^2 - 6.03102859284247178*z^83*Log[MH2/muf2]^2 - 5.60863969769307244*z^84*Log[MH2/muf2]^2 - 5.94369060446553083*z^85*Log[MH2/muf2]^2 - 5.53193339646455827*z^86*Log[MH2/muf2]^2 - 5.85938096203796973*z^87*Log[MH2/muf2]^2 - 5.45774423429118832*z^88*Log[MH2/muf2]^2 - 5.777933799092444*z^89*Log[MH2/muf2]^2 - 5.38594197143452632*z^90*Log[MH2/muf2]^2 - 5.69919557072813086*z^91*Log[MH2/muf2]^2 - 5.31640547475078048*z^92*Log[MH2/muf2]^2 - 5.62302390639250006*z^93*Log[MH2/muf2]^2 - 5.24902192365008876*z^94*Log[MH2/muf2]^2 - 5.54928659024369231*z^95*Log[MH2/muf2]^2 - 5.183686098212459*z^96*Log[MH2/muf2]^2 - 5.47786065268686323*z^97*Log[MH2/muf2]^2 - 5.12029973971232629*z^98*Log[MH2/muf2]^2 - 5.40863155906160696*z^99*Log[MH2/muf2]^2 - 5.05877097509659637*z^100*Log[MH2/muf2]^2 + 1.58012479701612789*Log[MH2/muf2]^3 - (1.74845679012345679*Log[MH2/muf2]^3)/z - 3.12969891471121997*z*Log[MH2/muf2]^3 - 5.26506854876679625*z^2*Log[MH2/muf2]^3 + 4.09490740740740741*z^3*Log[MH2/muf2]^3 + 3.31149691358024691*z^4*Log[MH2/muf2]^3 + 2.54951646090534979*z^5*Log[MH2/muf2]^3 + 2.08274654614932393*z^6*Log[MH2/muf2]^3 + 1.77305975476610397*z^7*Log[MH2/muf2]^3 + 1.552160854696817*z^8*Log[MH2/muf2]^3 + 1.38591788181321911*z^9*Log[MH2/muf2]^3 + 1.255728256440062*z^10*Log[MH2/muf2]^3 + 1.1506346952502957*z^11*Log[MH2/muf2]^3 + 1.06376299528972088*z^12*Log[MH2/muf2]^3 + 0.990575555813674177*z^13*Log[MH2/muf2]^3 + 0.927950511488616902*z^14*Log[MH2/muf2]^3 + 0.873665339299751184*z^15*Log[MH2/muf2]^3 + 0.826091874276914786*z^16*Log[MH2/muf2]^3 + 0.784008108531784322*z^17*Log[MH2/muf2]^3 + 0.746477627442493439*z^18*Log[MH2/muf2]^3 + 0.712769846556742687*z^19*Log[MH2/muf2]^3 + 0.682305744593295803*z^20*Log[MH2/muf2]^3 + 0.654620027417462989*z^21*Log[MH2/muf2]^3 + 0.629334171988124232*z^22*Log[MH2/muf2]^3 + 0.606136849725643822*z^23*Log[MH2/muf2]^3 + 0.584769463326920618*z^24*Log[MH2/muf2]^3 + 0.565015295516835628*z^25*Log[MH2/muf2]^3 + 0.546691253641910631*z^26*Log[MH2/muf2]^3 + 0.529641509309209131*z^27*Log[MH2/muf2]^3 + 0.513732541322289649*z^28*Log[MH2/muf2]^3 + 0.498849231385151678*z^29*Log[MH2/muf2]^3 + 0.484891759086341827*z^30*Log[MH2/muf2]^3 + 0.471773110411477201*z^31*Log[MH2/muf2]^3 + 0.459417061999372278*z^32*Log[MH2/muf2]^3 + 0.447756537779291759*z^33*Log[MH2/muf2]^3 + 0.436732259635314383*z^34*Log[MH2/muf2]^3 + 0.426291632121824306*z^35*Log[MH2/muf2]^3 + 0.416387814904153037*z^36*Log[MH2/muf2]^3 + 0.406978946837907705*z^37*Log[MH2/muf2]^3 + 0.398027493353327038*z^38*Log[MH2/muf2]^3 + 0.389499694732324808*z^39*Log[MH2/muf2]^3 + 0.381365097425489675*z^40*Log[MH2/muf2]^3 + 0.373596154094463734*z^41*Log[MH2/muf2]^3 + 0.366167880830621881*z^42*Log[MH2/muf2]^3 + 0.359057562177394371*z^43*Log[MH2/muf2]^3 + 0.352244496307516401*z^44*Log[MH2/muf2]^3 + 0.345709774080417065*z^45*Log[MH2/muf2]^3 + 0.339436086806323047*z^46*Log[MH2/muf2]^3 + 0.333407558431410348*z^47*Log[MH2/muf2]^3 + 0.327609598577685174*z^48*Log[MH2/muf2]^3 + 0.322028773457081806*z^49*Log[MH2/muf2]^3 + 0.316652692158600649*z^50*Log[MH2/muf2]^3 + 0.311469906201312785*z^51*Log[MH2/muf2]^3 + 0.3064698205713295*z^52*Log[MH2/muf2]^3 + 0.301642614730484191*z^53*Log[MH2/muf2]^3 + 0.296979172308902452*z^54*Log[MH2/muf2]^3 + 0.292471018381141009*z^55*Log[MH2/muf2]^3 + 0.2881102633828057*z^56*Log[MH2/muf2]^3 + 0.283889552856864758*z^57*Log[MH2/muf2]^3 + 0.279802022330583179*z^58*Log[MH2/muf2]^3 + 0.275841256718628401*z^59*Log[MH2/muf2]^3 + 0.272001253728301975*z^60*Log[MH2/muf2]^3 + 0.268276390811376664*z^61*Log[MH2/muf2]^3 + 0.264661395265589525*z^62*Log[MH2/muf2]^3 + 0.261151317139043721*z^63*Log[MH2/muf2]^3 + 0.257741504633917169*z^64*Log[MH2/muf2]^3 + 0.254427581743053008*z^65*Log[MH2/muf2]^3 + 0.251205427885121391*z^66*Log[MH2/muf2]^3 + 0.24807115933185106*z^67*Log[MH2/muf2]^3 + 0.245021112244966186*z^68*Log[MH2/muf2]^3 + 0.242051827161462029*z^69*Log[MH2/muf2]^3 + 0.239160034784159325*z^70*Log[MH2/muf2]^3 + 0.236342642950472963*z^71*Log[MH2/muf2]^3 + 0.233596724666333785*z^72*Log[MH2/muf2]^3 + 0.230919507104487704*z^73*Log[MH2/muf2]^3 + 0.228308361477194621*z^74*Log[MH2/muf2]^3 + 0.225760793702858922*z^75*Log[MH2/muf2]^3 + 0.223274435794512938*z^76*Log[MH2/muf2]^3 + 0.220847037905489594*z^77*Log[MH2/muf2]^3 + 0.218476460974185129*z^78*Log[MH2/muf2]^3 + 0.216160669915634561*z^79*Log[MH2/muf2]^3 + 0.213897727312793939*z^80*Log[MH2/muf2]^3 + 0.211685787565024361*z^81*Log[MH2/muf2]^3 + 0.209523091455372533*z^82*Log[MH2/muf2]^3 + 0.207407961101901348*z^83*Log[MH2/muf2]^3 + 0.205338795261593846*z^84*Log[MH2/muf2]^3 + 0.203314064958280505*z^85*Log[MH2/muf2]^3 + 0.201332309408662747*z^86*Log[MH2/muf2]^3 + 0.19939213222285956*z^87*Log[MH2/muf2]^3 + 0.197492197858019717*z^88*Log[MH2/muf2]^3 + 0.195631228305445326*z^89*Log[MH2/muf2]^3 + 0.193807999993388066*z^90*Log[MH2/muf2]^3 + 0.192021340889225849*z^91*Log[MH2/muf2]^3 + 0.190270127786125473*z^92*Log[MH2/muf2]^3 + 0.188553283760559997*z^93*Log[MH2/muf2]^3 + 0.186869775788193387*z^94*Log[MH2/muf2]^3 + 0.185218612506681531*z^95*Log[MH2/muf2]^3 + 0.183598842114879139*z^96*Log[MH2/muf2]^3 + 0.182009550398796182*z^97*Log[MH2/muf2]^3 + 0.180449858875424134*z^98*Log[MH2/muf2]^3 + 0.178918923046259033*z^99*Log[MH2/muf2]^3 + 0.177415930752992352*z^100*Log[MH2/muf2]^3 - 45.337416*Log[z] - (1.38402800704485776*Log[z])/z - 357.162188*z*Log[z] + 141.76813*z^2*Log[z] - 23.11466*z^3*Log[z] + 384.69702*z^4*Log[z] - 131.85483*z^5*Log[z] + 125.37096*z^6*Log[z] + 484.4914*z^7*Log[z] - 4915.669*z^8*Log[z] + 38361.9*z^9*Log[z] - 298636.7*z^10*Log[z] + 2.3771979*10^6*z^11*Log[z] - 1.9449019*10^7*z^12*Log[z] + 1.6320874*10^8*z^13*Log[z] - 1.4005767*10^9*z^14*Log[z] + 1.2254792*10^10*z^15*Log[z] - 1.0904939*10^11*z^16*Log[z] + 9.847349*10^11*z^17*Log[z] - 9.007666*10^12*z^18*Log[z] + 8.33394*10^13*z^19*Log[z] - 7.78912*10^14*z^20*Log[z] + 7.34621*10^15*z^21*Log[z] - 6.98527*10^16*z^22*Log[z] + 6.69131*10^17*z^23*Log[z] - 6.4529*10^18*z^24*Log[z] + 6.26125*10^19*z^25*Log[z] - 6.10953*10^20*z^26*Log[z] + 5.99238*10^21*z^27*Log[z] - 5.90559*10^22*z^28*Log[z] + 5.84582*10^23*z^29*Log[z] - 5.81043*10^24*z^30*Log[z] + 5.79733*10^25*z^31*Log[z] - 5.80491*10^26*z^32*Log[z] + 5.83189*10^27*z^33*Log[z] - 5.87731*10^28*z^34*Log[z] + 5.94048*10^29*z^35*Log[z] - 6.02092*10^30*z^36*Log[z] + 6.11833*10^31*z^37*Log[z] - 6.23261*10^32*z^38*Log[z] + 6.36377*10^33*z^39*Log[z] - 6.512*10^34*z^40*Log[z] + 6.6776*10^35*z^41*Log[z] - 6.86098*10^36*z^42*Log[z] + 7.06269*10^37*z^43*Log[z] - 7.28338*10^38*z^44*Log[z] + 7.52381*10^39*z^45*Log[z] - 7.78487*10^40*z^46*Log[z] + 8.06755*10^41*z^47*Log[z] - 8.37296*10^42*z^48*Log[z] + 8.70233*10^43*z^49*Log[z] - 9.05704*10^44*z^50*Log[z] + 9.4386*10^45*z^51*Log[z] - 9.8485*10^46*z^52*Log[z] + 1.02887*10^48*z^53*Log[z] - 1.07611*10^49*z^54*Log[z] + 1.12677*10^50*z^55*Log[z] - 1.18109*10^51*z^56*Log[z] + 1.2393*10^52*z^57*Log[z] - 1.30169*10^53*z^58*Log[z] + 1.36854*10^54*z^59*Log[z] - 1.44015*10^55*z^60*Log[z] + 1.51688*10^56*z^61*Log[z] - 1.59908*10^57*z^62*Log[z] + 1.68716*10^58*z^63*Log[z] - 1.78153*10^59*z^64*Log[z] + 1.88266*10^60*z^65*Log[z] - 1.99104*10^61*z^66*Log[z] + 2.10722*10^62*z^67*Log[z] - 2.23177*10^63*z^68*Log[z] + 2.36533*10^64*z^69*Log[z] - 2.50857*10^65*z^70*Log[z] + 2.66222*10^66*z^71*Log[z] - 2.82708*10^67*z^72*Log[z] + 3.004*10^68*z^73*Log[z] - 3.1939*10^69*z^74*Log[z] + 3.39779*10^70*z^75*Log[z] - 3.6168*10^71*z^76*Log[z] + 3.8519*10^72*z^77*Log[z] - 4.1046*10^73*z^78*Log[z] + 4.3762*10^74*z^79*Log[z] - 4.6681*10^75*z^80*Log[z] + 4.9819*10^76*z^81*Log[z] - 5.3195*10^77*z^82*Log[z] + 5.6825*10^78*z^83*Log[z] - 6.0732*10^79*z^84*Log[z] + 6.4936*10^80*z^85*Log[z] - 6.9462*10^81*z^86*Log[z] + 7.4335*10^82*z^87*Log[z] - 7.9583*10^83*z^88*Log[z] + 8.5237*10^84*z^89*Log[z] - 9.1329*10^85*z^90*Log[z] + 9.7894*10^86*z^91*Log[z] - 1.04971*10^88*z^92*Log[z] + 1.12602*10^89*z^93*Log[z] - 1.20831*10^90*z^94*Log[z] + 1.29709*10^91*z^95*Log[z] - 1.39287*10^92*z^96*Log[z] + 1.49624*10^93*z^97*Log[z] - 1.60781*10^94*z^98*Log[z] + 1.72828*10^95*z^99*Log[z] - 1.8584*10^96*z^100*Log[z] - 9.07794492505731474*Log[MH2/muf2]*Log[z] - (5.10146886721134598*Log[MH2/muf2]*Log[z])/z + 153.718846355647164*z*Log[MH2/muf2]*Log[z] - 422.065642375521742*z^2*Log[MH2/muf2]*Log[z] + 72.3333722016823126*z^3*Log[MH2/muf2]*Log[z] - 2.97497879309117089*z^4*Log[MH2/muf2]*Log[z] + 84.7168081746498788*z^5*Log[MH2/muf2]*Log[z] + 51.1021494600609842*z^6*Log[MH2/muf2]*Log[z] + 73.2223285015234067*z^7*Log[MH2/muf2]*Log[z] + 58.2349866106561429*z^8*Log[MH2/muf2]*Log[z] + 64.8317194184374205*z^9*Log[MH2/muf2]*Log[z] + 58.1179210477743609*z^10*Log[MH2/muf2]*Log[z] + 58.632438109420576*z^11*Log[MH2/muf2]*Log[z] + 56.2788176708939918*z^12*Log[MH2/muf2]*Log[z] + 53.8269385415908366*z^13*Log[MH2/muf2]*Log[z] + 54.0341271458875911*z^14*Log[MH2/muf2]*Log[z] + 49.9590809438705796*z^15*Log[MH2/muf2]*Log[z] + 51.7794423750408699*z^16*Log[MH2/muf2]*Log[z] + 46.7568952365599749*z^17*Log[MH2/muf2]*Log[z] + 49.642434688779225*z^18*Log[MH2/muf2]*Log[z] + 44.0478999572228283*z^19*Log[MH2/muf2]*Log[z] + 47.6596519418912987*z^20*Log[MH2/muf2]*Log[z] + 41.7167531717132089*z^21*Log[MH2/muf2]*Log[z] + 45.8342061910369332*z^22*Log[MH2/muf2]*Log[z] + 39.6829314014226704*z^23*Log[MH2/muf2]*Log[z] + 44.1569409307736795*z^24*Log[MH2/muf2]*Log[z] + 37.8882187536308733*z^25*Log[MH2/muf2]*Log[z] + 42.6147623096408644*z^26*Log[MH2/muf2]*Log[z] + 36.2892987671194898*z^27*Log[MH2/muf2]*Log[z] + 41.1940134286684635*z^28*Log[MH2/muf2]*Log[z] + 34.8531577416772997*z^29*Log[MH2/muf2]*Log[z] + 39.8818093508751938*z^30*Log[MH2/muf2]*Log[z] + 33.5541174226426624*z^31*Log[MH2/muf2]*Log[z] + 38.66650166693385*z^32*Log[MH2/muf2]*Log[z] + 32.3718539203810548*z^33*Log[MH2/muf2]*Log[z] + 37.5377683634776101*z^34*Log[MH2/muf2]*Log[z] + 31.2900363300942625*z^35*Log[MH2/muf2]*Log[z] + 36.4865475341398801*z^36*Log[MH2/muf2]*Log[z] + 30.2953675279372763*z^37*Log[MH2/muf2]*Log[z] + 35.5049132544303408*z^38*Log[MH2/muf2]*Log[z] + 29.376893419724613*z^39*Log[MH2/muf2]*Log[z] + 34.5859377825393849*z^40*Log[MH2/muf2]*Log[z] + 28.5254958577836378*z^41*Log[MH2/muf2]*Log[z] + 33.7235592283467021*z^42*Log[MH2/muf2]*Log[z] + 27.7335139880867549*z^43*Log[MH2/muf2]*Log[z] + 32.9124621458996*z^44*Log[MH2/muf2]*Log[z] + 26.9944571610701158*z^45*Log[MH2/muf2]*Log[z] + 32.1479730844077374*z^46*Log[MH2/muf2]*Log[z] + 26.302784265537316*z^47*Log[MH2/muf2]*Log[z] + 31.4259707084543594*z^48*Log[MH2/muf2]*Log[z] + 25.6537320070619719*z^49*Log[MH2/muf2]*Log[z] + 30.7428091136821924*z^50*Log[MH2/muf2]*Log[z] + 25.0431797655716258*z^51*Log[MH2/muf2]*Log[z] + 30.0952526647611189*z^52*Log[MH2/muf2]*Log[z] + 24.4675421448695073*z^53*Log[MH2/muf2]*Log[z] + 29.4804206974555219*z^54*Log[MH2/muf2]*Log[z] + 23.923682734012587*z^55*Log[MH2/muf2]*Log[z] + 28.8957405739090892*z^56*Log[MH2/muf2]*Log[z] + 23.4088442930031416*z^57*Log[MH2/muf2]*Log[z] + 28.3389077713587091*z^58*Log[MH2/muf2]*Log[z] + 22.9205917826825913*z^59*Log[MH2/muf2]*Log[z] + 27.8078518778410115*z^60*Log[MH2/muf2]*Log[z] + 22.4567655316278613*z^61*Log[MH2/muf2]*Log[z] + 27.3007075460514979*z^62*Log[MH2/muf2]*Log[z] + 22.0154424717233108*z^63*Log[MH2/muf2]*Log[z] + 26.81578961197397*z^64*Log[MH2/muf2]*Log[z] + 21.5949038470120044*z^65*Log[MH2/muf2]*Log[z] + 26.3515717173987111*z^66*Log[MH2/muf2]*Log[z] + 21.1936081542366388*z^67*Log[MH2/muf2]*Log[z] + 25.9066678866515529*z^68*Log[MH2/muf2]*Log[z] + 20.8101683407822738*z^69*Log[MH2/muf2]*Log[z] + 25.4798166003509533*z^70*Log[MH2/muf2]*Log[z] + 20.4433324895408977*z^71*Log[MH2/muf2]*Log[z] + 25.0698669855598592*z^72*Log[MH2/muf2]*Log[z] + 20.0919673769527901*z^73*Log[MH2/muf2]*Log[z] + 24.6757668048971181*z^74*Log[MH2/muf2]*Log[z] + 19.7550444119872891*z^75*Log[MH2/muf2]*Log[z] + 24.2965519793095406*z^76*Log[MH2/muf2]*Log[z] + 19.4316275587379858*z^77*Log[MH2/muf2]*Log[z] + 23.9313374222340995*z^78*Log[MH2/muf2]*Log[z] + 19.1208629199748475*z^79*Log[MH2/muf2]*Log[z] + 23.5793089984341948*z^80*Log[MH2/muf2]*Log[z] + 18.8219697181319092*z^81*Log[MH2/muf2]*Log[z] + 23.2397164502243221*z^82*Log[MH2/muf2]*Log[z] + 18.5342324573423167*z^83*Log[MH2/muf2]*Log[z] + 22.9118671582108648*z^84*Log[MH2/muf2]*Log[z] + 18.2569940879248279*z^85*Log[MH2/muf2]*Log[z] + 22.5951206239770129*z^86*Log[MH2/muf2]*Log[z] + 17.9896500252012144*z^87*Log[MH2/muf2]*Log[z] + 22.288883579063473*z^88*Log[MH2/muf2]*Log[z] + 17.7316428992318587*z^89*Log[MH2/muf2]*Log[z] + 21.9926056387432443*z^90*Log[MH2/muf2]*Log[z] + 17.4824579321916409*z^91*Log[MH2/muf2]*Log[z] + 21.7057754309465946*z^92*Log[MH2/muf2]*Log[z] + 17.2416188565965556*z^93*Log[MH2/muf2]*Log[z] + 21.4279171406593162*z^94*Log[MH2/muf2]*Log[z] + 17.0086843011566597*z^95*Log[MH2/muf2]*Log[z] + 21.1585874185184755*z^96*Log[MH2/muf2]*Log[z] + 16.7832445822407308*z^97*Log[MH2/muf2]*Log[z] + 20.8973726094305894*z^98*Log[MH2/muf2]*Log[z] + 16.5649188482406905*z^99*Log[MH2/muf2]*Log[z] + 20.643886263055432*z^100*Log[MH2/muf2]*Log[z] - 9.35751404517068352*Log[MH2/muf2]^2*Log[z] - (0.25*Log[MH2/muf2]^2*Log[z])/z - 12.7967256118950175*z*Log[MH2/muf2]^2*Log[z] - 5.08211328644791865*z^2*Log[MH2/muf2]^2*Log[z] - 28.5895061728395062*z^3*Log[MH2/muf2]^2*Log[z] - 26.3856288580246914*z^4*Log[MH2/muf2]^2*Log[z] - 15.2452083333333333*z^5*Log[MH2/muf2]^2*Log[z] - 16.778233024691357*z^6*Log[MH2/muf2]^2*Log[z] - 10.5210981985386747*z^7*Log[MH2/muf2]^2*Log[z] - 12.5673823696145125*z^8*Log[MH2/muf2]^2*Log[z] - 8.21715569972845105*z^9*Log[MH2/muf2]^2*Log[z] - 10.1982899291637718*z^10*Log[MH2/muf2]^2*Log[z] - 6.824438322620141*z^11*Log[MH2/muf2]^2*Log[z] - 8.65726367662920693*z^12*Log[MH2/muf2]^2*Log[z] - 5.87846151706145879*z^13*Log[MH2/muf2]^2*Log[z] - 7.56358165940354585*z^14*Log[MH2/muf2]^2*Log[z] - 5.18771765890126696*z^15*Log[MH2/muf2]^2*Log[z] - 6.74138592656613928*z^16*Log[MH2/muf2]^2*Log[z] - 4.65791122401443552*z^17*Log[MH2/muf2]^2*Log[z] - 6.09755151056231986*z^18*Log[MH2/muf2]^2*Log[z] - 4.236803391467465*z^19*Log[MH2/muf2]^2*Log[z] - 5.57781630199299437*z^20*Log[MH2/muf2]^2*Log[z] - 3.89292342712399724*z^21*Log[MH2/muf2]^2*Log[z] - 5.1482560028602995*z^22*Log[MH2/muf2]^2*Log[z] - 3.60608576902396157*z^23*Log[MH2/muf2]^2*Log[z] - 4.78648500448284986*z^24*Log[MH2/muf2]^2*Log[z] - 3.36269782452214529*z^25*Log[MH2/muf2]^2*Log[z] - 4.477087396375239*z^26*Log[MH2/muf2]^2*Log[z] - 3.15324376963559553*z^27*Log[MH2/muf2]^2*Log[z] - 4.20907298683773149*z^28*Log[MH2/muf2]^2*Log[z] - 2.97084662693554184*z^29*Log[MH2/muf2]^2*Log[z] - 3.97437902340221043*z^30*Log[MH2/muf2]^2*Log[z] - 2.81040304081352118*z^31*Log[MH2/muf2]^2*Log[z] - 3.76694608997810331*z^32*Log[MH2/muf2]^2*Log[z] - 2.6680399399417696*z^33*Log[MH2/muf2]^2*Log[z] - 3.58212569141327962*z^34*Log[MH2/muf2]^2*Log[z] - 2.54076084474338052*z^35*Log[MH2/muf2]^2*Log[z] - 3.41628780249944183*z^36*Log[MH2/muf2]^2*Log[z] - 2.42620844841716849*z^37*Log[MH2/muf2]^2*Log[z] - 3.26655344061826562*z^38*Log[MH2/muf2]^2*Log[z] - 2.32250096295693975*z^39*Log[MH2/muf2]^2*Log[z] - 3.13060790358372344*z^40*Log[MH2/muf2]^2*Log[z] - 2.22811666849058912*z^41*Log[MH2/muf2]^2*Log[z] - 3.00656749986904397*z^42*Log[MH2/muf2]^2*Log[z] - 2.14181078929042291*z^43*Log[MH2/muf2]^2*Log[z] - 2.89288261865292955*z^44*Log[MH2/muf2]^2*Log[z] - 2.06255455105489447*z^45*Log[MH2/muf2]^2*Log[z] - 2.78826602164910118*z^46*Log[MH2/muf2]^2*Log[z] - 1.98948977126513594*z^47*Log[MH2/muf2]^2*Log[z] - 2.69163897840439576*z^48*Log[MH2/muf2]^2*Log[z] - 1.92189452728943751*z^49*Log[MH2/muf2]^2*Log[z] - 2.6020902442072393*z^50*Log[MH2/muf2]^2*Log[z] - 1.85915685576297232*z^51*Log[MH2/muf2]^2*Log[z] - 2.518844426149164*z^52*Log[MH2/muf2]^2*Log[z] - 1.80075436192521704*z^53*Log[MH2/muf2]^2*Log[z] - 2.44123730970532872*z^54*Log[MH2/muf2]^2*Log[z] - 1.74623823724962289*z^55*Log[MH2/muf2]^2*Log[z] - 2.36869641290251469*z^56*Log[MH2/muf2]^2*Log[z] - 1.69522060625381954*z^57*Log[MH2/muf2]^2*Log[z] - 2.30072551323280755*z^58*Log[MH2/muf2]^2*Log[z] - 1.64736441629003532*z^59*Log[MH2/muf2]^2*Log[z] - 2.23689222666483168*z^60*Log[MH2/muf2]^2*Log[z] - 1.60237529023382714*z^61*Log[MH2/muf2]^2*Log[z] - 2.17681795508550891*z^62*Log[MH2/muf2]^2*Log[z] - 1.55999490905153425*z^63*Log[MH2/muf2]^2*Log[z] - 2.12016968878768226*z^64*Log[MH2/muf2]^2*Log[z] - 1.51999559750133614*z^65*Log[MH2/muf2]^2*Log[z] - 2.06665327448011244*z^66*Log[MH2/muf2]^2*Log[z] - 1.48217586393509575*z^67*Log[MH2/muf2]^2*Log[z] - 2.0160078504190135*z^68*Log[MH2/muf2]^2*Log[z] - 1.44635670262194075*z^69*Log[MH2/muf2]^2*Log[z] - 1.96800121800885278*z^70*Log[MH2/muf2]^2*Log[z] - 1.41237850992743428*z^71*Log[MH2/muf2]^2*Log[z] - 1.9224259700885138*z^72*Log[MH2/muf2]^2*Log[z] - 1.38009849804179286*z^73*Log[MH2/muf2]^2*Log[z] - 1.87909623466603913*z^74*Log[MH2/muf2]^2*Log[z] - 1.34938851457121414*z^75*Log[MH2/muf2]^2*Log[z] - 1.83784492232840299*z^76*Log[MH2/muf2]^2*Log[z] - 1.32013319519644282*z^77*Log[MH2/muf2]^2*Log[z] - 1.79852138825588569*z^78*Log[MH2/muf2]^2*Log[z] - 1.29222839121062412*z^79*Log[MH2/muf2]^2*Log[z] - 1.7609894373984523*z^80*Log[MH2/muf2]^2*Log[z] - 1.26557982512906355*z^81*Log[MH2/muf2]^2*Log[z] - 1.72512561515730453*z^82*Log[MH2/muf2]^2*Log[z] - 1.24010193649199264*z^83*Log[MH2/muf2]^2*Log[z] - 1.69081773676922347*z^84*Log[MH2/muf2]^2*Log[z] - 1.21571688703262255*z^85*Log[MH2/muf2]^2*Log[z] - 1.6579636171927217*z^86*Log[MH2/muf2]^2*Log[z] - 1.19235369998631588*z^87*Log[MH2/muf2]^2*Log[z] - 1.62646997015258662*z^88*Log[MH2/muf2]^2*Log[z] - 1.16994751279631235*z^89*Log[MH2/muf2]^2*Log[z] - 1.59625145049824778*z^90*Log[MH2/muf2]^2*Log[z] - 1.14843892607275485*z^91*Log[MH2/muf2]^2*Log[z] - 1.56722981846495351*z^92*Log[MH2/muf2]^2*Log[z] - 1.12777343457251413*z^93*Log[MH2/muf2]^2*Log[z] - 1.53933320802005024*z^94*Log[MH2/muf2]^2*Log[z] - 1.10790092833192722*z^95*Log[MH2/muf2]^2*Log[z] - 1.51249548440342344*z^96*Log[MH2/muf2]^2*Log[z] - 1.08877525401485925*z^97*Log[MH2/muf2]^2*Log[z] - 1.48665567836633806*z^98*Log[MH2/muf2]^2*Log[z] - 1.07035382812155443*z^99*Log[MH2/muf2]^2*Log[z] - 1.46175748658191876*z^100*Log[MH2/muf2]^2*Log[z] - 0.556712962962962963*Log[MH2/muf2]^3*Log[z] - (0.25*Log[MH2/muf2]^3*Log[z])/z - 8.69444444444444444*z*Log[MH2/muf2]^3*Log[z] + 5.02777777777777778*z^2*Log[MH2/muf2]^3*Log[z] + 2.08024691358024691*z^3*Log[MH2/muf2]^3*Log[z] + 0.910108024691358025*z^4*Log[MH2/muf2]^3*Log[z] + 0.572067901234567901*z^5*Log[MH2/muf2]^3*Log[z] + 0.416049382716049383*z^6*Log[MH2/muf2]^3*Log[z] + 0.326895943562610229*z^7*Log[MH2/muf2]^3*Log[z] + 0.269317680776014109*z^8*Log[MH2/muf2]^3*Log[z] + 0.229074808935920047*z^9*Log[MH2/muf2]^3*Log[z] + 0.199356995884773663*z^10*Log[MH2/muf2]^3*Log[z] + 0.17650579872802094*z^11*Log[MH2/muf2]^3*Log[z] + 0.158382435465768799*z^12*Log[MH2/muf2]^3*Log[z] + 0.14365341448674782*z^13*Log[MH2/muf2]^3*Log[z] + 0.131444173110839778*z^14*Log[MH2/muf2]^3*Log[z] + 0.121157237823904491*z^15*Log[MH2/muf2]^3*Log[z] + 0.112370480599647266*z^16*Log[MH2/muf2]^3*Log[z] + 0.104777142338416848*z^17*Log[MH2/muf2]^3*Log[z] + 0.0981489046235778262*z^18*Log[MH2/muf2]^3*Log[z] + 0.0923122985386487278*z^19*Log[MH2/muf2]^3*Log[z] + 0.0871331492311024475*z^20*Log[MH2/muf2]^3*Log[z] + 0.0825060336025248306*z^21*Log[MH2/muf2]^3*Log[z] + 0.0783469616802950136*z^22*Log[MH2/muf2]^3*Log[z] + 0.0745881869070274867*z^23*Log[MH2/muf2]^3*Log[z] + 0.0711744559117747524*z^24*Log[MH2/muf2]^3*Log[z] + 0.06806025228126678*z^25*Log[MH2/muf2]^3*Log[z] + 0.0652077397910731244*z^26*Log[MH2/muf2]^3*Log[z] + 0.0625852062889099926*z^27*Log[MH2/muf2]^3*Log[z] + 0.0601658715084641011*z^28*Log[MH2/muf2]^3*Log[z] + 0.0579269631791981728*z^29*Log[MH2/muf2]^3*Log[z] + 0.0558489934926716536*z^30*Log[MH2/muf2]^3*Log[z] + 0.0539151869704335407*z^31*Log[MH2/muf2]^3*Log[z] + 0.0521110239944245321*z^32*Log[MH2/muf2]^3*Log[z] + 0.0504238735925563883*z^33*Log[MH2/muf2]^3*Log[z] + 0.0488426957483330032*z^34*Log[MH2/muf2]^3*Log[z] + 0.0473577983381904951*z^35*Log[MH2/muf2]^3*Log[z] + 0.0459606373413562956*z^36*Log[MH2/muf2]^3*Log[z] + 0.0446436515880960325*z^37*Log[MH2/muf2]^3*Log[z] + 0.0434001252714703007*z^38*Log[MH2/muf2]^3*Log[z] + 0.0422240729258273118*z^39*Log[MH2/muf2]^3*Log[z] + 0.0411101427000549808*z^40*Log[MH2/muf2]^3*Log[z] + 0.0400535346165427466*z^41*Log[MH2/muf2]^3*Log[z] + 0.0390499311739149138*z^42*Log[MH2/muf2]^3*Log[z] + 0.0380954381710668343*z^43*Log[MH2/muf2]^3*Log[z] + 0.0371865340373092311*z^44*Log[MH2/muf2]^3*Log[z] + 0.0363200262748066366*z^45*Log[MH2/muf2]^3*Log[z] + 0.0354930138746563867*z^46*Log[MH2/muf2]^3*Log[z] + 0.0347028547717210478*z^47*Log[MH2/muf2]^3*Log[z] + 0.03394713756695333*z^48*Log[MH2/muf2]^3*Log[z] + 0.0332236568780388436*z^49*Log[MH2/muf2]^3*Log[z] + 0.0325303917863441673*z^50*Log[MH2/muf2]^3*Log[z] + 0.0318654869355149467*z^51*Log[MH2/muf2]^3*Log[z] + 0.0312272359086084576*z^52*Log[MH2/muf2]^3*Log[z] + 0.0306140665694864733*z^53*Log[MH2/muf2]^3*Log[z] + 0.03002452810279505*z^54*Log[MH2/muf2]^3*Log[z] + 0.0294572795271607291*z^55*Log[MH2/muf2]^3*Log[z] + 0.0289110794897831935*z^56*Log[MH2/muf2]^3*Log[z] + 0.0283847771786368278*z^57*Log[MH2/muf2]^3*Log[z] + 0.0278773042119987069*z^58*Log[MH2/muf2]^3*Log[z] + 0.027387667384796387*z^59*Log[MH2/muf2]^3*Log[z] + 0.0269149421679618446*z^60*Log[MH2/muf2]^3*Log[z] + 0.0264582668711130321*z^61*Log[MH2/muf2]^3*Log[z] + 0.0260168373908899204*z^62*Log[MH2/muf2]^3*Log[z] + 0.0255899024774986935*z^63*Log[MH2/muf2]^3*Log[z] + 0.0251767594607536364*z^64*Log[MH2/muf2]^3*Log[z] + 0.0247767503843892733*z^65*Log[MH2/muf2]^3*Log[z] + 0.0243892585038418372*z^66*Log[MH2/muf2]^3*Log[z] + 0.0240137051082324714*z^67*Log[MH2/muf2]^3*Log[z] + 0.0236495466320605331*z^68*Log[MH2/muf2]^3*Log[z] + 0.0232962720262474687*z^69*Log[MH2/muf2]^3*Log[z] + 0.022953400361755007*z^70*Log[MH2/muf2]^3*Log[z] + 0.0226204786421157109*z^71*Log[MH2/muf2]^3*Log[z] + 0.0222970798039264393*z^72*Log[MH2/muf2]^3*Log[z] + 0.0219828008867228967*z^73*Log[MH2/muf2]^3*Log[z] + 0.021677261355724065*z^74*Log[MH2/muf2]^3*Log[z] + 0.0213801015627499646*z^75*Log[MH2/muf2]^3*Log[z] + 0.0210909813322094024*z^76*Log[MH2/muf2]^3*Log[z] + 0.0208095786604558534*z^77*Log[MH2/muf2]^3*Log[z] + 0.0205355885180446584*z^78*Log[MH2/muf2]^3*Log[z] + 0.0202687217455149945*z^79*Log[MH2/muf2]^3*Log[z] + 0.0200087040342842031*z^80*Log[MH2/muf2]^3*Log[z] + 0.0197552749850960509*z^81*Log[MH2/muf2]^3*Log[z] + 0.0195081872372221665*z^82*Log[MH2/muf2]^3*Log[z] + 0.019267205662289157*z^83*Log[MH2/muf2]^3*Log[z] + 0.0190321066172031007*z^84*Log[MH2/muf2]^3*Log[z] + 0.0188026772511771331*z^85*Log[MH2/muf2]^3*Log[z] + 0.0185787148623445933*z^86*Log[MH2/muf2]^3*Log[z] + 0.0183600262998662294*z^87*Log[MH2/muf2]^3*Log[z] + 0.0181464274078214201*z^88*Log[MH2/muf2]^3*Log[z] + 0.0179377425075152054*z^89*Log[MH2/muf2]^3*Log[z] + 0.0177338039151397454*z^90*Log[MH2/muf2]^3*Log[z] + 0.0175344514920045507*z^91*Log[MH2/muf2]^3*Log[z] + 0.0173395322247979253*z^92*Log[MH2/muf2]^3*Log[z] + 0.0171488998335655652*z^93*Log[MH2/muf2]^3*Log[z] + 0.0169624144052938578*z^94*Log[MH2/muf2]^3*Log[z] + 0.0167799420511674723*z^95*Log[MH2/muf2]^3*Log[z] + 0.0166013545857354181*z^96*Log[MH2/muf2]^3*Log[z] + 0.0164265292263687091*z^97*Log[MH2/muf2]^3*Log[z] + 0.0162553483115277421*z^98*Log[MH2/muf2]^3*Log[z] + 0.0160876990364799234*z^99*Log[MH2/muf2]^3*Log[z] + 0.015923473205219238*z^100*Log[MH2/muf2]^3*Log[z] + 9.1599894*Log[z]^2 - 120.555221*z*Log[z]^2 + 266.532803*z^2*Log[z]^2 - 68.730299*z^3*Log[z]^2 - 8.388619*z^4*Log[z]^2 - 52.231755*z^5*Log[z]^2 - 8.30216*z^6*Log[z]^2 - 374.7681186*z^7*Log[z]^2 + 2626.303715*z^8*Log[z]^2 - 21395.647045*z^9*Log[z]^2 + 173698.61294*z^10*Log[z]^2 - 1.4475035523*10^6*z^11*Log[z]^2 + 1.2339332743*10^7*z^12*Log[z]^2 - 1.0737787583*10^8*z^13*Log[z]^2 + 9.513641266*10^8*z^14*Log[z]^2 - 8.561998428*10^9*z^15*Log[z]^2 + 7.811534049*10^10*z^16*Log[z]^2 - 7.21287152*10^11*z^17*Log[z]^2 + 6.731127385*10^12*z^18*Log[z]^2 - 6.341170095*10^13*z^19*Log[z]^2 + 6.024564313*10^14*z^20*Log[z]^2 - 5.767566653*10^15*z^21*Log[z]^2 + 5.559785277*10^16*z^22*Log[z]^2 - 5.393266023*10^17*z^23*Log[z]^2 + 5.261857791*10^18*z^24*Log[z]^2 - 5.160764298*10^19*z^25*Log[z]^2 + 5.086222468*10^20*z^26*Log[z]^2 - 5.035268402*10^21*z^27*Log[z]^2 + 5.00556486*10^22*z^28*Log[z]^2 - 4.995272631*10^23*z^29*Log[z]^2 + 5.002953656*10^24*z^30*Log[z]^2 - 5.027497416*10^25*z^31*Log[z]^2 + 5.068064598*10^26*z^32*Log[z]^2 - 5.12404373*10^27*z^33*Log[z]^2 + 5.19501771*10^28*z^34*Log[z]^2 - 5.28073785*10^29*z^35*Log[z]^2 + 5.38110391*10^30*z^36*Log[z]^2 - 5.4961487*10^31*z^37*Log[z]^2 + 5.62602641*10^32*z^38*Log[z]^2 - 5.7710039*10^33*z^39*Log[z]^2 + 5.93145449*10^34*z^40*Log[z]^2 - 6.10785368*10^35*z^41*Log[z]^2 + 6.30077667*10^36*z^42*Log[z]^2 - 6.51089731*10^37*z^43*Log[z]^2 + 6.73898835*10^38*z^44*Log[z]^2 - 6.98592284*10^39*z^45*Log[z]^2 + 7.2526766*10^40*z^46*Log[z]^2 - 7.54033163*10^41*z^47*Log[z]^2 + 7.8500805*10^42*z^48*Log[z]^2 - 8.18323163*10^43*z^49*Log[z]^2 + 8.54121548*10^44*z^50*Log[z]^2 - 8.9255916*10^45*z^51*Log[z]^2 + 9.33805662*10^46*z^52*Log[z]^2 - 9.78045322*10^47*z^53*Log[z]^2 + 1.025478001*10^49*z^54*Log[z]^2 - 1.076320248*10^50*z^55*Log[z]^2 + 1.130806503*10^51*z^56*Log[z]^2 - 1.189190416*10^52*z^57*Log[z]^2 + 1.251746287*10^53*z^58*Log[z]^2 - 1.318770639*10^54*z^59*Log[z]^2 + 1.39058393*10^55*z^60*Log[z]^2 - 1.467532424*10^56*z^61*Log[z]^2 + 1.549990217*10^57*z^62*Log[z]^2 - 1.63836144*10^58*z^63*Log[z]^2 + 1.73308268*10^59*z^64*Log[z]^2 - 1.83462553*10^60*z^65*Log[z]^2 + 1.9434995*10^61*z^66*Log[z]^2 - 2.06025501*10^62*z^67*Log[z]^2 + 2.18548678*10^63*z^68*Log[z]^2 - 2.31983742*10^64*z^69*Log[z]^2 + 2.46400138*10^65*z^70*Log[z]^2 - 2.6187292*10^66*z^71*Log[z]^2 + 2.78483215*10^67*z^72*Log[z]^2 - 2.96318728*10^68*z^73*Log[z]^2 + 3.15474286*10^69*z^74*Log[z]^2 - 3.3605243*10^70*z^75*Log[z]^2 + 3.58164062*10^71*z^76*Log[z]^2 - 3.8192914*10^72*z^77*Log[z]^2 + 4.07477444*10^73*z^78*Log[z]^2 - 4.34949394*10^74*z^79*Log[z]^2 + 4.64496951*10^75*z^80*Log[z]^2 - 4.96284588*10^76*z^81*Log[z]^2 + 5.30490348*10^77*z^82*Log[z]^2 - 5.67306996*10^78*z^83*Log[z]^2 + 6.06943266*10^79*z^84*Log[z]^2 - 6.49625218*10^80*z^85*Log[z]^2 + 6.95597716*10^81*z^86*Log[z]^2 - 7.45126031*10^82*z^87*Log[z]^2 + 7.98497585*10^83*z^88*Log[z]^2 - 8.5602385*10^84*z^89*Log[z]^2 + 9.1804241*10^85*z^90*Log[z]^2 - 9.849192*10^86*z^91*Log[z]^2 + 1.05705096*10^88*z^92*Log[z]^2 - 1.13486786*10^89*z^93*Log[z]^2 + 1.21883641*10^90*z^94*Log[z]^2 - 1.30946263*10^91*z^95*Log[z]^2 + 1.40729539*10^92*z^96*Log[z]^2 - 1.51293021*10^93*z^97*Log[z]^2 + 1.62701326*10^94*z^98*Log[z]^2 - 1.7502458*10^95*z^99*Log[z]^2 + 1.88338896*10^96*z^100*Log[z]^2 + 11.8005364220069533*Log[MH2/muf2]*Log[z]^2 - 5.25948504205538038*z*Log[MH2/muf2]*Log[z]^2 + 15.0867875374933136*z^2*Log[MH2/muf2]*Log[z]^2 + 29.1676311728395062*z^3*Log[MH2/muf2]*Log[z]^2 + 49.5065996334876543*z^4*Log[MH2/muf2]*Log[z]^2 + 15.1168740354938272*z^5*Log[MH2/muf2]*Log[z]^2 + 31.7881269290123457*z^6*Log[MH2/muf2]*Log[z]^2 + 10.3734840325018896*z^7*Log[MH2/muf2]*Log[z]^2 + 23.8876249060098576*z^8*Log[MH2/muf2]*Log[z]^2 + 8.08287907771776406*z^9*Log[MH2/muf2]*Log[z]^2 + 19.4178807322007553*z^10*Log[MH2/muf2]*Log[z]^2 + 6.70435751312224376*z^11*Log[MH2/muf2]*Log[z]^2 + 16.5017746646562145*z^12*Log[MH2/muf2]*Log[z]^2 + 5.770371353419685*z^13*Log[MH2/muf2]*Log[z]^2 + 14.4282445283809371*z^14*Log[MH2/muf2]*Log[z]^2 + 5.08948197106278608*z^15*Log[MH2/muf2]*Log[z]^2 + 12.8673402099397377*z^16*Log[MH2/muf2]*Log[z]^2 + 4.56782073069471358*z^17*Log[MH2/muf2]*Log[z]^2 + 11.643818594918018*z^18*Log[MH2/muf2]*Log[z]^2 + 4.15353083362933479*z^19*Log[MH2/muf2]*Log[z]^2 + 10.6553525101158635*z^20*Log[MH2/muf2]*Log[z]^2 + 3.815434488786823*z^21*Log[MH2/muf2]*Log[z]^2 + 9.83786513688671058*z^22*Log[MH2/muf2]*Log[z]^2 + 3.53356430675476*z^23*Log[MH2/muf2]*Log[z]^2 + 9.14902072268449767*z^24*Log[MH2/muf2]*Log[z]^2 + 3.29449049533894579*z^25*Log[MH2/muf2]*Log[z]^2 + 8.55963472589570649*z^26*Log[MH2/muf2]*Log[z]^2 + 3.08882011626463688*z^27*Log[MH2/muf2]*Log[z]^2 + 8.04888338326382335*z^28*Log[MH2/muf2]*Log[z]^2 + 2.9097702800360827*z^29*Log[MH2/muf2]*Log[z]^2 + 7.60147868476982931*z^30*Log[MH2/muf2]*Log[z]^2 + 2.75231072446232738*z^31*Log[MH2/muf2]*Log[z]^2 + 7.20592406018218787*z^32*Log[MH2/muf2]*Log[z]^2 + 2.61262595603827833*z^33*Log[MH2/muf2]*Log[z]^2 + 6.85339511060962778*z^34*Log[MH2/muf2]*Log[z]^2 + 2.48776544083449749*z^35*Log[MH2/muf2]*Log[z]^2 + 6.53699754414582132*z^36*Log[MH2/muf2]*Log[z]^2 + 2.37540897370395028*z^37*Log[MH2/muf2]*Log[z]^2 + 6.25126115776587377*z^38*Log[MH2/muf2]*Log[z]^2 + 2.27370505413789327*z^39*Log[MH2/muf2]*Log[z]^2 + 5.9917862331382326*z^40*Log[MH2/muf2]*Log[z]^2 + 2.18115693396422593*z^41*Log[MH2/muf2]*Log[z]^2 + 5.75499107289376336*z^42*Log[MH2/muf2]*Log[z]^2 + 2.09654061423722993*z^43*Log[MH2/muf2]*Log[z]^2 + 5.53792828775326577*z^44*Log[MH2/muf2]*Log[z]^2 + 2.01884475165118197*z^45*Log[MH2/muf2]*Log[z]^2 + 5.33814882632687*z^46*Log[MH2/muf2]*Log[z]^2 + 1.94722589980699842*z^47*Log[MH2/muf2]*Log[z]^2 + 5.153599797629141*z^48*Log[MH2/muf2]*Log[z]^2 + 1.88097468180732373*z^49*Log[MH2/muf2]*Log[z]^2 + 4.982546626313687*z^50*Log[MH2/muf2]*Log[z]^2 + 1.81948988467738858*z^51*Log[MH2/muf2]*Log[z]^2 + 4.82351300275925709*z^52*Log[MH2/muf2]*Log[z]^2 + 1.76225838100849473*z^53*Log[MH2/muf2]*Log[z]^2 + 4.67523403146309642*z^54*Log[MH2/muf2]*Log[z]^2 + 1.70883939569246344*z^55*Log[MH2/muf2]*Log[z]^2 + 4.53661929523276424*z^56*Log[MH2/muf2]*Log[z]^2 + 1.65885205307982334*z^57*Log[MH2/muf2]*Log[z]^2 + 4.40672345737227484*z^58*Log[MH2/muf2]*Log[z]^2 + 1.6119654291563865*z^59*Log[MH2/muf2]*Log[z]^2 + 4.28472265671824946*z^60*Log[MH2/muf2]*Log[z]^2 + 1.56789053680481567*z^61*Log[MH2/muf2]*Log[z]^2 + 4.16989539917623482*z^62*Log[MH2/muf2]*Log[z]^2 + 1.52637381734057518*z^63*Log[MH2/muf2]*Log[z]^2 + 4.06160697199950134*z^64*Log[MH2/muf2]*Log[z]^2 + 1.48719181635033967*z^65*Log[MH2/muf2]*Log[z]^2 + 3.95929664177768863*z^66*Log[MH2/muf2]*Log[z]^2 + 1.45014679850021396*z^67*Log[MH2/muf2]*Log[z]^2 + 3.86246706983821941*z^68*Log[MH2/muf2]*Log[z]^2 + 1.41506311262573726*z^69*Log[MH2/muf2]*Log[z]^2 + 3.77067550722647529*z^70*Log[MH2/muf2]*Log[z]^2 + 1.38178416071316576*z^71*Log[MH2/muf2]*Log[z]^2 + 3.68352642791169093*z^72*Log[MH2/muf2]*Log[z]^2 + 1.35016985626934586*z^73*Log[MH2/muf2]*Log[z]^2 + 3.60066533199533285*z^74*Log[MH2/muf2]*Log[z]^2 + 1.32009448183362961*z^75*Log[MH2/muf2]*Log[z]^2 + 3.52177350660825783*z^76*Log[MH2/muf2]*Log[z]^2 + 1.29144487399175242*z^77*Log[MH2/muf2]*Log[z]^2 + 3.44656357527409012*z^78*Log[MH2/muf2]*Log[z]^2 + 1.26411887863732902*z^79*Log[MH2/muf2]*Log[z]^2 + 3.37477569998147017*z^80*Log[MH2/muf2]*Log[z]^2 + 1.23802403043198641*z^81*Log[MH2/muf2]*Log[z]^2 + 3.30617432638441861*z^82*Log[MH2/muf2]*Log[z]^2 + 1.21307641920461719*z^83*Log[MH2/muf2]*Log[z]^2 + 3.24054538316456925*z^84*Log[MH2/muf2]*Log[z]^2 + 1.18919971297046919*z^85*Log[MH2/muf2]*Log[z]^2 + 3.1776938629275966*z^86*Log[MH2/muf2]*Log[z]^2 + 1.16632431276528905*z^87*Log[MH2/muf2]*Log[z]^2 + 3.11744172503452279*z^88*Log[MH2/muf2]*Log[z]^2 + 1.14438661889749457*z^89*Log[MH2/muf2]*Log[z]^2 + 3.0596260712173393*z^90*Log[MH2/muf2]*Log[z]^2 + 1.12332839176439423*z^91*Log[MH2/muf2]*Log[z]^2 + 3.00409755325424045*z^92*Log[MH2/muf2]*Log[z]^2 + 1.1030961932417418*z^93*Log[MH2/muf2]*Log[z]^2 + 2.95071897880976223*z^94*Log[MH2/muf2]*Log[z]^2 + 1.08364089698165598*z^95*Log[MH2/muf2]*Log[z]^2 + 2.89936408710903921*z^96*Log[MH2/muf2]*Log[z]^2 + 1.06491725785226502*z^97*Log[MH2/muf2]*Log[z]^2 + 2.84991647066935034*z^98*Log[MH2/muf2]*Log[z]^2 + 1.04688353230908767*z^99*Log[MH2/muf2]*Log[z]^2 + 2.80226862305630855*z^100*Log[MH2/muf2]*Log[z]^2 + 1.82465277777777778*Log[MH2/muf2]^2*Log[z]^2 + 21.3194444444444444*z*Log[MH2/muf2]^2*Log[z]^2 - 16.3194444444444444*z^2*Log[MH2/muf2]^2*Log[z]^2 - 4.26851851851851852*z^3*Log[MH2/muf2]^2*Log[z]^2 - 3.67824074074074074*z^4*Log[MH2/muf2]^2*Log[z]^2 - 1.17384259259259259*z^5*Log[MH2/muf2]^2*Log[z]^2 - 1.68148148148148148*z^6*Log[MH2/muf2]^2*Log[z]^2 - 0.670767195767195767*z^7*Log[MH2/muf2]^2*Log[z]^2 - 1.08845899470899471*z^8*Log[MH2/muf2]^2*Log[z]^2 - 0.470045194003527337*z^9*Log[MH2/muf2]^2*Log[z]^2 - 0.805709876543209877*z^10*Log[MH2/muf2]^2*Log[z]^2 - 0.362177328843995511*z^11*Log[MH2/muf2]^2*Log[z]^2 - 0.640109427609427609*z^12*Log[MH2/muf2]^2*Log[z]^2 - 0.294766576016576017*z^13*Log[MH2/muf2]^2*Log[z]^2 - 0.531237281237281237*z^14*Log[MH2/muf2]^2*Log[z]^2 - 0.248606023606023606*z^15*Log[MH2/muf2]^2*Log[z]^2 - 0.454150132275132275*z^16*Log[MH2/muf2]^2*Log[z]^2 - 0.214995234204793028*z^17*Log[MH2/muf2]^2*Log[z]^2 - 0.396673021060275962*z^18*Log[MH2/muf2]^2*Log[z]^2 - 0.189418262431678324*z^19*Log[MH2/muf2]^2*Log[z]^2 - 0.35215237166991553*z^20*Log[MH2/muf2]^2*Log[z]^2 - 0.1692965051517683*z^21*Log[MH2/muf2]^2*Log[z]^2 - 0.316642616642616643*z^22*Log[MH2/muf2]^2*Log[z]^2 - 0.153049647614865006*z^23*Log[MH2/muf2]^2*Log[z]^2 - 0.287654625969843361*z^24*Log[MH2/muf2]^2*Log[z]^2 - 0.139654790660225443*z^25*Log[MH2/muf2]^2*Log[z]^2 - 0.26353988603988604*z^26*Log[MH2/muf2]^2*Log[z]^2 - 0.128420386198163976*z^27*Log[MH2/muf2]^2*Log[z]^2 - 0.243162958440736219*z^28*Log[MH2/muf2]^2*Log[z]^2 - 0.11886200308135174*z^29*Log[MH2/muf2]^2*Log[z]^2 - 0.2257161101988688*z^30*Log[MH2/muf2]^2*Log[z]^2 - 0.11063012400609731*z^31*Log[MH2/muf2]^2*Log[z]^2 - 0.210608945639187575*z^32*Log[MH2/muf2]^2*Log[z]^2 - 0.103466197594221788*z^33*Log[MH2/muf2]^2*Log[z]^2 - 0.197399856407209348*z^34*Log[MH2/muf2]^2*Log[z]^2 - 0.0971748295277707042*z^35*Log[MH2/muf2]^2*Log[z]^2 - 0.185751893349932566*z^36*Log[MH2/muf2]^2*Log[z]^2 - 0.0916055936889270223*z^37*Log[MH2/muf2]^2*Log[z]^2 - 0.175403473649087684*z^38*Log[MH2/muf2]^2*Log[z]^2 - 0.0866407905881590092*z^39*Log[MH2/muf2]^2*Log[z]^2 - 0.166148410556305293*z^40*Log[MH2/muf2]^2*Log[z]^2 - 0.0821870005559029949*z^41*Log[MH2/muf2]^2*Log[z]^2 - 0.157821977029294102*z^42*Log[MH2/muf2]^2*Log[z]^2 - 0.07816912609879144*z^43*Log[MH2/muf2]^2*Log[z]^2 - 0.150290977325861047*z^44*Log[MH2/muf2]^2*Log[z]^2 - 0.0745261073264949234*z^45*Log[MH2/muf2]^2*Log[z]^2 - 0.143446542721905041*z^46*Log[MH2/muf2]^2*Log[z]^2 - 0.0712077865716471945*z^47*Log[MH2/muf2]^2*Log[z]^2 - 0.137198817110357351*z^48*Log[MH2/muf2]^2*Log[z]^2 - 0.0681725778372814847*z^49*Log[MH2/muf2]^2*Log[z]^2 - 0.131472978080120937*z^50*Log[MH2/muf2]^2*Log[z]^2 - 0.0653857098394913521*z^51*Log[MH2/muf2]^2*Log[z]^2 - 0.126206217529746942*z^52*Log[MH2/muf2]^2*Log[z]^2 - 0.0628178843703261017*z^53*Log[MH2/muf2]^2*Log[z]^2 - 0.121345422183996607*z^54*Log[MH2/muf2]^2*Log[z]^2 - 0.0604442397419336623*z^55*Log[MH2/muf2]^2*Log[z]^2 - 0.116845371706482818*z^56*Log[MH2/muf2]^2*Log[z]^2 - 0.0582435413027518291*z^57*Log[MH2/muf2]^2*Log[z]^2 - 0.112667324441371628*z^58*Log[MH2/muf2]^2*Log[z]^2 - 0.0561975430165777454*z^59*Log[MH2/muf2]^2*Log[z]^2 - 0.108777896833127692*z^60*Log[MH2/muf2]^2*Log[z]^2 - 0.0542904793512601237*z^61*Log[MH2/muf2]^2*Log[z]^2 - 0.105148167734101103*z^62*Log[MH2/muf2]^2*Log[z]^2 - 0.0525086574575381203*z^63*Log[MH2/muf2]^2*Log[z]^2 - 0.101752956633668999*z^64*Log[MH2/muf2]^2*Log[z]^2 - 0.0508401272724189391*z^65*Log[MH2/muf2]^2*Log[z]^2 - 0.0985702376327376327*z^66*Log[MH2/muf2]^2*Log[z]^2 - 0.0492744127072485281*z^67*Log[MH2/muf2]^2*Log[z]^2 - 0.0955806602755680894*z^68*Log[MH2/muf2]^2*Log[z]^2 - 0.0478022911161724766*z^69*Log[MH2/muf2]^2*Log[z]^2 - 0.0927671551712472429*z^70*Log[MH2/muf2]^2*Log[z]^2 - 0.0464156112196528608*z^71*Log[MH2/muf2]^2*Log[z]^2 - 0.0901146073974712472*z^72*Log[MH2/muf2]^2*Log[z]^2 - 0.0451071418788394157*z^73*Log[MH2/muf2]^2*Log[z]^2 - 0.0876095844703150639*z^74*Log[MH2/muf2]^2*Log[z]^2 - 0.0438704457882540074*z^75*Log[MH2/muf2]^2*Log[z]^2 - 0.0852401085295822138*z^76*Log[MH2/muf2]^2*Log[z]^2 - 0.04269977342345763*z^77*Log[MH2/muf2]^2*Log[z]^2 - 0.0829954645744119428*z^78*Log[MH2/muf2]^2*Log[z]^2 - 0.0415899735519988685*z^79*Log[MH2/muf2]^2*Log[z]^2 - 0.0808660382631901619*z^80*Log[MH2/muf2]^2*Log[z]^2 - 0.0405364173655605911*z^81*Log[MH2/muf2]^2*Log[z]^2 - 0.0788431780922747499*z^82*Log[MH2/muf2]^2*Log[z]^2 - 0.0395349338738069814*z^83*Log[MH2/muf2]^2*Log[z]^2 - 0.0769190777822867156*z^84*Log[MH2/muf2]^2*Log[z]^2 - 0.0385817546563471439*z^85*Log[MH2/muf2]^2*Log[z]^2 - 0.0750866754970722139*z^86*Log[MH2/muf2]^2*Log[z]^2 - 0.0376734664283605271*z^87*Log[MH2/muf2]^2*Log[z]^2 - 0.0733395671497114961*z^88*Log[MH2/muf2]^2*Log[z]^2 - 0.0368069701600794201*z^89*Log[MH2/muf2]^2*Log[z]^2 - 0.0716719315502087038*z^90*Log[MH2/muf2]^2*Log[z]^2 - 0.0359794457172734326*z^91*Log[MH2/muf2]^2*Log[z]^2 - 0.0700784655494800422*z^92*Log[MH2/muf2]^2*Log[z]^2 - 0.0351883211718415084*z^93*Log[MH2/muf2]^2*Log[z]^2 - 0.0685543276558167191*z^94*Log[MH2/muf2]^2*Log[z]^2 - 0.0344312460782857777*z^95*Log[MH2/muf2]^2*Log[z]^2 - 0.0670950888598565*z^96*Log[MH2/muf2]^2*Log[z]^2 - 0.0337060681306645767*z^97*Log[MH2/muf2]^2*Log[z]^2 - 0.0656966896151358596*z^98*Log[MH2/muf2]^2*Log[z]^2 - 0.0330108127113527212*z^99*Log[MH2/muf2]^2*Log[z]^2 - 0.0643554020934973316*z^100*Log[MH2/muf2]^2*Log[z]^2 - 0.02546296296296296*Log[MH2/muf2]^3*Log[z]^2 - 2.07407407407407407*z*Log[MH2/muf2]^3*Log[z]^2 + 0.518518518518518519*z^2*Log[MH2/muf2]^3*Log[z]^2 - 4.99346674*Log[z]^3 + 1.8103002*z*Log[z]^3 - 2.92948*z^2*Log[z]^3 - 6.4030457*z^3*Log[z]^3 - 27.328493*z^4*Log[z]^3 - 2.825159*z^5*Log[z]^3 - 14.355143*z^6*Log[z]^3 - 52.44969283*z^7*Log[z]^3 + 410.7651909*z^8*Log[z]^3 - 3421.618425*z^9*Log[z]^3 + 27592.77527*z^10*Log[z]^3 - 227499.1599*z^11*Log[z]^3 + 1.918793072*10^6*z^12*Log[z]^3 - 1.653930699*10^7*z^13*Log[z]^3 + 1.453313813*10^8*z^14*Log[z]^3 - 1.298635297*10^9*z^15*Log[z]^3 + 1.177499201*10^10*z^16*Log[z]^3 - 1.081400673*10^11*z^17*Log[z]^3 + 1.004391991*10^12*z^18*Log[z]^3 - 9.4223044*10^12*z^19*Log[z]^3 + 8.91831949*10^13*z^20*Log[z]^3 - 8.509159*10^14*z^21*Log[z]^3 + 8.17769964*10^15*z^22*Log[z]^3 - 7.91091365*10^16*z^23*Log[z]^3 + 7.69877705*10^17*z^24*Log[z]^3 - 7.53350514*10^18*z^25*Log[z]^3 + 7.40900846*10^19*z^26*Log[z]^3 - 7.32049966*10^20*z^27*Log[z]^3 + 7.26420564*10^21*z^28*Log[z]^3 - 7.23715407*10^22*z^29*Log[z]^3 + 7.23701351*10^23*z^30*Log[z]^3 - 7.26197236*10^24*z^31*Log[z]^3 + 7.31064661*10^25*z^32*Log[z]^3 - 7.38200901*10^26*z^33*Log[z]^3 + 7.47533445*10^27*z^34*Log[z]^3 - 7.59015776*10^28*z^35*Log[z]^3 + 7.72624105*10^29*z^36*Log[z]^3 - 7.88354857*10^30*z^37*Log[z]^3 + 8.06222752*10^31*z^38*Log[z]^3 - 8.26259361*10^32*z^39*Log[z]^3 + 8.48512048*10^33*z^40*Log[z]^3 - 8.7304323*10^34*z^41*Log[z]^3 + 8.99929912*10^35*z^42*Log[z]^3 - 9.29263437*10^36*z^43*Log[z]^3 + 9.61149447*10^37*z^44*Log[z]^3 - 9.95708011*10^38*z^45*Log[z]^3 + 1.033073917*10^40*z^46*Log[z]^3 - 1.073397104*10^41*z^47*Log[z]^3 + 1.11684324*10^42*z^48*Log[z]^3 - 1.16359443*10^43*z^49*Log[z]^3 + 1.213850049*10^44*z^50*Log[z]^3 - 1.267827714*10^45*z^51*Log[z]^3 + 1.325764383*10^46*z^52*Log[z]^3 - 1.387917587*10^47*z^53*Log[z]^3 + 1.4545668*10^48*z^54*Log[z]^3 - 1.52601497*10^49*z^55*Log[z]^3 + 1.60259019*10^50*z^56*Log[z]^3 - 1.68464749*10^51*z^57*Log[z]^3 + 1.77257094*10^52*z^58*Log[z]^3 - 1.86677574*10^53*z^59*Log[z]^3 + 1.96771067*10^54*z^60*Log[z]^3 - 2.0758607*10^55*z^61*Log[z]^3 + 2.1917498*10^56*z^62*Log[z]^3 - 2.31594402*10^57*z^63*Log[z]^3 + 2.44905485*10^58*z^64*Log[z]^3 - 2.5917429*10^59*z^65*Log[z]^3 + 2.74472176*10^60*z^66*Log[z]^3 - 2.9087624*10^61*z^67*Log[z]^3 + 3.08469776*10^62*z^68*Log[z]^3 - 3.27342783*10^63*z^69*Log[z]^3 + 3.47592517*10^64*z^70*Log[z]^3 - 3.69324082*10^65*z^71*Log[z]^3 + 3.92651084*10^66*z^72*Log[z]^3 - 4.17696329*10^67*z^73*Log[z]^3 + 4.44592591*10^68*z^74*Log[z]^3 - 4.73483435*10^69*z^75*Log[z]^3 + 5.04524123*10^70*z^76*Log[z]^3 - 5.37882587*10^71*z^77*Log[z]^3 + 5.73740493*10^72*z^78*Log[z]^3 - 6.1229439*10^73*z^79*Log[z]^3 + 6.53756969*10^74*z^80*Log[z]^3 - 6.9835842*10^75*z^81*Log[z]^3 + 7.463479*10^76*z^82*Log[z]^3 - 7.9799516*10^77*z^83*Log[z]^3 + 8.5359228*10^78*z^84*Log[z]^3 - 9.1345555*10^79*z^85*Log[z]^3 + 9.7792757*10^80*z^86*Log[z]^3 - 1.04737945*10^82*z^87*Log[z]^3 + 1.12221327*10^83*z^88*Log[z]^3 - 1.20286472*10^84*z^89*Log[z]^3 + 1.28980599*10^85*z^90*Log[z]^3 - 1.38354891*10^86*z^91*Log[z]^3 + 1.48464832*10^87*z^92*Log[z]^3 - 1.59370583*10^88*z^93*Log[z]^3 + 1.71137381*10^89*z^94*Log[z]^3 - 1.83835979*10^90*z^95*Log[z]^3 + 1.97543126*10^91*z^96*Log[z]^3 - 2.12342083*10^92*z^97*Log[z]^3 + 2.28323188*10^93*z^98*Log[z]^3 - 2.45584476*10^94*z^99*Log[z]^3 + 2.64232346*10^95*z^100*Log[z]^3 - 1.83391203703703704*Log[MH2/muf2]*Log[z]^3 - 19.3483796296296296*z*Log[MH2/muf2]*Log[z]^3 + 16.6990740740740741*z^2*Log[MH2/muf2]*Log[z]^3 + 2.484567901234568*z^3*Log[MH2/muf2]*Log[z]^3 + 4.65046296296296296*z^4*Log[MH2/muf2]*Log[z]^3 + 0.683256172839506173*z^5*Log[MH2/muf2]*Log[z]^3 + 2.12592592592592593*z^6*Log[MH2/muf2]*Log[z]^3 + 0.390432098765432099*z^7*Log[MH2/muf2]*Log[z]^3 + 1.37615740740740741*z^8*Log[MH2/muf2]*Log[z]^3 + 0.273598251028806584*z^9*Log[MH2/muf2]*Log[z]^3 + 1.01867283950617284*z^10*Log[MH2/muf2]*Log[z]^3 + 0.210811821922933034*z^11*Log[MH2/muf2]*Log[z]^3 + 0.809301346801346801*z^12*Log[MH2/muf2]*Log[z]^3 + 0.171574181990848658*z^13*Log[MH2/muf2]*Log[z]^3 + 0.671652421652421652*z^14*Log[MH2/muf2]*Log[z]^3 + 0.144705603038936372*z^15*Log[MH2/muf2]*Log[z]^3 + 0.574189814814814815*z^16*Log[MH2/muf2]*Log[z]^3 + 0.125141839143064633*z^17*Log[MH2/muf2]*Log[z]^3 + 0.501520515613652869*z^18*Log[MH2/muf2]*Log[z]^3 + 0.110254303150759979*z^19*Log[MH2/muf2]*Log[z]^3 + 0.445232293697205978*z^20*Log[MH2/muf2]*Log[z]^3 + 0.0985420727745289149*z^21*Log[MH2/muf2]*Log[z]^3 + 0.400336700336700337*z^22*Log[MH2/muf2]*Log[z]^3 + 0.08908529741863075*z^23*Log[MH2/muf2]*Log[z]^3 + 0.363686685697555263*z^24*Log[MH2/muf2]*Log[z]^3 + 0.0812885802469135802*z^25*Log[MH2/muf2]*Log[z]^3 + 0.333198005698005698*z^26*Log[MH2/muf2]*Log[z]^3 + 0.0747493932679117864*z^27*Log[MH2/muf2]*Log[z]^3 + 0.307435106046217157*z^28*Log[MH2/muf2]*Log[z]^3 + 0.0691857646279740788*z^29*Log[MH2/muf2]*Log[z]^3 + 0.285376756066411239*z^30*Log[MH2/muf2]*Log[z]^3 + 0.0643942515002952526*z^31*Log[MH2/muf2]*Log[z]^3 + 0.266276508363201912*z^32*Log[MH2/muf2]*Log[z]^3 + 0.06022435940950726*z^33*Log[MH2/muf2]*Log[z]^3 + 0.24957602990691227*z^34*Log[MH2/muf2]*Log[z]^3 + 0.0565623555819634251*z^35*Log[MH2/muf2]*Log[z]^3 + 0.234849310094408134*z^36*Log[MH2/muf2]*Log[z]^3 + 0.0533206817929040151*z^37*Log[MH2/muf2]*Log[z]^3 + 0.221765625274397204*z^38*Log[MH2/muf2]*Log[z]^3 + 0.0504308289396008694*z^39*Log[MH2/muf2]*Log[z]^3 + 0.210064289998500525*z^40*Log[MH2/muf2]*Log[z]^3 + 0.0478384204248025386*z^41*Log[MH2/muf2]*Log[z]^3 + 0.199537037037037037*z^42*Log[MH2/muf2]*Log[z]^3 + 0.0454997444031287858*z^43*Log[MH2/muf2]*Log[z]^3 + 0.19001546472476705*z^44*Log[MH2/muf2]*Log[z]^3 + 0.0433792598682779561*z^45*Log[MH2/muf2]*Log[z]^3 + 0.181361928463377739*z^46*Log[MH2/muf2]*Log[z]^3 + 0.0414477716487172752*z^47*Log[MH2/muf2]*Log[z]^3 + 0.173462821632918765*z^48*Log[MH2/muf2]*Log[z]^3 + 0.0396810738676873429*z^49*Log[MH2/muf2]*Log[z]^3 + 0.166223544973544974*z^50*Log[MH2/muf2]*Log[z]^3 + 0.0380589272746135491*z^51*Log[MH2/muf2]*Log[z]^3 + 0.159564689123512653*z^52*Log[MH2/muf2]*Log[z]^3 + 0.0365642783211225683*z^53*Log[MH2/muf2]*Log[z]^3 + 0.153419102056418618*z^54*Log[MH2/muf2]*Log[z]^3 + 0.0351826558150806928*z^55*Log[MH2/muf2]*Log[z]^3 + 0.147729610924055368*z^56*Log[MH2/muf2]*Log[z]^3 + 0.0339016997459979916*z^57*Log[MH2/muf2]*Log[z]^3 + 0.142447233985346508*z^58*Log[MH2/muf2]*Log[z]^3 + 0.0327107896806544361*z^59*Log[MH2/muf2]*Log[z]^3 + 0.137529763837478624*z^60*Log[MH2/muf2]*Log[z]^3 + 0.0316007490077833692*z^61*Log[MH2/muf2]*Log[z]^3 + 0.132940634976594786*z^62*Log[MH2/muf2]*Log[z]^3 + 0.0305636075584368669*z^63*Log[MH2/muf2]*Log[z]^3 + 0.12864801125049782*z^64*Log[MH2/muf2]*Log[z]^3 + 0.0295924095837290282*z^65*Log[MH2/muf2]*Log[z]^3 + 0.124624044936544937*z^66*Log[MH2/muf2]*Log[z]^3 + 0.0286810572880224622*z^67*Log[MH2/muf2]*Log[z]^3 + 0.120844270921092695*z^68*Log[MH2/muf2]*Log[z]^3 + 0.0278241824645834011*z^69*Log[MH2/muf2]*Log[z]^3 + 0.117287108079946955*z^70*Log[MH2/muf2]*Log[z]^3 + 0.0270170405146930969*z^71*Log[MH2/muf2]*Log[z]^3 + 0.113933446357155277*z^72*Log[MH2/muf2]*Log[z]^3 + 0.0262554224240533114*z^73*Log[MH2/muf2]*Log[z]^3 + 0.110766302832512878*z^74*Log[MH2/muf2]*Log[z]^3 + 0.0255355812433438004*z^75*Log[MH2/muf2]*Log[z]^3 + 0.107770533691586323*z^76*Log[MH2/muf2]*Log[z]^3 + 0.0248541703585563235*z^77*Log[MH2/muf2]*Log[z]^3 + 0.104932591774697038*z^78*Log[MH2/muf2]*Log[z]^3 + 0.0242081914022842293*z^79*Log[MH2/muf2]*Log[z]^3 + 0.102240321504562011*z^80*Log[MH2/muf2]*Log[z]^3 + 0.0235949500934752537*z^81*Log[MH2/muf2]*Log[z]^3 + 0.0996827846364883402*z^82*Log[MH2/muf2]*Log[z]^3 + 0.0230120186322593059*z^83*Log[MH2/muf2]*Log[z]^3 + 0.09725011155734048*z^84*Log[MH2/muf2]*Log[z]^3 + 0.0224572035418361901*z^85*Log[MH2/muf2]*Log[z]^3 + 0.0949333738663424026*z^86*Log[MH2/muf2]*Log[z]^3 + 0.0219285180584455707*z^87*Log[MH2/muf2]*Log[z]^3 + 0.0927244747663753277*z^88*Log[MH2/muf2]*Log[z]^3 + 0.0214241583361272112*z^89*Log[MH2/muf2]*Log[z]^3 + 0.0906160544269158501*z^90*Log[MH2/muf2]*Log[z]^3 + 0.0209424828650796191*z^91*Log[MH2/muf2]*Log[z]^3 + 0.0886014079854659565*z^92*Log[MH2/muf2]*Log[z]^3 + 0.0204819946083386944*z^93*Log[MH2/muf2]*Log[z]^3 + 0.08667441426087841*z^94*Log[MH2/muf2]*Log[z]^3 + 0.020041325446869162*z^95*Log[MH2/muf2]*Log[z]^3 + 0.0848294735805234126*z^96*Log[MH2/muf2]*Log[z]^3 + 0.0196192225923246451*z^97*Log[MH2/muf2]*Log[z]^3 + 0.0830614533900616375*z^98*Log[MH2/muf2]*Log[z]^3 + 0.0192145366830361103*z^99*Log[MH2/muf2]*Log[z]^3 + 0.0813656405323072*z^100*Log[MH2/muf2]*Log[z]^3 - 0.0717592592592592593*Log[MH2/muf2]^2*Log[z]^3 + 3.7962962962962963*z*Log[MH2/muf2]^2*Log[z]^3 - 0.962962962962962963*z^2*Log[MH2/muf2]^2*Log[z]^3 + 0.627652391975308642*Log[z]^4 + 6.2560763888889*z*Log[z]^4 - 5.78751929*z^2*Log[z]^4 - 0.16346772*z^3*Log[z]^4 - 1.8610147*z^4*Log[z]^4 - 0.0560828*z^5*Log[z]^4 - 0.850222*z^6*Log[z]^4 - 0.031887493*z^7*Log[z]^4 - 0.55034722*z^8*Log[z]^4 - 0.0223*z^9*Log[z]^4 - 0.4073769*z^10*Log[z]^4 - 0.017165*z^11*Log[z]^4 - 0.32364*z^12*Log[z]^4 - 0.014*z^13*Log[z]^4 - 0.268*z^14*Log[z]^4 + 0.133680555555555556*Log[MH2/muf2]*Log[z]^4 - 2.77256944444444444*z*Log[MH2/muf2]*Log[z]^4 + 0.759259259259259259*z^2*Log[MH2/muf2]*Log[z]^4 - 0.0438657407407407407*Log[z]^5 + 0.687114197530864198*z*Log[z]^5 - 0.225925925925925926*z^2*Log[z]^5, 14.8019348505321505 - 10.8316311921338021/z - 12.7682956417176112*z + 6.92166473840228322*z^2 + 11.95557257543923*z^3 + 5.82340567217682535*z^4 + 0.923079067483770655*z^5 + 2.76560720565503332*z^6 - 0.336863383849923731*z^7 + 1.34686530030580322*z^8 - 0.573669097182058135*z^9 + 0.710023529642752846*z^10 - 0.598524128530395825*z^11 + 0.386495821524699174*z^12 - 0.567976084081603581*z^13 + 0.206779682730712207*z^14 - 0.523774702007224992*z^15 + 0.100553228199492251*z^16 - 0.478798531744264692*z^17 + 0.0349835453360828714*z^18 - 0.437091498256003886*z^19 - 0.00670753342919720168*z^20 - 0.399689331395067433*z^21 - 0.0337129349803870684*z^22 - 0.366564684676097847*z^23 - 0.05135441410767415*z^24 - 0.337334240842422667*z^25 - 0.0628522915753839077*z^26 - 0.311526791763192005*z^27 - 0.07022727527232159*z^28 - 0.288684127431374944*z^29 - 0.0747860907537474028*z^30 - 0.268395513127335872*z^31 - 0.0773953392283248162*z^32 - 0.250305488385781815*z^33 - 0.0786420881812589871*z^34 - 0.234111303738532501*z^35 - 0.0789312514638900627*z^36 - 0.219556826991592603*z^37 - 0.0785463784959081351*z^38 - 0.206425758272513271*z^39 - 0.07768857621632458*z^40 - 0.194535272871239055*z^41 - 0.0765019921478087138*z^42 - 0.183730465879427237*z^43 - 0.0750908314993276561*z^44 - 0.173879656637347423*z^45 - 0.0735309223038871558*z^46 - 0.164870485986549863*z^47 - 0.0718776996673787683*z^48 - 0.156606698907068234*z^49 - 0.07017179598812827*z^50 - 0.149005500997588537*z^51 - 0.0684430047879619206*z^52 - 0.141995387437112141*z^53 - 0.0667131234921063829*z^54 - 0.135514357656217968*z^55 - 0.0649980132100798866*z^56 - 0.129508443677389655*z^57 - 0.0633091050072120225*z^58 - 0.123930493293586162*z^59 - 0.0616545105686982088*z^60 - 0.11873916046127402*z^61 - 0.0600398472538365969*z^62 - 0.113898064518074987*z^63 - 0.0584688550451204465*z^64 - 0.109375087321315808*z^65 - 0.0569438605796097925*z^66 - 0.105141783419338175*z^67 - 0.05546612794295905*z^68 - 0.101172883179711336*z^69 - 0.0540361250147866107*z^70 - 0.0974458726415934779*z^71 - 0.0526537264270264401*z^72 - 0.0939406369288715646*z^73 - 0.0513183686635621486*z^74 - 0.0906391565152930766*z^75 - 0.0500291688323354007*z^76 - 0.0875252475998320042*z^77 - 0.0487850157301296468*z^78 - 0.08458433943099329*z^79 - 0.0475846396840241166*z^80 - 0.0818032826924193492*z^81 - 0.0464266660746624827*z^82 - 0.0791701840918827021*z^83 - 0.0453096562717512125*z^84 - 0.0766742631310516524*z^85 - 0.04423213883267374*z^86 - 0.0743057277133407623*z^87 - 0.0431926331527283889*z^88 - 0.0720556658025303834*z^89 - 0.0421896672539138456*z^90 - 0.0699159508000507981*z^91 - 0.0412217910174080491*z^92 - 0.0678791586832267046*z^93 - 0.0402875858729009916*z^94 - 0.06593849525576052*z^95 - 0.0393856717336275483*z^96 - 0.0640877321175817761*z^97 - 0.0385147117928995061*z^98 - 0.0623211501737368396*z^99 - 0.0376734156639207786*z^100 + ALARM*z^101 + 17.6046290238063814*Log[MH2/muf2] - (13.5239322021526444*Log[MH2/muf2])/z - 24.1381135924213217*z*Log[MH2/muf2] + 12.5838973924022761*z^2*Log[MH2/muf2] - 2.38075281577459028*z^3*Log[MH2/muf2] - 2.60960115765898801*z^4*Log[MH2/muf2] + 1.03843525838460332*z^5*Log[MH2/muf2] - 0.139604499507704498*z^6*Log[MH2/muf2] + 0.845697188526585476*z^7*Log[MH2/muf2] + 0.190479004032110867*z^8*Log[MH2/muf2] + 0.644189559059503036*z^9*Log[MH2/muf2] + 0.240467114361442152*z^10*Log[MH2/muf2] + 0.503529311165189481*z^11*Log[MH2/muf2] + 0.232221578314199047*z^12*Log[MH2/muf2] + 0.40515276852967336*z^13*Log[MH2/muf2] + 0.211108943490914693*z^14*Log[MH2/muf2] + 0.334075938802502816*z^15*Log[MH2/muf2] + 0.188779052860906435*z^16*Log[MH2/muf2] + 0.281033459765289981*z^17*Log[MH2/muf2] + 0.168365346579213883*z^18*Log[MH2/muf2] + 0.240323337260771191*z^19*Log[MH2/muf2] + 0.150521138633290515*z^20*Log[MH2/muf2] + 0.208328634322954273*z^21*Log[MH2/muf2] + 0.13514724094274164*z^22*Log[MH2/muf2] + 0.182674394200456475*z^23*Log[MH2/muf2] + 0.121939405109327295*z^24*Log[MH2/muf2] + 0.161749968129492216*z^25*Log[MH2/muf2] + 0.110568503040803095*z^26*Log[MH2/muf2] + 0.144431147858518853*z^27*Log[MH2/muf2] + 0.100737014440855741*z^28*Log[MH2/muf2] + 0.129913134282673643*z^29*Log[MH2/muf2] + 0.0921923455257860555*z^30*Log[MH2/muf2] + 0.117606830065119207*z^31*Log[MH2/muf2] + 0.0847253837614059959*z^32*Log[MH2/muf2] + 0.107072491913106487*z^33*Log[MH2/muf2] + 0.07816465006205053*z^34*Log[MH2/muf2] + 0.0979761168829503545*z^35*Log[MH2/muf2] + 0.0723698092795388941*z^36*Log[MH2/muf2] + 0.0900600646343264663*z^37*Log[MH2/muf2] + 0.0672258074215864772*z^38*Log[MH2/muf2] + 0.08312282995010535*z^39*Log[MH2/muf2] + 0.06263795937289912*z^40*Log[MH2/muf2] + 0.0770048375838463127*z^41*Log[MH2/muf2] + 0.05852796707767965*z^42*Log[MH2/muf2] + 0.0715782867552240634*z^43*Log[MH2/muf2] + 0.0548307396898556165*z^44*Log[MH2/muf2] + 0.0667397723766823259*z^45*Log[MH2/muf2] + 0.0514918689528921632*z^46*Log[MH2/muf2] + 0.0624048442810231*z^47*Log[MH2/muf2] + 0.0484656266826241153*z^48*Log[MH2/muf2] + 0.0585039411446535556*z^49*Log[MH2/muf2] + 0.0457133734768259946*z^50*Log[MH2/muf2] + 0.05497931410020916*z^51*Log[MH2/muf2] + 0.0432022898698423271*z^52*Log[MH2/muf2] + 0.0517826726309786223*z^53*Log[MH2/muf2] + 0.0409043601984890274*z^54*Log[MH2/muf2] + 0.048873364248278275*z^55*Log[MH2/muf2] + 0.0387955549007405511*z^56*Log[MH2/muf2] + 0.0462169532479867766*z^57*Log[MH2/muf2] + 0.03685516914174379*z^58*Log[MH2/muf2] + 0.0437841010593209015*z^59*Log[MH2/muf2] + 0.0350652851067499116*z^60*Log[MH2/muf2] + 0.0415496767997911682*z^61*Log[MH2/muf2] + 0.0334103325772452578*z^62*Log[MH2/muf2] + 0.0394920451886281571*z^63*Log[MH2/muf2] + 0.0318767279987239063*z^64*Log[MH2/muf2] + 0.0375924922943273974*z^65*Log[MH2/muf2] + 0.0304525765473854882*z^66*Log[MH2/muf2] + 0.0358347592734746614*z^67*Log[MH2/muf2] + 0.0291274250143818875*z^68*Log[MH2/muf2] + 0.0342046613660992945*z^69*Log[MH2/muf2] + 0.0278920558849061375*z^70*Log[MH2/muf2] + 0.0326897746822213413*z^71*Log[MH2/muf2] + 0.0267383149740635558*z^72*Log[MH2/muf2] + 0.0312791772562801906*z^73*Log[MH2/muf2] + 0.0256589665274171154*z^74*Log[MH2/muf2] + 0.0299632338204660473*z^75*Log[MH2/muf2] + 0.0246475709037512087*z^76*Log[MH2/muf2] + 0.0287334160103377561*z^77*Log[MH2/muf2] + 0.0236983809084924288*z^78*Log[MH2/muf2] + 0.027582151450080424*z^79*Log[MH2/muf2] + 0.0228062535972105985*z^80*Log[MH2/muf2] + 0.0265026965033500059*z^81*Log[MH2/muf2] + 0.0219665749644932295*z^82*Log[MH2/muf2] + 0.025489028516096166*z^83*Log[MH2/muf2] + 0.0211751954084623188*z^84*Log[MH2/muf2] + 0.0245357541917071015*z^85*Log[MH2/muf2] + 0.0204283742415291647*z^86*Log[MH2/muf2] + 0.0236380313795112895*z^87*Log[MH2/muf2] + 0.0197227318238735603*z^88*Log[MH2/muf2] + 0.0227915020649385433*z^89*Log[MH2/muf2] + 0.0190552081432222051*z^90*Log[MH2/muf2] + 0.0219922347535139277*z^91*Log[MH2/muf2] + 0.0184230268649325979*z^92*Log[MH2/muf2] + 0.0212366747641188526*z^93*Log[MH2/muf2] + 0.0178236640396391091*z^94*Log[MH2/muf2] + 0.0205216012070071156*z^95*Log[MH2/muf2] + 0.0172548207892131921*z^96*Log[MH2/muf2] + 0.0198440896322833972*z^97*Log[MH2/muf2] + 0.0167143994013738701*z^98*Log[MH2/muf2] + 0.0192014795052754454*z^99*Log[MH2/muf2] + 0.01620048235357652*z^100*Log[MH2/muf2] - 1.59828853213571462*Log[MH2/muf2]^2 - (0.0380417851381141338*Log[MH2/muf2]^2)/z - 5.25235273337732391*z*Log[MH2/muf2]^2 + 10.4858187972861204*z^2*Log[MH2/muf2]^2 - 0.914609053497942387*z^3*Log[MH2/muf2]^2 - 0.443104423868312757*z^4*Log[MH2/muf2]^2 - 0.354905864197530864*z^5*Log[MH2/muf2]^2 - 0.229444192491811539*z^6*Log[MH2/muf2]^2 - 0.183914669042220063*z^7*Log[MH2/muf2]^2 - 0.137229927336160802*z^8*Log[MH2/muf2]^2 - 0.115089055826948978*z^9*Log[MH2/muf2]^2 - 0.0922211642416000815*z^10*Log[MH2/muf2]^2 - 0.0797964050256673458*z^11*Log[MH2/muf2]^2 - 0.0667324653021069399*z^12*Log[MH2/muf2]^2 - 0.0590183374903106738*z^13*Log[MH2/muf2]^2 - 0.0507881089514189829*z^14*Log[MH2/muf2]^2 - 0.0456442376255265086*z^15*Log[MH2/muf2]^2 - 0.0400948094709290109*z^16*Log[MH2/muf2]^2 - 0.0364793077016691913*z^17*Log[MH2/muf2]^2 - 0.0325453894496802441*z^18*Log[MH2/muf2]^2 - 0.0298993549722529236*z^19*Log[MH2/muf2]^2 - 0.0270011600871690861*z^20*Log[MH2/muf2]^2 - 0.0250017026282136393*z^21*Log[MH2/muf2]^2 - 0.0228002116481775476*z^22*Log[MH2/muf2]^2 - 0.0212496074187548196*z^23*Log[MH2/muf2]^2 - 0.0195351408207785582*z^24*Log[MH2/muf2]^2 - 0.0183065005361353218*z^25*Log[MH2/muf2]^2 - 0.016943378906200953*z^26*Log[MH2/muf2]^2 - 0.0159520691513486504*z^27*Log[MH2/muf2]^2 - 0.0148491676287529289*z^28*Log[MH2/muf2]^2 - 0.0140368860873719221*z^29*Log[MH2/muf2]^2 - 0.0131310625859058093*z^30*Log[MH2/muf2]^2 - 0.0124565280858457921*z^31*Log[MH2/muf2]^2 - 0.0117028515581902418*z^32*Log[MH2/muf2]^2 - 0.011136135931417008*z^33*Log[MH2/muf2]^2 - 0.01050189266843112*z^34*Log[MH2/muf2]^2 - 0.0100208477943354506*z^35*Log[MH2/muf2]^2 - 0.00948173869776268615*z^36*Log[MH2/muf2]^2 - 0.00906967539299471783*z^37*Log[MH2/muf2]^2 - 0.00860733154972302286*z^38*Log[MH2/muf2]^2 - 0.00825147141886036449*z^39*Log[MH2/muf2]^2 - 0.00785178872968994525*z^40*Log[MH2/muf2]^2 - 0.00754220725568111766*z^41*Log[MH2/muf2]^2 - 0.00719420446660667155*z^42*Log[MH2/muf2]^2 - 0.00692309437210760504*z^43*Log[MH2/muf2]^2 - 0.00661811402012552538*z^44*Log[MH2/muf2]^2 - 0.00637926224087605387*z^45*Log[MH2/muf2]^2 - 0.00611040131830829639*z^46*Log[MH2/muf2]^2 - 0.00589881138935742082*z^47*Log[MH2/muf2]^2 - 0.00566050900149408975*z^48*Log[MH2/muf2]^2 - 0.00547212427201527933*z^49*Log[MH2/muf2]^2 - 0.00525985853985723518*z^50*Log[MH2/muf2]^2 - 0.005091356480745927*z^51*Log[MH2/muf2]^2 - 0.00490141871836916794*z^52*Log[MH2/muf2]^2 - 0.00475005612602096936*z^53*Log[MH2/muf2]^2 - 0.00457938050107720372*z^54*Log[MH2/muf2]^2 - 0.00444287565013652115*z^55*Log[MH2/muf2]^2 - 0.004288909230207377*z^56*Log[MH2/muf2]^2 - 0.00416535119605763101*z^57*Log[MH2/muf2]^2 - 0.00402595376394671246*z^58*Log[MH2/muf2]^2 - 0.003913731961481169*z^59*Log[MH2/muf2]^2 - 0.00378709802989451219*z^60*Log[MH2/muf2]^2 - 0.00368484696004943439*z^61*Log[MH2/muf2]^2 - 0.003569444519810122*z^62*Log[MH2/muf2]^2 - 0.00347600007283840876*z^63*Log[MH2/muf2]^2 - 0.00337052208109961749*z^64*Log[MH2/muf2]^2 - 0.003284886705382255*z^65*Log[MH2/muf2]^2 - 0.00318821236393908874*z^66*Log[MH2/muf2]^2 - 0.00310952709598418681*z^67*Log[MH2/muf2]^2 - 0.00302069071836470275*z^68*Log[MH2/muf2]^2 - 0.00294821256670074651*z^69*Log[MH2/muf2]^2 - 0.00286637837561982021*z^70*Log[MH2/muf2]^2 - 0.00279946191478434788*z^71*Log[MH2/muf2]^2 - 0.00272390350936634482*z^72*Log[MH2/muf2]^2 - 0.00266198580863308327*z^73*Log[MH2/muf2]^2 - 0.00259206933515373174*z^74*Log[MH2/muf2]^2 - 0.00253465754672006592*z^75*Log[MH2/muf2]^2 - 0.00246982782638669746*z^76*Log[MH2/muf2]^2 - 0.00241648890816575377*z^77*Log[MH2/muf2]^2 - 0.00235625794095062609*z^78*Log[MH2/muf2]^2 - 0.00230661010312856064*z^79*Log[MH2/muf2]^2 - 0.00225054749230296439*z^80*Log[MH2/muf2]^2 - 0.00220425304391150719*z^81*Log[MH2/muf2]^2 - 0.00215197798202827953*z^82*Log[MH2/muf2]^2 - 0.00210873732079046695*z^83*Log[MH2/muf2]^2 - 0.00205991185190234531*z^84*Log[MH2/muf2]^2 - 0.00201945839252283634*z^85*Log[MH2/muf2]^2 - 0.00197378172285764395*z^86*Log[MH2/muf2]^2 - 0.0019358775994120655*z^87*Log[MH2/muf2]^2 - 0.00189308127356641559*z^88*Log[MH2/muf2]^2 - 0.00185751368341018381*z^89*Log[MH2/muf2]^2 - 0.00181735747834787915*z^90*Log[MH2/muf2]^2 - 0.0017839355600384884*z^91*Log[MH2/muf2]^2 - 0.00174620397701232271*z^92*Log[MH2/muf2]^2 - 0.00171475613464169*z^93*Log[MH2/muf2]^2 - 0.00167925539127178543*z^94*Log[MH2/muf2]^2 - 0.0016496269934881777*z^95*Log[MH2/muf2]^2 - 0.00161618243589448446*z^96*Log[MH2/muf2]^2 - 0.00158823383063364148*z^97*Log[MH2/muf2]^2 - 0.00155668769970181688*z^98*Log[MH2/muf2]^2 - 0.00153029249591605467*z^99*Log[MH2/muf2]^2 - 0.00150050199321654987*z^100*Log[MH2/muf2]^2 + 0.675057184048121605*Log[MH2/muf2]^3 - (0.771604938271604938*Log[MH2/muf2]^3)/z - 0.250868741877804321*z*Log[MH2/muf2]^3 + 0.115226337448559671*z^2*Log[MH2/muf2]^3 + 0.11934156378600823*z^3*Log[MH2/muf2]^3 + 0.0365483539094650206*z^4*Log[MH2/muf2]^3 + 0.0180504115226337449*z^5*Log[MH2/muf2]^3 + 0.0109112286890064668*z^6*Log[MH2/muf2]^3 + 0.00736751490719744688*z^7*Log[MH2/muf2]^3 + 0.00533409094090311022*z^8*Log[MH2/muf2]^3 + 0.00405204863152394017*z^9*Log[MH2/muf2]^3 + 0.00318846905266658353*z^10*Log[MH2/muf2]^3 + 0.00257751476606695462*z^11*Log[MH2/muf2]^3 + 0.00212859297455257051*z^12*Log[MH2/muf2]^3 + 0.00178862171383538905*z^13*Log[MH2/muf2]^3 + 0.001524735834870145*z^14*Log[MH2/muf2]^3 + 0.00131566111724841884*z^15*Log[MH2/muf2]^3 + 0.0011471112364698965*z^16*Log[MH2/muf2]^3 + 0.00100919199227742416*z^17*Log[MH2/muf2]^3 + 0.000894868537009099231*z^18*Log[MH2/muf2]^3 + 0.000799024320389365843*z^19*Log[MH2/muf2]^3 + 0.000717863670438821767*z^20*Log[MH2/muf2]^3 + 0.000648521355497128262*z^21*Log[MH2/muf2]^3 + 0.000588800839757612454*z^22*Log[MH2/muf2]^3 + 0.000536994820567790341*z^23*Log[MH2/muf2]^3 + 0.000491759690654355641*z^24*Log[MH2/muf2]^3 + 0.000452026129622748*z^25*Log[MH2/muf2]^3 + 0.000416934386355089109*z^26*Log[MH2/muf2]^3 + 0.000385786740118279635*z^27*Log[MH2/muf2]^3 + 0.000358012109677796529*z^28*Log[MH2/muf2]^3 + 0.000333139381290570246*z^29*Log[MH2/muf2]^3 + 0.000310777080026863737*z^30*Log[MH2/muf2]^3 + 0.000290597714143788835*z^31*Log[MH2/muf2]^3 + 0.000272325601967666802*z^32*Log[MH2/muf2]^3 + 0.000255727321913301131*z^33*Log[MH2/muf2]^3 + 0.000240604158022283918*z^34*Log[MH2/muf2]^3 + 0.000226786077649298755*z^35*Log[MH2/muf2]^3 + 0.00021412689570693514*z^36*Log[MH2/muf2]^3 + 0.000202500365272786817*z^37*Log[MH2/muf2]^3 + 0.000191796996912361585*z^38*Log[MH2/muf2]^3 + 0.000181921455331025139*z^39*Log[MH2/muf2]^3 + 0.000172790416490563512*z^40*Log[MH2/muf2]^3 + 0.00016433079430881666*z^41*Log[MH2/muf2]^3 + 0.000156478265773761938*z^42*Log[MH2/muf2]^3 + 0.000149176038372927715*z^43*Log[MH2/muf2]^3 + 0.000142373815341549288*z^44*Log[MH2/muf2]^3 + 0.000136026923226806568*z^45*Log[MH2/muf2]^3 + 0.000130095573282261022*z^46*Log[MH2/muf2]^3 + 0.000124544233714416973*z^47*Log[MH2/muf2]^3 + 0.000119341094151869468*z^48*Log[MH2/muf2]^3 + 0.000114457607159823558*z^49*Log[MH2/muf2]^3 + 0.000109868094378088852*z^50*Log[MH2/muf2]^3 + 0.000105549407070799942*z^51*Log[MH2/muf2]^3 + 0.000101480632657516172*z^52*Log[MH2/muf2]^3 + 0.0000976428402378173*z^53*Log[MH2/muf2]^3 + 0.0000940188592946898237*z^54*Log[MH2/muf2]^3 + 0.0000905930867202093323*z^55*Log[MH2/muf2]^3 + 0.0000873513180928394045*z^56*Log[MH2/muf2]^3 + 0.00008428059978262238*z^57*Log[MH2/muf2]^3 + 0.0000813690989951670979*z^58*Log[MH2/muf2]^3 + 0.0000786059893087418248*z^59*Log[MH2/muf2]^3 + 0.0000759813496278009072*z^60*Log[MH2/muf2]^3 + 0.0000734860747844169393*z^61*Log[MH2/muf2]^3 + 0.0000711117962772299973*z^62*Log[MH2/muf2]^3 + 0.0000688508118544484635*z^63*Log[MH2/muf2]^3 + 0.0000666960228302709777*z^64*Log[MH2/muf2]^3 + 0.0000646408781786497242*z^65*Log[MH2/muf2]^3 + 0.0000626793245793234196*z^66*Log[MH2/muf2]^3 + 0.0000608057617024012333*z^67*Log[MH2/muf2]^3 + 0.0000590150021126735843*z^68*Log[MH2/muf2]^3 + 0.0000573022352559001681*z^69*Log[MH2/muf2]^3 + 0.0000556629950587627733*z^70*Log[MH2/muf2]^3 + 0.0000540931307337825191*z^71*Log[MH2/muf2]^3 + 0.0000525887804317965513*z^72*Log[MH2/muf2]^3 + 0.0000511463474288271555*z^73*Log[MH2/muf2]^3 + 0.0000497624785724106663*z^74*Log[MH2/muf2]^3 + 0.00004843404474556896*z^75*Log[MH2/muf2]^3 + 0.0000471581231353468965*z^76*Log[MH2/muf2]^3 + 0.0000459319811178325087*z^77*Log[MH2/muf2]^3 + 0.0000447530615933535835*z^78*Log[MH2/muf2]^3 + 0.0000436189696245544188*z^79*Log[MH2/muf2]^3 + 0.0000425274602466816869*z^80*Log[MH2/muf2]^3 + 0.0000414764273339738202*z^81*Log[MH2/muf2]^3 + 0.0000404638934188313801*z^82*Log[MH2/muf2]^3 + 0.0000394880003716836248*z^83*Log[MH2/muf2]^3 + 0.0000385470008593620254*z^84*Log[MH2/muf2]^3 + 0.0000376392505085191044*z^85*Log[MH2/muf2]^3 + 0.0000367632007083405836*z^86*Log[MH2/muf2]^3 + 0.0000359173919936195666*z^87*Log[MH2/muf2]^3 + 0.0000351004479553048326*z^88*Log[MH2/muf2]^3 + 0.0000343110696309976491*z^89*Log[MH2/muf2]^3 + 0.0000335480303326363417*z^90*Log[MH2/muf2]^3 + 0.00003281017087284761*z^91*Log[MH2/muf2]^3 + 0.0000320963951552212453*z^92*Log[MH2/muf2]^3 + 0.0000314056660971352742*z^93*Log[MH2/muf2]^3 + 0.0000307370018567694478*z^94*Log[MH2/muf2]^3 + 0.0000300894723386381385*z^95*Log[MH2/muf2]^3 + 0.0000294621959543856164*z^96*Log[MH2/muf2]^3 + 0.0000288543366177493249*z^97*Log[MH2/muf2]^3 + 0.0000282651009545382206*z^98*Log[MH2/muf2]^3 + 0.0000276937357102181148*z^99*Log[MH2/muf2]^3 + 0.0000271395253392659482*z^100*Log[MH2/muf2]^3 - 16.2730170681110459*Log[z] - (0.615123558686603448*Log[z])/z - 13.9767218820300041*z*Log[z] - 6.73698880559464921*z^2*Log[z] - 3.88657203313837418*z^3*Log[z] + 4.87470991646067857*z^4*Log[z] - 2.76554085358432007*z^5*Log[z] + 0.353152889789380357*z^6*Log[z] - 1.72894981366827216*z^7*Log[z] - 0.2862967599414797*z^8*Log[z] - 1.20106742966137224*z^9*Log[z] - 0.398072103599689365*z^10*Log[z] - 0.894269352723873929*z^11*Log[z] - 0.394934997244425039*z^12*Log[z] - 0.697854056201312981*z^13*Log[z] - 0.363827927465682138*z^14*Log[z] - 0.563288963209310586*z^15*Log[z] - 0.327991261352240469*z^16*Log[z] - 0.466406929156469803*z^17*Log[z] - 0.294151347555147375*z^18*Log[z] - 0.393963099189916106*z^19*Log[z] - 0.264051502174899481*z^20*Log[z] - 0.338150662760743481*z^21*Log[z] - 0.237831135632034144*z^22*Log[z] - 0.294099073304020789*z^23*Log[z] - 0.215131193325837566*z^24*Log[z] - 0.258628037125300921*z^25*Log[z] - 0.195476444369757032*z^26*Log[z] - 0.22958190463976993*z^27*Log[z] - 0.178407070025984335*z^28*Log[z] - 0.205453244755032456*z^29*Log[z] - 0.163518953235557449*z^30*Log[z] - 0.1851596541482472*z^31*Log[z] - 0.150470404453421925*z^32*Log[z] - 0.167906041218192455*z^33*Log[z] - 0.138977185905047525*z^34*Log[z] - 0.153096705588741743*z^35*Log[z] - 0.128804249665974641*z^36*Log[z] - 0.140277529120150817*z^37*Log[z] - 0.119757355670403694*z^38*Log[z] - 0.12909697393195205*z^39*Log[z] - 0.111675645263457066*z^40*Log[z] - 0.119279164504183227*z^41*Log[z] - 0.104425419077062185*z^42*Log[z] - 0.110604931065129574*z^43*Log[z] - 0.0978950577547992817*z^44*Log[z] - 0.102898216346986639*z^45*Log[z] - 0.0919909254573201991*z^46*Log[z] - 0.0960161684948922447*z^47*Log[z] - 0.0866340818823312283*z^48*Log[z] - 0.0898418134893222*z^49*Log[z] - 0.08175764520158246*z^50*Log[z] - 0.0842785624128680868*z^51*Log[z] - 0.0773046736202526687*z^52*Log[z] - 0.0792460434412289122*z^53*Log[z] - 0.07322645840364031*z^54*Log[z] - 0.0746769033750179849*z^55*Log[z] - 0.0694811431378938358*z^56*Log[z] - 0.0705143276916577*z^57*Log[z] - 0.0660326020309742859*z^58*Log[z] - 0.0667100992626179297*z^59*Log[z] - 0.0628495244766082332*z^60*Log[z] - 0.0632230652302897194*z^61*Log[z] - 0.0599046644502964886*z^62*Log[z] - 0.0600179162315343493*z^63*Log[z] - 0.0571742221681280731*z^64*Log[z] - 0.0570642068559984412*z^65*Log[z] - 0.0546373323382994289*z^66*Log[z] - 0.0543355640231375347*z^67*Log[z] - 0.05227563870424361*z^68*Log[z] - 0.0518090429246983625*z^69*Log[z] - 0.0500729387620960374*z^70*Log[z] - 0.0494645997192636433*z^71*Log[z] - 0.0480148858035505693*z^72*Log[z] - 0.0472846572540949062*z^73*Log[z] - 0.0460887379965089139*z^74*Log[z] - 0.0452537454045124681*z^75*Log[z] - 0.04428314623060728*z^76*Log[z] - 0.0433582016401708157*z^77*Log[z] - 0.0425879740456799252*z^78*Log[z] - 0.0415859204911777851*z^79*Log[z] - 0.04099414422279444*z^80*Log[z] - 0.03992614293992749*z^81*Log[z] - 0.0394935076220866475*z^82*Log[z] - 0.0383692785845612673*z^83*Log[z] - 0.03807873065497222*z^84*Log[z] - 0.0369067548373609467*z^85*Log[z] - 0.0367431984234405144*z^86*Log[z] - 0.0355308885322859479*z^87*Log[z] - 0.0354809310793656902*z^88*Log[z] - 0.0342347761918712559*z^89*Log[z] - 0.0342865113779999442*z^90*Log[z] - 0.0330121998984824115*z^91*Log[z] - 0.0331550217422524056*z^92*Log[z] - 0.0318575462690093687*z^93*Log[z] - 0.0320819894338336873*z^94*Log[z] - 0.0307657364762882707*z^95*Log[z] - 0.0310633386563078952*z^96*Log[z] - 0.0297321656184457479*z^97*Log[z] - 0.030095348603368655*z^98*Log[z] - 0.02875265002711361*z^99*Log[z] - 0.0291746166210328193*z^100*Log[z] - 1.22573890183464186*Log[MH2/muf2]*Log[z] - (2.26731949653837599*Log[MH2/muf2]*Log[z])/z + 17.5883235365755445*z*Log[MH2/muf2]*Log[z] - 33.5456821195850397*z^2*Log[MH2/muf2]*Log[z] + 3.90483539094650206*z^3*Log[MH2/muf2]*Log[z] + 1.84972479423868313*z^4*Log[MH2/muf2]*Log[z] + 1.22422633744855967*z^5*Log[MH2/muf2]*Log[z] + 0.988025699168556311*z^6*Log[MH2/muf2]*Log[z] + 0.618380821905481769*z^7*Log[MH2/muf2]*Log[z] + 0.596385031697374227*z^8*Log[MH2/muf2]*Log[z] + 0.382968939061678627*z^9*Log[MH2/muf2]*Log[z] + 0.402527551628374674*z^10*Log[MH2/muf2]*Log[z] + 0.263979938142778669*z^11*Log[MH2/muf2]*Log[z] + 0.292005413261093608*z^12*Log[MH2/muf2]*Log[z] + 0.194492720272825139*z^13*Log[MH2/muf2]*Log[z] + 0.222598190049808435*z^14*Log[MH2/muf2]*Log[z] + 0.150003550900679731*z^15*Log[MH2/muf2]*Log[z] + 0.175930979486224736*z^16*Log[MH2/muf2]*Log[z] + 0.119632198716790482*z^17*Log[MH2/muf2]*Log[z] + 0.142925566532245781*z^18*Log[MH2/muf2]*Log[z] + 0.09789006927023318*z^19*Log[MH2/muf2]*Log[z] + 0.118654881677198399*z^20*Log[MH2/muf2]*Log[z] + 0.0817436975699904581*z^21*Log[MH2/muf2]*Log[z] + 0.100246085343535939*z^22*Log[MH2/muf2]*Log[z] + 0.0693969482229187271*z^23*Log[MH2/muf2]*Log[z] + 0.08592694038122692*z^24*Log[MH2/muf2]*Log[z] + 0.0597272928121832515*z^25*Log[MH2/muf2]*Log[z] + 0.0745532586440650853*z^26*Log[MH2/muf2]*Log[z] + 0.0520019338661598865*z^27*Log[MH2/muf2]*Log[z] + 0.0653580852427217752*z^28*Log[MH2/muf2]*Log[z] + 0.0457249742669229253*z^29*Log[MH2/muf2]*Log[z] + 0.0578108808494996846*z^30*Log[MH2/muf2]*Log[z] + 0.0405505335353914618*z^31*Log[MH2/muf2]*Log[z] + 0.0515346720799966305*z^32*Log[MH2/muf2]*Log[z] + 0.0362310652765985106*z^33*Log[MH2/muf2]*Log[z] + 0.0462553367152972471*z^34*Log[MH2/muf2]*Log[z] + 0.0325854121206017354*z^35*Log[MH2/muf2]*Log[z] + 0.0417694860349002184*z^36*Log[MH2/muf2]*Log[z] + 0.0294783997754265759*z^37*Log[MH2/muf2]*Log[z] + 0.0379235156699942066*z^38*Log[MH2/muf2]*Log[z] + 0.0268074241629984668*z^39*Log[MH2/muf2]*Log[z] + 0.0345995833775532248*z^40*Log[MH2/muf2]*Log[z] + 0.0244934113417242439*z^41*Log[MH2/muf2]*Log[z] + 0.0317060063792884223*z^42*Log[MH2/muf2]*Log[z] + 0.0224745880104762393*z^43*Log[MH2/muf2]*Log[z] + 0.0291705501116480023*z^44*Log[MH2/muf2]*Log[z] + 0.0207021030913819646*z^45*Log[MH2/muf2]*Log[z] + 0.0269356514282780268*z^46*Log[MH2/muf2]*Log[z] + 0.0191368952905364319*z^47*Log[MH2/muf2]*Log[z] + 0.0249549622869659954*z^48*Log[MH2/muf2]*Log[z] + 0.0177474159114219516*z^49*Log[MH2/muf2]*Log[z] + 0.0231908113267342317*z^50*Log[MH2/muf2]*Log[z] + 0.0165079491989558695*z^51*Log[MH2/muf2]*Log[z] + 0.0216123140851496563*z^52*Log[MH2/muf2]*Log[z] + 0.015397356916742426*z^53*Log[MH2/muf2]*Log[z] + 0.0201939485268053437*z^54*Log[MH2/muf2]*Log[z] + 0.0143981285703227983*z^55*Log[MH2/muf2]*Log[z] + 0.0189144689953802188*z^56*Log[MH2/muf2]*Log[z] + 0.0134956548183273643*z^57*Log[MH2/muf2]*Log[z] + 0.0177560694376989448*z^58*Log[MH2/muf2]*Log[z] + 0.012677665887268081*z^59*Log[MH2/muf2]*Log[z] + 0.0167037323898024447*z^60*Log[MH2/muf2]*Log[z] + 0.0119337933749019361*z^61*Log[MH2/muf2]*Log[z] + 0.0157447179003384217*z^62*Log[MH2/muf2]*Log[z] + 0.01125522530357541*z^63*Log[MH2/muf2]*Log[z] + 0.0148681589337277796*z^64*Log[MH2/muf2]*Log[z] + 0.0106344323421632726*z^65*Log[MH2/muf2]*Log[z] + 0.0140647385551014957*z^66*Log[MH2/muf2]*Log[z] + 0.0100649488432378167*z^67*Log[MH2/muf2]*Log[z] + 0.0133264304775449685*z^68*Log[MH2/muf2]*Log[z] + 0.00954119646204794987*z^69*Log[MH2/muf2]*Log[z] + 0.0126462891026272023*z^70*Log[MH2/muf2]*Log[z] + 0.00905834111962504561*z^71*Log[MH2/muf2]*Log[z] + 0.0120182785175424986*z^72*Log[MH2/muf2]*Log[z] + 0.00861217627290603608*z^73*Log[MH2/muf2]*Log[z] + 0.0114371323763373096*z^74*Log[MH2/muf2]*Log[z] + 0.00819902708672720185*z^75*Log[MH2/muf2]*Log[z] + 0.0108982384315280687*z^76*Log[MH2/muf2]*Log[z] + 0.00781567132371002615*z^77*Log[MH2/muf2]*Log[z] + 0.0103975428664413485*z^78*Log[MH2/muf2]*Log[z] + 0.00745927368957442462*z^79*Log[MH2/muf2]*Log[z] + 0.00993147062877204249*z^80*Log[MH2/muf2]*Log[z] + 0.00712733107235427179*z^81*Log[MH2/muf2]*Log[z] + 0.00949685876879997251*z^82*Log[MH2/muf2]*Log[z] + 0.00681762665117005523*z^83*Log[MH2/muf2]*Log[z] + 0.00909090040407635616*z^84*Log[MH2/muf2]*Log[z] + 0.00652819126482693708*z^85*Log[MH2/muf2]*Log[z] + 0.00871109741188436616*z^86*Log[MH2/muf2]*Log[z] + 0.00625727075267973857*z^87*Log[MH2/muf2]*Log[z] + 0.00835522032500206649*z^88*Log[MH2/muf2]*Log[z] + 0.00600329823215297709*z^89*Log[MH2/muf2]*Log[z] + 0.00802127420016702434*z^90*Log[MH2/muf2]*Log[z] + 0.00576487047553089205*z^91*Log[MH2/muf2]*Log[z] + 0.00770746946076932671*z^92*Log[MH2/muf2]*Log[z] + 0.00554072770549629451*z^93*Log[MH2/muf2]*Log[z] + 0.00741219689968213083*z^94*Log[MH2/muf2]*Log[z] + 0.00532973625371344023*z^95*Log[MH2/muf2]*Log[z] + 0.00713400617537789996*z^96*Log[MH2/muf2]*Log[z] + 0.00513087362658847986*z^97*Log[MH2/muf2]*Log[z] + 0.00687158725265514894*z^98*Log[MH2/muf2]*Log[z] + 0.00494321560260076729*z^99*Log[MH2/muf2]*Log[z] + 0.00662375433461259872*z^100*Log[MH2/muf2]*Log[z] - 2.94727554110386028*Log[MH2/muf2]^2*Log[z] - (0.111111111111111111*Log[MH2/muf2]^2*Log[z])/z - 7.62603256368920204*z*Log[MH2/muf2]^2*Log[z] - 1.21604938271604938*z^2*Log[MH2/muf2]^2*Log[z] - 0.555555555555555556*z^3*Log[MH2/muf2]^2*Log[z] - 0.30625*z^4*Log[MH2/muf2]^2*Log[z] - 0.0840277777777777778*z^5*Log[MH2/muf2]^2*Log[z] - 0.0914285714285714286*z^6*Log[MH2/muf2]^2*Log[z] - 0.0342970521541950113*z^7*Log[MH2/muf2]^2*Log[z] - 0.0446960034013605442*z^8*Log[MH2/muf2]^2*Log[z] - 0.0188629850088183422*z^9*Log[MH2/muf2]^2*Log[z] - 0.0267171717171717172*z^10*Log[MH2/muf2]^2*Log[z] - 0.0119987756351392715*z^11*Log[MH2/muf2]^2*Log[z] - 0.0178361411315956771*z^12*Log[MH2/muf2]^2*Log[z] - 0.00832634246095784557*z^13*Log[MH2/muf2]^2*Log[z] - 0.0127762347542567323*z^14*Log[MH2/muf2]^2*Log[z] - 0.0061246293389150535*z^15*Log[MH2/muf2]^2*Log[z] - 0.00961200105042016807*z^16*Log[MH2/muf2]^2*Log[z] - 0.00469796272267076765*z^17*Log[MH2/muf2]^2*Log[z] - 0.00749838118942107287*z^18*Log[MH2/muf2]^2*Log[z] - 0.00371959597422635824*z^19*Log[MH2/muf2]^2*Log[z] - 0.00601520247988392033*z^20*Log[MH2/muf2]^2*Log[z] - 0.00301897872386594191*z^21*Log[MH2/muf2]^2*Log[z] - 0.00493374496762413194*z^22*Log[MH2/muf2]^2*Log[z] - 0.00249980347505695504*z^23*Log[MH2/muf2]^2*Log[z] - 0.00412060706306925589*z^24*Log[MH2/muf2]^2*Log[z] - 0.00210425956893348198*z^25*Log[MH2/muf2]^2*Log[z] - 0.00349362261669953978*z^26*Log[MH2/muf2]^2*Log[z] - 0.00179590379020578451*z^27*Log[MH2/muf2]^2*Log[z] - 0.00299989457419670884*z^28*Log[MH2/muf2]^2*Log[z] - 0.00155082125773196494*z^29*Log[MH2/muf2]^2*Log[z] - 0.00260409760160440994*z^30*Log[MH2/muf2]^2*Log[z] - 0.00135278246239349975*z^31*Log[MH2/muf2]^2*Log[z] - 0.00228190073372907*z^32*Log[MH2/muf2]^2*Log[z] - 0.00119045477442398803*z^33*Log[MH2/muf2]^2*Log[z] - 0.002016096910324655*z^34*Log[MH2/muf2]^2*Log[z] - 0.00105572829250535627*z^35*Log[MH2/muf2]^2*Log[z] - 0.00179423571230293919*z^36*Log[MH2/muf2]^2*Log[z] - 0.000942674114200904149*z^37*Log[MH2/muf2]^2*Log[z] - 0.00160712656033461604*z^38*Log[MH2/muf2]^2*Log[z] - 0.000846875740334082546*z^39*Log[MH2/muf2]^2*Log[z] - 0.00144786452438644598*z^40*Log[MH2/muf2]^2*Log[z] - 0.000764988180403111991*z^41*Log[MH2/muf2]^2*Log[z] - 0.00131117995113876382*z^42*Log[MH2/muf2]^2*Log[z] - 0.000694440178632594535*z^43*Log[MH2/muf2]^2*Log[z] - 0.00119299438372401645*z^44*Log[MH2/muf2]^2*Log[z] - 0.000633228780538582297*z^45*Log[MH2/muf2]^2*Log[z] - 0.00109011118302032512*z^46*Log[MH2/muf2]^2*Log[z] - 0.000579774881084354873*z^47*Log[MH2/muf2]^2*Log[z] - 0.000999996064789802787*z^48*Log[MH2/muf2]^2*Log[z] - 0.000532819895399178632*z^49*Log[MH2/muf2]^2*Log[z] - 0.000920618859788813485*z^50*Log[MH2/muf2]^2*Log[z] - 0.000491350688088206625*z^51*Log[MH2/muf2]^2*Log[z] - 0.000850337715026773438*z^52*Log[MH2/muf2]^2*Log[z] - 0.000454544256279494286*z^53*Log[MH2/muf2]^2*Log[z] - 0.000787813200296883695*z^54*Log[MH2/muf2]^2*Log[z] - 0.000421726438180284823*z^55*Log[MH2/muf2]^2*Log[z] - 0.000731943803329654321*z^56*Log[MH2/muf2]^2*Log[z] - 0.000392340723126000748*z^57*Log[MH2/muf2]^2*Log[z] - 0.000681816932959503614*z^58*Log[MH2/muf2]^2*Log[z] - 0.000365924432988970564*z^59*Log[MH2/muf2]^2*Log[z] - 0.000636671308950193808*z^60*Log[MH2/muf2]^2*Log[z] - 0.000342090348134354718*z^61*Log[MH2/muf2]^2*Log[z] - 0.0005958678101850651*z^62*Log[MH2/muf2]^2*Log[z] - 0.000320512400012087675*z^63*Log[MH2/muf2]^2*Log[z] - 0.000558866674060546468*z^64*Log[MH2/muf2]^2*Log[z] - 0.000300914432900610785*z^65*Log[MH2/muf2]^2*Log[z] - 0.000525209512854330723*z^66*Log[MH2/muf2]^2*Log[z] - 0.000283061304476695397*z^67*Log[MH2/muf2]^2*Log[z] - 0.0004945050177027476*z^68*Log[MH2/muf2]^2*Log[z] - 0.000266751784811949058*z^69*Log[MH2/muf2]^2*Log[z] - 0.000466417510319977721*z^70*Log[MH2/muf2]^2*Log[z] - 0.000251812849967608279*z^71*Log[MH2/muf2]^2*Log[z] - 0.000440657711894019378*z^72*Log[MH2/muf2]^2*Log[z] - 0.000238095065616954*z^73*Log[MH2/muf2]^2*Log[z] - 0.0004169752514860618*z^74*Log[MH2/muf2]^2*Log[z] - 0.00022546882898799342*z^75*Log[MH2/muf2]^2*Log[z] - 0.000395152549030665374*z^76*Log[MH2/muf2]^2*Log[z] - 0.000213821291410599609*z^77*Log[MH2/muf2]^2*Log[z] - 0.000374999791971893821*z^78*Log[MH2/muf2]^2*Log[z] - 0.000203053824114305053*z^79*Log[MH2/muf2]^2*Log[z] - 0.00035635078758426377*z^80*Log[MH2/muf2]^2*Log[z] - 0.000193079920347809163*z^81*Log[MH2/muf2]^2*Log[z] - 0.000339059520716414668*z^82*Log[MH2/muf2]^2*Log[z] - 0.000183823450006113426*z^83*Log[MH2/muf2]^2*Log[z] - 0.000322997283062930075*z^84*Log[MH2/muf2]^2*Log[z] - 0.000175217200643106176*z^85*Log[MH2/muf2]^2*Log[z] - 0.000308050268004371097*z^86*Log[MH2/muf2]^2*Log[z] - 0.000167201652384091086*z^87*Log[MH2/muf2]^2*Log[z] - 0.0002941175466599681*z^88*Log[MH2/muf2]^2*Log[z] - 0.000159723944833954574*z^89*Log[MH2/muf2]^2*Log[z] - 0.000281109357614849346*z^90*Log[MH2/muf2]^2*Log[z] - 0.000152737002339118185*z^91*Log[MH2/muf2]^2*Log[z] - 0.000268945655955819401*z^92*Log[MH2/muf2]^2*Log[z] - 0.000146198790452181449*z^93*Log[MH2/muf2]^2*Log[z] - 0.000257554877627412959*z^94*Log[MH2/muf2]^2*Log[z] - 0.000140071681576418921*z^95*Log[MH2/muf2]^2*Log[z] - 0.000246872883341920854*z^96*Log[MH2/muf2]^2*Log[z] - 0.000134321911841246857*z^97*Log[MH2/muf2]^2*Log[z] - 0.000236842052825958193*z^98*Log[MH2/muf2]^2*Log[z] - 0.000128919114513084328*z^99*Log[MH2/muf2]^2*Log[z] - 0.000227410505429021566*z^100*Log[MH2/muf2]^2*Log[z] - 0.546296296296296296*Log[MH2/muf2]^3*Log[z] - (0.111111111111111111*Log[MH2/muf2]^3*Log[z])/z - 0.277777777777777778*z*Log[MH2/muf2]^3*Log[z] + 0.24691358024691357*z^2*Log[MH2/muf2]^3*Log[z] + 1.96902447567729022*Log[z]^2 - 19.7954633612382912*z*Log[z]^2 + 22.8752761430931512*z^2*Log[z]^2 - 3.06387174211248285*z^3*Log[z]^2 - 1.67251929012345679*z^4*Log[z]^2 - 0.7694182098765432*z^5*Log[z]^2 - 0.896094009826152683*z^6*Log[z]^2 - 0.371774110217279152*z^7*Log[z]^2 - 0.542300009143419926*z^8*Log[z]^2 - 0.225840231695006154*z^9*Log[z]^2 - 0.366639358777592971*z^10*Log[z]^2 - 0.153987185314641272*z^11*Log[z]^2 - 0.266285823343022422*z^12*Log[z]^2 - 0.112658602353505029*z^13*Log[z]^2 - 0.203172257426844288*z^14*Log[z]^2 - 0.0864598539752027964*z^15*Log[z]^2 - 0.1606899271093752*z^16*Log[z]^2 - 0.06870038457194709*z^17*Log[z]^2 - 0.130618194210462387*z^18*Log[z]^2 - 0.05605363958140241*z^19*Log[z]^2 - 0.10848917962180771*z^20*Log[z]^2 - 0.0467002332620259766*z^21*Log[z]^2 - 0.09169488859028099*z^22*Log[z]^2 - 0.039571413212269015*z^23*Log[z]^2 - 0.0786250027193299779*z^24*Log[z]^2 - 0.0340033944411206244*z^25*Log[z]^2 - 0.0682390808226778873*z^26*Log[z]^2 - 0.0295650273142635321*z^27*Log[z]^2 - 0.0598392578681126788*z^28*Log[z]^2 - 0.0259657545139664332*z^29*Log[z]^2 - 0.0529425162140995139*z^30*Log[z]^2 - 0.0230036227787137485*z^31*Log[z]^2 - 0.0472054798405754924*z^32*Log[z]^2 - 0.0205345237717494991*z^33*Log[z]^2 - 0.0423783483179785592*z^34*Log[z]^2 - 0.0184532679965274332*z^35*Log[z]^2 - 0.0382757063357197525*z^36*Log[z]^2 - 0.0166815420723777553*z^37*Log[z]^2 - 0.0347574740936626657*z^38*Log[z]^2 - 0.0151600196550507242*z^39*Log[z]^2 - 0.0317161506717595888*z^40*Log[z]^2 - 0.0138430599642730501*z^41*Log[z]^2 - 0.0290680744526686946*z^42*Log[z]^2 - 0.0126950640489687187*z^43*Log[z]^2 - 0.0267473127785477682*z^44*Log[z]^2 - 0.0116879197040869584*z^45*Log[z]^2 - 0.0247013113595054149*z^46*Log[z]^2 - 0.0107991772840439435*z^47*Log[z]^2 - 0.0228877453529676962*z^48*Log[z]^2 - 0.01001072605428562*z^49*Log[z]^2 - 0.0212722060248466858*z^50*Log[z]^2 - 0.00930781952091421922*z^51*Log[z]^2 - 0.0198264780698400892*z^52*Log[z]^2 - 0.00867834805910951759*z^53*Log[z]^2 - 0.0185272407712799449*z^54*Log[z]^2 - 0.00811228940556981246*z^55*Log[z]^2 - 0.0173550775045437067*z^56*Log[z]^2 - 0.00760128882566175225*z^57*Log[z]^2 - 0.0162937124132746173*z^58*Log[z]^2 - 0.00713833501071403183*z^59*Log[z]^2 - 0.0153294164185487988*z^60*Log[z]^2 - 0.00671750746598168464*z^61*Log[z]^2 - 0.014450540817171774*z^62*Log[z]^2 - 0.00633377786029944675*z^63*Log[z]^2 - 0.0136471479840078897*z^64*Log[z]^2 - 0.00598285251209408022*z^65*Log[z]^2 - 0.0129107166696418195*z^66*Log[z]^2 - 0.00566104652539056274*z^67*Log[z]^2 - 0.0122339051031966821*z^68*Log[z]^2 - 0.00536518248772925887*z^69*Log[z]^2 - 0.0116103592555940162*z^70*Log[z]^2 - 0.00509250838353987262*z^71*Log[z]^2 - 0.0110345566549420185*z^72*Log[z]^2 - 0.00484063065433037832*z^73*Log[z]^2 - 0.010501678391477203*z^74*Log[z]^2 - 0.00460745928362190859*z^75*Log[z]^2 - 0.0100075036256450413*z^76*Log[z]^2 - 0.00439116249211768582*z^77*Log[z]^2 - 0.00954832217471449328*z^78*Log[z]^2 - 0.00419012916199974849*z^79*Log[z]^2 - 0.00912086171091163767*z^80*Log[z]^2 - 0.00400293751459767454*z^81*Log[z]^2 - 0.00872222683633840473*z^82*Log[z]^2 - 0.00382832887604853629*z^83*Log[z]^2 - 0.00834984786397948193*z^84*Log[z]^2 - 0.003665185604925389*z^85*Log[z]^2 - 0.008001437571526139*z^86*Log[z]^2 - 0.00351251244165657503*z^87*Log[z]^2 - 0.00767495453618615167*z^88*Log[z]^2 - 0.00336942068478402895*z^89*Log[z]^2 - 0.00736857192681185488*z^90*Log[z]^2 - 0.00323511471328831892*z^91*Log[z]^2 - 0.00708065084152651269*z^92*Log[z]^2 - 0.00310888046450117981*z^93*Log[z]^2 - 0.00680971744732445014*z^94*Log[z]^2 - 0.00299007554892587272*z^95*Log[z]^2 - 0.00655444331252916078*z^96*Log[z]^2 - 0.00287812074068145245*z^97*Log[z]^2 - 0.00631362843088498668*z^98*Log[z]^2 - 0.0027724926284000834*z^99*Log[z]^2 - 0.00608618652308447342*z^100*Log[z]^2 + 4.39483832068809997*Log[MH2/muf2]*Log[z]^2 + 9.20987800652891765*z*Log[MH2/muf2]*Log[z]^2 + 2.94598765432098765*z^2*Log[MH2/muf2]*Log[z]^2 + 0.549382716049382716*z^3*Log[MH2/muf2]*Log[z]^2 + 0.7202546296296296*z^4*Log[MH2/muf2]*Log[z]^2 + 0.0830941358024691358*z^5*Log[MH2/muf2]*Log[z]^2 + 0.217566137566137566*z^6*Log[MH2/muf2]*Log[z]^2 + 0.0339159737969261779*z^7*Log[MH2/muf2]*Log[z]^2 + 0.106792813576047703*z^8*Log[MH2/muf2]*Log[z]^2 + 0.0186533962864981383*z^9*Log[MH2/muf2]*Log[z]^2 + 0.0639534231200897868*z^10*Log[MH2/muf2]*Log[z]^2 + 0.0118654559058599463*z^11*Log[MH2/muf2]*Log[z]^2 + 0.0427367350662805208*z^12*Log[MH2/muf2]*Log[z]^2 + 0.00823382754472498062*z^13*Log[MH2/muf2]*Log[z]^2 + 0.0306307313633320959*z^14*Log[MH2/muf2]*Log[z]^2 + 0.00605657790181599705*z^15*Log[MH2/muf2]*Log[z]^2 + 0.0230532091308745721*z^16*Log[MH2/muf2]*Log[z]^2 + 0.00464576313686331468*z^17*Log[MH2/muf2]*Log[z]^2 + 0.0179885407321970182*z^18*Log[MH2/muf2]*Log[z]^2 + 0.00367826713006828759*z^19*Log[MH2/muf2]*Log[z]^2 + 0.0144330255870345129*z^20*Log[MH2/muf2]*Log[z]^2 + 0.002985434515822987*z^21*Log[MH2/muf2]*Log[z]^2 + 0.0118397277064696602*z^22*Log[MH2/muf2]*Log[z]^2 + 0.00247202788088965554*z^23*Log[MH2/muf2]*Log[z]^2 + 0.00988940185567075926*z^24*Log[MH2/muf2]*Log[z]^2 + 0.00208087890705644329*z^25*Log[MH2/muf2]*Log[z]^2 + 0.00838530287903507277*z^26*Log[MH2/muf2]*Log[z]^2 + 0.00177594930364794246*z^27*Log[MH2/muf2]*Log[z]^2 + 0.00720071440229714267*z^28*Log[MH2/muf2]*Log[z]^2 + 0.001533589910423832*z^29*Log[MH2/muf2]*Log[z]^2 + 0.00625098454180576078*z^30*Log[MH2/muf2]*Log[z]^2 + 0.00133775154614468308*z^31*Log[MH2/muf2]*Log[z]^2 + 0.005477791789166524*z^32*Log[MH2/muf2]*Log[z]^2 + 0.00117722749915261038*z^33*Log[MH2/muf2]*Log[z]^2 + 0.00483988151788560722*z^34*Log[MH2/muf2]*Log[z]^2 + 0.00104399797814418565*z^35*Log[MH2/muf2]*Log[z]^2 + 0.00430739788407855635*z^36*Log[MH2/muf2]*Log[z]^2 + 0.000932199957376449658*z^37*Log[MH2/muf2]*Log[z]^2 + 0.00385829871825562807*z^38*Log[MH2/muf2]*Log[z]^2 + 0.000837466009885926073*z^39*Log[MH2/muf2]*Log[z]^2 + 0.00347602150516081098*z^40*Log[MH2/muf2]*Log[z]^2 + 0.000756488311731966303*z^41*Log[MH2/muf2]*Log[z]^2 + 0.00314792481437572854*z^42*Log[MH2/muf2]*Log[z]^2 + 0.000686724176647787929*z^43*Log[MH2/muf2]*Log[z]^2 + 0.00286422388031024422*z^44*Log[MH2/muf2]*Log[z]^2 + 0.000626192905199264716*z^45*Log[MH2/muf2]*Log[z]^2 + 0.00261724892139564544*z^46*Log[MH2/muf2]*Log[z]^2 + 0.000573332937961195374*z^47*Log[MH2/muf2]*Log[z]^2 + 0.00240091893815581444*z^48*Log[MH2/muf2]*Log[z]^2 + 0.000526899674339187759*z^49*Log[MH2/muf2]*Log[z]^2 + 0.00221036225525735615*z^50*Log[MH2/muf2]*Log[z]^2 + 0.000485891235998337663*z^51*Log[MH2/muf2]*Log[z]^2 + 0.00204163880561334873*z^52*Log[MH2/muf2]*Log[z]^2 + 0.00044949376454305547*z^53*Log[MH2/muf2]*Log[z]^2 + 0.00189153411467929617*z^54*Log[MH2/muf2]*Log[z]^2 + 0.000417040588867170547*z^55*Log[MH2/muf2]*Log[z]^2 + 0.00175740457178347991*z^56*Log[MH2/muf2]*Log[z]^2 + 0.000387981381757934073*z^57*Log[MH2/muf2]*Log[z]^2 + 0.00163705989154424235*z^58*Log[MH2/muf2]*Log[z]^2 + 0.0003618586059557598*z^59*Log[MH2/muf2]*Log[z]^2 + 0.00152867288446005032*z^60*Log[MH2/muf2]*Log[z]^2 + 0.000338289344266195221*z^61*Log[MH2/muf2]*Log[z]^2 + 0.00143070951532480935*z^62*Log[MH2/muf2]*Log[z]^2 + 0.000316951151123064478*z^63*Log[MH2/muf2]*Log[z]^2 + 0.00134187419649314211*z^64*Log[MH2/muf2]*Log[z]^2 + 0.0002975709392017151*z^65*Log[MH2/muf2]*Log[z]^2 + 0.00126106663658197945*z^66*Log[MH2/muf2]*Log[z]^2 + 0.000279916178871398781*z^67*Log[MH2/muf2]*Log[z]^2 + 0.00118734753592393024*z^68*Log[MH2/muf2]*Log[z]^2 + 0.000263787876091816291*z^69*Log[MH2/muf2]*Log[z]^2 + 0.00111991111427516358*z^70*Log[MH2/muf2]*Log[z]^2 + 0.000249014929412412631*z^71*Log[MH2/muf2]*Log[z]^2 + 0.00105806295820935479*z^72*Log[MH2/muf2]*Log[z]^2 + 0.000235449564887876733*z^73*Log[MH2/muf2]*Log[z]^2 + 0.00100120204230835786*z^74*Log[MH2/muf2]*Log[z]^2 + 0.000222963619777015725*z^75*Log[MH2/muf2]*Log[z]^2 + 0.000948806048736796659*z^76*Log[MH2/muf2]*Log[z]^2 + 0.000211445499283815169*z^77*Log[MH2/muf2]*Log[z]^2 + 0.000900419311122531952*z^78*Log[MH2/muf2]*Log[z]^2 + 0.000200797670513034997*z^79*Log[MH2/muf2]*Log[z]^2 + 0.000855642859820001447*z^80*Log[MH2/muf2]*Log[z]^2 + 0.000190934587899500172*z^81*Log[MH2/muf2]*Log[z]^2 + 0.000814126160034473631*z^82*Log[MH2/muf2]*Log[z]^2 + 0.000181780967228267721*z^83*Log[MH2/muf2]*Log[z]^2 + 0.000775560221531612187*z^84*Log[MH2/muf2]*Log[z]^2 + 0.000173270342858182774*z^85*Log[MH2/muf2]*Log[z]^2 + 0.000739671825675568421*z^86*Log[MH2/muf2]*Log[z]^2 + 0.000165343856246490074*z^87*Log[MH2/muf2]*Log[z]^2 + 0.0007062186673728159*z^88*Log[MH2/muf2]*Log[z]^2 + 0.000157949234335799523*z^89*Log[MH2/muf2]*Log[z]^2 + 0.000674985249849534662*z^90*Log[MH2/muf2]*Log[z]^2 + 0.000151039924535350205*z^91*Log[MH2/muf2]*Log[z]^2 + 0.000645779401795851993*z^92*Log[MH2/muf2]*Log[z]^2 + 0.000144574359447157211*z^93*Log[MH2/muf2]*Log[z]^2 + 0.000618429311311622648*z^94*Log[MH2/muf2]*Log[z]^2 + 0.000138515329558903155*z^95*Log[MH2/muf2]*Log[z]^2 + 0.000592780990817729689*z^96*Log[MH2/muf2]*Log[z]^2 + 0.000132829446154121892*z^97*Log[MH2/muf2]*Log[z]^2 + 0.000568696102811931198*z^98*Log[MH2/muf2]*Log[z]^2 + 0.000127486679907383391*z^99*Log[MH2/muf2]*Log[z]^2 + 0.000546050088929734037*z^100*Log[MH2/muf2]*Log[z]^2 + 1.29166666666666667*Log[MH2/muf2]^2*Log[z]^2 + 0.333333333333333333*z*Log[MH2/muf2]^2*Log[z]^2 - 1.03703703703703704*z^2*Log[MH2/muf2]^2*Log[z]^2 - 0.00925925925925925926*Log[MH2/muf2]^3*Log[z]^2 - 0.259259259259259259*z*Log[MH2/muf2]^3*Log[z]^2 - 2.19432510339416835*Log[z]^3 - 4.12093384199527065*z*Log[z]^3 - 0.995541838134430727*z^2*Log[z]^3 - 0.016803840877914953*z^3*Log[z]^3 - 0.422016460905349794*z^4*Log[z]^3 + 0.000132030178326474623*z^5*Log[z]^3 - 0.12757201646090535*z^6*Log[z]^3 + 0.000365681251924638168*z^7*Log[z]^3 - 0.0626348704776835288*z^8*Log[z]^3 + 0.000270640091884947852*z^9*Log[z]^3 - 0.037513509581410816*z^10*Log[z]^3 + 0.00019416008192663637*z^11*Log[z]^3 - 0.0250698515850031002*z^12*Log[z]^3 + 0.000143391614189334987*z^13*Log[z]^3 - 0.0179689851444023198*z^14*Log[z]^3 + 0.000109424428207496991*z^15*Log[z]^3 - 0.0135240786129266521*z^16*Log[z]^3 + 0.0000859409239165689676*z^17*Log[z]^3 - 0.0105530768559467598*z^18*Log[z]^3 + 0.0000691483891275213023*z^19*Log[z]^3 - 0.00846730934621225651*z^20*Log[z]^3 + 0.0000567725564244639711*z^21*Log[z]^3 - 0.006945977088395057*z^22*Log[z]^3 + 0.0000474104848822408795*z^23*Log[z]^3 - 0.00580182160115472445*z^24*Log[z]^3 + 0.0000401674419991650265*z^25*Log[z]^3 - 0.00491943472681047863*z^26*Log[z]^3 + 0.0000344542428886982367*z^27*Log[z]^3 - 0.00422448426242678441*z^28*Log[z]^3 + 0.0000298714319974458621*z^29*Log[z]^3 - 0.003667312102610582*z^30*Log[z]^3 + 0.0000261410355552858241*z^31*Log[z]^3 - 0.00321370536578610971*z^32*Log[z]^3 + 0.0000230650786185627403*z^33*Log[z]^3 - 0.00283946270400344008*z^34*Log[z]^3 + 0.00002049962095854091*z^35*Log[z]^3 - 0.00252706947903545061*z^36*Log[z]^3 + 0.0000183380623396662828*z^37*Log[z]^3 - 0.00226359474619738577*z^38*Log[z]^3 + 0.0000165001412919904606*z^39*Log[z]^3 - 0.00203932209952282805*z^40*Log[z]^3 + 0.0000149245224170312852*z^41*Log[z]^3 - 0.00184683538905612242*z^42*Log[z]^3 + 0.0000135636996542163321*z^43*Log[z]^3 - 0.0016803943065689185*z^44*Log[z]^3 + 0.0000123804269060713216*z^45*Log[z]^3 - 0.00153549929316190154*z^46*Log[z]^3 + 0.0000113451760692324297*z^47*Log[z]^3 - 0.00140858285043941056*z^48*Log[z]^3 + 0.0000104342988001538386*z^49*Log[z]^3 - 0.00129678693514862903*z^50*Log[z]^3 + 9.628678389777601*10^-6*z^51*Log[z]^3 - 0.0011978000386723392*z^52*Log[z]^3 + 8.91272822588696752*10^-6*z^53*Log[z]^3 - 0.0011097363282994322*z^54*Log[z]^3 + 8.27363882756695895*10^-6*z^55*Log[z]^3 - 0.00103104487544297788*z^56*Log[z]^3 + 7.70080549190933541*10^-6*z^57*Log[z]^3 - 0.000960440701138238968*z^58*Log[z]^3 + 7.18538876650633758*10^-6*z^59*Log[z]^3 - 0.000896851842352177144*z^60*Log[z]^3 + 6.71997370562284008*10^-6*z^61*Log[z]^3 - 0.000839378320123020382*z^62*Log[z]^3 + 6.29830336326620346*10^-6*z^63*Log[z]^3 - 0.000787260045249778815*z^64*Log[z]^3 + 5.91506862188100317*10^-6*z^65*Log[z]^3 - 0.00073985150302645*z^66*Log[z]^3 + 5.56574116308015696*10^-6*z^67*Log[z]^3 - 0.000696601627979858843*z^68*Log[z]^3 + 5.246439759776745*10^-6*z^69*Log[z]^3 - 0.000657037686807394419*z^70*Log[z]^3 + 4.95382251155449994*10^-6*z^71*Log[z]^3 - 0.000620752282163485369*z^72*Log[z]^3 + 4.68499943154539655*10^-6*z^73*Log[z]^3 - 0.000587392805054108066*z^74*Log[z]^3 + 4.43746111201598412*10^-6*z^75*Log[z]^3 - 0.000556652822273013101*z^76*Log[z]^3 + 4.20902017830276808*10^-6*z^77*Log[z]^3 - 0.000528265003426380653*z^78*Log[z]^3 + 3.99776297867269664*10^-6*z^79*Log[z]^3 - 0.000501995280768037269*z^80*Log[z]^3 + 3.80200951636617523*10^-6*z^81*Log[z]^3 - 0.00047763800218120835*z^82*Log[z]^3 + 3.62028005622723131*10^-6*z^83*Log[z]^3 - 0.000455011888826374936*z^84*Log[z]^3 + 3.45126716569357799*10^-6*z^85*Log[z]^3 - 0.000433956648291907744*z^86*Log[z]^3 + 3.29381220310459144*10^-6*z^87*Log[z]^3 - 0.000414330124493044613*z^88*Log[z]^3 + 3.14688546335552227*10^-6*z^89*Log[z]^3 - 0.000396005889236884824*z^90*Log[z]^3 + 3.00956934525629105*10^-6*z^91*Log[z]^3 - 0.000378871198912821544*z^92*Log[z]^3 + 2.88104402651620383*10^-6*z^93*Log[z]^3 - 0.000362825254376557733*z^94*Log[z]^3 + 2.76057522856070572*10^-6*z^95*Log[z]^3 - 0.000347777713670330118*z^96*Log[z]^3 + 2.64750373005371016*10^-6*z^97*Log[z]^3 - 0.000333647416441441823*z^98*Log[z]^3 + 2.54123634935539954*10^-6*z^99*Log[z]^3 - 0.000320361286302324851*z^100*Log[z]^3 - 1.14351851851851852*Log[MH2/muf2]*Log[z]^3 - 0.537037037037037037*z*Log[MH2/muf2]*Log[z]^3 + 1.34567901234567901*z^2*Log[MH2/muf2]*Log[z]^3 - 0.0462962962962962963*Log[MH2/muf2]^2*Log[z]^3 + 0.537037037037037037*z*Log[MH2/muf2]^2*Log[z]^3 + 0.362268518518518519*Log[z]^4 + 0.244212962962962963*z*Log[z]^4 - 0.575102880658436214*z^2*Log[z]^4 + 0.0648148148148148148*Log[MH2/muf2]*Log[z]^4 - 0.402777777777777778*z*Log[MH2/muf2]*Log[z]^4 - 0.0199074074074074074*Log[z]^5 + 0.100462962962962963*z*Log[z]^5, 15.429819338619907 - 10.8316311921338021/z - 20.3657566596092656*z + 17.32908437378125*z^2 + 9.79393449575707062*z^3 + 4.10345362542540504*z^4 + 2.07649006251592002*z^5 + 1.74984343025925925*z^6 + 0.398602472164321353*z^7 + 0.722044083696667199*z^8 - 0.08423829872255778*z^9 + 0.285932916951517949*z^10 - 0.250063328518820072*z^11 + 0.0782747167558877083*z^12 - 0.306723364218170228*z^13 - 0.0283013288887735572*z^14 - 0.320160998197438385*z^15 - 0.0852376859929752145*z^16 - 0.315308885179619936*z^17 - 0.115911702953605443*z^18 - 0.302697777011537838*z^19 - 0.131932542057412442*z^20 - 0.287096963685426586*z^21 - 0.139466885648029525*z^22 - 0.270751025314257004*z^23 - 0.141965122057962662*z^24 - 0.254724311245216251*z^25 - 0.141437649444635064*z^26 - 0.239504245285434836*z^27 - 0.139093472224459957*z^28 - 0.225288398588048253*z^29 - 0.13567755516808344*z^30 - 0.212127293392429948*z^31 - 0.131657248221643123*z^32 - 0.199997794657226439*z^33 - 0.127329275094783962*z^34 - 0.188841658839643797*z^35 - 0.122883131882111685*z^36 - 0.178585996328088569*z^37 - 0.118439695819811761*z^38 - 0.169154100867807788*z^39 - 0.11407529391962772*z^40 - 0.160471053276429237*z^41 - 0.109837011224140389*z^42 - 0.152466459810176396*z^43 - 0.105752595578514689*z^44 - 0.145075616558619468*z^45 - 0.101836960103358443*z^46 - 0.138239817814364625*z^47 - 0.09809650425344212*z^48 - 0.131906211790849198*z^49 - 0.0945320137900969428*z^50 - 0.126027431303444926*z^51 - 0.0911406219613908585*z^52 - 0.120561127412498001*z^53 - 0.08791714289750507*z^54 - 0.115469476985990099*z^55 - 0.0848549807539286872*z^56 - 0.110718702291623527*z^57 - 0.0819467495713835302*z^58 - 0.106278621807660959*z^59 - 0.0791846944177747478*z^60 - 0.102122240618344436*z^61 - 0.0765609752246549383*z^62 - 0.0982253826737269*z^63 - 0.0740678553513322914*z^64 - 0.0945663638863233943*z^65 - 0.0716978238810394596*z^66 - 0.0911257033550062819*z^67 - 0.0694436718042247546*z^68 - 0.0878858692666566303*z^69 - 0.0672985361774291789*z^70 - 0.0848310558217570363*z^71 - 0.0652559221524698752*z^72 - 0.0819469876195639392*z^73 - 0.0633097098498750249*z^74 - 0.0792207481785558349*z^75 - 0.0614541510028352192*z^76 - 0.0766406295746729602*z^77 - 0.05968385885407481*z^78 - 0.0741960005053561*z^79 - 0.0579937937649477583*z^80 - 0.0718771904049794551*z^81 - 0.0563792462681882112*z^82 - 0.0696753875332385*z^83 - 0.054835818776302045*z^84 - 0.0675825492262781947*z^85 - 0.0533594067861122119*z^86 - 0.0655913227390950818*z^87 - 0.0519461801540592208*z^88 - 0.0636949753177274039*z^89 - 0.0505925648265722942*z^90 - 0.0618873323229328871*z^91 - 0.0492952252739103905*z^92 - 0.0601627223859871709*z^93 - 0.0480510477791530664*z^94 - 0.0585159287146222566*z^95 - 0.046857124665616826*z^96 - 0.0569421457856051527*z^97 - 0.0457107394980453469*z^98 - 0.0554369407624914121*z^99 - 0.0446093532598053358*z^100 + ALARM*z^101 + 22.5283867004895506*Log[MH2/muf2] - (13.5239322021526444*Log[MH2/muf2])/z - 28.26654509918897*z*Log[MH2/muf2] + 12.5296356145963716*z^2*Log[MH2/muf2] - 3.51982304629450954*z^3*Log[MH2/muf2] - 2.05611674784806087*z^4*Log[MH2/muf2] + 0.763338569346212092*z^5*Log[MH2/muf2] + 0.0394534215394046343*z^6*Log[MH2/muf2] + 0.728682437600075181*z^7*Log[MH2/muf2] + 0.278578937730704187*z^8*Log[MH2/muf2] + 0.579350080927907043*z^9*Log[MH2/muf2] + 0.292979756630790639*z^10*Log[MH2/muf2] + 0.462285461702460047*z^11*Log[MH2/muf2] + 0.267127750911537805*z^12*Log[MH2/muf2] + 0.376592299055151045*z^13*Log[MH2/muf2] + 0.236007129067019827*z^14*Log[MH2/muf2] + 0.313122928933351683*z^15*Log[MH2/muf2] + 0.20743952564432253*z^16*Log[MH2/muf2] + 0.265003948097285571*z^17*Log[MH2/muf2] + 0.18287363358985187*z^18*Log[MH2/muf2] + 0.227663886767911683*z^19*Log[MH2/muf2] + 0.162125370543456301*z^20*Log[MH2/muf2] + 0.198077443964018676*z^21*Log[MH2/muf2] + 0.14464046252104865*z^22*Log[MH2/muf2] + 0.174203985632647*z^23*Log[MH2/muf2] + 0.129849814015595294*z^24*Log[MH2/muf2] + 0.154633478923087194*z^25*Log[MH2/muf2] + 0.117261560653135914*z^26*Log[MH2/muf2] + 0.138368065551256514*z^27*Log[MH2/muf2] + 0.106473669816974495*z^28*Log[MH2/muf2] + 0.124685757815728422*z^29*Log[MH2/muf2] + 0.0971639185507863363*z^30*Log[MH2/muf2] + 0.113053578570941423*z^31*Log[MH2/muf2] + 0.0890753450332595662*z^32*Log[MH2/muf2] + 0.103070913992820987*z^33*Log[MH2/muf2] + 0.0820027038450336069*z^34*Log[MH2/muf2] + 0.0944317213007283377*z^35*Log[MH2/muf2] + 0.07578127754661913*z^36*Log[MH2/muf2] + 0.0868987707219218426*z^37*Log[MH2/muf2] + 0.07027804833778384*z^38*Log[MH2/muf2] + 0.0802857390734976528*z^39*Log[MH2/muf2] + 0.0653848591873459377*z^40*Log[MH2/muf2] + 0.0744445336268746934*z^41*Log[MH2/muf2] + 0.0610131481135355523*z^42*Log[MH2/muf2] + 0.0692561681500415609*z^43*Log[MH2/muf2] + 0.0570898931873577021*z^44*Log[MH2/muf2] + 0.0646240949916719509*z^45*Log[MH2/muf2] + 0.0535544792337235139*z^46*Log[MH2/muf2] + 0.0604692635813979318*z^47*Log[MH2/muf2] + 0.0503562642258225107*z^48*Log[MH2/muf2] + 0.0567264110852530276*z^49*Log[MH2/muf2] + 0.0474526776398203304*z^50*Log[MH2/muf2] + 0.0533412448985768657*z^51*Log[MH2/muf2] + 0.0448077248253550741*z^52*Log[MH2/muf2] + 0.0502682790887485054*z^53*Log[MH2/muf2] + 0.0423908028892346414*z^54*Log[MH2/muf2] + 0.0474691561535297216*z^55*Log[MH2/muf2] + 0.0401757570097434733*z^56*Log[MH2/muf2] + 0.0449113329866833883*z^57*Log[MH2/muf2] + 0.0381401234887643686*z^58*Log[MH2/muf2] + 0.04256704301423845*z^59*Log[MH2/muf2] + 0.0362645187710502081*z^60*Log[MH2/muf2] + 0.0404124697787851993*z^61*Log[MH2/muf2] + 0.03453214329170898*z^62*Log[MH2/muf2] + 0.0384270838849008612*z^63*Log[MH2/muf2] + 0.03292837622400527*z^64*Log[MH2/muf2] + 0.0365931072246148424*z^65*Log[MH2/muf2] + 0.0314404426266204482*z^66*Log[MH2/muf2] + 0.0348950771588579924*z^67*Log[MH2/muf2] + 0.0300571385971719591*z^68*Log[MH2/muf2] + 0.033319489782255636*z^69*Log[MH2/muf2] + 0.028768603166230724*z^70*Log[MH2/muf2] + 0.0318545061962419434*z^71*Log[MH2/muf2] + 0.027566128061486197*z^72*Log[MH2/muf2] + 0.0304897093148808019*z^73*Log[MH2/muf2] + 0.0264419983174003628*z^74*Log[MH2/muf2] + 0.0292159014508091637*z^75*Log[MH2/muf2] + 0.0253893581362028247*z^76*Log[MH2/muf2] + 0.0280249350050154463*z^77*Log[MH2/muf2] + 0.0244020975212015097*z^78*Log[MH2/muf2] + 0.0269095701791488281*z^79*Log[MH2/muf2] + 0.0234747560775395361*z^80*Log[MH2/muf2] + 0.0258633548629617276*z^81*Log[MH2/muf2] + 0.022602441064529303*z^82*Log[MH2/muf2] + 0.0248805228104570077*z^83*Log[MH2/muf2] + 0.0217807573296281635*z^84*Log[MH2/muf2] + 0.0239559069714794463*z^85*Log[MH2/muf2] + 0.02100574718890353*z^86*Log[MH2/muf2] + 0.0230848654393640755*z^87*Log[MH2/muf2] + 0.0202738386668069884*z^88*Log[MH2/muf2] + 0.0222632179462192337*z^89*Log[MH2/muf2] + 0.0195818007878957688*z^90*Log[MH2/muf2] + 0.0214871912129657251*z^91*Log[MH2/muf2] + 0.018926704839187004*z^92*Log[MH2/muf2] + 0.020753371762275832*z^93*Log[MH2/muf2] + 0.018305890705246557*z^94*Log[MH2/muf2] + 0.020058665045050654*z^95*Log[MH2/muf2] + 0.0177169375275745406*z^96*Log[MH2/muf2] + 0.0194002599273539655*z^97*Log[MH2/muf2] + 0.0171576380621409546*z^98*Log[MH2/muf2] + 0.0187755977443196434*z^99*Log[MH2/muf2] + 0.0166259762093828297*z^100*Log[MH2/muf2] - 1.59828853213571462*Log[MH2/muf2]^2 - (0.0380417851381141338*Log[MH2/muf2]^2)/z - 5.25235273337732391*z*Log[MH2/muf2]^2 + 10.4858187972861204*z^2*Log[MH2/muf2]^2 - 0.914609053497942387*z^3*Log[MH2/muf2]^2 - 0.443104423868312757*z^4*Log[MH2/muf2]^2 - 0.354905864197530864*z^5*Log[MH2/muf2]^2 - 0.229444192491811539*z^6*Log[MH2/muf2]^2 - 0.183914669042220063*z^7*Log[MH2/muf2]^2 - 0.137229927336160802*z^8*Log[MH2/muf2]^2 - 0.115089055826948978*z^9*Log[MH2/muf2]^2 - 0.0922211642416000815*z^10*Log[MH2/muf2]^2 - 0.0797964050256673458*z^11*Log[MH2/muf2]^2 - 0.0667324653021069399*z^12*Log[MH2/muf2]^2 - 0.0590183374903106738*z^13*Log[MH2/muf2]^2 - 0.0507881089514189829*z^14*Log[MH2/muf2]^2 - 0.0456442376255265086*z^15*Log[MH2/muf2]^2 - 0.0400948094709290109*z^16*Log[MH2/muf2]^2 - 0.0364793077016691913*z^17*Log[MH2/muf2]^2 - 0.0325453894496802441*z^18*Log[MH2/muf2]^2 - 0.0298993549722529236*z^19*Log[MH2/muf2]^2 - 0.0270011600871690861*z^20*Log[MH2/muf2]^2 - 0.0250017026282136393*z^21*Log[MH2/muf2]^2 - 0.0228002116481775476*z^22*Log[MH2/muf2]^2 - 0.0212496074187548196*z^23*Log[MH2/muf2]^2 - 0.0195351408207785582*z^24*Log[MH2/muf2]^2 - 0.0183065005361353218*z^25*Log[MH2/muf2]^2 - 0.016943378906200953*z^26*Log[MH2/muf2]^2 - 0.0159520691513486504*z^27*Log[MH2/muf2]^2 - 0.0148491676287529289*z^28*Log[MH2/muf2]^2 - 0.0140368860873719221*z^29*Log[MH2/muf2]^2 - 0.0131310625859058093*z^30*Log[MH2/muf2]^2 - 0.0124565280858457921*z^31*Log[MH2/muf2]^2 - 0.0117028515581902418*z^32*Log[MH2/muf2]^2 - 0.011136135931417008*z^33*Log[MH2/muf2]^2 - 0.01050189266843112*z^34*Log[MH2/muf2]^2 - 0.0100208477943354506*z^35*Log[MH2/muf2]^2 - 0.00948173869776268615*z^36*Log[MH2/muf2]^2 - 0.00906967539299471783*z^37*Log[MH2/muf2]^2 - 0.00860733154972302286*z^38*Log[MH2/muf2]^2 - 0.00825147141886036449*z^39*Log[MH2/muf2]^2 - 0.00785178872968994525*z^40*Log[MH2/muf2]^2 - 0.00754220725568111766*z^41*Log[MH2/muf2]^2 - 0.00719420446660667155*z^42*Log[MH2/muf2]^2 - 0.00692309437210760504*z^43*Log[MH2/muf2]^2 - 0.00661811402012552538*z^44*Log[MH2/muf2]^2 - 0.00637926224087605387*z^45*Log[MH2/muf2]^2 - 0.00611040131830829639*z^46*Log[MH2/muf2]^2 - 0.00589881138935742082*z^47*Log[MH2/muf2]^2 - 0.00566050900149408975*z^48*Log[MH2/muf2]^2 - 0.00547212427201527933*z^49*Log[MH2/muf2]^2 - 0.00525985853985723518*z^50*Log[MH2/muf2]^2 - 0.005091356480745927*z^51*Log[MH2/muf2]^2 - 0.00490141871836916794*z^52*Log[MH2/muf2]^2 - 0.00475005612602096936*z^53*Log[MH2/muf2]^2 - 0.00457938050107720372*z^54*Log[MH2/muf2]^2 - 0.00444287565013652115*z^55*Log[MH2/muf2]^2 - 0.004288909230207377*z^56*Log[MH2/muf2]^2 - 0.00416535119605763101*z^57*Log[MH2/muf2]^2 - 0.00402595376394671246*z^58*Log[MH2/muf2]^2 - 0.003913731961481169*z^59*Log[MH2/muf2]^2 - 0.00378709802989451219*z^60*Log[MH2/muf2]^2 - 0.00368484696004943439*z^61*Log[MH2/muf2]^2 - 0.003569444519810122*z^62*Log[MH2/muf2]^2 - 0.00347600007283840876*z^63*Log[MH2/muf2]^2 - 0.00337052208109961749*z^64*Log[MH2/muf2]^2 - 0.003284886705382255*z^65*Log[MH2/muf2]^2 - 0.00318821236393908874*z^66*Log[MH2/muf2]^2 - 0.00310952709598418681*z^67*Log[MH2/muf2]^2 - 0.00302069071836470275*z^68*Log[MH2/muf2]^2 - 0.00294821256670074651*z^69*Log[MH2/muf2]^2 - 0.00286637837561982021*z^70*Log[MH2/muf2]^2 - 0.00279946191478434788*z^71*Log[MH2/muf2]^2 - 0.00272390350936634482*z^72*Log[MH2/muf2]^2 - 0.00266198580863308327*z^73*Log[MH2/muf2]^2 - 0.00259206933515373174*z^74*Log[MH2/muf2]^2 - 0.00253465754672006592*z^75*Log[MH2/muf2]^2 - 0.00246982782638669746*z^76*Log[MH2/muf2]^2 - 0.00241648890816575377*z^77*Log[MH2/muf2]^2 - 0.00235625794095062609*z^78*Log[MH2/muf2]^2 - 0.00230661010312856064*z^79*Log[MH2/muf2]^2 - 0.00225054749230296439*z^80*Log[MH2/muf2]^2 - 0.00220425304391150719*z^81*Log[MH2/muf2]^2 - 0.00215197798202827953*z^82*Log[MH2/muf2]^2 - 0.00210873732079046695*z^83*Log[MH2/muf2]^2 - 0.00205991185190234531*z^84*Log[MH2/muf2]^2 - 0.00201945839252283634*z^85*Log[MH2/muf2]^2 - 0.00197378172285764395*z^86*Log[MH2/muf2]^2 - 0.0019358775994120655*z^87*Log[MH2/muf2]^2 - 0.00189308127356641559*z^88*Log[MH2/muf2]^2 - 0.00185751368341018381*z^89*Log[MH2/muf2]^2 - 0.00181735747834787915*z^90*Log[MH2/muf2]^2 - 0.0017839355600384884*z^91*Log[MH2/muf2]^2 - 0.00174620397701232271*z^92*Log[MH2/muf2]^2 - 0.00171475613464169*z^93*Log[MH2/muf2]^2 - 0.00167925539127178543*z^94*Log[MH2/muf2]^2 - 0.0016496269934881777*z^95*Log[MH2/muf2]^2 - 0.00161618243589448446*z^96*Log[MH2/muf2]^2 - 0.00158823383063364148*z^97*Log[MH2/muf2]^2 - 0.00155668769970181688*z^98*Log[MH2/muf2]^2 - 0.00153029249591605467*z^99*Log[MH2/muf2]^2 - 0.00150050199321654987*z^100*Log[MH2/muf2]^2 + 0.675057184048121605*Log[MH2/muf2]^3 - (0.771604938271604938*Log[MH2/muf2]^3)/z - 0.250868741877804321*z*Log[MH2/muf2]^3 + 0.115226337448559671*z^2*Log[MH2/muf2]^3 + 0.11934156378600823*z^3*Log[MH2/muf2]^3 + 0.0365483539094650206*z^4*Log[MH2/muf2]^3 + 0.0180504115226337449*z^5*Log[MH2/muf2]^3 + 0.0109112286890064668*z^6*Log[MH2/muf2]^3 + 0.00736751490719744688*z^7*Log[MH2/muf2]^3 + 0.00533409094090311022*z^8*Log[MH2/muf2]^3 + 0.00405204863152394017*z^9*Log[MH2/muf2]^3 + 0.00318846905266658353*z^10*Log[MH2/muf2]^3 + 0.00257751476606695462*z^11*Log[MH2/muf2]^3 + 0.00212859297455257051*z^12*Log[MH2/muf2]^3 + 0.00178862171383538905*z^13*Log[MH2/muf2]^3 + 0.001524735834870145*z^14*Log[MH2/muf2]^3 + 0.00131566111724841884*z^15*Log[MH2/muf2]^3 + 0.0011471112364698965*z^16*Log[MH2/muf2]^3 + 0.00100919199227742416*z^17*Log[MH2/muf2]^3 + 0.000894868537009099231*z^18*Log[MH2/muf2]^3 + 0.000799024320389365843*z^19*Log[MH2/muf2]^3 + 0.000717863670438821767*z^20*Log[MH2/muf2]^3 + 0.000648521355497128262*z^21*Log[MH2/muf2]^3 + 0.000588800839757612454*z^22*Log[MH2/muf2]^3 + 0.000536994820567790341*z^23*Log[MH2/muf2]^3 + 0.000491759690654355641*z^24*Log[MH2/muf2]^3 + 0.000452026129622748*z^25*Log[MH2/muf2]^3 + 0.000416934386355089109*z^26*Log[MH2/muf2]^3 + 0.000385786740118279635*z^27*Log[MH2/muf2]^3 + 0.000358012109677796529*z^28*Log[MH2/muf2]^3 + 0.000333139381290570246*z^29*Log[MH2/muf2]^3 + 0.000310777080026863737*z^30*Log[MH2/muf2]^3 + 0.000290597714143788835*z^31*Log[MH2/muf2]^3 + 0.000272325601967666802*z^32*Log[MH2/muf2]^3 + 0.000255727321913301131*z^33*Log[MH2/muf2]^3 + 0.000240604158022283918*z^34*Log[MH2/muf2]^3 + 0.000226786077649298755*z^35*Log[MH2/muf2]^3 + 0.00021412689570693514*z^36*Log[MH2/muf2]^3 + 0.000202500365272786817*z^37*Log[MH2/muf2]^3 + 0.000191796996912361585*z^38*Log[MH2/muf2]^3 + 0.000181921455331025139*z^39*Log[MH2/muf2]^3 + 0.000172790416490563512*z^40*Log[MH2/muf2]^3 + 0.00016433079430881666*z^41*Log[MH2/muf2]^3 + 0.000156478265773761938*z^42*Log[MH2/muf2]^3 + 0.000149176038372927715*z^43*Log[MH2/muf2]^3 + 0.000142373815341549288*z^44*Log[MH2/muf2]^3 + 0.000136026923226806568*z^45*Log[MH2/muf2]^3 + 0.000130095573282261022*z^46*Log[MH2/muf2]^3 + 0.000124544233714416973*z^47*Log[MH2/muf2]^3 + 0.000119341094151869468*z^48*Log[MH2/muf2]^3 + 0.000114457607159823558*z^49*Log[MH2/muf2]^3 + 0.000109868094378088852*z^50*Log[MH2/muf2]^3 + 0.000105549407070799942*z^51*Log[MH2/muf2]^3 + 0.000101480632657516172*z^52*Log[MH2/muf2]^3 + 0.0000976428402378173*z^53*Log[MH2/muf2]^3 + 0.0000940188592946898237*z^54*Log[MH2/muf2]^3 + 0.0000905930867202093323*z^55*Log[MH2/muf2]^3 + 0.0000873513180928394045*z^56*Log[MH2/muf2]^3 + 0.00008428059978262238*z^57*Log[MH2/muf2]^3 + 0.0000813690989951670979*z^58*Log[MH2/muf2]^3 + 0.0000786059893087418248*z^59*Log[MH2/muf2]^3 + 0.0000759813496278009072*z^60*Log[MH2/muf2]^3 + 0.0000734860747844169393*z^61*Log[MH2/muf2]^3 + 0.0000711117962772299973*z^62*Log[MH2/muf2]^3 + 0.0000688508118544484635*z^63*Log[MH2/muf2]^3 + 0.0000666960228302709777*z^64*Log[MH2/muf2]^3 + 0.0000646408781786497242*z^65*Log[MH2/muf2]^3 + 0.0000626793245793234196*z^66*Log[MH2/muf2]^3 + 0.0000608057617024012333*z^67*Log[MH2/muf2]^3 + 0.0000590150021126735843*z^68*Log[MH2/muf2]^3 + 0.0000573022352559001681*z^69*Log[MH2/muf2]^3 + 0.0000556629950587627733*z^70*Log[MH2/muf2]^3 + 0.0000540931307337825191*z^71*Log[MH2/muf2]^3 + 0.0000525887804317965513*z^72*Log[MH2/muf2]^3 + 0.0000511463474288271555*z^73*Log[MH2/muf2]^3 + 0.0000497624785724106663*z^74*Log[MH2/muf2]^3 + 0.00004843404474556896*z^75*Log[MH2/muf2]^3 + 0.0000471581231353468965*z^76*Log[MH2/muf2]^3 + 0.0000459319811178325087*z^77*Log[MH2/muf2]^3 + 0.0000447530615933535835*z^78*Log[MH2/muf2]^3 + 0.0000436189696245544188*z^79*Log[MH2/muf2]^3 + 0.0000425274602466816869*z^80*Log[MH2/muf2]^3 + 0.0000414764273339738202*z^81*Log[MH2/muf2]^3 + 0.0000404638934188313801*z^82*Log[MH2/muf2]^3 + 0.0000394880003716836248*z^83*Log[MH2/muf2]^3 + 0.0000385470008593620254*z^84*Log[MH2/muf2]^3 + 0.0000376392505085191044*z^85*Log[MH2/muf2]^3 + 0.0000367632007083405836*z^86*Log[MH2/muf2]^3 + 0.0000359173919936195666*z^87*Log[MH2/muf2]^3 + 0.0000351004479553048326*z^88*Log[MH2/muf2]^3 + 0.0000343110696309976491*z^89*Log[MH2/muf2]^3 + 0.0000335480303326363417*z^90*Log[MH2/muf2]^3 + 0.00003281017087284761*z^91*Log[MH2/muf2]^3 + 0.0000320963951552212453*z^92*Log[MH2/muf2]^3 + 0.0000314056660971352742*z^93*Log[MH2/muf2]^3 + 0.0000307370018567694478*z^94*Log[MH2/muf2]^3 + 0.0000300894723386381385*z^95*Log[MH2/muf2]^3 + 0.0000294621959543856164*z^96*Log[MH2/muf2]^3 + 0.0000288543366177493249*z^97*Log[MH2/muf2]^3 + 0.0000282651009545382206*z^98*Log[MH2/muf2]^3 + 0.0000276937357102181148*z^99*Log[MH2/muf2]^3 + 0.0000271395253392659482*z^100*Log[MH2/muf2]^3 - 21.3297094708278768*Log[z] - (0.615123558686603448*Log[z])/z - 15.8188634633239162*z*Log[z] - 6.91603102870147199*z^2*Log[z] + 0.460751305753471697*z^3*Log[z] + 3.50447718354778262*z^4*Log[z] - 2.1414523059472588*z^5*Log[z] - 0.0521657158310633133*z^6*Log[z] - 1.56711111633890536*z^7*Log[z] - 0.473729936454550138*z^8*Log[z] - 1.15678675060595116*z^9*Log[z] - 0.504128125628444085*z^10*Log[z] - 0.890320389250138672*z^11*Log[z] - 0.462224589117432373*z^12*Log[z] - 0.709666503796507389*z^13*Log[z] - 0.409805051919394461*z^14*Log[z] - 0.581421533860944617*z^15*Log[z] - 0.3610851269156595*z^16*Log[z] - 0.486806130277543967*z^17*Log[z] - 0.318911377306196517*z^18*Log[z] - 0.414776198047006701*z^19*Log[z] - 0.283138818360899451*z^20*Log[z] - 0.358511201653205654*z^21*Log[z] - 0.252900418177294569*z^22*Log[z] - 0.313611492812447078*z^23*Log[z] - 0.227262020895096528*z^24*Log[z] - 0.277131015638382676*z^25*Log[z] - 0.205401123161405351*z^26*Log[z] - 0.247033097308471619*z^27*Log[z] - 0.186638575823094684*z^28*Log[z] - 0.221870646737619015*z^29*Log[z] - 0.170426473082865146*z^30*Log[z] - 0.200590835048701884*z^31*Log[z] - 0.156325843787866139*z^32*Log[z] - 0.182411693189325023*z^33*Log[z] - 0.143984833797304616*z^34*Log[z] - 0.166741790371202672*z^35*Log[z] - 0.133120286449257343*z^36*Log[z] - 0.153126561537524377*z^37*Log[z] - 0.1235030250937032*z^38*Log[z] - 0.141211596392994014*z^39*Log[z] - 0.11494635774396454*z^40*Log[z] - 0.130717002171294263*z^41*Log[z] - 0.107297173592540759*z^42*Log[z] - 0.121419162690061311*z^43*Log[z] - 0.100429055945547455*z^44*Log[z] - 0.113137539770656635*z^45*Log[z] - 0.09423694179483226*z^46*Log[z] - 0.105724976542400077*z^47*Log[z] - 0.0886329620584381892*z^48*Log[z] - 0.0990604740468908157*z^49*Log[z] - 0.0835431833450233768*z^50*Log[z] - 0.0930437416859432692*z^51*Log[z] - 0.0789050401931981483*z^52*Log[z] - 0.0875910378601078023*z^53*Log[z] - 0.0746652985898420845*z^54*Log[z] - 0.0826319612051062017*z^55*Log[z] - 0.0707784305241363691*z^56*Log[z] - 0.0781069505999518088*z^57*Log[z] - 0.0672053084416948963*z^58*Log[z] - 0.0739653194854371945*z^59*Log[z] - 0.0639121502004472036*z^60*Log[z] - 0.0701636971053654143*z^61*Log[z] - 0.0608696613972135811*z^62*Log[z] - 0.0666647826085832623*z^63*Log[z] - 0.0580523341532111922*z^64*Log[z] - 0.06343634183009138*z^65*Log[z] - 0.0554378706686729716*z^66*Log[z] - 0.0604503938755734166*z^67*Log[z] - 0.0530067068534189374*z^68*Log[z] - 0.0576825473083682782*z^69*Log[z] - 0.05074161667829682*z^70*Log[z] - 0.0551114551127226121*z^71*Log[z] - 0.0486273819884606097*z^72*Log[z] - 0.0527183646057480149*z^73*Log[z] - 0.0466505156805996906*z^74*Log[z] - 0.0504867437408566787*z^75*Log[z] - 0.0447990285998166882*z^76*Log[z] - 0.0484019692470134831*z^77*Log[z] - 0.0430622324269688083*z^78*Log[z] - 0.046451065109967014*z^79*Log[z] - 0.0414305723303294*z^80*Log[z] - 0.0446224822615907839*z^81*Log[z] - 0.0398954843413755238*z^82*Log[z] - 0.042905912175096386*z^83*Log[z] - 0.0384492733551203429*z^84*Log[z] - 0.0412921284948111301*z^85*Log[z] - 0.0370850084051923798*z^86*Log[z] - 0.03977285195408659*z^87*Log[z] - 0.0357964324644386661*z^88*Log[z] - 0.0383406347244330597*z^89*Log[z] - 0.0345778845051497544*z^90*Log[z] - 0.0369887610463704872*z^91*Log[z] - 0.0334242319437271333*z^92*Log[z] - 0.0357111615580695583*z^93*Log[z] - 0.0323308119118614077*z^94*Log[z] - 0.0345023391923773312*z^95*Log[z] - 0.0312933800549669338*z^96*Log[z] - 0.0333573048798808693*z^97*Log[z] - 0.030308065770397862*z^98*Log[z] - 0.0322715215934779173*z^99*Log[z] - 0.0293713329720356092*z^100*Log[z] + 1.55599427060584038*Log[MH2/muf2]*Log[z] - (2.26731949653837599*Log[MH2/muf2]*Log[z])/z + 20.2000466756913831*z*Log[MH2/muf2]*Log[z] - 32.2905843250773792*z^2*Log[MH2/muf2]*Log[z] + 3.7492283950617282*z^3*Log[MH2/muf2]*Log[z] + 1.80369855967078189*z^4*Log[MH2/muf2]*Log[z] + 1.28302520576131687*z^5*Log[MH2/muf2]*Log[z] + 0.946005249013185521*z^6*Log[MH2/muf2]*Log[z] + 0.6543005689930294*z^7*Log[MH2/muf2]*Log[z] + 0.569061111302741751*z^8*Log[MH2/muf2]*Log[z] + 0.406483225320306449*z^9*Log[MH2/muf2]*Log[z] + 0.383604923875780591*z^10*Log[MH2/muf2]*Log[z] + 0.280588661330167299*z^11*Log[MH2/muf2]*Log[z] + 0.278117450690794855*z^12*Log[MH2/muf2]*Log[z] + 0.206890027323751363*z^13*Log[MH2/muf2]*Log[z] + 0.211947144006443071*z^14*Log[MH2/muf2]*Log[z] + 0.159639960741643616*z^15*Log[MH2/muf2]*Log[z] + 0.167484502606038179*z^16*Log[MH2/muf2]*Log[z] + 0.127356380740074871*z^17*Log[MH2/muf2]*Log[z] + 0.136050312790783647*z^18*Log[MH2/muf2]*Log[z] + 0.104232221156783831*z^19*Log[MH2/muf2]*Log[z] + 0.112940679419512802*z^20*Log[MH2/muf2]*Log[z] + 0.0870526816798607518*z^21*Log[MH2/muf2]*Log[z] + 0.0954153459229197578*z^22*Log[MH2/muf2]*Log[z] + 0.0739120884019082583*z^23*Log[MH2/muf2]*Log[z] + 0.0817848852062660747*z^24*Log[MH2/muf2]*Log[z] + 0.0636184785627315278*z^25*Log[MH2/muf2]*Log[z] + 0.0709590352490916932*z^26*Log[MH2/muf2]*Log[z] + 0.0553932518974931985*z^27*Log[MH2/muf2]*Log[z] + 0.0622072126423161871*z^28*Log[MH2/muf2]*Log[z] + 0.0487092689575035566*z^29*Log[MH2/muf2]*Log[z] + 0.0550241532072528011*z^30*Log[MH2/muf2]*Log[z] + 0.0431987231682659431*z^31*Log[MH2/muf2]*Log[z] + 0.0490509046872339589*z^32*Log[MH2/muf2]*Log[z] + 0.0385982983509857592*z^33*Log[MH2/muf2]*Log[z] + 0.0440264837820048413*z^34*Log[MH2/muf2]*Log[z] + 0.0347152506675579504*z^35*Log[MH2/muf2]*Log[z] + 0.0397572702852363477*z^36*Log[MH2/muf2]*Log[z] + 0.0314057321080332494*z^37*Log[MH2/muf2]*Log[z] + 0.0360970490396517623*z^38*Log[MH2/muf2]*Log[z] + 0.0285605369506340952*z^39*Log[MH2/muf2]*Log[z] + 0.0329336537816480066*z^40*Log[MH2/muf2]*Log[z] + 0.0260954919806447051*z^41*Log[MH2/muf2]*Log[z] + 0.0301798221014400687*z^42*Log[MH2/muf2]*Log[z] + 0.0239448326161978909*z^43*Log[MH2/muf2]*Log[z] + 0.0277668048694372482*z^44*Log[MH2/muf2]*Log[z] + 0.0220565462287774855*z^45*Log[MH2/muf2]*Log[z] + 0.0256398181796736105*z^46*Log[MH2/muf2]*Log[z] + 0.0203890399700927633*z^47*Log[MH2/muf2]*Log[z] + 0.0237547528428937235*z^48*Log[MH2/muf2]*Log[z] + 0.0189087179725763*z^49*Log[MH2/muf2]*Log[z] + 0.0220757579189853469*z^50*Log[MH2/muf2]*Log[z] + 0.0175881940245920099*z^51*Log[MH2/muf2]*Log[z] + 0.0205734418400718319*z^52*Log[MH2/muf2]*Log[z] + 0.0164049554999794605*z^53*Log[MH2/muf2]*Log[z] + 0.0192235165334324996*z^54*Log[MH2/muf2]*Log[z] + 0.0153403524530579812*z^55*Log[MH2/muf2]*Log[z] + 0.0180057637176272573*z^56*Log[MH2/muf2]*Log[z] + 0.014378824188229057*z^57*Log[MH2/muf2]*Log[z] + 0.0169032384865251899*z^58*Log[MH2/muf2]*Log[z] + 0.0135073014172192582*z^59*Log[MH2/muf2]*Log[z] + 0.0159016497152665241*z^60*Log[MH2/muf2]*Log[z] + 0.0127147397340486238*z^61*Log[MH2/muf2]*Log[z] + 0.0149888736628271032*z^62*Log[MH2/muf2]*Log[z] + 0.0119917523421866191*z^63*Log[MH2/muf2]*Log[z] + 0.0141545689213339098*z^64*Log[MH2/muf2]*Log[z] + 0.0113303185379193252*z^65*Log[MH2/muf2]*Log[z] + 0.0133898692021243982*z^66*Log[MH2/muf2]*Log[z] + 0.010723550547067895*z^67*Log[MH2/muf2]*Log[z] + 0.0126871364258715982*z^68*Log[MH2/muf2]*Log[z] + 0.0101655056952886549*z^69*Log[MH2/muf2]*Log[z] + 0.0120397609159812155*z^70*Log[MH2/muf2]*Log[z] + 0.009651034079626763*z^71*Log[MH2/muf2]*Log[z] + 0.0114419986666053841*z^72*Log[MH2/muf2]*Log[z] + 0.00917565425062934669*z^73*Log[MH2/muf2]*Log[z] + 0.0108888380021876181*z^74*Log[MH2/muf2]*Log[z] + 0.00873545115106139018*z^75*Log[MH2/muf2]*Log[z] + 0.0103758896957327409*z^76*Log[MH2/muf2]*Log[z] + 0.00832699185694720336*z^77*Log[MH2/muf2]*Log[z] + 0.00989929593032370785*z^78*Log[MH2/muf2]*Log[z] + 0.00794725564749723243*z^79*Log[MH2/muf2]*Log[z] + 0.00945565448793237106*z^80*Log[MH2/muf2]*Log[z] + 0.00759357567659643742*z^81*Log[MH2/muf2]*Log[z] + 0.00904195531377677934*z^82*Log[MH2/muf2]*Log[z] + 0.007263590090370311*z^83*Log[MH2/muf2]*Log[z] + 0.00865552719300018224*z^84*Log[MH2/muf2]*Log[z] + 0.006955200876736566*z^85*Log[MH2/muf2]*Log[z] + 0.00829399273278498599*z^86*Log[MH2/muf2]*Log[z] + 0.00666653907585107323*z^87*Log[MH2/muf2]*Log[z] + 0.00795523019916085838*z^88*Log[MH2/muf2]*Log[z] + 0.00639593524860458543*z^89*Log[MH2/muf2]*Log[z] + 0.00763734103743605854*z^90*Log[MH2/muf2]*Log[z] + 0.00614189431138928933*z^91*Log[MH2/muf2]*Log[z] + 0.00733862212608776271*z^92*Log[MH2/muf2]*Log[z] + 0.00590307401238293663*z^93*Log[MH2/muf2]*Log[z] + 0.00705754198941442258*z^94*Log[MH2/muf2]*Log[z] + 0.00567826645750827742*z^95*Log[MH2/muf2]*Log[z] + 0.00679272033437136742*z^96*Log[MH2/muf2]*Log[z] + 0.00546638220054191464*z^97*Log[MH2/muf2]*Log[z] + 0.00654291038947105134*z^98*Log[MH2/muf2]*Log[z] + 0.00526643649731716667*z^99*Log[MH2/muf2]*Log[z] + 0.00630698361433013128*z^100*Log[MH2/muf2]*Log[z] - 2.94727554110386028*Log[MH2/muf2]^2*Log[z] - (0.111111111111111111*Log[MH2/muf2]^2*Log[z])/z - 7.62603256368920204*z*Log[MH2/muf2]^2*Log[z] - 1.21604938271604938*z^2*Log[MH2/muf2]^2*Log[z] - 0.555555555555555556*z^3*Log[MH2/muf2]^2*Log[z] - 0.30625*z^4*Log[MH2/muf2]^2*Log[z] - 0.0840277777777777778*z^5*Log[MH2/muf2]^2*Log[z] - 0.0914285714285714286*z^6*Log[MH2/muf2]^2*Log[z] - 0.0342970521541950113*z^7*Log[MH2/muf2]^2*Log[z] - 0.0446960034013605442*z^8*Log[MH2/muf2]^2*Log[z] - 0.0188629850088183422*z^9*Log[MH2/muf2]^2*Log[z] - 0.0267171717171717172*z^10*Log[MH2/muf2]^2*Log[z] - 0.0119987756351392715*z^11*Log[MH2/muf2]^2*Log[z] - 0.0178361411315956771*z^12*Log[MH2/muf2]^2*Log[z] - 0.00832634246095784557*z^13*Log[MH2/muf2]^2*Log[z] - 0.0127762347542567323*z^14*Log[MH2/muf2]^2*Log[z] - 0.0061246293389150535*z^15*Log[MH2/muf2]^2*Log[z] - 0.00961200105042016807*z^16*Log[MH2/muf2]^2*Log[z] - 0.00469796272267076765*z^17*Log[MH2/muf2]^2*Log[z] - 0.00749838118942107287*z^18*Log[MH2/muf2]^2*Log[z] - 0.00371959597422635824*z^19*Log[MH2/muf2]^2*Log[z] - 0.00601520247988392033*z^20*Log[MH2/muf2]^2*Log[z] - 0.00301897872386594191*z^21*Log[MH2/muf2]^2*Log[z] - 0.00493374496762413194*z^22*Log[MH2/muf2]^2*Log[z] - 0.00249980347505695504*z^23*Log[MH2/muf2]^2*Log[z] - 0.00412060706306925589*z^24*Log[MH2/muf2]^2*Log[z] - 0.00210425956893348198*z^25*Log[MH2/muf2]^2*Log[z] - 0.00349362261669953978*z^26*Log[MH2/muf2]^2*Log[z] - 0.00179590379020578451*z^27*Log[MH2/muf2]^2*Log[z] - 0.00299989457419670884*z^28*Log[MH2/muf2]^2*Log[z] - 0.00155082125773196494*z^29*Log[MH2/muf2]^2*Log[z] - 0.00260409760160440994*z^30*Log[MH2/muf2]^2*Log[z] - 0.00135278246239349975*z^31*Log[MH2/muf2]^2*Log[z] - 0.00228190073372907*z^32*Log[MH2/muf2]^2*Log[z] - 0.00119045477442398803*z^33*Log[MH2/muf2]^2*Log[z] - 0.002016096910324655*z^34*Log[MH2/muf2]^2*Log[z] - 0.00105572829250535627*z^35*Log[MH2/muf2]^2*Log[z] - 0.00179423571230293919*z^36*Log[MH2/muf2]^2*Log[z] - 0.000942674114200904149*z^37*Log[MH2/muf2]^2*Log[z] - 0.00160712656033461604*z^38*Log[MH2/muf2]^2*Log[z] - 0.000846875740334082546*z^39*Log[MH2/muf2]^2*Log[z] - 0.00144786452438644598*z^40*Log[MH2/muf2]^2*Log[z] - 0.000764988180403111991*z^41*Log[MH2/muf2]^2*Log[z] - 0.00131117995113876382*z^42*Log[MH2/muf2]^2*Log[z] - 0.000694440178632594535*z^43*Log[MH2/muf2]^2*Log[z] - 0.00119299438372401645*z^44*Log[MH2/muf2]^2*Log[z] - 0.000633228780538582297*z^45*Log[MH2/muf2]^2*Log[z] - 0.00109011118302032512*z^46*Log[MH2/muf2]^2*Log[z] - 0.000579774881084354873*z^47*Log[MH2/muf2]^2*Log[z] - 0.000999996064789802787*z^48*Log[MH2/muf2]^2*Log[z] - 0.000532819895399178632*z^49*Log[MH2/muf2]^2*Log[z] - 0.000920618859788813485*z^50*Log[MH2/muf2]^2*Log[z] - 0.000491350688088206625*z^51*Log[MH2/muf2]^2*Log[z] - 0.000850337715026773438*z^52*Log[MH2/muf2]^2*Log[z] - 0.000454544256279494286*z^53*Log[MH2/muf2]^2*Log[z] - 0.000787813200296883695*z^54*Log[MH2/muf2]^2*Log[z] - 0.000421726438180284823*z^55*Log[MH2/muf2]^2*Log[z] - 0.000731943803329654321*z^56*Log[MH2/muf2]^2*Log[z] - 0.000392340723126000748*z^57*Log[MH2/muf2]^2*Log[z] - 0.000681816932959503614*z^58*Log[MH2/muf2]^2*Log[z] - 0.000365924432988970564*z^59*Log[MH2/muf2]^2*Log[z] - 0.000636671308950193808*z^60*Log[MH2/muf2]^2*Log[z] - 0.000342090348134354718*z^61*Log[MH2/muf2]^2*Log[z] - 0.0005958678101850651*z^62*Log[MH2/muf2]^2*Log[z] - 0.000320512400012087675*z^63*Log[MH2/muf2]^2*Log[z] - 0.000558866674060546468*z^64*Log[MH2/muf2]^2*Log[z] - 0.000300914432900610785*z^65*Log[MH2/muf2]^2*Log[z] - 0.000525209512854330723*z^66*Log[MH2/muf2]^2*Log[z] - 0.000283061304476695397*z^67*Log[MH2/muf2]^2*Log[z] - 0.0004945050177027476*z^68*Log[MH2/muf2]^2*Log[z] - 0.000266751784811949058*z^69*Log[MH2/muf2]^2*Log[z] - 0.000466417510319977721*z^70*Log[MH2/muf2]^2*Log[z] - 0.000251812849967608279*z^71*Log[MH2/muf2]^2*Log[z] - 0.000440657711894019378*z^72*Log[MH2/muf2]^2*Log[z] - 0.000238095065616954*z^73*Log[MH2/muf2]^2*Log[z] - 0.0004169752514860618*z^74*Log[MH2/muf2]^2*Log[z] - 0.00022546882898799342*z^75*Log[MH2/muf2]^2*Log[z] - 0.000395152549030665374*z^76*Log[MH2/muf2]^2*Log[z] - 0.000213821291410599609*z^77*Log[MH2/muf2]^2*Log[z] - 0.000374999791971893821*z^78*Log[MH2/muf2]^2*Log[z] - 0.000203053824114305053*z^79*Log[MH2/muf2]^2*Log[z] - 0.00035635078758426377*z^80*Log[MH2/muf2]^2*Log[z] - 0.000193079920347809163*z^81*Log[MH2/muf2]^2*Log[z] - 0.000339059520716414668*z^82*Log[MH2/muf2]^2*Log[z] - 0.000183823450006113426*z^83*Log[MH2/muf2]^2*Log[z] - 0.000322997283062930075*z^84*Log[MH2/muf2]^2*Log[z] - 0.000175217200643106176*z^85*Log[MH2/muf2]^2*Log[z] - 0.000308050268004371097*z^86*Log[MH2/muf2]^2*Log[z] - 0.000167201652384091086*z^87*Log[MH2/muf2]^2*Log[z] - 0.0002941175466599681*z^88*Log[MH2/muf2]^2*Log[z] - 0.000159723944833954574*z^89*Log[MH2/muf2]^2*Log[z] - 0.000281109357614849346*z^90*Log[MH2/muf2]^2*Log[z] - 0.000152737002339118185*z^91*Log[MH2/muf2]^2*Log[z] - 0.000268945655955819401*z^92*Log[MH2/muf2]^2*Log[z] - 0.000146198790452181449*z^93*Log[MH2/muf2]^2*Log[z] - 0.000257554877627412959*z^94*Log[MH2/muf2]^2*Log[z] - 0.000140071681576418921*z^95*Log[MH2/muf2]^2*Log[z] - 0.000246872883341920854*z^96*Log[MH2/muf2]^2*Log[z] - 0.000134321911841246857*z^97*Log[MH2/muf2]^2*Log[z] - 0.000236842052825958193*z^98*Log[MH2/muf2]^2*Log[z] - 0.000128919114513084328*z^99*Log[MH2/muf2]^2*Log[z] - 0.000227410505429021566*z^100*Log[MH2/muf2]^2*Log[z] - 0.546296296296296296*Log[MH2/muf2]^3*Log[z] - (0.111111111111111111*Log[MH2/muf2]^3*Log[z])/z - 0.277777777777777778*z*Log[MH2/muf2]^3*Log[z] + 0.24691358024691357*z^2*Log[MH2/muf2]^3*Log[z] + 0.981699219841250577*Log[z]^2 - 23.0425879047171452*z*Log[z]^2 + 20.7475014718069255*z^2*Log[z]^2 - 3.2151920438957475*z^3*Log[z]^2 - 1.69858346193415638*z^4*Log[z]^2 - 0.998388760288065844*z^5*Log[z]^2 - 0.8842688054645726*z^6*Log[z]^2 - 0.501622036307174251*z^7*Log[z]^2 - 0.532630240905334797*z^8*Log[z]^2 - 0.309567067366450848*z^9*Log[z]^2 - 0.359508062493893021*z^10*Log[z]^2 - 0.212844409703475955*z^11*Log[z]^2 - 0.260905357291181589*z^12*Log[z]^2 - 0.156517134783291555*z^13*Log[z]^2 - 0.198983651927253486*z^14*Log[z]^2 - 0.120532767973306243*z^15*Log[z]^2 - 0.1573378283501915*z^16*Log[z]^2 - 0.0960110413757212664*z^17*Log[z]^2 - 0.127873209603393462*z^18*Log[z]^2 - 0.07848231828567988*z^19*Log[z]^2 - 0.106198225184571696*z^20*Log[z]^2 - 0.0654810501373261561*z^21*Log[z]^2 - 0.0897523209941503575*z^22*Log[z]^2 - 0.0555497916974057484*z^23*Log[z]^2 - 0.0769556808819710312*z^24*Log[z]^2 - 0.0477789994472966072*z^25*Log[z]^2 - 0.0667881262568126513*z^26*Log[z]^2 - 0.0415756651513896723*z^27*Log[z]^2 - 0.0585656570338839402*z^28*Log[z]^2 - 0.0365389375192891839*z^29*Log[z]^2 - 0.0518149957140421048*z^30*Log[z]^2 - 0.0323895066263701782*z^31*Log[z]^2 - 0.0461997697155490904*z^32*Log[z]^2 - 0.0289276482720269712*z^33*Log[z]^2 - 0.0414753189888870064*z^34*Log[z]^2 - 0.0260073189822355515*z^35*Log[z]^2 - 0.0374600707607433611*z^36*Log[z]^2 - 0.0235196244843444591*z^37*Log[z]^2 - 0.0340168648401303914*z^38*Log[z]^2 - 0.0213819631681900264*z^39*Log[z]^2 - 0.0310404513436782333*z^40*Log[z]^2 - 0.0195307148896517706*z^41*Log[z]^2 - 0.0284489272338964982*z^42*Log[z]^2 - 0.0179162066089605564*z^43*Log[z]^2 - 0.0261777501889403337*z^44*Log[z]^2 - 0.0164991764154353883*z^45*Log[z]^2 - 0.024175477097881894*z^46*Log[z]^2 - 0.0152482454068674109*z^47*Log[z]^2 - 0.0224006800171597149*z^48*Log[z]^2 - 0.0141380809110258103*z^49*Log[z]^2 - 0.0208196807423716607*z^50*Log[z]^2 - 0.0131480424210299606*z^51*Log[z]^2 - 0.0194048639657073667*z^52*Log[z]^2 - 0.0122611700486474069*z^53*Log[z]^2 - 0.018133405559657777*z^54*Log[z]^2 - 0.0114634196170914637*z^55*Log[z]^2 - 0.0169863028339670269*z^56*Log[z]^2 - 0.0107430777629350767*z^57*Log[z]^2 - 0.0159476272518341115*z^58*Log[z]^2 - 0.0100903100560825*z^59*Log[z]^2 - 0.0150039429523872291*z^60*Log[z]^2 - 0.00949680854513643255*z^61*Log[z]^2 - 0.0141438501962272073*z^62*Log[z]^2 - 0.00895551441098682064*z^63*Log[z]^2 - 0.0133576238800397866*z^64*Log[z]^2 - 0.00846039792025473241*z^65*Log[z]^2 - 0.0126369250792507861*z^66*Log[z]^2 - 0.008006282495334747*z^67*Log[z]^2 - 0.0119745691785399062*z^68*Log[z]^2 - 0.00758870304299010268*z^69*Log[z]^2 - 0.0113643382098407001*z^70*Log[z]^2 - 0.00720379110031726644*z^71*Log[z]^2 - 0.0108008279908983885*z^72*Log[z]^2 - 0.00684818113154815645*z^73*Log[z]^2 - 0.0102793228564848062*z^74*Log[z]^2 - 0.00651893362476102355*z^75*Log[z]^2 - 0.00979569241556659589*z^76*Log[z]^2 - 0.00621347162166071453*z^77*Log[z]^2 - 0.009346306003143817*z^78*Log[z]^2 - 0.00592952805594660102*z^79*Log[z]^2 - 0.008927961432993611*z^80*Log[z]^2 - 0.00566510184026871914*z^81*Log[z]^2 - 0.00853782537445202368*z^82*Log[z]^2 - 0.00541842107424074202*z^83*Log[z]^2 - 0.008173383228533157*z^84*Log[z]^2 - 0.00518791207967209348*z^85*Log[z]^2 - 0.00783239680688822682*z^86*Log[z]^2 - 0.00497217322840223509*z^87*Log[z]^2 - 0.00751286845133735139*z^88*Log[z]^2 - 0.00476995273078081425*z^89*Log[z]^2 - 0.00721301049419881425*z^90*Log[z]^2 - 0.00458012971224482528*z^91*Log[z]^2 - 0.00693121916700263635*z^92*Log[z]^2 - 0.00440169803155669475*z^93*Log[z]^2 - 0.00666605222990245749*z^94*Log[z]^2 - 0.00423375239459041889*z^95*Log[z]^2 - 0.00641620972565562647*z^96*Log[z]^2 - 0.004075476397780727*z^97*Log[z]^2 - 0.00618051736764041576*z^98*Log[z]^2 - 0.00392613219983052*z^99*Log[z]^2 - 0.00595791215655498134*z^100*Log[z]^2 + 4.50252299648794272*Log[MH2/muf2]*Log[z]^2 + 8.52448881200882331*z*Log[MH2/muf2]*Log[z]^2 + 3.41666666666666667*z^2*Log[MH2/muf2]*Log[z]^2 + 0.688271604938271605*z^3*Log[MH2/muf2]*Log[z]^2 + 0.662191358024691358*z^4*Log[MH2/muf2]*Log[z]^2 + 0.10558641975308641*z^5*Log[MH2/muf2]*Log[z]^2 + 0.198871252204585538*z^6*Log[MH2/muf2]*Log[z]^2 + 0.0432697152935248173*z^7*Log[MH2/muf2]*Log[z]^2 + 0.0974216847232720249*z^8*Log[MH2/muf2]*Log[z]^2 + 0.0238364687438761513*z^9*Log[MH2/muf2]*Log[z]^2 + 0.0582887517146776406*z^10*Log[MH2/muf2]*Log[z]^2 + 0.015174642043328912*z^11*Log[MH2/muf2]*Log[z]^2 + 0.0389325461295158265*z^12*Log[MH2/muf2]*Log[z]^2 + 0.0105349897016563683*z^13*Log[MH2/muf2]*Log[z]^2 + 0.0278961507899236837*z^14*Log[MH2/muf2]*Log[z]^2 + 0.00775144388239626335*z^15*Log[MH2/muf2]*Log[z]^2 + 0.0209912529826745513*z^16*Log[MH2/muf2]*Log[z]^2 + 0.00594694259330456947*z^17*Log[MH2/muf2]*Log[z]^2 + 0.0163775369172500505*z^18*Log[MH2/muf2]*Log[z]^2 + 0.00470908539424342175*z^19*Log[MH2/muf2]*Log[z]^2 + 0.0131392768796585356*z^20*Log[MH2/muf2]*Log[z]^2 + 0.00382244994400382872*z^21*Log[MH2/muf2]*Log[z]^2 + 0.0107777333261993529*z^22*Log[MH2/muf2]*Log[z]^2 + 0.00316532420774272181*z^23*Log[MH2/muf2]*Log[z]^2 + 0.00900190202805199655*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0026646186878070935*z^25*Log[MH2/muf2]*Log[z]^2 + 0.00763249243106792964*z^26*Log[MH2/muf2]*Log[z]^2 + 0.00227424457877132774*z^27*Log[MH2/muf2]*Log[z]^2 + 0.00655405482560908375*z^28*Log[MH2/muf2]*Log[z]^2 + 0.00196395021850042014*z^29*Log[MH2/muf2]*Log[z]^2 + 0.005689476918172915*z^30*Log[MH2/muf2]*Log[z]^2 + 0.0017132019005142668*z^31*Log[MH2/muf2]*Log[z]^2 + 0.00498563879414447399*z^32*Log[MH2/muf2]*Log[z]^2 + 0.00150765933792625041*z^33*Log[MH2/muf2]*Log[z]^2 + 0.00440496935103467556*z^34*Log[MH2/muf2]*Log[z]^2 + 0.00133705901981839808*z^35*Log[MH2/muf2]*Log[z]^2 + 0.00392028093630956999*z^36*Log[MH2/muf2]*Log[z]^2 + 0.00119389684415236283*z^37*Log[MH2/muf2]*Log[z]^2 + 0.00351150276699094215*z^38*Log[MH2/muf2]*Log[z]^2 + 0.00107258245531560398*z^39*Log[MH2/muf2]*Log[z]^2 + 0.00316355457578590458*z^40*Log[MH2/muf2]*Log[z]^2 + 0.000968881497832519*z^41*Log[MH2/muf2]*Log[z]^2 + 0.00286492687871560464*z^42*Log[MH2/muf2]*Log[z]^2 + 0.000879538872263696367*z^43*Log[MH2/muf2]*Log[z]^2 + 0.00260671146933718567*z^44*Log[MH2/muf2]*Log[z]^2 + 0.000802018790949214157*z^45*Log[MH2/muf2]*Log[z]^2 + 0.00238192593078106432*z^46*Log[MH2/muf2]*Log[z]^2 + 0.000734321978673055672*z^47*Log[MH2/muf2]*Log[z]^2 + 0.00218503443084449686*z^48*Log[MH2/muf2]*Log[z]^2 + 0.000674854901594609636*z^49*Log[MH2/muf2]*Log[z]^2 + 0.00201160217677395977*z^50*Log[MH2/muf2]*Log[z]^2 + 0.000622334752570376232*z^51*Log[MH2/muf2]*Log[z]^2 + 0.00185804253330615024*z^52*Log[MH2/muf2]*Log[z]^2 + 0.000575719433648468163*z^53*Log[MH2/muf2]*Log[z]^2 + 0.00172142943848235628*z^54*Log[MH2/muf2]*Log[z]^2 + 0.000534155288388748073*z^55*Log[MH2/muf2]*Log[z]^2 + 0.00159935652410526464*z^56*Log[MH2/muf2]*Log[z]^2 + 0.000496937618894052628*z^57*Log[MH2/muf2]*Log[z]^2 + 0.00148983010165576817*z^58*Log[MH2/muf2]*Log[z]^2 + 0.000463480532796349411*z^59*Log[MH2/muf2]*Log[z]^2 + 0.00139118701490874271*z^60*Log[MH2/muf2]*Log[z]^2 + 0.000433293681801050149*z^61*Log[MH2/muf2]*Log[z]^2 + 0.00130203096510638003*z^62*Log[MH2/muf2]*Log[z]^2 + 0.000405964147919324924*z^63*Log[MH2/muf2]*Log[z]^2 + 0.00122118270731448642*z^64*Log[MH2/muf2]*Log[z]^2 + 0.000381142214909576021*z^65*Log[MH2/muf2]*Log[z]^2 + 0.00114764076753735105*z^66*Log[MH2/muf2]*Log[z]^2 + 0.000358530100533627476*z^67*Log[MH2/muf2]*Log[z]^2 + 0.00108055021419811216*z^68*Log[MH2/muf2]*Log[z]^2 + 0.000337872965596114883*z^69*Log[MH2/muf2]*Log[z]^2 + 0.00101917764975021744*z^70*Log[MH2/muf2]*Log[z]^2 + 0.000318951688583714939*z^71*Log[MH2/muf2]*Log[z]^2 + 0.000962891045245671355*z^72*Log[MH2/muf2]*Log[z]^2 + 0.000301577020350528912*z^73*Log[MH2/muf2]*Log[z]^2 + 0.000911143374573684223*z^74*Log[MH2/muf2]*Log[z]^2 + 0.000285584825522600356*z^75*Log[MH2/muf2]*Log[z]^2 + 0.000863459251363221816*z^76*Log[MH2/muf2]*Log[z]^2 + 0.000270832185637140608*z^77*Log[MH2/muf2]*Log[z]^2 + 0.000819423954860581303*z^78*Log[MH2/muf2]*Log[z]^2 + 0.000257194190124276115*z^79*Log[MH2/muf2]*Log[z]^2 + 0.000778674368717487599*z^80*Log[MH2/muf2]*Log[z]^2 + 0.000244561279753789861*z^81*Log[MH2/muf2]*Log[z]^2 + 0.0007408914607828031*z^82*Log[MH2/muf2]*Log[z]^2 + 0.000232837036431232179*z^83*Log[MH2/muf2]*Log[z]^2 + 0.000705794011423302641*z^84*Log[MH2/muf2]*Log[z]^2 + 0.000221936335625247315*z^85*Log[MH2/muf2]*Log[z]^2 + 0.000673133358914014279*z^86*Log[MH2/muf2]*Log[z]^2 + 0.000211783794972091001*z^87*Log[MH2/muf2]*Log[z]^2 + 0.000642688977628151524*z^88*Log[MH2/muf2]*Log[z]^2 + 0.000202312465999534984*z^89*Log[MH2/muf2]*Log[z]^2 + 0.000614264741491008283*z^90*Log[MH2/muf2]*Log[z]^2 + 0.000193462726373192845*z^91*Log[MH2/muf2]*Log[z]^2 + 0.000587685753934648917*z^92*Log[MH2/muf2]*Log[z]^2 + 0.000185181338286235886*z^93*Log[MH2/muf2]*Log[z]^2 + 0.000562795648259119756*z^94*Log[MH2/muf2]*Log[z]^2 + 0.000177420645106475947*z^95*Log[MH2/muf2]*Log[z]^2 + 0.000539454280266129734*z^96*Log[MH2/muf2]*Log[z]^2 + 0.000170137883553016634*z^97*Log[MH2/muf2]*Log[z]^2 + 0.000517535749336850558*z^98*Log[MH2/muf2]*Log[z]^2 + 0.000163294592793918148*z^99*Log[MH2/muf2]*Log[z]^2 + 0.000496926695578465517*z^100*Log[MH2/muf2]*Log[z]^2 + 1.29166666666666667*Log[MH2/muf2]^2*Log[z]^2 + 0.333333333333333333*z*Log[MH2/muf2]^2*Log[z]^2 - 1.03703703703703704*z^2*Log[MH2/muf2]^2*Log[z]^2 - 0.00925925925925925926*Log[MH2/muf2]^3*Log[z]^2 - 0.259259259259259259*z*Log[MH2/muf2]^3*Log[z]^2 - 1.93063326994315739*Log[z]^3 - 3.45567437898187441*z*Log[z]^3 - 1.65655006858710562*z^2*Log[z]^3 - 0.201989026063100137*z^3*Log[z]^3 - 0.380907064471879287*z^4*Log[z]^3 - 0.0318381344307270233*z^5*Log[z]^3 - 0.114795218498922203*z^6*Log[z]^3 - 0.0131452786876067299*z^7*Log[z]^3 - 0.0563028838078441253*z^8*Log[z]^3 - 0.00726322479151697259*z^9*Log[z]^3 - 0.03370519322165413*z^10*Log[z]^3 - 0.00463074440627751514*z^11*Log[z]^3 - 0.0225191187101961513*z^12*Log[z]^3 - 0.00321759331730841702*z^13*Log[z]^3 - 0.0161383115595569808*z^14*Log[z]^3 - 0.00236867507370152873*z^15*Log[z]^3 - 0.0121450824414127791*z^16*Log[z]^3 - 0.00181788338570318792*z^17*Log[z]^3 - 0.00947640266453112465*z^18*Log[z]^3 - 0.00143983499059738372*z^19*Log[z]^3 - 0.00760308218564605145*z^20*Log[z]^3 - 0.00116894234410246663*z^21*Log[z]^3 - 0.00623681396837387385*z^22*Log[z]^3 - 0.000968111895040284161*z^23*Log[z]^3 - 0.005209338816883625*z^24*Log[z]^3 - 0.000815052117024741823*z^25*Log[z]^3 - 0.00441697307651723606*z^26*Log[z]^3 - 0.000695698560705067687*z^27*Log[z]^3 - 0.00379294356855167377*z^28*Log[z]^3 - 0.000600815636962800868*z^29*Log[z]^3 - 0.00329264596664020176*z^30*Log[z]^3 - 0.000524132421965770582*z^31*Log[z]^3 - 0.00288535144320269407*z^32*Log[z]^3 - 0.000461268233303147994*z^33*Log[z]^3 - 0.00254932442206713175*z^34*Log[z]^3 - 0.000409087059337573487*z^35*Log[z]^3 - 0.00226883549302022864*z^36*Log[z]^3 - 0.000365295597662467456*z^37*Log[z]^3 - 0.002032272186082506*z^38*Log[z]^3 - 0.000328185133075789767*z^39*Log[z]^3 - 0.00183090909256911217*z^40*Log[z]^3 - 0.000296461247050072044*z^41*Log[z]^3 - 0.00165808663686402032*z^42*Log[z]^3 - 0.000269128762444007992*z^43*Log[z]^3 - 0.00150865024319007089*z^44*Log[z]^3 - 0.000245412341580933087*z^45*Log[z]^3 - 0.00137855956384290006*z^46*Log[z]^3 - 0.000224700638800943406*z^47*Log[z]^3 - 0.00126461124550445874*z^48*Log[z]^3 - 0.000206506342081244957*z^49*Log[z]^3 - 0.00116423901382170404*z^50*Log[z]^3 - 0.000190437136439589708*z^51*Log[z]^3 - 0.00107536736346768475*z^52*Log[z]^3 - 0.000176174303962048812*z^53*Log[z]^3 - 0.0009963030243391737*z^54*Log[z]^3 - 0.000163456747169878169*z^55*Log[z]^3 - 0.000925653448334836148*z^56*Log[z]^3 - 0.000152068919162406561*z^57*Log[z]^3 - 0.000862264889330285337*z^58*Log[z]^3 - 0.000141831605145409158*z^59*Log[z]^3 - 0.000805174870431927349*z^60*Log[z]^3 - 0.00013259481034253874*z^61*Log[z]^3 - 0.000753575339280388066*z^62*Log[z]^3 - 0.000124232221422732428*z^63*Log[z]^3 - 0.0007067838492720982*z^64*Log[z]^3 - 0.000116636855632211164*z^65*Log[z]^3 - 0.000664220828254728296*z^66*Log[z]^3 - 0.000109717615110631229*z^67*Log[z]^3 - 0.000625391507688913573*z^68*Log[z]^3 - 0.000103396537314369814*z^69*Log[z]^3 - 0.000589871451000351324*z^70*Log[z]^3 - 0.00009760658528938223*z^71*Log[z]^3 - 0.000557294884282485692*z^72*Log[z]^3 - 0.0000922898599298757478*z^73*Log[z]^3 - 0.000527345225688248764*z^74*Log[z]^3 - 0.0000873961445468785541*z^75*Log[z]^3 - 0.000499747352343022806*z^76*Log[z]^3 - 0.0000828817129603651997*z^77*Log[z]^3 - 0.000474261249677754608*z^78*Log[z]^3 - 0.0000787083479465352668*z^79*Log[z]^3 - 0.000450676767711414887*z^80*Log[z]^3 - 0.00007484252864580328*z^81*Log[z]^3 - 0.000428809269079173043*z^82*Log[z]^3 - 0.0000712547544829735152*z^83*Log[z]^3 - 0.000408495999564124847*z^84*Log[z]^3 - 0.0000679189799987764723*z^85*Log[z]^3 - 0.00038959304719567053*z^86*Log[z]^3 - 0.0000648121402704675185*z^87*Log[z]^3 - 0.000371972783283363005*z^88*Log[z]^3 - 0.0000619137506952875159*z^89*Log[z]^3 - 0.00035552170001123997*z^90*Log[z]^3 - 0.0000592055681092846882*z^91*Log[z]^3 - 0.000340138575866918843*z^92*Log[z]^3 - 0.0000566713027269664476*z^93*Log[z]^3 - 0.000325732913297286971*z^94*Log[z]^3 - 0.0000542963723728271012*z^95*Log[z]^3 - 0.000312223603375558795*z^96*Log[z]^3 - 0.0000520676920532499807*z^97*Log[z]^3 - 0.000299537780542745222*z^98*Log[z]^3 - 0.0000499734931770425124*z^99*Log[z]^3 - 0.000287609837114126167*z^100*Log[z]^3 - 1.18981481481481481*Log[MH2/muf2]*Log[z]^3 - 0.537037037037037037*z*Log[MH2/muf2]*Log[z]^3 + 1.22222222222222222*z^2*Log[MH2/muf2]*Log[z]^3 - 0.0462962962962962963*Log[MH2/muf2]^2*Log[z]^3 + 0.537037037037037037*z*Log[MH2/muf2]^2*Log[z]^3 + 0.396990740740740741*Log[z]^4 + 0.232638888888888889*z*Log[z]^4 - 0.482510288065843621*z^2*Log[z]^4 + 0.08796296296296297*Log[MH2/muf2]*Log[z]^4 - 0.402777777777777778*z*Log[MH2/muf2]*Log[z]^4 - 0.0291666666666666667*Log[z]^5 + 0.100462962962962963*z*Log[z]^5, 44.7652 - 21.6632623842676042/z - 25.09743*z + 5.30909*z^2 + 61.97014*z^3 - 158.41722*z^4 + 341.67657*z^5 - 546.5304*z^6 + 869.7363*z^7 - 1486.3071*z^8 + 3018.693*z^9 - 7380.393*z^10 + 20726.948*z^11 - 63111.29*z^12 + 200882.01*z^13 - 656436.6*z^14 + 2.1837845*10^6*z^15 - 7.365216*10^6*z^16 + 2.512386*10^7*z^17 - 8.654116*10^7*z^18 + 3.006613*10^8*z^19 - 1.0525356*10^9*z^20 + 3.709852*10^9*z^21 - 1.315667*10^10*z^22 + 4.691972*10^10*z^23 - 1.6817798*10^11*z^24 + 6.056187*10^11*z^25 - 2.190187*10^12*z^26 + 7.951874*10^12*z^27 - 2.897581*10^13*z^28 + 1.0594117*10^14*z^29 - 3.885568*10^14*z^30 + 1.429266*10^15*z^31 - 5.271775*10^15*z^32 + 1.949447*10^16*z^33 - 7.22617*10^16*z^34 + 2.684635*10^17*z^35 - 9.995077*10^17*z^36 + 3.728712*10^18*z^37 - 1.393657*10^19*z^38 + 5.218349*10^19*z^39 - 1.957269*10^20*z^40 + 7.353106*10^20*z^41 - 2.766682*10^21*z^42 + 1.042518*10^22*z^43 - 3.933821*10^22*z^44 + 1.48636*10^23*z^45 - 5.623232*10^23*z^46 + 2.129985*10^24*z^47 - 8.077426*10^24*z^48 + 3.066578*10^25*z^49 - 1.165467*10^26*z^50 + 4.43396*10^26*z^51 - 1.688543*10^27*z^52 + 6.436419*10^27*z^53 - 2.455686*10^28*z^54 + 9.37741*10^28*z^55 - 3.583939*10^29*z^56 + 1.370859*10^30*z^57 - 5.247672*10^30*z^58 + 2.010346*10^31*z^59 - 7.70715*10^31*z^60 + 2.956819*10^32*z^61 - 1.135152*10^33*z^62 + 4.360853*10^33*z^63 - 1.676363*10^34*z^64 + 6.44815*10^34*z^65 - 2.481787*10^35*z^66 + 9.55758*10^35*z^67 - 3.682796*10^36*z^68 + 1.419864*10^37*z^69 - 5.477068*10^37*z^70 + 2.113855*10^38*z^71 - 8.16247*10^38*z^72 + 3.153412*10^39*z^73 - 1.218842*10^40*z^74 + 4.713198*10^40*z^75 - 1.823393*10^41*z^76 + 7.05726*10^41*z^77 - 2.732611*10^42*z^78 + 1.058525*10^43*z^79 - 4.102049*10^43*z^80 + 1.590278*10^44*z^81 - 6.16756*10^44*z^82 + 2.392861*10^45*z^83 - 9.28713*10^45*z^84 + 3.605802*10^46*z^85 - 1.400473*10^47*z^86 + 5.44122*10^47*z^87 - 2.114772*10^48*z^88 + 8.22191*10^48*z^89 - 3.197579*10^49*z^90 + 1.243957*10^50*z^91 - 4.84086*10^50*z^92 + 1.884385*10^51*z^93 - 7.33743*10^51*z^94 + 2.857872*10^52*z^95 - 1.113431*10^53*z^96 + 4.33914*10^53*z^97 - 1.691454*10^54*z^98 + 6.59525*10^54*z^99 - 2.572261*10^55*z^100 + ALARM*z^101 + 44.6145712214383281*Log[MH2/muf2] - (27.0478644043052889*Log[MH2/muf2])/z - 65.8512300319552469*z*Log[MH2/muf2] + 62.5394385863618345*z^2*Log[MH2/muf2] - 102.455501403405108*z^3*Log[MH2/muf2] + 169.547025475594444*z^4*Log[MH2/muf2] - 245.696028466069707*z^5*Log[MH2/muf2] + 313.383355388374519*z^6*Log[MH2/muf2] - 371.511331998418213*z^7*Log[MH2/muf2] + 427.9377285689628*z^8*Log[MH2/muf2] - 476.182262433476766*z^9*Log[MH2/muf2] + 524.214239388716688*z^10*Log[MH2/muf2] - 565.7989263622101*z^11*Log[MH2/muf2] + 607.658669779966003*z^12*Log[MH2/muf2] - 644.375597951317074*z^13*Log[MH2/muf2] + 681.544003246265998*z^14*Log[MH2/muf2] - 714.520673023215446*z^15*Log[MH2/muf2] + 748.006496105345*z^16*Log[MH2/muf2] - 778.005974357598401*z^17*Log[MH2/muf2] + 808.522222330237721*z^18*Log[MH2/muf2] - 836.0879732748673*z^19*Log[MH2/muf2] + 864.1562361955316*z^20*Log[MH2/muf2] - 889.690511832711462*z^21*Log[MH2/muf2] + 915.703773155969725*z^22*Log[MH2/muf2] - 939.513474111009901*z^23*Log[MH2/muf2] + 963.775302729613031*z^24*Log[MH2/muf2] - 986.100414515337849*z^25*Log[MH2/muf2] + 1008.85032645276525*z^26*Log[MH2/muf2] - 1029.88237867901348*z^27*Log[MH2/muf2] + 1051.31280298766457*z^28*Log[MH2/muf2] - 1071.20730825929993*z^29*Log[MH2/muf2] + 1091.47527498654043*z^30*Log[MH2/muf2] - 1110.3603763513906*z^31*Log[MH2/muf2] + 1129.59577920251523*z^32*Log[MH2/muf2] - 1147.57842299896938*z^33*Log[MH2/muf2] + 1165.88999479294221*z^34*Log[MH2/muf2] - 1183.06043855214936*z^35*Log[MH2/muf2] + 1200.54016020919304*z^36*Log[MH2/muf2] - 1216.97533061211429*z^37*Log[MH2/muf2] + 1233.70174279880952*z^38*Log[MH2/muf2] - 1249.46778101735113*z^39*Log[MH2/muf2] + 1265.50851142170313*z^40*Log[MH2/muf2] - 1280.66273253535964*z^41*Log[MH2/muf2] + 1296.07645224897375*z^42*Log[MH2/muf2] - 1310.66887456368046*z^43*Log[MH2/muf2] + 1325.50683212276899*z^44*Log[MH2/muf2] - 1339.58138568432581*z^45*Log[MH2/muf2] + 1353.88862402796832*z^46*Log[MH2/muf2] - 1367.48411637929799*z^47*Log[MH2/muf2] + 1381.30044854173239*z^48*Log[MH2/muf2] - 1394.45134437485666*z^49*Log[MH2/muf2] + 1407.8121433449876*z^50*Log[MH2/muf2] - 1420.54919977711684*z^51*Log[MH2/muf2] + 1433.48604361320035*z^52*Log[MH2/muf2] - 1445.83683224022211*z^53*Log[MH2/muf2] + 1458.37803527939839*z^54*Log[MH2/muf2] - 1470.36737455157036*z^55*Log[MH2/muf2] + 1482.53842813076972*z^56*Log[MH2/muf2] - 1494.1887440468042*z^57*Log[MH2/muf2] + 1506.01268470584876*z^58*Log[MH2/muf2] - 1517.34431372417836*z^59*Log[MH2/muf2] + 1528.84203281956356*z^60*Log[MH2/muf2] - 1539.87347782467114*z^61*Log[MH2/muf2] + 1551.06398344893362*z^62*Log[MH2/muf2] - 1561.81213129945298*z^63*Log[MH2/muf2] + 1572.71277110123554*z^64*Log[MH2/muf2] - 1583.19307852402302*z^65*Log[MH2/muf2] + 1593.81973026386641*z^66*Log[MH2/muf2] - 1604.04638350168592*z^67*Log[MH2/muf2] + 1614.41361881957344*z^68*Log[MH2/muf2] - 1624.39967138687684*z^69*Log[MH2/muf2] + 1634.5208971995157*z^70*Log[MH2/muf2] - 1644.27838927656026*z^71*Log[MH2/muf2] + 1654.16597039222539*z^72*Log[MH2/muf2] - 1663.70603273779072*z^73*Log[MH2/muf2] + 1673.37139862042486*z^74*Log[MH2/muf2] - 1682.7043433671745*z^75*Log[MH2/muf2] + 1692.15808145927352*z^76*Log[MH2/muf2] - 1701.29348174307248*z^77*Log[MH2/muf2] + 1710.54541933862664*z^78*Log[MH2/muf2] - 1719.49217938103734*z^79*Log[MH2/muf2] + 1728.55145570271533*z^80*Log[MH2/muf2] - 1737.31787269710425*z^81*Log[MH2/muf2] + 1746.19300255861396*z^82*Log[MH2/muf2] - 1754.78682149150192*z^83*Log[MH2/muf2] + 1763.48575170334274*z^84*Log[MH2/muf2] - 1771.91421406358254*z^85*Log[MH2/muf2] + 1780.44437355791319*z^86*Log[MH2/muf2] - 1788.71426073900473*z^87*Log[MH2/muf2] + 1797.08260523908475*z^88*Log[MH2/muf2] - 1805.20027731821913*z^89*Log[MH2/muf2] + 1813.41332925356362*z^90*Log[MH2/muf2] - 1821.38475972992559*z^91*Log[MH2/muf2] + 1829.44864399499761*z^92*Log[MH2/muf2] - 1837.27945098557797*z^93*Log[MH2/muf2] + 1845.19992705361481*z^94*Log[MH2/muf2] - 1852.895401374209*z^95*Log[MH2/muf2] + 1860.67789220551524*z^96*Log[MH2/muf2] - 1868.24302270525021*z^97*Log[MH2/muf2] + 1875.89264082849261*z^98*Log[MH2/muf2] - 1883.33213729614328*z^99*Log[MH2/muf2] + 1890.8537083898448*z^100*Log[MH2/muf2] - 4.049186427567906*Log[MH2/muf2]^2 - (0.0760835702762282675*Log[MH2/muf2]^2)/z - 5.83728128864335645*z*Log[MH2/muf2]^2 + 6.48543288683840729*z^2*Log[MH2/muf2]^2 + 23.7405642276492159*z^3*Log[MH2/muf2]^2 - 33.5662752024575855*z^4*Log[MH2/muf2]^2 + 37.0435759377214065*z^5*Log[MH2/muf2]^2 - 42.1644228660942244*z^6*Log[MH2/muf2]^2 + 44.5742592690089375*z^7*Log[MH2/muf2]^2 - 47.9578019916188332*z^8*Log[MH2/muf2]^2 + 49.8303583736132487*z^9*Log[MH2/muf2]^2 - 52.3434407414494295*z^10*Log[MH2/muf2]^2 + 53.8774472623516801*z^11*Log[MH2/muf2]^2 - 55.8699233489037914*z^12*Log[MH2/muf2]^2 + 57.1701182469825213*z^13*Log[MH2/muf2]^2 - 58.8172499733956*z^14*Log[MH2/muf2]^2 + 59.9460486306345251*z^15*Log[MH2/muf2]^2 - 61.3478921614635675*z^16*Log[MH2/muf2]^2 + 62.3455575488549067*z^17*Log[MH2/muf2]^2 - 63.5644916275237845*z^18*Log[MH2/muf2]^2 + 64.4585344624443779*z^19*Log[MH2/muf2]^2 - 65.5360047612294987*z^20*Log[MH2/muf2]^2 + 66.3460671848681713*z^21*Log[MH2/muf2]^2 - 67.3109746485226998*z^22*Log[MH2/muf2]^2 + 68.0515767597803697*z^23*Log[MH2/muf2]^2 - 68.9248554701388*z^24*Log[MH2/muf2]^2 + 69.6070378862836861*z^25*Log[MH2/muf2]^2 - 70.4043242009360326*z^26*Log[MH2/muf2]^2 + 71.0366800613919075*z^27*Log[MH2/muf2]^2 - 71.7699531987742385*z^28*Log[MH2/muf2]^2 + 72.3593033891943485*z^29*Log[MH2/muf2]^2 - 73.0379383013216216*z^30*Log[MH2/muf2]^2 + 73.58978849493387*z^31*Log[MH2/muf2]^2 - 74.2212563476327963*z^32*Log[MH2/muf2]^2 + 74.74011541937628*z^33*Log[MH2/muf2]^2 - 75.3304640743920376*z^34*Log[MH2/muf2]^2 + 75.8200715131934073*z^35*Log[MH2/muf2]^2 - 76.3742638664493696*z^36*Log[MH2/muf2]^2 + 76.8377557411251309*z^37*Log[MH2/muf2]^2 - 77.3599134602923375*z^38*Log[MH2/muf2]^2 + 77.7999458618911779*z^39*Log[MH2/muf2]^2 - 78.2935285193227551*z^40*Log[MH2/muf2]^2 + 78.7123709305776668*z^41*Log[MH2/muf2]^2 - 79.18031000405433*z^42*Log[MH2/muf2]^2 + 79.5799169880562196*z^43*Log[MH2/muf2]^2 - 80.02471769192864*z^44*Log[MH2/muf2]^2 + 80.4067846791989502*z^45*Log[MH2/muf2]^2 - 80.8306044498490238*z^46*Log[MH2/muf2]^2 + 81.19661168080773*z^47*Log[MH2/muf2]^2 - 81.6013214443044071*z^48*Log[MH2/muf2]^2 + 81.9525689648804803*z^49*Log[MH2/muf2]^2 - 82.3398015196520897*z^50*Log[MH2/muf2]^2 + 82.6774373324835872*z^51*Log[MH2/muf2]^2 - 83.0486259608988822*z^52*Log[MH2/muf2]^2 + 83.3736688794646703*z^53*Log[MH2/muf2]^2 - 83.7300784595933356*z^54*Log[MH2/muf2]^2 + 84.0434368190256626*z^55*Log[MH2/muf2]^2 - 84.3861891158131775*z^56*Log[MH2/muf2]^2 + 84.6886762110224107*z^57*Log[MH2/muf2]^2 - 85.0187706039078559*z^58*Log[MH2/muf2]^2 + 85.3111175192885284*z^59*Log[MH2/muf2]^2 - 85.6294481180583503*z^60*Log[MH2/muf2]^2 + 85.9123144607852248*z^61*Log[MH2/muf2]^2 - 86.2196843379878*z^62*Log[MH2/muf2]^2 + 86.4936672732939798*z^63*Log[MH2/muf2]^2 - 86.7908003760182592*z^64*Log[MH2/muf2]^2 + 87.0564422771748148*z^65*Log[MH2/muf2]^2 - 87.3439934570635574*z^66*Log[MH2/muf2]^2 + 87.6017884175468841*z^67*Log[MH2/muf2]^2 - 87.8803519241843837*z^68*Log[MH2/muf2]^2 + 88.1307513293938982*z^69*Log[MH2/muf2]^2 - 88.4008680406516112*z^70*Log[MH2/muf2]^2 + 88.6442853576985264*z^71*Log[MH2/muf2]^2 - 88.9064489655133706*z^72*Log[MH2/muf2]^2 + 89.1432638792611265*z^73*Log[MH2/muf2]^2 - 89.3979262065297265*z^74*Log[MH2/muf2]^2 + 89.6284882061897673*z^75*Log[MH2/muf2]^2 - 89.8760637969775926*z^76*Log[MH2/muf2]^2 + 90.1006952986410581*z^77*Log[MH2/muf2]^2 - 90.3415653975132299*z^78*Log[MH2/muf2]^2 + 90.56056447290231*z^79*Log[MH2/muf2]^2 - 90.7950804882380432*z^80*Log[MH2/muf2]^2 + 91.0087232578409192*z^81*Log[MH2/muf2]^2 - 91.2372097872642073*z^82*Log[MH2/muf2]^2 + 91.4457525262299008*z^83*Log[MH2/muf2]^2 - 91.6685100088449121*z^84*Log[MH2/muf2]^2 + 91.87219100606569*z^85*Log[MH2/muf2]^2 - 92.0894980553187636*z^86*Log[MH2/muf2]^2 + 92.2885392596381621*z^87*Log[MH2/muf2]^2 - 92.5006547217967288*z^88*Log[MH2/muf2]^2 + 92.6952632039560578*z^89*Log[MH2/muf2]^2 - 92.9024279799797498*z^90*Log[MH2/muf2]^2 + 93.09279723452508*z^91*Log[MH2/muf2]^2 - 93.2952358971806748*z^92*Log[MH2/muf2]^2 + 93.4815470049154215*z^93*Log[MH2/muf2]^2 - 93.6794692381007909*z^94*Log[MH2/muf2]^2 + 93.8618919066432951*z^95*Log[MH2/muf2]^2 - 94.0554937898366086*z^96*Log[MH2/muf2]^2 + 94.2341872873144172*z^97*Log[MH2/muf2]^2 - 94.4236524446954585*z^98*Log[MH2/muf2]^2 + 94.5987664394879856*z^99*Log[MH2/muf2]^2 - 94.7842670704629653*z^100*Log[MH2/muf2]^2 + 1.35011436809624321*Log[MH2/muf2]^3 - (1.54320987654320988*Log[MH2/muf2]^3)/z - 0.501737483755608642*z*Log[MH2/muf2]^3 + 0.230452674897119342*z^2*Log[MH2/muf2]^3 + 0.238683127572016461*z^3*Log[MH2/muf2]^3 + 0.0730967078189300412*z^4*Log[MH2/muf2]^3 + 0.0361008230452674897*z^5*Log[MH2/muf2]^3 + 0.0218224573780129336*z^6*Log[MH2/muf2]^3 + 0.0147350298143948938*z^7*Log[MH2/muf2]^3 + 0.0106681818818062204*z^8*Log[MH2/muf2]^3 + 0.00810409726304788033*z^9*Log[MH2/muf2]^3 + 0.00637693810533316706*z^10*Log[MH2/muf2]^3 + 0.00515502953213390924*z^11*Log[MH2/muf2]^3 + 0.00425718594910514102*z^12*Log[MH2/muf2]^3 + 0.003577243427670778*z^13*Log[MH2/muf2]^3 + 0.00304947166974029001*z^14*Log[MH2/muf2]^3 + 0.00263132223449683767*z^15*Log[MH2/muf2]^3 + 0.002294222472939793*z^16*Log[MH2/muf2]^3 + 0.00201838398455484833*z^17*Log[MH2/muf2]^3 + 0.00178973707401819846*z^18*Log[MH2/muf2]^3 + 0.00159804864077873169*z^19*Log[MH2/muf2]^3 + 0.00143572734087764353*z^20*Log[MH2/muf2]^3 + 0.00129704271099425652*z^21*Log[MH2/muf2]^3 + 0.00117760167951522491*z^22*Log[MH2/muf2]^3 + 0.00107398964113558068*z^23*Log[MH2/muf2]^3 + 0.000983519381308711281*z^24*Log[MH2/muf2]^3 + 0.000904052259245496*z^25*Log[MH2/muf2]^3 + 0.000833868772710178218*z^26*Log[MH2/muf2]^3 + 0.0007715734802365593*z^27*Log[MH2/muf2]^3 + 0.000716024219355593057*z^28*Log[MH2/muf2]^3 + 0.000666278762581140493*z^29*Log[MH2/muf2]^3 + 0.000621554160053727474*z^30*Log[MH2/muf2]^3 + 0.000581195428287577669*z^31*Log[MH2/muf2]^3 + 0.000544651203935333604*z^32*Log[MH2/muf2]^3 + 0.000511454643826602263*z^33*Log[MH2/muf2]^3 + 0.000481208316044567836*z^34*Log[MH2/muf2]^3 + 0.000453572155298597509*z^35*Log[MH2/muf2]^3 + 0.0004282537914138703*z^36*Log[MH2/muf2]^3 + 0.000405000730545573634*z^37*Log[MH2/muf2]^3 + 0.000383593993824723169*z^38*Log[MH2/muf2]^3 + 0.000363842910662050279*z^39*Log[MH2/muf2]^3 + 0.000345580832981127025*z^40*Log[MH2/muf2]^3 + 0.0003286615886176333*z^41*Log[MH2/muf2]^3 + 0.000312956531547523875*z^42*Log[MH2/muf2]^3 + 0.00029835207674585543*z^43*Log[MH2/muf2]^3 + 0.000284747630683098576*z^44*Log[MH2/muf2]^3 + 0.000272053846453613135*z^45*Log[MH2/muf2]^3 + 0.000260191146564522045*z^46*Log[MH2/muf2]^3 + 0.000249088467428833945*z^47*Log[MH2/muf2]^3 + 0.000238682188303738937*z^48*Log[MH2/muf2]^3 + 0.000228915214319647116*z^49*Log[MH2/muf2]^3 + 0.000219736188756177704*z^50*Log[MH2/muf2]^3 + 0.000211098814141599883*z^51*Log[MH2/muf2]^3 + 0.000202961265315032343*z^52*Log[MH2/muf2]^3 + 0.000195285680475634582*z^53*Log[MH2/muf2]^3 + 0.000188037718589379647*z^54*Log[MH2/muf2]^3 + 0.000181186173440418665*z^55*Log[MH2/muf2]^3 + 0.000174702636185678809*z^56*Log[MH2/muf2]^3 + 0.000168561199565244766*z^57*Log[MH2/muf2]^3 + 0.000162738197990334196*z^58*Log[MH2/muf2]^3 + 0.00015721197861748366*z^59*Log[MH2/muf2]^3 + 0.000151962699255601814*z^60*Log[MH2/muf2]^3 + 0.000146972149568833879*z^61*Log[MH2/muf2]^3 + 0.000142223592554459995*z^62*Log[MH2/muf2]^3 + 0.000137701623708896927*z^63*Log[MH2/muf2]^3 + 0.000133392045660541955*z^64*Log[MH2/muf2]^3 + 0.000129281756357299448*z^65*Log[MH2/muf2]^3 + 0.000125358649158646839*z^66*Log[MH2/muf2]^3 + 0.000121611523404802467*z^67*Log[MH2/muf2]^3 + 0.000118030004225347169*z^68*Log[MH2/muf2]^3 + 0.000114604470511800336*z^69*Log[MH2/muf2]^3 + 0.000111325990117525547*z^70*Log[MH2/muf2]^3 + 0.000108186261467565038*z^71*Log[MH2/muf2]^3 + 0.000105177560863593103*z^72*Log[MH2/muf2]^3 + 0.000102292694857654311*z^73*Log[MH2/muf2]^3 + 0.0000995249571448213325*z^74*Log[MH2/muf2]^3 + 0.0000968680894911379181*z^75*Log[MH2/muf2]^3 + 0.00009431624627069379*z^76*Log[MH2/muf2]^3 + 0.0000918639622356650173*z^77*Log[MH2/muf2]^3 + 0.0000895061231867071671*z^78*Log[MH2/muf2]^3 + 0.0000872379392491088376*z^79*Log[MH2/muf2]^3 + 0.0000850549204933633737*z^80*Log[MH2/muf2]^3 + 0.0000829528546679476404*z^81*Log[MH2/muf2]^3 + 0.0000809277868376627603*z^82*Log[MH2/muf2]^3 + 0.0000789760007433672497*z^83*Log[MH2/muf2]^3 + 0.0000770940017187240507*z^84*Log[MH2/muf2]^3 + 0.0000752785010170382089*z^85*Log[MH2/muf2]^3 + 0.0000735264014166811672*z^86*Log[MH2/muf2]^3 + 0.0000718347839872391333*z^87*Log[MH2/muf2]^3 + 0.0000702008959106096651*z^88*Log[MH2/muf2]^3 + 0.0000686221392619952983*z^89*Log[MH2/muf2]^3 + 0.0000670960606652726833*z^90*Log[MH2/muf2]^3 + 0.00006562034174569522*z^91*Log[MH2/muf2]^3 + 0.0000641927903104424907*z^92*Log[MH2/muf2]^3 + 0.0000628113321942705485*z^93*Log[MH2/muf2]^3 + 0.0000614740037135388956*z^94*Log[MH2/muf2]^3 + 0.00006017894467727628*z^95*Log[MH2/muf2]^3 + 0.0000589243919087712327*z^96*Log[MH2/muf2]^3 + 0.0000577086732354986499*z^97*Log[MH2/muf2]^3 + 0.0000565302019090764411*z^98*Log[MH2/muf2]^3 + 0.0000553874714204362296*z^99*Log[MH2/muf2]^3 + 0.0000542790506785318965*z^100*Log[MH2/muf2]^3 - 36.575092*Log[z] - (1.2302471173732068*Log[z])/z + 22.4927*z*Log[z] - 102.783354*z^2*Log[z] + 240.966212*z^3*Log[z] - 385.71561*z^4*Log[z] + 525.57138*z^5*Log[z] - 685.88947*z^6*Log[z] + 917.06317*z^7*Log[z] - 1403.49316*z^8*Log[z] + 2609.9234*z^9*Log[z] - 5993.7727*z^10*Log[z] + 16018.439*z^11*Log[z] - 46891.824*z^12*Log[z] + 144528.21*z^13*Log[z] - 459917.78*z^14*Log[z] + 1.4964711*10^6*z^15*Log[z] - 4.9533267*10^6*z^16*Log[z] + 1.662705*10^7*z^17*Log[z] - 5.6480181*10^7*z^18*Log[z] + 1.9384037*10^8*z^19*Log[z] - 6.712902*10^8*z^20*Log[z] + 2.3434005*10^9*z^21*Log[z] - 8.239116*10^9*z^22*Log[z] + 2.9154043*10^10*z^23*Log[z] - 1.0376084*10^11*z^24*Log[z] + 3.7123988*10^11*z^25*Log[z] - 1.3346357*10^12*z^26*Log[z] + 4.819297*10^12*z^27*Log[z] - 1.7472879*10^13*z^28*Log[z] + 6.358723*10^13*z^29*Log[z] - 2.322095*10^14*z^30*Log[z] + 8.507219*10^14*z^31*Log[z] - 3.126056*10^15*z^32*Log[z] + 1.1519167*10^16*z^33*Log[z] - 4.255814*10^16*z^34*Log[z] + 1.5761976*10^17*z^35*Log[z] - 5.851147*10^17*z^36*Log[z] + 2.1767825*10^18*z^37*Log[z] - 8.114826*10^18*z^38*Log[z] + 3.030989*10^19*z^39*Log[z] - 1.134188829*10^20*z^40*Log[z] + 4.25148497*10^20*z^41*Log[z] - 1.59628999*10^21*z^42*Log[z] + 6.00292967*10^21*z^43*Log[z] - 2.26079976*10^22*z^44*Log[z] + 8.52663586*10^22*z^45*Log[z] - 3.220191*10^23*z^46*Log[z] + 1.21771961*10^24*z^47*Log[z] - 4.61052031*10^24*z^48*Log[z] + 1.74769793*10^25*z^49*Log[z] - 6.6324639*10^25*z^50*Log[z] + 2.51973666*10^26*z^51*Log[z] - 9.58270319*10^26*z^52*Log[z] + 3.64800619*10^27*z^53*Log[z] - 1.39008329*10^28*z^54*Log[z] + 5.30185512*10^28*z^55*Log[z] - 2.02395853*10^29*z^56*Log[z] + 7.7329974*10^29*z^57*Log[z] - 2.95701256*10^30*z^58*Log[z] + 1.13163088*10^31*z^59*Log[z] - 4.33401751*10^31*z^60*Log[z] + 1.661114*10^32*z^61*Log[z] - 6.371181*10^32*z^62*Log[z] + 2.445356*10^33*z^63*Log[z] - 9.391959*10^33*z^64*Log[z] + 3.60954623*10^34*z^65*Log[z] - 1.38810583*10^35*z^66*Log[z] + 5.34143057*10^35*z^67*Log[z] - 2.05659858*10^36*z^68*Log[z] + 7.92301862*10^36*z^69*Log[z] - 3.05403233*10^37*z^70*Log[z] + 1.17785364*10^38*z^71*Log[z] - 4.54503262*10^38*z^72*Log[z] + 1.75470531*10^39*z^73*Log[z] - 6.77776773*10^39*z^74*Log[z] + 2.61925955*10^40*z^75*Log[z] - 1.01268424*10^41*z^76*Log[z] + 3.91712798*10^41*z^77*Log[z] - 1.51584364*10^42*z^78*Log[z] + 5.86852473*10^42*z^79*Log[z] - 2.27293236*10^43*z^80*Log[z] + 8.8068877*10^43*z^81*Log[z] - 3.41375448*10^44*z^82*Log[z] + 1.32376737*10^45*z^83*Log[z] - 5.13518928*10^45*z^84*Log[z] + 1.99279501*10^46*z^85*Log[z] - 7.7361755*10^46*z^86*Log[z] + 3.00430345*10^47*z^87*Log[z] - 1.16710913*10^48*z^88*Log[z] + 4.53550712*10^48*z^89*Log[z] - 1.76312702*10^49*z^90*Log[z] + 6.85616833*10^49*z^91*Log[z] - 2.66695895*10^50*z^92*Log[z] + 1.03773186*10^51*z^93*Log[z] - 4.0391037*10^51*z^94*Log[z] + 1.57258111*10^52*z^95*Log[z] - 6.12444247*10^52*z^96*Log[z] + 2.38584852*10^53*z^97*Log[z] - 9.2969265*10^53*z^98*Log[z] + 3.62371195*10^54*z^99*Log[z] - 1.41280837*10^55*z^100*Log[z] + 5.48151476869272028*Log[MH2/muf2]*Log[z] - (4.53463899307675198*Log[MH2/muf2]*Log[z])/z + 20.43913702779071*z*Log[MH2/muf2]*Log[z] - 7.00259342136827966*z^2*Log[MH2/muf2]*Log[z] - 103.441405771745566*z^3*Log[MH2/muf2]*Log[z] + 136.229808875203892*z^4*Log[MH2/muf2]*Log[z] - 138.299415046898705*z^5*Log[MH2/muf2]*Log[z] + 143.688695073242026*z^6*Log[MH2/muf2]*Log[z] - 138.9244967187501*z^7*Log[MH2/muf2]*Log[z] + 136.631530901500907*z^8*Log[MH2/muf2]*Log[z] - 129.562837591940645*z^9*Log[MH2/muf2]*Log[z] + 124.169357493854948*z^10*Log[MH2/muf2]*Log[z] - 116.175329399431581*z^11*Log[MH2/muf2]*Log[z] + 109.334584582846587*z^12*Log[MH2/muf2]*Log[z] - 100.981663991780832*z^13*Log[MH2/muf2]*Log[z] + 93.4309193786532173*z^14*Log[MH2/muf2]*Log[z] - 84.9845457471481064*z^15*Log[MH2/muf2]*Log[z] + 77.0951951917768069*z^16*Log[MH2/muf2]*Log[z] - 68.6890751711947662*z^17*Log[MH2/muf2]*Log[z] + 60.6631465596542324*z^18*Log[MH2/muf2]*Log[z] - 52.3669306705120965*z^19*Log[MH2/muf2]*Log[z] + 44.31987866247063*z^20*Log[MH2/muf2]*Log[z] - 36.16974919060846*z^21*Log[MH2/muf2]*Log[z] + 28.16952616126832*z^22*Log[MH2/muf2]*Log[z] - 20.1832839903984288*z^23*Log[MH2/muf2]*Log[z] + 12.2703742720337713*z^24*Log[MH2/muf2]*Log[z] - 4.455381039877022*z^25*Log[MH2/muf2]*Log[z] - 3.34625395983161839*z^26*Log[MH2/muf2]*Log[z] + 10.9886815565760707*z^27*Log[MH2/muf2]*Log[z] - 18.6653185600213486*z^28*Log[MH2/muf2]*Log[z] + 26.1373824413240477*z^29*Log[MH2/muf2]*Log[z] - 33.6817807280497339*z^30*Log[MH2/muf2]*Log[z] + 40.9877058864574722*z^31*Log[MH2/muf2]*Log[z] - 48.3967894045831721*z^32*Log[MH2/muf2]*Log[z] + 55.5419192650605106*z^33*Log[MH2/muf2]*Log[z] - 62.8153079141114118*z^34*Log[MH2/muf2]*Log[z] + 69.8055491510642257*z^35*Log[MH2/muf2]*Log[z] - 76.94460802313992*z^36*Log[MH2/muf2]*Log[z] + 83.7860873617971884*z^37*Log[MH2/muf2]*Log[z] - 90.7933006298934609*z^38*Log[MH2/muf2]*Log[z] + 97.4921529005403852*z^39*Log[MH2/muf2]*Log[z] - 104.370705955561843*z^40*Log[MH2/muf2]*Log[z] + 110.93294473041767*z^41*Log[MH2/muf2]*Log[z] - 117.686442564979553*z^42*Log[MH2/muf2]*Log[z] + 124.117883375277341*z^43*Log[MH2/muf2]*Log[z] - 130.750159618046898*z^44*Log[MH2/muf2]*Log[z] + 137.056376904837612*z^45*Log[MH2/muf2]*Log[z] - 143.571364032366667*z^46*Log[MH2/muf2]*Log[z] + 149.757669804270643*z^47*Log[MH2/muf2]*Log[z] - 156.159311133117454*z^48*Log[MH2/muf2]*Log[z] + 162.230747556390711*z^49*Log[MH2/muf2]*Log[z] - 168.522938046074617*z^50*Log[MH2/muf2]*Log[z] + 174.484278889662961*z^51*Log[MH2/muf2]*Log[z] - 180.670825963498604*z^52*Log[MH2/muf2]*Log[z] + 186.526583558516921*z^53*Log[MH2/muf2]*Log[z] - 192.611181908056775*z^54*Log[MH2/muf2]*Log[z] + 198.365617413877404*z^55*Log[MH2/muf2]*Log[z] - 204.351833601894617*z^56*Log[MH2/muf2]*Log[z] + 210.008969117910509*z^57*Log[MH2/muf2]*Log[z] - 215.900233050895388*z^58*Log[MH2/muf2]*Log[z] + 221.463864609926469*z^59*Log[MH2/muf2]*Log[z] - 227.263465814382175*z^60*Log[MH2/muf2]*Log[z] + 232.737176626630736*z^61*Log[MH2/muf2]*Log[z] - 238.448263863159194*z^62*Log[MH2/muf2]*Log[z] + 243.835437403833188*z^63*Log[MH2/muf2]*Log[z] - 249.461020573552067*z^64*Log[MH2/muf2]*Log[z] + 254.764853258709629*z^65*Log[MH2/muf2]*Log[z] - 260.307806853941508*z^66*Log[MH2/muf2]*Log[z] + 265.53132015143325*z^67*Log[MH2/muf2]*Log[z] - 270.994387714477003*z^68*Log[MH2/muf2]*Log[z] + 276.140439605823948*z^69*Log[MH2/muf2]*Log[z] - 281.526238811521473*z^70*Log[MH2/muf2]*Log[z] + 286.597534566746027*z^71*Log[MH2/muf2]*Log[z] - 291.90856265405733*z^72*Log[MH2/muf2]*Log[z] + 296.90766491204846*z^73*Log[MH2/muf2]*Log[z] - 302.146304269131741*z^74*Log[MH2/muf2]*Log[z] + 307.075642435965519*z^75*Log[MH2/muf2]*Log[z] - 312.2441662008591*z^76*Log[MH2/muf2]*Log[z] + 317.106045190968563*z^77*Log[MH2/muf2]*Log[z] - 322.206622771913977*z^78*Log[MH2/muf2]*Log[z] + 327.003231124427387*z^79*Log[MH2/muf2]*Log[z] - 332.037933574448522*z^80*Log[MH2/muf2]*Log[z] + 336.771350980998106*z^81*Log[MH2/muf2]*Log[z] - 341.742156183632598*z^82*Log[MH2/muf2]*Log[z] + 346.414360465593065*z^83*Log[MH2/muf2]*Log[z] - 351.323158104877885*z^84*Log[MH2/muf2]*Log[z] + 355.936031678104237*z^85*Log[MH2/muf2]*Log[z] - 360.784627977658661*z^86*Log[MH2/muf2]*Log[z] + 365.339963841894921*z^87*Log[MH2/muf2]*Log[z] - 370.130086066394857*z^88*Log[MH2/muf2]*Log[z] + 374.629593354996807*z^89*Log[MH2/muf2]*Log[z] - 379.362894073356998*z^90*Log[MH2/muf2]*Log[z] + 383.8082031970721*z^91*Log[MH2/muf2]*Log[z] - 388.486264310881681*z^92*Log[MH2/muf2]*Log[z] + 392.87893172733664*z^93*Log[MH2/muf2]*Log[z] - 397.50326827099826*z^94*Log[MH2/muf2]*Log[z] + 401.844780909381399*z^95*Log[MH2/muf2]*Log[z] - 406.416844630331794*z^96*Log[MH2/muf2]*Log[z] + 410.708623998602294*z^97*Log[MH2/muf2]*Log[z] - 415.229806727203656*z^98*Log[MH2/muf2]*Log[z] + 419.4732127270684*z^99*Log[MH2/muf2]*Log[z] - 423.94484954644514*z^100*Log[MH2/muf2]*Log[z] - 5.74560358607281073*Log[MH2/muf2]^2*Log[z] - (0.222222222222222222*Log[MH2/muf2]^2*Log[z])/z - 14.2158274383281287*z*Log[MH2/muf2]^2*Log[z] - 5.94231284981307995*z^2*Log[MH2/muf2]^2*Log[z] - 0.185259166647825402*z^3*Log[MH2/muf2]^2*Log[z] + 1.39683324072189948*z^4*Log[MH2/muf2]^2*Log[z] - 4.79664805553671429*z^5*Log[MH2/muf2]^2*Log[z] + 6.77598227070426279*z^6*Log[MH2/muf2]^2*Log[z] - 9.12388098574583498*z^7*Log[MH2/muf2]^2*Log[z] + 10.8731994013836951*z^8*Log[MH2/muf2]^2*Log[z] - 12.7521757621612022*z^9*Log[MH2/muf2]^2*Log[z] + 14.28294666564044*z^10*Log[MH2/muf2]^2*Log[z] - 15.8720416073616434*z^11*Log[MH2/muf2]^2*Log[z] + 17.2291991302851596*z^12*Log[MH2/muf2]^2*Log[z] - 18.6158463753822881*z^13*Log[MH2/muf2]^2*Log[z] + 19.8354682338370729*z^14*Log[MH2/muf2]^2*Log[z] - 21.0708426499664748*z^15*Log[MH2/muf2]^2*Log[z] + 22.1795573537805308*z^16*Log[MH2/muf2]^2*Log[z] - 23.2967705058266398*z^17*Log[MH2/muf2]^2*Log[z] + 24.3143044955772818*z^18*Log[MH2/muf2]^2*Log[z] - 25.3362322537633351*z^19*Log[MH2/muf2]^2*Log[z] + 26.2774819711619379*z^20*Log[MH2/muf2]^2*Log[z] - 27.2206895055020638*z^21*Log[MH2/muf2]^2*Log[z] + 28.0971437626065675*z^22*Log[MH2/muf2]^2*Log[z] - 28.9740626563796116*z^23*Log[MH2/muf2]^2*Log[z] + 29.7947586123437732*z^24*Log[MH2/muf2]^2*Log[z] - 30.6149853700630102*z^25*Log[MH2/muf2]^2*Log[z] + 31.3871582176302191*z^26*Log[MH2/muf2]^2*Log[z] - 32.1582727538972008*z^27*Log[MH2/muf2]^2*Log[z] + 32.8878059626528196*z^28*Log[MH2/muf2]^2*Log[z] - 33.6159106183584179*z^29*Log[MH2/muf2]^2*Log[z] + 34.3076546078621906*z^30*Log[MH2/muf2]^2*Log[z] - 34.9977420303211668*z^31*Log[MH2/muf2]^2*Log[z] + 35.6557443563990391*z^32*Log[MH2/muf2]^2*Log[z] - 36.31195617150967*z^33*Log[MH2/muf2]^2*Log[z] + 36.9396309650105774*z^34*Log[MH2/muf2]^2*Log[z] - 37.5654443175797233*z^35*Log[MH2/muf2]^2*Log[z] + 38.1656991774268896*z^36*Log[MH2/muf2]^2*Log[z] - 38.7640642130301986*z^37*Log[MH2/muf2]^2*Log[z] + 39.3393967378179635*z^38*Log[MH2/muf2]^2*Log[z] - 39.9128398662315785*z^39*Log[MH2/muf2]^2*Log[z] + 40.4654121408024727*z^40*Log[MH2/muf2]^2*Log[z] - 41.0161149009379673*z^41*Log[MH2/muf2]^2*Log[z] + 41.5478117198305694*z^42*Log[MH2/muf2]^2*Log[z] - 42.077671907578925*z^43*Log[MH2/muf2]^2*Log[z] + 42.5901468246935773*z^44*Log[MH2/muf2]^2*Log[z] - 43.1008265025134542*z^45*Log[MH2/muf2]^2*Log[z] + 43.5955386455810361*z^46*Log[MH2/muf2]^2*Log[z] - 44.08850229936671*z^47*Log[MH2/muf2]^2*Log[z] + 44.5667460920913393*z^48*Log[MH2/muf2]^2*Log[z] - 45.0432912846779595*z^49*Log[MH2/muf2]^2*Log[z] + 45.50622066049066*z^50*Log[MH2/muf2]^2*Log[z] - 45.9675028987930786*z^51*Log[MH2/muf2]^2*Log[z] + 46.4161511917567241*z^52*Log[MH2/muf2]^2*Log[z] - 46.8632042803878236*z^53*Log[MH2/muf2]^2*Log[z] + 47.2985006909396801*z^54*Log[MH2/muf2]^2*Log[z] - 47.7322535282191045*z^55*Log[MH2/muf2]^2*Log[z] + 48.1550368508108953*z^56*Log[MH2/muf2]^2*Log[z] - 48.5763273936292561*z^57*Log[MH2/muf2]^2*Log[z] + 48.9873575373857837*z^58*Log[MH2/muf2]^2*Log[z] - 49.3969444930714303*z^59*Log[MH2/muf2]^2*Log[z] + 49.7969122098683076*z^60*Log[MH2/muf2]^2*Log[z] - 50.1954848882180502*z^61*Log[MH2/muf2]^2*Log[z] + 50.5850200343173647*z^62*Log[MH2/muf2]^2*Log[z] - 50.9732066990968233*z^63*Log[MH2/muf2]^2*Log[z] + 51.3528852890982663*z^64*Log[MH2/muf2]^2*Log[z] - 51.7312602771025429*z^65*Log[MH2/muf2]^2*Log[z] + 52.1016105370656355*z^66*Log[MH2/muf2]^2*Log[z] - 52.4707003582715603*z^67*Log[MH2/muf2]^2*Log[z] + 52.8322079445500056*z^68*Log[MH2/muf2]^2*Log[z] - 53.1924965347148557*z^69*Log[MH2/muf2]^2*Log[z] + 53.5456090534826772*z^70*Log[MH2/muf2]^2*Log[z] - 53.8975423176659701*z^71*Log[MH2/muf2]^2*Log[z] + 54.24267325522299*z^72*Log[MH2/muf2]^2*Log[z] - 54.58666301487596*z^73*Log[MH2/muf2]^2*Log[z] + 54.9241951690507135*z^74*Log[MH2/muf2]^2*Log[z] - 55.2606226048723478*z^75*Log[MH2/muf2]^2*Log[z] + 55.5909110920359846*z^76*Log[MH2/muf2]^2*Log[z] - 55.9201297584995161*z^77*Log[MH2/muf2]^2*Log[z] + 56.2435046579903669*z^78*Log[MH2/muf2]^2*Log[z] - 56.5658431323725*z^79*Log[MH2/muf2]^2*Log[z] + 56.8826118198434041*z^80*Log[MH2/muf2]^2*Log[z] - 57.198376038037786*z^81*Log[MH2/muf2]^2*Log[z] + 57.5088252508669914*z^82*Log[MH2/muf2]^2*Log[z] - 57.8183005736979947*z^83*Log[MH2/muf2]^2*Log[z] + 58.1226982447566245*z^84*Log[MH2/muf2]^2*Log[z] - 58.4261512915173479*z^85*Log[MH2/muf2]^2*Log[z] + 58.72474818195641*z^86*Log[MH2/muf2]^2*Log[z] - 59.0224284621570587*z^87*Log[MH2/muf2]^2*Log[z] + 59.3154596192260979*z^88*Log[MH2/muf2]^2*Log[z] - 59.6076009888074139*z^89*Log[MH2/muf2]^2*Log[z] + 59.8952870508572539*z^90*Log[MH2/muf2]^2*Log[z] - 60.1821090152031559*z^91*Log[MH2/muf2]^2*Log[z] + 60.46465738280807*z^92*Log[MH2/muf2]^2*Log[z] - 60.7463662656290828*z^93*Log[MH2/muf2]^2*Log[z] + 61.0239721550713941*z^94*Log[MH2/muf2]^2*Log[z] - 61.3007621495031778*z^95*Log[MH2/muf2]^2*Log[z] + 61.5736095426007615*z^96*Log[MH2/muf2]^2*Log[z] - 61.8456636585734539*z^97*Log[MH2/muf2]^2*Log[z] + 62.1139261609222891*z^98*Log[MH2/muf2]^2*Log[z] - 62.3814170809281499*z^99*Log[MH2/muf2]^2*Log[z] + 62.6452586990166114*z^100*Log[MH2/muf2]^2*Log[z] - 1.09259259259259259*Log[MH2/muf2]^3*Log[z] - (0.222222222222222222*Log[MH2/muf2]^3*Log[z])/z - 0.555555555555555556*z*Log[MH2/muf2]^3*Log[z] + 0.49382716049382713*z^2*Log[MH2/muf2]^3*Log[z] + 2.95582189*Log[z]^2 - 36.48767261*z*Log[z]^2 + 14.0259066*z^2*Log[z]^2 + 43.0414803*z^3*Log[z]^2 - 50.198208*z^4*Log[z]^2 + 27.856852*z^5*Log[z]^2 - 4.232101*z^6*Log[z]^2 - 47.603534*z^7*Log[z]^2 + 155.329708*z^8*Log[z]^2 - 447.504086*z^9*Log[z]^2 + 1299.332525*z^10*Log[z]^2 - 3940.958134*z^11*Log[z]^2 + 12371.787514*z^12*Log[z]^2 - 39868.467927*z^13*Log[z]^2 + 131001.39013*z^14*Log[z]^2 - 437145.653396*z^15*Log[z]^2 + 1.477483572191*10^6*z^16*Log[z]^2 - 5.048486452849*10^6*z^17*Log[z]^2 + 1.74153436485*10^7*z^18*Log[z]^2 - 6.058294043902*10^7*z^19*Log[z]^2 + 2.123328325514*10^8*z^20*Log[z]^2 - 7.492000654012*10^8*z^21*Log[z]^2 + 2.65954761334*10^9*z^22*Log[z]^2 - 9.49298348796*10^9*z^23*Log[z]^2 + 3.405423947388*10^10*z^24*Log[z]^2 - 1.227238012151*10^11*z^25*Log[z]^2 + 4.441338364046*10^11*z^26*Log[z]^2 - 1.613554856196*10^12*z^27*Log[z]^2 + 5.88317741244*10^12*z^28*Log[z]^2 - 2.152215814222*10^13*z^29*Log[z]^2 + 7.89777093817*10^13*z^30*Log[z]^2 - 2.90654807714*10^14*z^31*Log[z]^2 + 1.072563623161*10^15*z^32*Log[z]^2 - 3.967959814919*10^15*z^33*Log[z]^2 + 1.471441482582*10^16*z^34*Log[z]^2 - 5.46876327358*10^16*z^35*Log[z]^2 + 2.036806721115*10^17*z^36*Log[z]^2 - 7.60105626209*10^17*z^37*Log[z]^2 + 2.84193774239*10^18*z^38*Log[z]^2 - 1.064457799345*10^19*z^39*Log[z]^2 + 3.99370291991*10^19*z^40*Log[z]^2 - 1.500788996961*10^20*z^41*Log[z]^2 + 5.64840674215*10^20*z^42*Log[z]^2 - 2.128938217453*10^21*z^43*Log[z]^2 + 8.03528847217*10^21*z^44*Log[z]^2 - 3.036783115285*10^22*z^45*Log[z]^2 + 1.149143795442*10^23*z^46*Log[z]^2 - 4.35370863182*10^23*z^47*Log[z]^2 + 1.651377450201*10^24*z^48*Log[z]^2 - 6.27067611688*10^24*z^49*Log[z]^2 + 2.383656860885*10^25*z^50*Log[z]^2 - 9.07018098116*10^25*z^51*Log[z]^2 + 3.45472603423*10^26*z^52*Log[z]^2 - 1.317104760182*10^27*z^53*Log[z]^2 + 5.02597827248*10^27*z^54*Log[z]^2 - 1.919551955734*10^28*z^55*Log[z]^2 + 7.33743570974*10^28*z^56*Log[z]^2 - 2.80698994358*10^29*z^57*Log[z]^2 + 1.074674988748*10^30*z^58*Log[z]^2 - 4.11757418144*10^30*z^59*Log[z]^2 + 1.578783559053*10^31*z^60*Log[z]^2 - 6.05773199602*10^31*z^61*Log[z]^2 + 2.32591457082*10^32*z^62*Log[z]^2 - 8.93643169829*10^32*z^63*Log[z]^2 + 3.43567511139289885*10^33*z^64*Log[z]^2 - 1.32168792651070252*10^34*z^65*Log[z]^2 + 5.08752272225825315*10^34*z^66*Log[z]^2 - 1.9594604538439597*10^35*z^67*Log[z]^2 + 7.55112738832516118*10^35*z^68*Log[z]^2 - 2.91155520327096993*10^36*z^69*Log[z]^2 + 1.12323155970662186*10^37*z^70*Log[z]^2 - 4.33548809584116729*10^37*z^71*Log[z]^2 + 1.67426733967881523*10^38*z^72*Log[z]^2 - 6.46879901758208795*10^38*z^73*Log[z]^2 + 2.50051085321132306*10^39*z^74*Log[z]^2 - 9.67017841618492415*10^39*z^75*Log[z]^2 + 3.74141199638030537*10^40*z^76*Log[z]^2 - 1.4481940041184615*10^41*z^77*Log[z]^2 + 5.60793767224323683*10^41*z^78*Log[z]^2 - 2.1725014909918565*10^42*z^79*Log[z]^2 + 8.41962773824846055*10^42*z^80*Log[z]^2 - 3.26435363577115913*10^43*z^81*Log[z]^2 + 1.26610224759086123*10^44*z^82*Log[z]^2 - 4.91251112164292814*10^44*z^83*Log[z]^2 + 1.90676674381430945*10^45*z^84*Log[z]^2 - 7.40367001835692762*10^45*z^85*Log[z]^2 + 2.87573156376783925*10^46*z^86*Log[z]^2 - 1.11737232064064231*10^47*z^87*Log[z]^2 + 4.34302509988521529*10^47*z^88*Log[z]^2 - 1.68860605831073863*10^48*z^89*Log[z]^2 + 6.56754018556589836*10^48*z^90*Log[z]^2 - 2.55512676536546496*10^49*z^91*Log[z]^2 + 9.94384867535120448*10^49*z^92*Log[z]^2 - 3.87102546269937765*10^50*z^93*Log[z]^2 + 1.50738514644777541*10^51*z^94*Log[z]^2 - 5.87146426394576415*10^51*z^95*Log[z]^2 + 2.28765215598867164*10^52*z^96*Log[z]^2 - 8.91563756920655139*10^52*z^97*Log[z]^2 + 3.47561145825730154*10^53*z^98*Log[z]^2 - 1.35526448740632916*10^54*z^99*Log[z]^2 + 5.286017747708005*10^54*z^100*Log[z]^2 + 8.40515510512623886*Log[MH2/muf2]*Log[z]^2 + 19.5357590307892779*z*Log[MH2/muf2]*Log[z]^2 + 7.131739116869764*z^2*Log[MH2/muf2]*Log[z]^2 + 10.992232076545873*z^3*Log[MH2/muf2]*Log[z]^2 - 21.8118822823071908*z^4*Log[MH2/muf2]*Log[z]^2 + 33.4211826938298246*z^5*Log[MH2/muf2]*Log[z]^2 - 42.7207417767222408*z^6*Log[MH2/muf2]*Log[z]^2 + 51.2153126174041926*z^7*Log[MH2/muf2]*Log[z]^2 - 58.8664430973739583*z^8*Log[MH2/muf2]*Log[z]^2 + 65.7746023675978229*z^9*Log[MH2/muf2]*Log[z]^2 - 72.2837389388618192*z^10*Log[MH2/muf2]*Log[z]^2 + 78.1660411348368547*z^11*Log[MH2/muf2]*Log[z]^2 - 83.8500857012776052*z^12*Log[MH2/muf2]*Log[z]^2 + 89.0013061272778809*z^13*Log[MH2/muf2]*Log[z]^2 - 94.0611492756167928*z^14*Log[MH2/muf2]*Log[z]^2 + 98.6601269383541218*z^15*Log[MH2/muf2]*Log[z]^2 - 103.230161172021683*z^16*Log[MH2/muf2]*Log[z]^2 + 107.394946180068764*z^17*Log[MH2/muf2]*Log[z]^2 - 111.569481630180848*z^18*Log[MH2/muf2]*Log[z]^2 + 115.382639316187778*z^19*Log[MH2/muf2]*Log[z]^2 - 119.230491121793571*z^20*Log[MH2/muf2]*Log[z]^2 + 122.75229625612793*z^21*Log[MH2/muf2]*Log[z]^2 - 126.325294798814484*z^22*Log[MH2/muf2]*Log[z]^2 + 129.601237468679279*z^23*Log[MH2/muf2]*Log[z]^2 - 132.939452240369818*z^24*Log[MH2/muf2]*Log[z]^2 + 136.004792441614283*z^25*Log[MH2/muf2]*Log[z]^2 - 139.13988207508592*z^26*Log[MH2/muf2]*Log[z]^2 + 142.022556061648474*z^27*Log[MH2/muf2]*Log[z]^2 - 144.979998127979837*z^28*Log[MH2/muf2]*Log[z]^2 + 147.702549800116727*z^29*Log[MH2/muf2]*Log[z]^2 - 150.503172836838003*z^30*Log[MH2/muf2]*Log[z]^2 + 153.084081017145699*z^31*Log[MH2/muf2]*Log[z]^2 - 155.745146249791182*z^32*Log[MH2/muf2]*Log[z]^2 + 158.199762955961861*z^33*Log[MH2/muf2]*Log[z]^2 - 160.735746346491144*z^34*Log[MH2/muf2]*Log[z]^2 + 163.07697630510307*z^35*Log[MH2/muf2]*Log[z]^2 - 165.500145754173377*z^36*Log[MH2/muf2]*Log[z]^2 + 167.73894893171283*z^37*Log[MH2/muf2]*Log[z]^2 - 170.059798118808692*z^38*Log[MH2/muf2]*Log[z]^2 + 172.205568240888923*z^39*Log[MH2/muf2]*Log[z]^2 - 174.433148020144061*z^40*Log[MH2/muf2]*Log[z]^2 + 176.494002334249009*z^41*Log[MH2/muf2]*Log[z]^2 - 178.636177554784224*z^42*Log[MH2/muf2]*Log[z]^2 + 180.619181866702369*z^43*Log[MH2/muf2]*Log[z]^2 - 182.682832995468151*z^44*Log[MH2/muf2]*Log[z]^2 + 184.594178707898543*z^45*Log[MH2/muf2]*Log[z]^2 - 186.585361981838607*z^46*Log[MH2/muf2]*Log[z]^2 + 188.430507002197696*z^47*Log[MH2/muf2]*Log[z]^2 - 190.354582997975156*z^48*Log[MH2/muf2]*Log[z]^2 + 192.138365077585276*z^49*Log[MH2/muf2]*Log[z]^2 - 194.000102931243381*z^50*Log[MH2/muf2]*Log[z]^2 + 195.726831708932261*z^51*Log[MH2/muf2]*Log[z]^2 - 197.530494349234959*z^52*Log[MH2/muf2]*Log[z]^2 + 199.204026759639687*z^53*Log[MH2/muf2]*Log[z]^2 - 200.953441183827836*z^54*Log[MH2/muf2]*Log[z]^2 + 202.577243736837285*z^55*Log[MH2/muf2]*Log[z]^2 - 204.275859390289062*z^56*Log[MH2/muf2]*Log[z]^2 + 205.853059990787041*z^57*Log[MH2/muf2]*Log[z]^2 - 207.503997602176878*z^58*Log[MH2/muf2]*Log[z]^2 + 209.037428963788362*z^59*Log[MH2/muf2]*Log[z]^2 - 210.643521660084088*z^60*Log[MH2/muf2]*Log[z]^2 + 212.13575790879142*z^61*Log[MH2/muf2]*Log[z]^2 - 213.699586038485335*z^62*Log[MH2/muf2]*Log[z]^2 + 215.152973757628793*z^63*Log[MH2/muf2]*Log[z]^2 - 216.676894550204948*z^64*Log[MH2/muf2]*Log[z]^2 + 218.093579256724614*z^65*Log[MH2/muf2]*Log[z]^2 - 219.579752216282622*z^66*Log[MH2/muf2]*Log[z]^2 + 220.96170105734066*z^67*Log[MH2/muf2]*Log[z]^2 - 222.412109810494811*z^68*Log[MH2/muf2]*Log[z]^2 + 223.761131114276274*z^69*Log[MH2/muf2]*Log[z]^2 - 225.177602293902353*z^70*Log[MH2/muf2]*Log[z]^2 + 226.495362487171733*z^71*Log[MH2/muf2]*Log[z]^2 - 227.879582124771095*z^72*Log[MH2/muf2]*Log[z]^2 + 229.167620434430777*z^73*Log[MH2/muf2]*Log[z]^2 - 230.521148247808914*z^74*Log[MH2/muf2]*Log[z]^2 + 231.78088952818678*z^75*Log[MH2/muf2]*Log[z]^2 - 233.105171422583456*z^76*Log[MH2/muf2]*Log[z]^2 + 234.337937389942881*z^77*Log[MH2/muf2]*Log[z]^2 - 235.634316435783424*z^78*Log[MH2/muf2]*Log[z]^2 + 236.841335543194564*z^79*Log[MH2/muf2]*Log[z]^2 - 238.111061649291888*z^80*Log[MH2/muf2]*Log[z]^2 + 239.293477795948894*z^81*Log[MH2/muf2]*Log[z]^2 - 240.537716261010382*z^82*Log[MH2/muf2]*Log[z]^2 + 241.696596498353995*z^83*Log[MH2/muf2]*Log[z]^2 - 242.916435594297893*z^84*Log[MH2/muf2]*Log[z]^2 + 244.052776965390586*z^85*Log[MH2/muf2]*Log[z]^2 - 245.249234681907627*z^86*Log[MH2/muf2]*Log[z]^2 + 246.3639703092342*z^87*Log[MH2/muf2]*Log[z]^2 - 247.53800036919378*z^88*Log[MH2/muf2]*Log[z]^2 + 248.632004888507882*z^89*Log[MH2/muf2]*Log[z]^2 - 249.784502127383103*z^90*Log[MH2/muf2]*Log[z]^2 + 250.85859655067108*z^91*Log[MH2/muf2]*Log[z]^2 - 251.990401739494593*z^92*Log[MH2/muf2]*Log[z]^2 + 253.045357818013747*z^93*Log[MH2/muf2]*Log[z]^2 - 254.15726199796538*z^94*Log[MH2/muf2]*Log[z]^2 + 255.193806146184827*z^95*Log[MH2/muf2]*Log[z]^2 - 256.286554533339741*z^96*Log[MH2/muf2]*Log[z]^2 + 257.3053713661086*z^97*Log[MH2/muf2]*Log[z]^2 - 258.37966687681546*z^98*Log[MH2/muf2]*Log[z]^2 + 259.381402404916225*z^99*Log[MH2/muf2]*Log[z]^2 - 260.437908845464139*z^100*Log[MH2/muf2]*Log[z]^2 + 3.09259259259259259*Log[MH2/muf2]^2*Log[z]^2 + 0.157407407407407407*z*Log[MH2/muf2]^2*Log[z]^2 - 0.314814814814814815*z^2*Log[MH2/muf2]^2*Log[z]^2 - 2.94444444444444444*z^3*Log[MH2/muf2]^2*Log[z]^2 + 3.61111111111111111*z^4*Log[MH2/muf2]^2*Log[z]^2 - 4.08518518518518519*z^5*Log[MH2/muf2]^2*Log[z]^2 + 4.45555555555555556*z^6*Log[MH2/muf2]^2*Log[z]^2 - 4.76031746031746032*z^7*Log[MH2/muf2]^2*Log[z]^2 + 5.01957671957671958*z^8*Log[MH2/muf2]^2*Log[z]^2 - 5.24532627865961199*z^9*Log[MH2/muf2]^2*Log[z]^2 + 5.44532627865961199*z^10*Log[MH2/muf2]^2*Log[z]^2 - 5.62489979156645823*z^11*Log[MH2/muf2]^2*Log[z]^2 + 5.787862754529421*z^12*Log[MH2/muf2]^2*Log[z]^2 - 5.93704690371357038*z^13*Log[MH2/muf2]^2*Log[z]^2 + 6.07461304127970795*z^14*Log[MH2/muf2]^2*Log[z]^2 - 6.20224836891503558*z^15*Log[MH2/muf2]^2*Log[z]^2 + 6.32129598796265463*z^16*Log[MH2/muf2]^2*Log[z]^2 - 6.43284282892126029*z^17*Log[MH2/muf2]^2*Log[z]^2 + 6.53778110052619857*z^18*Log[MH2/muf2]^2*Log[z]^2 - 6.63685230795653912*z^19*Log[MH2/muf2]^2*Log[z]^2 + 6.73067946845036628*z^20*Log[MH2/muf2]^2*Log[z]^2 - 6.81979113650940276*z^21*Log[MH2/muf2]^2*Log[z]^2 + 6.90463962135788761*z^22*Log[MH2/muf2]^2*Log[z]^2 - 6.98561500668109902*z^23*Log[MH2/muf2]^2*Log[z]^2 + 7.06305608412217646*z^24*Log[MH2/muf2]^2*Log[z]^2 - 7.137258982672901*z^25*Log[MH2/muf2]^2*Log[z]^2 + 7.20848405389797233*z^26*Log[MH2/muf2]^2*Log[z]^2 - 7.27696142015311636*z^27*Log[MH2/muf2]^2*Log[z]^2 + 7.34289548608718229*z^28*Log[MH2/muf2]^2*Log[z]^2 - 7.40646863778293935*z^29*Log[MH2/muf2]^2*Log[z]^2 + 7.46784429915860073*z^30*Log[MH2/muf2]^2*Log[z]^2 - 7.52716947528021734*z^31*Log[MH2/muf2]^2*Log[z]^2 + 7.58457688268762475*z^32*Log[MH2/muf2]^2*Log[z]^2 - 7.64018674474909971*z^33*Log[MH2/muf2]^2*Log[z]^2 + 7.69410831337655069*z^34*Log[MH2/muf2]^2*Log[z]^2 - 7.74644116570940302*z^35*Log[MH2/muf2]^2*Log[z]^2 + 7.79727631458376759*z^36*Log[MH2/muf2]^2*Log[z]^2 - 7.84669716400461701*z^37*Log[MH2/muf2]^2*Log[z]^2 + 7.89478033489480544*z^38*Log[MH2/muf2]^2*Log[z]^2 - 7.94159638171085226*z^39*Log[MH2/muf2]^2*Log[z]^2 + 7.98721041679857155*z^40*Log[MH2/muf2]^2*Log[z]^2 - 8.03168265639276237*z^41*Log[MH2/muf2]^2*Log[z]^2 + 8.07506889977900575*z^42*Log[MH2/muf2]^2*Log[z]^2 - 8.11742095120649677*z^43*Log[MH2/muf2]^2*Log[z]^2 + 8.15878699257253814*z^44*Log[MH2/muf2]^2*Log[z]^2 - 8.19921191361761422*z^45*Log[MH2/muf2]^2*Log[z]^2 + 8.23873760531721897*z^46*Log[MH2/muf2]^2*Log[z]^2 - 8.27740322128779948*z^47*Log[MH2/muf2]^2*Log[z]^2 + 8.31524541130390254*z^48*Log[MH2/muf2]^2*Log[z]^2 - 8.35229853042389096*z^49*Log[MH2/muf2]^2*Log[z]^2 + 8.38859482672018725*z^50*Log[MH2/muf2]^2*Log[z]^2 - 8.42416461018913039*z^51*Log[MH2/muf2]^2*Log[z]^2 + 8.45903640506092526*z^52*Log[MH2/muf2]^2*Log[z]^2 - 8.49323708743030907*z^53*Log[MH2/muf2]^2*Log[z]^2 + 8.52679200987412*z^54*Log[MH2/muf2]^2*Log[z]^2 - 8.55972511450533824*z^55*Log[MH2/muf2]^2*Log[z]^2 + 8.59205903572814835*z^56*Log[MH2/muf2]^2*Log[z]^2 - 8.623815193800096*z^57*Log[MH2/muf2]^2*Log[z]^2 + 8.65501388017119606*z^58*Log[MH2/muf2]^2*Log[z]^2 - 8.68567433545252556*z^59*Log[MH2/muf2]^2*Log[z]^2 + 8.71581482076542467*z^60*Log[MH2/muf2]^2*Log[z]^2 - 8.74545268313460129*z^61*Log[MH2/muf2]^2*Log[z]^2 + 8.77460441551214012*z^62*Log[MH2/muf2]^2*Log[z]^2 - 8.803285711952999*z^63*Log[MH2/muf2]^2*Log[z]^2 + 8.83151151840461231*z^64*Log[MH2/muf2]^2*Log[z]^2 - 8.85929607952250676*z^65*Log[MH2/muf2]^2*Log[z]^2 + 8.88665298187940912*z^66*Log[MH2/muf2]^2*Log[z]^2 - 8.913595193896247*z^67*Log[MH2/muf2]^2*Log[z]^2 + 8.94013510278909807*z^68*Log[MH2/muf2]^2*Log[z]^2 - 8.96628454879577964*z^69*Log[MH2/muf2]^2*Log[z]^2 + 8.99205485691902893*z^70*Log[MH2/muf2]^2*Log[z]^2 - 9.01745686639942176*z^71*Log[MH2/muf2]^2*Log[z]^2 + 9.04250095811018014*z^72*Log[MH2/muf2]^2*Log[z]^2 - 9.067197080047283*z^73*Log[MH2/muf2]^2*Log[z]^2 + 9.09155477107163989*z^74*Log[MH2/muf2]^2*Log[z]^2 - 9.11558318304525734*z^75*Log[MH2/muf2]^2*Log[z]^2 + 9.13929110149001789*z^76*Log[MH2/muf2]^2*Log[z]^2 - 9.16268696488588129*z^77*Log[MH2/muf2]^2*Log[z]^2 + 9.18577888271464122*z^78*Log[MH2/muf2]^2*Log[z]^2 - 9.20857465234585389*z^79*Log[MH2/muf2]^2*Log[z]^2 + 9.231081774852976*z^80*Log[MH2/muf2]^2*Log[z]^2 - 9.25330746984004035*z^81*Log[MH2/muf2]^2*Log[z]^2 + 9.27525868935223547*z^82*Log[MH2/muf2]^2*Log[z]^2 - 9.296942130937506*z^83*Log[MH2/muf2]^2*Log[z]^2 + 9.31836424992060119*z^84*Log[MH2/muf2]^2*Log[z]^2 - 9.33953127094587877*z^85*Log[MH2/muf2]^2*Log[z]^2 + 9.36044919884055085*z^86*Log[MH2/muf2]^2*Log[z]^2 - 9.38112382884580966*z^87*Log[MH2/muf2]^2*Log[z]^2 + 9.40156075625948126*z^88*Log[MH2/muf2]^2*Log[z]^2 - 9.42176538553036392*z^89*Log[MH2/muf2]^2*Log[z]^2 + 9.44174293884125057*z^90*Log[MH2/muf2]^2*Log[z]^2 - 9.46149846421475347*z^91*Log[MH2/muf2]^2*Log[z]^2 + 9.48103684317342228*z^92*Log[MH2/muf2]^2*Log[z]^2 - 9.50036279798324806*z^93*Log[MH2/muf2]^2*Log[z]^2 + 9.51948089850745404*z^94*Log[MH2/muf2]^2*Log[z]^2 - 9.53839556869546888*z^95*Log[MH2/muf2]^2*Log[z]^2 + 9.55711109273014185*z^96*Log[MH2/muf2]^2*Log[z]^2 - 9.57563162085457665*z^97*Log[MH2/muf2]^2*Log[z]^2 + 9.59396117489841641*z^98*Log[MH2/muf2]^2*Log[z]^2 - 9.61210365352199469*z^99*Log[MH2/muf2]^2*Log[z]^2 + 9.63006283719546408*z^100*Log[MH2/muf2]^2*Log[z]^2 - 0.0185185185185185185*Log[MH2/muf2]^3*Log[z]^2 - 0.518518518518518519*z*Log[MH2/muf2]^3*Log[z]^2 - 3.88946746*Log[z]^3 - 9.02783027*z*Log[z]^3 - 0.9576611*z^2*Log[z]^3 - 8.9838641*z^3*Log[z]^3 + 17.6310435*z^4*Log[z]^3 - 26.1333343*z^5*Log[z]^3 + 37.0503033*z^6*Log[z]^3 - 53.7588374*z^7*Log[z]^3 + 90.2544352*z^8*Log[z]^3 - 182.6814062*z^9*Log[z]^3 + 446.3363068*z^10*Log[z]^3 - 1238.7445973*z^11*Log[z]^3 + 3710.7175838*z^12*Log[z]^3 - 11616.1076249*z^13*Log[z]^3 + 37403.0428397*z^14*Log[z]^3 - 122880.494*z^15*Log[z]^3 + 410095.0065*z^16*Log[z]^3 - 1.386497987*10^6*z^17*Log[z]^3 + 4.73974771*10^6*z^18*Log[z]^3 - 1.63591835*10^7*z^19*Log[z]^3 + 5.69425644*10^7*z^20*Log[z]^3 - 1.996967052*10^8*z^21*Log[z]^3 + 7.05051455*10^8*z^22*Log[z]^3 - 2.504362523*10^9*z^23*Log[z]^3 + 8.94442811*10^9*z^24*Log[z]^3 - 3.21050664*10^10*z^25*Log[z]^3 + 1.157643292*10^11*z^26*Log[z]^3 - 4.19173592*10^11*z^27*Log[z]^3 + 1.523660582*10^12*z^28*Log[z]^3 - 5.55816337*10^12*z^29*Log[z]^3 + 2.034279792*10^13*z^30*Log[z]^3 - 7.46837044*10^13*z^31*Log[z]^3 + 2.74970809*10^14*z^32*Log[z]^3 - 1.015106503*10^15*z^33*Log[z]^3 + 3.75688053*10^15*z^34*Log[z]^3 - 1.393693249*10^16*z^35*Log[z]^3 + 5.18167668*10^16*z^36*Log[z]^3 - 1.93055099*10^17*z^37*Log[z]^3 + 7.2069138*10^17*z^38*Log[z]^3 - 2.69542878*10^18*z^39*Log[z]^3 + 1.009889836*10^19*z^40*Log[z]^3 - 3.79007845*10^19*z^41*Log[z]^3 + 1.42466877*10^20*z^42*Log[z]^3 - 5.36336387*10^20*z^43*Log[z]^3 + 2.02202657*10^21*z^44*Log[z]^3 - 7.63367174*10^21*z^45*Log[z]^3 + 2.8856917*10^22*z^46*Log[z]^3 - 1.092221766*10^23*z^47*Log[z]^3 + 4.1389717*10^23*z^48*Log[z]^3 - 1.57026384*10^24*z^49*Log[z]^3 + 5.96390263*10^24*z^50*Log[z]^3 - 2.2674968*10^25*z^51*Log[z]^3 + 8.62983918*10^25*z^52*Log[z]^3 - 3.28761794*10^26*z^53*Log[z]^3 + 1.25362124*10^27*z^54*Log[z]^3 - 4.78456392*10^27*z^55*Log[z]^3 + 1.82765794*10^28*z^56*Log[z]^3 - 6.98731495*10^28*z^57*Log[z]^3 + 2.67347183*10^29*z^58*Log[z]^3 - 1.023713716*10^30*z^59*Log[z]^3 + 3.92290158*10^30*z^60*Log[z]^3 - 1.50435813*10^31*z^61*Log[z]^3 + 5.77297279*10^31*z^62*Log[z]^3 - 2.21688034*10^32*z^63*Log[z]^3 + 8.51863429*10^32*z^64*Log[z]^3 - 3.27547008*10^33*z^65*Log[z]^3 + 1.26021494*10^34*z^66*Log[z]^3 - 4.85148533*10^34*z^67*Log[z]^3 + 1.868771*10^35*z^68*Log[z]^3 - 7.20246612*10^35*z^69*Log[z]^3 + 2.77742906*10^36*z^70*Log[z]^3 - 1.07160441*10^37*z^71*Log[z]^3 + 4.13665416*10^37*z^72*Log[z]^3 - 1.59764714*10^38*z^73*Log[z]^3 + 6.17338597*10^38*z^74*Log[z]^3 - 2.38655329*10^39*z^75*Log[z]^3 + 9.2303559*10^39*z^76*Log[z]^3 - 3.57157726*10^40*z^77*Log[z]^3 + 1.38258181*10^41*z^78*Log[z]^3 - 5.35433951*10^41*z^79*Log[z]^3 + 2.07443836*10^42*z^80*Log[z]^3 - 8.04026178*10^42*z^81*Log[z]^3 + 3.1175289724610693*10^43*z^82*Log[z]^3 - 1.20925323029758115*10^44*z^83*Log[z]^3 + 4.69230690796040656*10^44*z^84*Log[z]^3 - 1.82143657684377152*10^45*z^85*Log[z]^3 + 7.07288211127556437*10^45*z^86*Log[z]^3 - 2.74745048157294685*10^46*z^87*Log[z]^3 + 1.06760576133152964*10^47*z^88*Log[z]^3 - 4.149885728223939*10^47*z^89*Log[z]^3 + 1.6136237980419043*10^48*z^90*Log[z]^3 - 6.27633627619003384*10^48*z^91*Log[z]^3 + 2.44199530352553465*10^49*z^92*Log[z]^3 - 9.50419186880699711*10^49*z^93*Log[z]^3 + 3.70010848801092456*10^50*z^94*Log[z]^3 - 1.4409199211178473*10^51*z^95*Log[z]^3 + 5.61291777183945605*10^51*z^96*Log[z]^3 - 2.18704826135808113*10^52*z^97*Log[z]^3 + 8.52405793417409707*10^52*z^98*Log[z]^3 - 3.32315289138322381*10^53*z^99*Log[z]^3 + 1.29588897667272075*10^54*z^100*Log[z]^3 - 2.62962962962962963*Log[MH2/muf2]*Log[z]^3 - 0.410493827160493827*z*Log[MH2/muf2]*Log[z]^3 - 0.265432098765432099*z^2*Log[MH2/muf2]*Log[z]^3 + 4.75720164609053498*z^3*Log[MH2/muf2]*Log[z]^3 - 6.03395061728395062*z^4*Log[MH2/muf2]*Log[z]^3 + 6.81666666666666667*z^5*Log[MH2/muf2]*Log[z]^3 - 7.49094650205761317*z^6*Log[MH2/muf2]*Log[z]^3 + 7.99370958259847149*z^7*Log[MH2/muf2]*Log[z]^3 - 8.45856848912404468*z^8*Log[MH2/muf2]*Log[z]^3 + 8.83001665686850872*z^9*Log[MH2/muf2]*Log[z]^3 - 9.18586125808348031*z^10*Log[MH2/muf2]*Log[z]^3 + 9.48073593073593074*z^11*Log[MH2/muf2]*Log[z]^3 - 9.76931929524522117*z^12*Log[MH2/muf2]*Log[z]^3 + 10.0139248954063769*z^13*Log[MH2/muf2]*Log[z]^3 - 10.2567592215740364*z^14*Log[MH2/muf2]*Log[z]^3 + 10.4657946306094454*z^15*Log[MH2/muf2]*Log[z]^3 - 10.6754569333273037*z^16*Log[MH2/muf2]*Log[z]^3 + 10.8579810540867186*z^17*Log[MH2/muf2]*Log[z]^3 - 11.0424733077783187*z^18*Log[MH2/muf2]*Log[z]^3 + 11.2044684068792543*z^19*Log[MH2/muf2]*Log[z]^3 - 11.369201681605649*z^20*Log[MH2/muf2]*Log[z]^3 + 11.5148270619288851*z^21*Log[MH2/muf2]*Log[z]^3 - 11.6636332806181447*z^22*Log[MH2/muf2]*Log[z]^3 + 11.7958986534632277*z^23*Log[MH2/muf2]*Log[z]^3 - 11.9315916194702034*z^24*Log[MH2/muf2]*Log[z]^3 + 12.0527455094163639*z^25*Log[MH2/muf2]*Log[z]^3 - 12.1774527640511547*z^26*Log[MH2/muf2]*Log[z]^3 + 12.2892194975462833*z^27*Log[MH2/muf2]*Log[z]^3 - 12.4045889885947867*z^28*Log[MH2/muf2]*Log[z]^3 + 12.5083200335774281*z^29*Log[MH2/muf2]*Log[z]^3 - 12.6156543489790062*z^30*Log[MH2/muf2]*Log[z]^3 + 12.7124286733148186*z^31*Log[MH2/muf2]*Log[z]^3 - 12.8127753376469297*z^32*Log[MH2/muf2]*Log[z]^3 + 12.903468107640775*z^33*Log[MH2/muf2]*Log[z]^3 - 12.9976821531844115*z^34*Log[MH2/muf2]*Log[z]^3 + 13.0830130532211939*z^35*Log[MH2/muf2]*Log[z]^3 - 13.1718014978919915*z^36*Log[MH2/muf2]*Log[z]^3 + 13.2523695231223261*z^37*Log[MH2/muf2]*Log[z]^3 - 13.336323694503397*z^38*Log[MH2/muf2]*Log[z]^3 + 13.4126327220794822*z^39*Log[MH2/muf2]*Log[z]^3 - 13.4922522088627116*z^40*Log[MH2/muf2]*Log[z]^3 + 13.5647301342717453*z^41*Log[MH2/muf2]*Log[z]^3 - 13.6404408408090101*z^42*Log[MH2/muf2]*Log[z]^3 + 13.7094541301790147*z^43*Log[MH2/muf2]*Log[z]^3 - 13.7816220954742252*z^44*Log[MH2/muf2]*Log[z]^3 + 13.8474870118128711*z^45*Log[MH2/muf2]*Log[z]^3 - 13.9164291324664099*z^46*Log[MH2/muf2]*Log[z]^3 + 13.9794205085218213*z^47*Log[MH2/muf2]*Log[z]^3 - 14.045412962671247*z^48*Log[MH2/muf2]*Log[z]^3 + 14.1057711370735888*z^49*Log[MH2/muf2]*Log[z]^3 - 14.1690560767389743*z^50*Log[MH2/muf2]*Log[z]^3 + 14.2269924364680511*z^51*Log[MH2/muf2]*Log[z]^3 - 14.2877833587248931*z^52*Log[MH2/muf2]*Log[z]^3 + 14.3434848110523165*z^53*Log[MH2/muf2]*Log[z]^3 - 14.4019709092371034*z^54*Log[MH2/muf2]*Log[z]^3 + 14.4556035221056818*z^55*Log[MH2/muf2]*Log[z]^3 - 14.5119532410514874*z^56*Log[MH2/muf2]*Log[z]^3 + 14.5636652308401504*z^57*Log[MH2/muf2]*Log[z]^3 - 14.6180291947574517*z^58*Log[MH2/muf2]*Log[z]^3 + 14.6679533969984482*z^59*Log[MH2/muf2]*Log[z]^3 - 14.7204668383537829*z^60*Log[MH2/muf2]*Log[z]^3 + 14.7687227652066806*z^61*Log[MH2/muf2]*Log[z]^3 - 14.8195075533170998*z^62*Log[MH2/muf2]*Log[z]^3 + 14.8662031180728718*z^63*Log[MH2/muf2]*Log[z]^3 - 14.9153694640713735*z^64*Log[MH2/muf2]*Log[z]^3 + 14.9606024353348107*z^65*Log[MH2/muf2]*Log[z]^3 - 15.0082503335614127*z^66*Log[MH2/muf2]*Log[z]^3 + 15.0521095684239643*z^67*Log[MH2/muf2]*Log[z]^3 - 15.0983300216827553*z^68*Log[MH2/muf2]*Log[z]^3 + 15.1408965170110172*z^69*Log[MH2/muf2]*Log[z]^3 - 15.1857725834597404*z^70*Log[MH2/muf2]*Log[z]^3 + 15.2271203765744007*z^71*Log[MH2/muf2]*Log[z]^3 - 15.270728068530396*z^72*Log[MH2/muf2]*Log[z]^3 + 15.3109250124503365*z^73*Log[MH2/muf2]*Log[z]^3 - 15.3533340715619703*z^74*Log[MH2/muf2]*Log[z]^3 + 15.3924425052112461*z^75*Log[MH2/muf2]*Log[z]^3 - 15.4337170738598435*z^76*Log[MH2/muf2]*Log[z]^3 + 15.471794403866998*z^77*Log[MH2/muf2]*Log[z]^3 - 15.5119936090369634*z^78*Log[MH2/muf2]*Log[z]^3 + 15.5490928167631606*z^79*Log[MH2/muf2]*Log[z]^3 - 15.5882712797285434*z^80*Log[MH2/muf2]*Log[z]^3 + 15.6244413647682435*z^81*Log[MH2/muf2]*Log[z]^3 - 15.6626496476276691*z^82*Log[MH2/muf2]*Log[z]^3 + 15.6979360171010123*z^83*Log[MH2/muf2]*Log[z]^3 - 15.7352210153249182*z^84*Log[MH2/muf2]*Log[z]^3 + 15.7696658267239357*z^85*Log[MH2/muf2]*Log[z]^3 - 15.8060711153630571*z^86*Log[MH2/muf2]*Log[z]^3 + 15.8397135794472087*z^87*Log[MH2/muf2]*Log[z]^3 - 15.875279719415941*z^88*Log[MH2/muf2]*Log[z]^3 + 15.9081563686167119*z^89*Log[MH2/muf2]*Log[z]^3 - 15.9429211784525537*z^90*Log[MH2/muf2]*Log[z]^3 + 15.9750661053956496*z^91*Log[MH2/muf2]*Log[z]^3 - 16.0090649030621452*z^92*Log[MH2/muf2]*Log[z]^3 + 16.040509973113004*z^93*Log[MH2/muf2]*Log[z]^3 - 16.0737757917237654*z^94*Log[MH2/muf2]*Log[z]^3 + 16.1045508328791634*z^95*Log[MH2/muf2]*Log[z]^3 - 16.1371146136472924*z^96*Log[MH2/muf2]*Log[z]^3 + 16.1672475866103015*z^97*Log[MH2/muf2]*Log[z]^3 - 16.1991383518490953*z^98*Log[MH2/muf2]*Log[z]^3 + 16.2286555027184526*z^99*Log[MH2/muf2]*Log[z]^3 - 16.259900511318502*z^100*Log[MH2/muf2]*Log[z]^3 - 0.0432098765432098765*Log[MH2/muf2]^2*Log[z]^3 + 1.02469135802469136*z*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^2*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^3*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^4*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^5*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^6*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^7*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^8*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^9*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^10*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^11*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^12*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^13*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^14*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^15*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^16*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^17*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^18*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^19*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^20*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^21*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^22*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^23*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^24*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^25*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^26*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^27*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^28*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^29*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^30*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^31*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^32*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^33*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^34*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^35*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^36*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^37*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^38*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^39*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^40*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^41*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^42*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^43*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^44*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^45*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^46*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^47*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^48*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^49*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^50*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^51*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^52*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^53*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^54*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^55*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^56*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^57*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^58*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^59*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^60*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^61*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^62*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^63*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^64*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^65*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^66*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^67*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^68*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^69*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^70*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^71*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^72*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^73*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^74*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^75*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^76*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^77*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^78*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^79*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^80*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^81*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^82*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^83*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^84*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^85*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^86*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^87*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^88*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^89*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^90*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^91*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^92*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^93*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^94*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^95*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^96*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^97*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^98*Log[MH2/muf2]^2*Log[z]^3 - 0.197530864197530864*z^99*Log[MH2/muf2]^2*Log[z]^3 + 0.197530864197530864*z^100*Log[MH2/muf2]^2*Log[z]^3 + 0.815457818930041152*Log[z]^4 + 0.37397119341563784*z*Log[z]^4 + 0.0277777778*z^2*Log[z]^4 - 1.8245884774*z^3*Log[z]^4 + 2.52186214*z^4*Log[z]^4 - 2.82186214*z^5*Log[z]^4 + 3.16460905*z^6*Log[z]^4 - 3.36005291*z^7*Log[z]^4 + 3.59119268*z^8*Log[z]^4 - 3.73581349*z^9*Log[z]^4 + 3.91076083*z^10*Log[z]^4 - 4.02554758*z^11*Log[z]^4 + 4.16644576*z^12*Log[z]^4 - 4.26161685*z^13*Log[z]^4 + 4.37962153*z^14*Log[z]^4 - 4.46091081*z^15*Log[z]^4 + 4.5624488*z^16*Log[z]^4 - 4.63339495*z^17*Log[z]^4 + 4.72251255*z^18*Log[z]^4 - 4.78545316*z^19*Log[z]^4 + 4.86486509*z^20*Log[z]^4 - 4.92142521*z^21*Log[z]^4 + 4.99304214*z^22*Log[z]^4 - 5.04439731*z^23*Log[z]^4 + 5.10961535*z^24*Log[z]^4 - 5.15664344*z^25*Log[z]^4 + 5.21651395*z^26*Log[z]^4 - 5.2598879*z^27*Log[z]^4 + 5.31522246*z^28*Log[z]^4 - 5.3554695*z^29*Log[z]^4 + 5.40690777*z^30*Log[z]^4 - 5.44444864*z^31*Log[z]^4 + 5.49250377*z^32*Log[z]^4 - 5.5276796*z^33*Log[z]^4 + 5.57276953*z^34*Log[z]^4 - 5.60586077*z^35*Log[z]^4 + 5.64833046*z^36*Log[z]^4 - 5.67957044*z^37*Log[z]^4 + 5.7197079*z^38*Log[z]^4 - 5.74929285*z^39*Log[z]^4 + 5.78734105*z^40*Log[z]^4 - 5.81543756*z^41*Log[z]^4 + 5.85160337*z^42*Log[z]^4 - 5.87835407*z^43*Log[z]^4 + 5.91281507*z^44*Log[z]^4 - 5.93834302*z^45*Log[z]^4 + 5.97125277*z^46*Log[z]^4 - 5.99566489*z^47*Log[z]^4 + 6.0271571*z^48*Log[z]^4 - 6.05054688*z^49*Log[z]^4 + 6.08073867*z^50*Log[z]^4 - 6.1031883*z^51*Log[z]^4 + 6.13218285*z^52*Log[z]^4 - 6.15376501*z^53*Log[z]^4 + 6.18165368*z^54*Log[z]^4 - 6.20243293*z^55*Log[z]^4 + 6.22929701*z^56*Log[z]^4 - 6.24933094*z^57*Log[z]^4 + 6.27524307*z^58*Log[z]^4 - 6.29458332*z^59*Log[z]^4 + 6.31960867*z^60*Log[z]^4 - 6.33830167*z^61*Log[z]^4 + 6.36249895*z^62*Log[z]^4 - 6.38058663*z^63*Log[z]^4 + 6.4040089*z^64*Log[z]^4 - 6.42152923*z^65*Log[z]^4 + 6.4442246*z^66*Log[z]^4 - 6.46121209*z^67*Log[z]^4 + 6.48322434*z^68*Log[z]^4 - 6.49971046*z^69*Log[z]^4 + 6.5210795*z^70*Log[z]^4 - 6.537093*z^71*Log[z]^4 + 6.55785538*z^72*Log[z]^4 - 6.57342259*z^73*Log[z]^4 + 6.5936118*z^74*Log[z]^4 - 6.60875694*z^75*Log[z]^4 + 6.62840379*z^76*Log[z]^4 - 6.64314913*z^77*Log[z]^4 + 6.662282*z^78*Log[z]^4 - 6.67664811*z^79*Log[z]^4 + 6.69529321*z^80*Log[z]^4 - 6.70929912*z^81*Log[z]^4 + 6.7274807*z^82*Log[z]^4 - 6.74114402*z^83*Log[z]^4 + 6.75888458*z^84*Log[z]^4 - 6.77222168*z^85*Log[z]^4 + 6.78954211*z^86*Log[z]^4 - 6.80256819*z^87*Log[z]^4 + 6.81948793*z^88*Log[z]^4 - 6.83221718*z^89*Log[z]^4 + 6.84875435*z^90*Log[z]^4 - 6.8612*z^91*Log[z]^4 + 6.87737152*z^92*Log[z]^4 - 6.88954592*z^93*Log[z]^4 + 6.90536761*z^94*Log[z]^4 - 6.91728234*z^95*Log[z]^4 + 6.93276903*z^96*Log[z]^4 - 6.94443493*z^97*Log[z]^4 + 6.9596005*z^98*Log[z]^4 - 6.97102776*z^99*Log[z]^4 + 6.98588525*z^100*Log[z]^4 + 0.101080246913580247*Log[MH2/muf2]*Log[z]^4 - 0.777006172839506173*z*Log[MH2/muf2]*Log[z]^4 - 0.191358024691358025*z^2*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^3*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^4*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^5*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^6*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^7*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^8*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^9*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^10*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^11*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^12*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^13*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^14*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^15*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^16*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^17*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^18*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^19*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^20*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^21*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^22*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^23*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^24*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^25*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^26*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^27*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^28*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^29*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^30*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^31*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^32*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^33*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^34*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^35*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^36*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^37*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^38*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^39*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^40*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^41*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^42*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^43*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^44*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^45*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^46*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^47*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^48*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^49*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^50*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^51*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^52*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^53*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^54*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^55*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^56*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^57*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^58*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^59*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^60*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^61*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^62*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^63*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^64*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^65*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^66*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^67*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^68*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^69*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^70*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^71*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^72*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^73*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^74*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^75*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^76*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^77*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^78*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^79*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^80*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^81*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^82*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^83*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^84*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^85*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^86*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^87*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^88*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^89*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^90*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^91*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^92*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^93*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^94*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^95*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^96*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^97*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^98*Log[MH2/muf2]*Log[z]^4 + 0.166666666666666667*z^99*Log[MH2/muf2]*Log[z]^4 - 0.166666666666666667*z^100*Log[MH2/muf2]*Log[z]^4 - 0.0345679012345679012*Log[z]^5 + 0.195679012345679012*z*Log[z]^5 + 0.0604938271604938272*z^2*Log[z]^5 - 0.0487654320987654321*z^3*Log[z]^5 + 0.0487654320987654321*z^4*Log[z]^5 - 0.0487654320987654321*z^5*Log[z]^5 + 0.0487654320987654321*z^6*Log[z]^5 - 0.0487654320987654321*z^7*Log[z]^5 + 0.0487654320987654321*z^8*Log[z]^5 - 0.0487654320987654321*z^9*Log[z]^5 + 0.0487654320987654321*z^10*Log[z]^5 - 0.0487654320987654321*z^11*Log[z]^5 + 0.0487654320987654321*z^12*Log[z]^5 - 0.0487654320987654321*z^13*Log[z]^5 + 0.0487654320987654321*z^14*Log[z]^5 - 0.0487654320987654321*z^15*Log[z]^5 + 0.0487654320987654321*z^16*Log[z]^5 - 0.0487654320987654321*z^17*Log[z]^5 + 0.0487654320987654321*z^18*Log[z]^5 - 0.0487654320987654321*z^19*Log[z]^5 + 0.0487654320987654321*z^20*Log[z]^5 - 0.0487654320987654321*z^21*Log[z]^5 + 0.0487654320987654321*z^22*Log[z]^5 - 0.0487654320987654321*z^23*Log[z]^5 + 0.0487654320987654321*z^24*Log[z]^5 - 0.0487654320987654321*z^25*Log[z]^5 + 0.0487654320987654321*z^26*Log[z]^5 - 0.0487654320987654321*z^27*Log[z]^5 + 0.0487654320987654321*z^28*Log[z]^5 - 0.0487654320987654321*z^29*Log[z]^5 + 0.0487654320987654321*z^30*Log[z]^5 - 0.0487654320987654321*z^31*Log[z]^5 + 0.0487654320987654321*z^32*Log[z]^5 - 0.0487654320987654321*z^33*Log[z]^5 + 0.0487654320987654321*z^34*Log[z]^5 - 0.0487654320987654321*z^35*Log[z]^5 + 0.0487654320987654321*z^36*Log[z]^5 - 0.0487654320987654321*z^37*Log[z]^5 + 0.0487654320987654321*z^38*Log[z]^5 - 0.0487654320987654321*z^39*Log[z]^5 + 0.0487654320987654321*z^40*Log[z]^5 - 0.0487654320987654321*z^41*Log[z]^5 + 0.0487654320987654321*z^42*Log[z]^5 - 0.0487654320987654321*z^43*Log[z]^5 + 0.0487654320987654321*z^44*Log[z]^5 - 0.0487654320987654321*z^45*Log[z]^5 + 0.0487654320987654321*z^46*Log[z]^5 - 0.0487654320987654321*z^47*Log[z]^5 + 0.0487654320987654321*z^48*Log[z]^5 - 0.0487654320987654321*z^49*Log[z]^5 + 0.0487654320987654321*z^50*Log[z]^5 - 0.0487654320987654321*z^51*Log[z]^5 + 0.0487654320987654321*z^52*Log[z]^5 - 0.0487654320987654321*z^53*Log[z]^5 + 0.0487654320987654321*z^54*Log[z]^5 - 0.0487654320987654321*z^55*Log[z]^5 + 0.0487654320987654321*z^56*Log[z]^5 - 0.0487654320987654321*z^57*Log[z]^5 + 0.0487654320987654321*z^58*Log[z]^5 - 0.0487654320987654321*z^59*Log[z]^5 + 0.0487654320987654321*z^60*Log[z]^5 - 0.0487654320987654321*z^61*Log[z]^5 + 0.0487654320987654321*z^62*Log[z]^5 - 0.0487654320987654321*z^63*Log[z]^5 + 0.0487654320987654321*z^64*Log[z]^5 - 0.0487654320987654321*z^65*Log[z]^5 + 0.0487654320987654321*z^66*Log[z]^5 - 0.0487654320987654321*z^67*Log[z]^5 + 0.0487654320987654321*z^68*Log[z]^5 - 0.0487654320987654321*z^69*Log[z]^5 + 0.0487654320987654321*z^70*Log[z]^5 - 0.0487654320987654321*z^71*Log[z]^5 + 0.0487654320987654321*z^72*Log[z]^5 - 0.0487654320987654321*z^73*Log[z]^5 + 0.0487654320987654321*z^74*Log[z]^5 - 0.0487654320987654321*z^75*Log[z]^5 + 0.0487654320987654321*z^76*Log[z]^5 - 0.0487654320987654321*z^77*Log[z]^5 + 0.0487654320987654321*z^78*Log[z]^5 - 0.0487654320987654321*z^79*Log[z]^5 + 0.0487654320987654321*z^80*Log[z]^5 - 0.0487654320987654321*z^81*Log[z]^5 + 0.0487654320987654321*z^82*Log[z]^5 - 0.0487654320987654321*z^83*Log[z]^5 + 0.0487654320987654321*z^84*Log[z]^5 - 0.0487654320987654321*z^85*Log[z]^5 + 0.0487654320987654321*z^86*Log[z]^5 - 0.0487654320987654321*z^87*Log[z]^5 + 0.0487654320987654321*z^88*Log[z]^5 - 0.0487654320987654321*z^89*Log[z]^5 + 0.0487654320987654321*z^90*Log[z]^5 - 0.0487654320987654321*z^91*Log[z]^5 + 0.0487654320987654321*z^92*Log[z]^5 - 0.0487654320987654321*z^93*Log[z]^5 + 0.0487654320987654321*z^94*Log[z]^5 - 0.0487654320987654321*z^95*Log[z]^5 + 0.0487654320987654321*z^96*Log[z]^5 - 0.0487654320987654321*z^97*Log[z]^5 + 0.0487654320987654321*z^98*Log[z]^5 - 0.0487654320987654321*z^99*Log[z]^5 + 0.0487654320987654321*z^100*Log[z]^5, 13.23345 + 0.486851706859078449/z + 240.1415*z - 309.2888*z^2 - 10.4896*z^3 + 305.5335*z^4 - 1436.942*z^5 + 9154.2*z^6 - 63716.5*z^7 + 472538.*z^8 - 3.6738*10^6*z^9 + 2.96479*10^7*z^10 - 2.46607*10^8*z^11 + 2.10317*10^9*z^12 - 1.8318*10^10*z^13 + 1.62428*10^11*z^14 - 1.46271*10^12*z^15 + 1.33507*10^13*z^16 - 1.23307*10^14*z^17 + 1.15087*10^15*z^18 - 1.08423*10^16*z^19 + 1.03006*10^17*z^20 - 9.8604*10^17*z^21 + 9.504*10^18*z^22 - 9.2179*10^19*z^23 + 8.9918*10^20*z^24 - 8.8174*10^21*z^25 + 8.6884*10^22*z^26 - 8.5997*10^23*z^27 + 8.5472*10^24*z^28 - 8.5279*10^25*z^29 + 8.5393*10^26*z^30 - 8.5795*10^27*z^31 + 8.6471*10^28*z^32 - 8.7409*10^29*z^33 + 8.8603*10^30*z^34 - 9.0048*10^31*z^35 + 9.1743*10^32*z^36 - 9.3688*10^33*z^37 + 9.5886*10^34*z^38 - 9.834*10^35*z^39 + 1.01058*10^37*z^40 - 1.04047*10^38*z^41 + 1.07317*10^39*z^42 - 1.10879*10^40*z^43 + 1.14747*10^41*z^44 - 1.18935*10^42*z^45 + 1.2346*10^43*z^46 - 1.2834*10^44*z^47 + 1.3359*10^45*z^48 - 1.3925*10^46*z^49 + 1.4532*10^47*z^50 - 1.5184*10^48*z^51 + 1.5884*10^49*z^52 - 1.6635*10^50*z^53 + 1.7439*10^51*z^54 - 1.8302*10^52*z^55 + 1.9227*10^53*z^56 - 2.0217*10^54*z^57 + 2.1279*10^55*z^58 - 2.2416*10^56*z^59 + 2.3634*10^57*z^60 - 2.494*10^58*z^61 + 2.6339*10^59*z^62 - 2.7838*10^60*z^63 + 2.9445*10^61*z^64 - 3.1168*10^62*z^65 + 3.3015*10^63*z^66 - 3.4996*10^64*z^67 + 3.712*10^65*z^68 - 3.9399*10^66*z^69 + 4.1844*10^67*z^70 - 4.4469*10^68*z^71 + 4.7286*10^69*z^72 - 5.031*10^70*z^73 + 5.356*10^71*z^74 - 5.705*10^72*z^75 + 6.08*10^73*z^76 - 6.483*10^74*z^77 + 6.916*10^75*z^78 - 7.382*10^76*z^79 + 7.883*10^77*z^80 - 8.422*10^78*z^81 + 9.002*10^79*z^82 - 9.626*10^80*z^83 + 1.0298*10^82*z^84 - 1.1022*10^83*z^85 + 1.1801*10^84*z^86 - 1.2641*10^85*z^87 + 1.3546*10^86*z^88 - 1.4521*10^87*z^89 + 1.5572*10^88*z^90 - 1.6706*10^89*z^91 + 1.7929*10^90*z^92 - 1.9248*10^91*z^93 + 2.0671*10^92*z^94 - 2.2207*10^93*z^95 + 2.3865*10^94*z^96 - 2.5655*10^95*z^97 + 2.759*10^96*z^98 - 2.968*10^97*z^99 + 3.193*10^98*z^100 + ALARM*z^101 - 11.7951618759589895*Log[MH2/muf2] + (1.10329584303871332*Log[MH2/muf2])/z + 172.431120620662463*z*Log[MH2/muf2] - 169.204275555453054*z^2*Log[MH2/muf2] + 2.761053507851744*z^3*Log[MH2/muf2] - 26.1531489928011462*z^4*Log[MH2/muf2] + 8.97745422723306118*z^5*Log[MH2/muf2] - 4.49889008739458077*z^6*Log[MH2/muf2] + 4.82341748470712039*z^7*Log[MH2/muf2] - 1.3996708697601026*z^8*Log[MH2/muf2] + 3.04001159149025904*z^9*Log[MH2/muf2] - 0.535186618645615379*z^10*Log[MH2/muf2] + 2.11898473589624954*z^11*Log[MH2/muf2] - 0.207199354070746687*z^12*Log[MH2/muf2] + 1.57495612800185748*z^13*Log[MH2/muf2] - 0.0599643502728462159*z^14*Log[MH2/muf2] + 1.22322613516655029*z^15*Log[MH2/muf2] + 0.0130828766268962307*z^16*Log[MH2/muf2] + 0.980831824729301676*z^17*Log[MH2/muf2] + 0.0515176271481929622*z^18*Log[MH2/muf2] + 0.805696420677105263*z^19*Log[MH2/muf2] + 0.0723073078732231827*z^20*Log[MH2/muf2] + 0.674467674290084755*z^21*Log[MH2/muf2] + 0.08351257748430935*z^22*Log[MH2/muf2] + 0.573259451094477503*z^23*Log[MH2/muf2] + 0.08926768735970045*z^24*Log[MH2/muf2] + 0.493352790570597938*z^25*Log[MH2/muf2] + 0.0918217323663804973*z^26*Log[MH2/muf2] + 0.429027042128712638*z^27*Log[MH2/muf2] + 0.0924560469900337984*z^28*Log[MH2/muf2] + 0.376390166497370264*z^29*Log[MH2/muf2] + 0.0919277446808825887*z^30*Log[MH2/muf2] + 0.332712415060015071*z^31*Log[MH2/muf2] + 0.0906972513632582656*z^32*Log[MH2/muf2] + 0.296029012431670128*z^33*Log[MH2/muf2] + 0.0890508893435666558*z^34*Log[MH2/muf2] + 0.264893886527120447*z^35*Log[MH2/muf2] + 0.0871696886692067077*z^36*Log[MH2/muf2] + 0.238221862535284965*z^37*Log[MH2/muf2] + 0.0851693825162228463*z^38*Log[MH2/muf2] + 0.215184582932022657*z^39*Log[MH2/muf2] + 0.0831243561720911451*z^40*Log[MH2/muf2] + 0.195140104424179192*z^41*Log[MH2/muf2] + 0.0810823592565072733*z^42*Log[MH2/muf2] + 0.177584199157803921*z^43*Log[MH2/muf2] + 0.0790737453604931766*z^44*Log[MH2/muf2] + 0.162115992502902343*z^45*Log[MH2/muf2] + 0.0771173863356181611*z^46*Log[MH2/muf2] + 0.148413280967596625*z^47*Log[MH2/muf2] + 0.0752245205599427456*z^48*Log[MH2/muf2] + 0.136214516303296739*z^49*Log[MH2/muf2] + 0.0734012921689323889*z^50*Log[MH2/muf2] + 0.125305462696988794*z^51*Log[MH2/muf2] + 0.0716504463767191257*z^52*Log[MH2/muf2] + 0.115509183198580828*z^53*Log[MH2/muf2] + 0.0699724723470973809*z^54*Log[MH2/muf2] + 0.10667843316937382*z^55*Log[MH2/muf2] + 0.0683663794961930749*z^56*Log[MH2/muf2] + 0.0986898176134222867*z^57*Log[MH2/muf2] + 0.0668302276677543529*z^58*Log[MH2/muf2] + 0.0914392572076725228*z^59*Log[MH2/muf2] + 0.0653614903397843293*z^60*Log[MH2/muf2] + 0.0848384364671112406*z^61*Log[MH2/muf2] + 0.0639573035597623081*z^62*Log[MH2/muf2] + 0.0788119968013457901*z^63*Log[MH2/muf2] + 0.0626146360956992425*z^64*Log[MH2/muf2] + 0.0732953000955590863*z^65*Log[MH2/muf2] + 0.0613304049478863845*z^66*Log[MH2/muf2] + 0.0682326332713085251*z^67*Log[MH2/muf2] + 0.0601015528000045865*z^68*Log[MH2/muf2] + 0.0635757566113838447*z^69*Log[MH2/muf2] + 0.0589250988851508348*z^70*Log[MH2/muf2] + 0.05928272220628463*z^71*Log[MH2/muf2] + 0.0577981712657912152*z^72*Log[MH2/muf2] + 0.0553169062451975398*z^73*Log[MH2/muf2] + 0.0567180261365509593*z^74*Log[MH2/muf2] + 0.0516462117892997187*z^75*Log[MH2/muf2] + 0.0556820581019938176*z^76*Log[MH2/muf2] + 0.0482424083568240852*z^77*Log[MH2/muf2] + 0.0546878042245897429*z^78*Log[MH2/muf2] + 0.0450805819836574296*z^79*Log[MH2/muf2] + 0.0537329438248014787*z^80*Log[MH2/muf2] + 0.0421386750179256767*z^81*Log[MH2/muf2] + 0.0528152954402226788*z^82*Log[MH2/muf2] + 0.0393970992068032802*z^83*Log[MH2/muf2] + 0.0519328119421320977*z^84*Log[MH2/muf2] + 0.0368384089618803648*z^85*Log[MH2/muf2] + 0.0510835745163067351*z^86*Log[MH2/muf2] + 0.0344470242827664298*z^87*Log[MH2/muf2] + 0.0502657860062424362*z^88*Log[MH2/muf2] + 0.0322089948523190752*z^89*Log[MH2/muf2] + 0.0494777639671753914*z^90*Log[MH2/muf2] + 0.0301117984213965183*z^91*Log[MH2/muf2] + 0.0487179336716914628*z^92*Log[MH2/muf2] + 0.0281441678742192483*z^93*Log[MH2/muf2] + 0.0479848212303751265*z^94*Log[MH2/muf2] + 0.0262959423812489319*z^95*Log[MH2/muf2] + 0.0472770469354355719*z^96*Log[MH2/muf2] + 0.0245579388612137962*z^97*Log[MH2/muf2] + 0.0465933188955096657*z^98*Log[MH2/muf2] + 0.0229218406306015535*z^99*Log[MH2/muf2] + 0.0459324270015357049*z^100*Log[MH2/muf2] + 8.10152662354828383*Log[MH2/muf2]^2 - (0.111111111111111111*Log[MH2/muf2]^2)/z + 2.66409689532586455*z*Log[MH2/muf2]^2 - 2.11824481885748031*z^2*Log[MH2/muf2]^2 - 0.851851851851851852*z^3*Log[MH2/muf2]^2 - 1.68083043981481481*z^4*Log[MH2/muf2]^2 - 1.27704398148148148*z^5*Log[MH2/muf2]^2 - 0.744289241622574956*z^6*Log[MH2/muf2]^2 - 0.552948457689954289*z^7*Log[MH2/muf2]^2 - 0.390493970922529065*z^8*Log[MH2/muf2]^2 - 0.3124342147113843*z^9*Log[MH2/muf2]^2 - 0.242299901155514581*z^10*Log[MH2/muf2]^2 - 0.203155950897609912*z^11*Log[MH2/muf2]^2 - 0.166311626621601369*z^12*Log[MH2/muf2]^2 - 0.143804590601432066*z^13*Log[MH2/muf2]^2 - 0.121927680593938024*z^14*Log[MH2/muf2]^2 - 0.107730208390951189*z^15*Log[MH2/muf2]^2 - 0.0936131622820741502*z^16*Log[MH2/muf2]^2 - 0.0840440528897956144*z^17*Log[MH2/muf2]^2 - 0.0743694769531117419*z^18*Log[MH2/muf2]^2 - 0.0675921549085411463*z^19*Log[MH2/muf2]^2 - 0.06065328027357772*z^20*Log[MH2/muf2]^2 - 0.0556651020524842561*z^21*Log[MH2/muf2]^2 - 0.0505077439633514574*z^22*Log[MH2/muf2]^2 - 0.0467219961157952955*z^23*Log[MH2/muf2]^2 - 0.0427772370520166521*z^24*Log[MH2/muf2]^2 - 0.0398311649919750949*z^25*Log[MH2/muf2]^2 - 0.0367419129288533132*z^26*Log[MH2/muf2]^2 - 0.0344009755905976552*z^27*Log[MH2/muf2]^2 - 0.0319334860660734615*z^28*Log[MH2/muf2]^2 - 0.0300403175153884693*z^29*Log[MH2/muf2]^2 - 0.0280361441705825939*z^30*Log[MH2/muf2]^2 - 0.0264818145848345712*z^31*Log[MH2/muf2]^2 - 0.0248303298894614234*z^32*Log[MH2/muf2]^2 - 0.0235374028368989736*z^33*Log[MH2/muf2]^2 - 0.0221593840738312022*z^34*Log[MH2/muf2]^2 - 0.0210715306527910641*z^35*Log[MH2/muf2]^2 - 0.0199089847039462578*z^36*Log[MH2/muf2]^2 - 0.0189843995421878932*z^37*Log[MH2/muf2]^2 - 0.0179940497183171833*z^38*Log[MH2/muf2]^2 - 0.0172011533472322923*z^39*Log[MH2/muf2]^2 - 0.016350152050231374*z^40*Log[MH2/muf2]^2 - 0.0156647127681220253*z^41*Log[MH2/muf2]^2 - 0.0149277489656333612*z^42*Log[MH2/muf2]^2 - 0.0143309110533915196*z^43*Log[MH2/muf2]^2 - 0.0136882156753566277*z^44*Log[MH2/muf2]^2 - 0.0131651209079806096*z^45*Log[MH2/muf2]^2 - 0.0126010643052791392*z^46*Log[MH2/muf2]^2 - 0.012139870567420335*z^47*Log[MH2/muf2]^2 - 0.0116419588239927309*z^48*Log[MH2/muf2]^2 - 0.0112331298828255057*z^49*Log[MH2/muf2]^2 - 0.0107912750658767666*z^50*Log[MH2/muf2]^2 - 0.010427058877748308*z^51*Log[MH2/muf2]^2 - 0.0100330407540956347*z^52*Log[MH2/muf2]^2 - 0.00970708102810302852*z^53*Log[MH2/muf2]^2 - 0.009354144752011078*z^54*Log[MH2/muf2]^2 - 0.00906118812285296889*z^55*Log[MH2/muf2]^2 - 0.00874373990102552*z^56*Log[MH2/muf2]^2 - 0.00847941264838172447*z^57*Log[MH2/muf2]^2 - 0.00819278695369338889*z^58*Log[MH2/muf2]^2 - 0.00795342295317277526*z^59*Log[MH2/muf2]^2 - 0.00769370263413834221*z^60*Log[MH2/muf2]^2 - 0.00747620949068278673*z^61*Log[MH2/muf2]^2 - 0.00724008543351721794*z^62*Log[MH2/muf2]^2 - 0.00704183938075146687*z^63*Log[MH2/muf2]^2 - 0.00682650005989961366*z^64*Log[MH2/muf2]^2 - 0.006645262749549019*z^65*Log[MH2/muf2]^2 - 0.00644830658606271822*z^66*Log[MH2/muf2]^2 - 0.00628215869129632798*z^67*Log[MH2/muf2]^2 - 0.00610152397536959994*z^68*Log[MH2/muf2]^2 - 0.00594881182205302921*z^69*Log[MH2/muf2]^2 - 0.00578272027737037876*z^70*Log[MH2/muf2]^2 - 0.005642012652330598*z^71*Log[MH2/muf2]^2 - 0.00548892368070209466*z^72*Log[MH2/muf2]^2 - 0.00535897665095944845*z^73*Log[MH2/muf2]^2 - 0.00521755000149321202*z^74*Log[MH2/muf2]^2 - 0.00509727808487355728*z^75*Log[MH2/muf2]^2 - 0.00496634321532008753*z^76*Log[MH2/muf2]^2 - 0.00485479562082018105*z^77*Log[MH2/muf2]^2 - 0.00473332641033055833*z^78*Log[MH2/muf2]^2 - 0.00462966735110356558*z^79*Log[MH2/muf2]^2 - 0.00451676111912688461*z^80*Log[MH2/muf2]^2 - 0.00442025341683322466*z^81*Log[MH2/muf2]^2 - 0.00431511342760740524*z^82*Log[MH2/muf2]^2 - 0.00422510479194289153*z^83*Log[MH2/muf2]^2 - 0.00412702559623494421*z^84*Log[MH2/muf2]^2 - 0.00404293709057714019*z^85*Log[MH2/muf2]^2 - 0.00395129218922020655*z^86*Log[MH2/muf2]^2 - 0.00387260849191609961*z^87*Log[MH2/muf2]^2 - 0.00378683990893647675*z^88*Log[MH2/muf2]^2 - 0.00371310105669752703*z^89*Log[MH2/muf2]^2 - 0.00363271049055186949*z^90*Log[MH2/muf2]^2 - 0.00356350485084721679*z^91*Log[MH2/muf2]^2 - 0.00348804613579348165*z^92*Log[MH2/muf2]^2 - 0.00342300440286361961*z^93*Log[MH2/muf2]^2 - 0.00335207706273278625*z^94*Log[MH2/muf2]^2 - 0.00329086710976174561*z^95*Log[MH2/muf2]^2 - 0.00322411082636868874*z^96*Log[MH2/muf2]^2 - 0.00316643327663196705*z^97*Log[MH2/muf2]^2 - 0.00310352312703030469*z^98*Log[MH2/muf2]^2 - 0.00304910753113962297*z^99*Log[MH2/muf2]^2 - 0.00298974987361828577*z^100*Log[MH2/muf2]^2 - 1.83892261954278932*Log[MH2/muf2]^3 + (0.166666666666666667*Log[MH2/muf2]^3)/z + 11.1443095218288427*z*Log[MH2/muf2]^3 - 10.8556904781711573*z^2*Log[MH2/muf2]^3 + 0.962962962962962963*z^3*Log[MH2/muf2]^3 + 0.18431712962962962*z^4*Log[MH2/muf2]^3 + 0.0728240740740740741*z^5*Log[MH2/muf2]^3 + 0.0385185185185185185*z^6*Log[MH2/muf2]^3 + 0.0237792894935752079*z^7*Log[MH2/muf2]^3 + 0.0161402234504913076*z^8*Log[MH2/muf2]^3 + 0.0116770859578399261*z^9*Log[MH2/muf2]^3 + 0.00884387860082304527*z^10*Log[MH2/muf2]^3 + 0.00693262592252491242*z^11*Log[MH2/muf2]^3 + 0.00558205157636975819*z^12*Log[MH2/muf2]^3 + 0.00459210402392220574*z^13*Log[MH2/muf2]^3 + 0.00384470027327170184*z^14*Log[MH2/muf2]^3 + 0.00326646898075469504*z^15*Log[MH2/muf2]^3 + 0.00280985744992441421*z^16*Log[MH2/muf2]^3 + 0.00244294061578879918*z^17*Log[MH2/muf2]^3 + 0.00214363443725347801*z^18*Log[MH2/muf2]^3 + 0.00189626461431147675*z^19*Log[MH2/muf2]^3 + 0.00168945501749826157*z^20*Log[MH2/muf2]^3 + 0.00151478581583449015*z^21*Log[MH2/muf2]^3 + 0.00136591643085149579*z^22*Log[MH2/muf2]^3 + 0.00123799791145677773*z^23*Log[MH2/muf2]^3 + 0.00112727045075547825*z^24*Log[MH2/muf2]^3 + 0.00103078222362248827*z^25*Log[MH2/muf2]^3 + 0.000946189458689458689*z^26*Log[MH2/muf2]^3 + 0.000871611972846540748*z^27*Log[MH2/muf2]^3 + 0.0008055272467750422*z^28*Log[MH2/muf2]^3 + 0.000746691716685760897*z^29*Log[MH2/muf2]^3 + 0.000694081569739799738*z^30*Log[MH2/muf2]^3 + 0.000646847706155972293*z^31*Log[MH2/muf2]^3 + 0.000604281120228253748*z^32*Log[MH2/muf2]^3 + 0.000565786032575701836*z^33*Log[MH2/muf2]^3 + 0.000530858850808864571*z^34*Log[MH2/muf2]^3 + 0.0004990715564570775*z^35*Log[MH2/muf2]^3 + 0.000470058484541238427*z^36*Log[MH2/muf2]^3 + 0.000443505726109758714*z^37*Log[MH2/muf2]^3 + 0.000419142575148997083*z^38*Log[MH2/muf2]^3 + 0.000396734581057408*z^39*Log[MH2/muf2]^3 + 0.000376077871100378026*z^40*Log[MH2/muf2]^3 + 0.000356994484188118929*z^41*Log[MH2/muf2]^3 + 0.000339328515132670822*z^42*Log[MH2/muf2]^3 + 0.000322942912339710629*z^43*Log[MH2/muf2]^3 + 0.000307716805325639164*z^44*Log[MH2/muf2]^3 + 0.000293543264156645127*z^45*Log[MH2/muf2]^3 + 0.000280327412805310879*z^46*Log[MH2/muf2]^3 + 0.000267984833923435141*z^47*Log[MH2/muf2]^3 + 0.000256440214682409169*z^48*Log[MH2/muf2]^3 + 0.000245626192914514972*z^49*Log[MH2/muf2]^3 + 0.000235482370385796042*z^50*Log[MH2/muf2]^3 + 0.00022595446608682156*z^51*Log[MH2/muf2]^3 + 0.000216993587279054407*z^52*Log[MH2/muf2]^3 + 0.000208555599940003261*z^53*Log[MH2/muf2]^3 + 0.000200600583408928719*z^54*Log[MH2/muf2]^3 + 0.000193092356600784497*z^55*Log[MH2/muf2]^3 + 0.000185998065249408042*z^56*Log[MH2/muf2]^3 + 0.000179287821355760342*z^57*Log[MH2/muf2]^3 + 0.000172934387427228595*z^58*Log[MH2/muf2]^3 + 0.000166912899258126924*z^59*Log[MH2/muf2]^3 + 0.000161200621965997347*z^60*Log[MH2/muf2]^3 + 0.000155776734800163787*z^61*Log[MH2/muf2]^3 + 0.000150622140907891468*z^62*Log[MH2/muf2]^3 + 0.000145719298803309806*z^63*Log[MH2/muf2]^3 + 0.000141052072754229918*z^64*Log[MH2/muf2]^3 + 0.000136605599697737595*z^65*Log[MH2/muf2]^3 + 0.000132366170629664948*z^66*Log[MH2/muf2]^3 + 0.000128321124696101913*z^67*Log[MH2/muf2]^3 + 0.00012445875445548952*z^68*Log[MH2/muf2]^3 + 0.00012076822098451425*z^69*Log[MH2/muf2]^3 + 0.000117239477675746034*z^70*Log[MH2/muf2]^3 + 0.000113863201724483743*z^71*Log[MH2/muf2]^3 + 0.000110630732430535553*z^72*Log[MH2/muf2]^3 + 0.000107534015550943544*z^73*Log[MH2/muf2]^3 + 0.000104565553034699137*z^74*Log[MH2/muf2]^3 + 0.000101718357552574205*z^75*Log[MH2/muf2]^3 + 0.0000989859113062302401*z^76*Log[MH2/muf2]^3 + 0.0000963621286623768906*z^77*Log[MH2/muf2]^3 + 0.0000938413222112901934*z^78*Log[MH2/muf2]^3 + 0.0000914181718956178594*z^79*Log[MH2/muf2]^3 + 0.0000890876968960659475*z^80*Log[MH2/muf2]^3 + 0.0000868452299961031932*z^81*Log[MH2/muf2]^3 + 0.0000846863941789378303*z^82*Log[MH2/muf2]^3 + 0.0000826070812373151692*z^83*Log[MH2/muf2]^3 + 0.0000806034322006634445*z^84*Log[MH2/muf2]^3 + 0.0000786718194052179536*z^85*Log[MH2/muf2]^3 + 0.0000768088300513544336*z^86*Log[MH2/muf2]^3 + 0.0000750112511087843931*z^87*Log[MH2/muf2]^3 + 0.0000732760554447853291*z^88*Log[MH2/muf2]^3 + 0.0000716003890634968778*z^89*Log[MH2/muf2]^3 + 0.0000699815593557169141*z^90*Log[MH2/muf2]^3 + 0.0000684170242687585576*z^91*Log[MH2/muf2]^3 + 0.00006690438231493532*z^92*Log[MH2/muf2]^3 + 0.0000654413633452621724*z^93*Log[MH2/muf2]^3 + 0.00006402582002211252*z^94*Log[MH2/muf2]^3 + 0.0000626557199309572806*z^95*Log[MH2/muf2]^3 + 0.0000613291382770217095*z^96*Log[MH2/muf2]^3 + 0.00006004425111780649*z^97*Log[MH2/muf2]^3 + 0.0000587993290870000375*z^98*Log[MH2/muf2]^3 + 0.0000575927315694191154*z^99*Log[MH2/muf2]^3 + 0.0000564229012903071271*z^100*Log[MH2/muf2]^3 + 14.8774556*Log[z] - 29.150443*z*Log[z] + 293.23295*z^2*Log[z] - 89.9656*z^3*Log[z] + 164.5298*z^4*Log[z] - 593.1253*z^5*Log[z] + 3218.538*z^6*Log[z] - 20216.58*z^7*Log[z] + 138646.9*z^8*Log[z] - 1.01351*10^6*z^9*Log[z] + 7.77713*10^6*z^10*Log[z] - 6.20167*10^7*z^11*Log[z] + 5.10239*10^8*z^12*Log[z] - 4.30821*10^9*z^13*Log[z] + 3.71799*10^10*z^14*Log[z] - 3.26908*10^11*z^15*Log[z] + 2.92107*10^12*z^16*Log[z] - 2.64708*10^13*z^17*Log[z] + 2.42864*10^14*z^18*Log[z] - 2.25279*10^15*z^19*Log[z] + 2.11022*10^16*z^20*Log[z] - 1.9941*10^17*z^21*Log[z] + 1.89938*10^18*z^22*Log[z] - 1.8222*10^19*z^23*Log[z] + 1.75964*10^20*z^24*Log[z] - 1.70944*10^21*z^25*Log[z] + 1.66983*10^22*z^26*Log[z] - 1.63942*10^23*z^27*Log[z] + 1.61711*10^24*z^28*Log[z] - 1.60204*10^25*z^29*Log[z] + 1.59352*10^26*z^30*Log[z] - 1.59101*10^27*z^31*Log[z] + 1.59409*10^28*z^32*Log[z] - 1.60243*10^29*z^33*Log[z] + 1.61577*10^30*z^34*Log[z] - 1.63395*10^31*z^35*Log[z] + 1.65684*10^32*z^36*Log[z] - 1.6844*10^33*z^37*Log[z] + 1.7165*10^34*z^38*Log[z] - 1.7533*10^35*z^39*Log[z] + 1.7948*10^36*z^40*Log[z] - 1.841*10^37*z^41*Log[z] + 1.8922*10^38*z^42*Log[z] - 1.9484*10^39*z^43*Log[z] + 2.0098*10^40*z^44*Log[z] - 2.0767*10^41*z^45*Log[z] + 2.1493*10^42*z^46*Log[z] - 2.2279*10^43*z^47*Log[z] + 2.3128*10^44*z^48*Log[z] - 2.4043*10^45*z^49*Log[z] + 2.5028*10^46*z^50*Log[z] - 2.6087*10^47*z^51*Log[z] + 2.7225*10^48*z^52*Log[z] - 2.8447*10^49*z^53*Log[z] + 2.9758*10^50*z^54*Log[z] - 3.1164*10^51*z^55*Log[z] + 3.2672*10^52*z^56*Log[z] - 3.4287*10^53*z^57*Log[z] + 3.6018*10^54*z^58*Log[z] - 3.7873*10^55*z^59*Log[z] + 3.986*10^56*z^60*Log[z] - 4.1989*10^57*z^61*Log[z] + 4.427*10^58*z^62*Log[z] - 4.6714*10^59*z^63*Log[z] + 4.9333*10^60*z^64*Log[z] - 5.214*10^61*z^65*Log[z] + 5.515*10^62*z^66*Log[z] - 5.837*10^63*z^67*Log[z] + 6.183*10^64*z^68*Log[z] - 6.553*10^65*z^69*Log[z] + 6.951*10^66*z^70*Log[z] - 7.377*10^67*z^71*Log[z] + 7.835*10^68*z^72*Log[z] - 8.326*10^69*z^73*Log[z] + 8.853*10^70*z^74*Log[z] - 9.418*10^71*z^75*Log[z] + 1.0026*10^73*z^76*Log[z] - 1.0679*10^74*z^77*Log[z] + 1.138*10^75*z^78*Log[z] - 1.2134*10^76*z^79*Log[z] + 1.2944*10^77*z^80*Log[z] - 1.3816*10^78*z^81*Log[z] + 1.4752*10^79*z^82*Log[z] - 1.576*10^80*z^83*Log[z] + 1.6845*10^81*z^84*Log[z] - 1.8012*10^82*z^85*Log[z] + 1.9268*10^83*z^86*Log[z] - 2.0621*10^84*z^87*Log[z] + 2.2078*10^85*z^88*Log[z] - 2.3648*10^86*z^89*Log[z] + 2.534*10^87*z^90*Log[z] - 2.716*10^88*z^91*Log[z] + 2.913*10^89*z^92*Log[z] - 3.125*10^90*z^93*Log[z] + 3.353*10^91*z^94*Log[z] - 3.6*10^92*z^95*Log[z] + 3.866*10^93*z^96*Log[z] - 4.153*10^94*z^97*Log[z] + 4.463*10^95*z^98*Log[z] - 4.797*10^96*z^99*Log[z] + 5.158*10^97*z^100*Log[z] - 9.06857011947354803*Log[MH2/muf2]*Log[z] + 110.618418370221417*z*Log[MH2/muf2]*Log[z] + 3.63417375382335513*z^2*Log[MH2/muf2]*Log[z] + 10.9358596350490154*z^3*Log[MH2/muf2]*Log[z] + 12.1420154474372535*z^4*Log[MH2/muf2]*Log[z] + 0.581352333280454532*z^5*Log[MH2/muf2]*Log[z] + 5.73359143904765752*z^6*Log[MH2/muf2]*Log[z] - 0.330911396378702942*z^7*Log[MH2/muf2]*Log[z] + 3.34809654570170174*z^8*Log[MH2/muf2]*Log[z] - 0.447184446131612468*z^9*Log[MH2/muf2]*Log[z] + 2.27599758678323561*z^10*Log[MH2/muf2]*Log[z] - 0.439193060693684236*z^11*Log[MH2/muf2]*Log[z] + 1.68955220850221272*z^12*Log[MH2/muf2]*Log[z] - 0.40680646128771736*z^13*Log[MH2/muf2]*Log[z] + 1.3266788609765723*z^14*Log[MH2/muf2]*Log[z] - 0.371740722737714699*z^15*Log[MH2/muf2]*Log[z] + 1.08282960632290608*z^16*Log[MH2/muf2]*Log[z] - 0.339329764261056354*z^17*Log[MH2/muf2]*Log[z] + 0.909048038845259217*z^18*Log[MH2/muf2]*Log[z] - 0.310653862037800905*z^19*Log[MH2/muf2]*Log[z] + 0.779649053587907873*z^20*Log[MH2/muf2]*Log[z] - 0.285595130574505412*z^21*Log[MH2/muf2]*Log[z] + 0.679971473371231905*z^22*Log[MH2/muf2]*Log[z] - 0.263724717172636134*z^23*Log[MH2/muf2]*Log[z] + 0.601085416251078693*z^24*Log[MH2/muf2]*Log[z] - 0.244576923712811891*z^25*Log[MH2/muf2]*Log[z] + 0.537264455926779379*z^26*Log[MH2/muf2]*Log[z] - 0.227730945302919623*z^27*Log[MH2/muf2]*Log[z] + 0.484679549885104846*z^28*Log[MH2/muf2]*Log[z] - 0.212829066824431228*z^29*Log[MH2/muf2]*Log[z] + 0.440680060893246932*z^30*Log[MH2/muf2]*Log[z] - 0.199574137024092792*z^31*Log[MH2/muf2]*Log[z] + 0.403376750394066721*z^32*Log[MH2/muf2]*Log[z] - 0.187721194210139599*z^33*Log[MH2/muf2]*Log[z] + 0.37138909311372154*z^34*Log[MH2/muf2]*Log[z] - 0.177068408772399143*z^35*Log[MH2/muf2]*Log[z] + 0.343686353878339001*z^36*Log[MH2/muf2]*Log[z] - 0.167448999540769111*z^37*Log[MH2/muf2]*Log[z] + 0.319484378159956268*z^38*Log[MH2/muf2]*Log[z] - 0.158724504636252404*z^39*Log[MH2/muf2]*Log[z] + 0.298176667941297013*z^40*Log[MH2/muf2]*Log[z] - 0.150779343553960825*z^41*Log[MH2/muf2]*Log[z] + 0.279287211419956244*z^42*Log[MH2/muf2]*Log[z] - 0.143516477251839078*z^43*Log[MH2/muf2]*Log[z] + 0.262437492293401512*z^44*Log[MH2/muf2]*Log[z] - 0.136853958504635644*z^45*Log[MH2/muf2]*Log[z] + 0.247322965275465189*z^46*Log[MH2/muf2]*Log[z] - 0.130722188685495487*z^47*Log[MH2/muf2]*Log[z] + 0.233695987773121349*z^48*Log[MH2/muf2]*Log[z] - 0.125061729947928346*z^49*Log[MH2/muf2]*Log[z] + 0.221353240255587975*z^50*Log[MH2/muf2]*Log[z] - 0.119821552868152538*z^51*Log[MH2/muf2]*Log[z] + 0.210126322135682559*z^52*Log[MH2/muf2]*Log[z] - 0.1149576258025953*z^53*Log[MH2/muf2]*Log[z] + 0.199874629918118042*z^54*Log[MH2/muf2]*Log[z] - 0.110431773185382457*z^55*Log[MH2/muf2]*Log[z] + 0.190479899445455253*z^56*Log[MH2/muf2]*Log[z] - 0.106210746367543084*z^57*Log[MH2/muf2]*Log[z] + 0.18184197764077814*z^58*Log[MH2/muf2]*Log[z] - 0.102265463238137614*z^59*Log[MH2/muf2]*Log[z] + 0.173875513750610777*z^60*Log[MH2/muf2]*Log[z] - 0.0985703825729090757*z^61*Log[MH2/muf2]*Log[z] + 0.16650734600490105*z^62*Log[MH2/muf2]*Log[z] - 0.0951029865022472609*z^63*Log[MH2/muf2]*Log[z] + 0.159674419707425986*z^64*Log[MH2/muf2]*Log[z] - 0.0918433502117588488*z^65*Log[MH2/muf2]*Log[z] + 0.153322115372106007*z^66*Log[MH2/muf2]*Log[z] - 0.0887737823982144143*z^67*Log[MH2/muf2]*Log[z] + 0.147402896097241574*z^68*Log[MH2/muf2]*Log[z] - 0.0858785234152813133*z^69*Log[MH2/muf2]*Log[z] + 0.14187520556931754*z^70*Log[MH2/muf2]*Log[z] - 0.0831434906948684823*z^71*Log[MH2/muf2]*Log[z] + 0.136702564379775703*z^72*Log[MH2/muf2]*Log[z] - 0.0805560631003875995*z^73*Log[MH2/muf2]*Log[z] + 0.131852824414940248*z^74*Log[MH2/muf2]*Log[z] - 0.0781048974930784333*z^75*Log[MH2/muf2]*Log[z] + 0.127297550116222924*z^76*Log[MH2/muf2]*Log[z] - 0.0757797720740667609*z^77*Log[MH2/muf2]*Log[z] + 0.123011502230007699*z^78*Log[MH2/muf2]*Log[z] - 0.0735714520806214876*z^79*Log[MH2/muf2]*Log[z] + 0.118972204859960056*z^80*Log[MH2/muf2]*Log[z] - 0.0714715742242313316*z^81*Log[MH2/muf2]*Log[z] + 0.115159580618953569*z^82*Log[MH2/muf2]*Log[z] - 0.0694725469057954395*z^83*Log[MH2/muf2]*Log[z] + 0.111555641757461161*z^84*Log[MH2/muf2]*Log[z] - 0.0675674637640988935*z^85*Log[MH2/muf2]*Log[z] + 0.108144227542293237*z^86*Log[MH2/muf2]*Log[z] - 0.0657500285345788522*z^87*Log[MH2/muf2]*Log[z] + 0.104910780037689582*z^88*Log[MH2/muf2]*Log[z] - 0.06401448953691717*z^89*Log[MH2/muf2]*Log[z] + 0.101842151921598289*z^90*Log[MH2/muf2]*Log[z] - 0.0623555823883685623*z^91*Log[MH2/muf2]*Log[z] + 0.0989264411445382476*z^92*Log[MH2/muf2]*Log[z] - 0.0607684797675821944*z^93*Log[MH2/muf2]*Log[z] + 0.0961528481753872554*z^94*Log[MH2/muf2]*Log[z] - 0.05924874724092749*z^95*Log[MH2/muf2]*Log[z] + 0.0935115523298878844*z^96*Log[MH2/muf2]*Log[z] - 0.0577923043178288454*z^97*Log[MH2/muf2]*Log[z] + 0.0909936042834560947*z^98*Log[MH2/muf2]*Log[z] - 0.0563953900295646688*z^99*Log[MH2/muf2]*Log[z] + 0.0885908323606547995*z^100*Log[MH2/muf2]*Log[z] + 3.68734386374515407*Log[MH2/muf2]^2*Log[z] - 15.7722069406619492*z*Log[MH2/muf2]^2*Log[z] + 43.8644835236444404*z^2*Log[MH2/muf2]^2*Log[z] - 4.44444444444444444*z^3*Log[MH2/muf2]^2*Log[z] - 1.36111111111111111*z^4*Log[MH2/muf2]^2*Log[z] - 0.336111111111111111*z^5*Log[MH2/muf2]^2*Log[z] - 0.284444444444444444*z^6*Log[MH2/muf2]^2*Log[z] - 0.109750566893424036*z^7*Log[MH2/muf2]^2*Log[z] - 0.119189342403628118*z^8*Log[MH2/muf2]^2*Log[z] - 0.0538942428823381204*z^9*Log[MH2/muf2]^2*Log[z] - 0.06530864197530864*z^10*Log[MH2/muf2]^2*Log[z] - 0.0319967350270380573*z^11*Log[MH2/muf2]^2*Log[z] - 0.0412213039485766758*z^12*Log[MH2/muf2]^2*Log[z] - 0.0211943262642563342*z^13*Log[MH2/muf2]^2*Log[z] - 0.0283916327872371828*z^14*Log[MH2/muf2]^2*Log[z] - 0.0150760106804062848*z^15*Log[MH2/muf2]^2*Log[z] - 0.0207497165532879819*z^16*Log[MH2/muf2]^2*Log[z] - 0.0112751105344098424*z^17*Log[MH2/muf2]^2*Log[z] - 0.0158299158443333761*z^18*Log[MH2/muf2]^2*Log[z] - 0.00875199052759143114*z^19*Log[MH2/muf2]^2*Log[z] - 0.0124759755138333162*z^20*Log[MH2/muf2]^2*Log[z] - 0.00699131915000533916*z^21*Log[MH2/muf2]^2*Log[z] - 0.010086767489364892*z^22*Log[MH2/muf2]^2*Log[z] - 0.00571383651441589723*z^23*Log[MH2/muf2]^2*Log[z] - 0.00832445871327122401*z^24*Log[MH2/muf2]^2*Log[z] - 0.00475745641671917664*z^25*Log[MH2/muf2]^2*Log[z] - 0.00698724523339907955*z^26*Log[MH2/muf2]^2*Log[z] - 0.0040228244900609575*z^27*Log[MH2/muf2]^2*Log[z] - 0.00594850889926185001*z^28*Log[MH2/muf2]^2*Log[z] - 0.00344626946162658876*z^29*Log[MH2/muf2]^2*Log[z] - 0.00512552543807852114*z^30*Log[MH2/muf2]^2*Log[z] - 0.00298545095148910289*z^31*Log[MH2/muf2]^2*Log[z] - 0.00446238365707018152*z^32*Log[MH2/muf2]^2*Log[z] - 0.00261132015034939309*z^33*Log[MH2/muf2]^2*Log[z] - 0.00392018843674238452*z^34*Log[MH2/muf2]^2*Log[z] - 0.00230340718364805005*z^35*Log[MH2/muf2]^2*Log[z] - 0.00347120111661222223*z^36*Log[MH2/muf2]^2*Log[z] - 0.00204694950512196329*z^37*Log[MH2/muf2]^2*Log[z] - 0.00309520670879259385*z^38*Log[MH2/muf2]^2*Log[z] - 0.00183108268180342172*z^39*Log[MH2/muf2]^2*Log[z] - 0.00277719043274125311*z^40*Log[MH2/muf2]^2*Log[z] - 0.00164766685009901044*z^41*Log[MH2/muf2]^2*Log[z] - 0.002505810573287415*z^42*Log[MH2/muf2]^2*Log[z] - 0.001490505749260203*z^43*Log[MH2/muf2]^2*Log[z] - 0.00227237025471241228*z^44*Log[MH2/muf2]^2*Log[z] - 0.00135481506533836212*z^45*Log[MH2/muf2]^2*Log[z] - 0.00207011012533152649*z^46*Log[MH2/muf2]^2*Log[z] - 0.00123685307964662373*z^47*Log[MH2/muf2]^2*Log[z] - 0.00189371235457779079*z^48*Log[MH2/muf2]^2*Log[z] - 0.00113365935191314603*z^49*Log[MH2/muf2]^2*Log[z] - 0.00173894673515664769*z^50*Log[MH2/muf2]^2*Log[z] - 0.001042866766554561*z^51*Log[MH2/muf2]^2*Log[z] - 0.00160241418298378639*z^52*Log[MH2/muf2]^2*Log[z] - 0.000962564307415399664*z^53*Log[MH2/muf2]^2*Log[z] - 0.00148135815440439669*z^54*Log[MH2/muf2]^2*Log[z] - 0.000891195492003620758*z^55*Log[MH2/muf2]^2*Log[z] - 0.00137352417414947477*z^56*Log[MH2/muf2]^2*Log[z] - 0.000827482252411201578*z^57*Log[MH2/muf2]^2*Log[z] - 0.00127705393792414963*z^58*Log[MH2/muf2]^2*Log[z] - 0.000770367227345201187*z^59*Log[MH2/muf2]^2*Log[z] - 0.00119040459297967271*z^60*Log[MH2/muf2]^2*Log[z] - 0.000718969545231525169*z^61*Log[MH2/muf2]^2*Log[z] - 0.00111228657901212161*z^62*Log[MH2/muf2]^2*Log[z] - 0.000672550609861429875*z^63*Log[MH2/muf2]^2*Log[z] - 0.00104161530649277478*z^64*Log[MH2/muf2]^2*Log[z] - 0.0006304873832203273*z^65*Log[MH2/muf2]^2*Log[z] - 0.000977473260034448846*z^66*Log[MH2/muf2]^2*Log[z] - 0.000592251344751239599*z^67*Log[MH2/muf2]^2*Log[z] - 0.000919080032902076385*z^68*Log[MH2/muf2]^2*Log[z] - 0.0005573917891592966*z^69*Log[MH2/muf2]^2*Log[z] - 0.000865768450528586096*z^70*Log[MH2/muf2]^2*Log[z] - 0.000525522469497617277*z^71*Log[MH2/muf2]^2*Log[z] - 0.000816965408717801006*z^72*Log[MH2/muf2]^2*Log[z] - 0.000496310841004354817*z^73*Log[MH2/muf2]^2*Log[z] - 0.000772176391640855166*z^74*Log[MH2/muf2]^2*Log[z] - 0.000469469342550342484*z^75*Log[MH2/muf2]^2*Log[z] - 0.000730972883492161773*z^76*Log[MH2/muf2]^2*Log[z] - 0.000444748286134047187*z^77*Log[MH2/muf2]^2*Log[z] - 0.000692982071714142967*z^78*Log[MH2/muf2]^2*Log[z] - 0.000421930024133620889*z^79*Log[MH2/muf2]^2*Log[z] - 0.000657878377078640843*z^80*Log[MH2/muf2]^2*Log[z] - 0.000400824138443553199*z^81*Log[MH2/muf2]^2*Log[z] - 0.000625376449321387054*z^82*Log[MH2/muf2]^2*Log[z] - 0.00038126345186453154*z^83*Log[MH2/muf2]^2*Log[z] - 0.0005952253454818224*z^84*Log[MH2/muf2]^2*Log[z] - 0.000363100704947159786*z^85*Log[MH2/muf2]^2*Log[z] - 0.000567203668071540433*z^86*Log[MH2/muf2]^2*Log[z] - 0.000346205774348235661*z^87*Log[MH2/muf2]^2*Log[z] - 0.000541115486361491661*z^88*Log[MH2/muf2]^2*Log[z] - 0.000330463334139216359*z^89*Log[MH2/muf2]^2*Log[z] - 0.000516786899857601827*z^90*Log[MH2/muf2]^2*Log[z] - 0.000315770881240424112*z^91*Log[MH2/muf2]^2*Log[z] - 0.000494063130941060825*z^92*Log[MH2/muf2]^2*Log[z] - 0.000302037061593517719*z^93*Log[MH2/muf2]^2*Log[z] - 0.000472806055547907847*z^94*Log[MH2/muf2]^2*Log[z] - 0.000289180245835187449*z^95*Log[MH2/muf2]^2*Log[z] - 0.000452892098045698778*z^96*Log[MH2/muf2]^2*Log[z] - 0.000277127312851414569*z^97*Log[MH2/muf2]^2*Log[z] - 0.000434210430180923354*z^98*Log[MH2/muf2]^2*Log[z] - 0.0002658126072434728*z^99*Log[MH2/muf2]^2*Log[z] - 0.000416661424913037246*z^100*Log[MH2/muf2]^2*Log[z] - 0.1875*Log[MH2/muf2]^3*Log[z] + 4.91666666666666667*z*Log[MH2/muf2]^3*Log[z] + 2.75*z^2*Log[MH2/muf2]^3*Log[z] + 5.885826448*Log[z]^2 - 69.8466862*z*Log[z]^2 - 30.715461*z^2*Log[z]^2 - 4.1282*z^3*Log[z]^2 - 49.30276*z^4*Log[z]^2 + 203.50455*z^5*Log[z]^2 - 1361.2373*z^6*Log[z]^2 + 9570.08428*z^7*Log[z]^2 - 71703.6062*z^8*Log[z]^2 + 561882.302*z^9*Log[z]^2 - 4.5643377*10^6*z^10*Log[z]^2 + 3.81758873*10^7*z^11*Log[z]^2 - 3.27122058*10^8*z^12*Log[z]^2 + 2.86075976*10^9*z^13*Log[z]^2 - 2.54571229*10^10*z^14*Log[z]^2 + 2.29965975*10^11*z^15*Log[z]^2 - 2.10480165*10^12*z^16*Log[z]^2 + 1.9488072*10^13*z^17*Log[z]^2 - 1.82292747*10^14*z^18*Log[z]^2 + 1.72082432*10^15*z^19*Log[z]^2 - 1.63782214*10^16*z^20*Log[z]^2 + 1.57041699*10^17*z^21*Log[z]^2 - 1.51594705*10^18*z^22*Log[z]^2 + 1.47236665*10^19*z^23*Log[z]^2 - 1.43808843*10^20*z^24*Log[z]^2 + 1.41187119*10^21*z^25*Log[z]^2 - 1.39273899*10^22*z^26*Log[z]^2 + 1.37992201*10^23*z^27*Log[z]^2 - 1.37281268*10^24*z^28*Log[z]^2 + 1.37093296*10^25*z^29*Log[z]^2 - 1.3739095*10^26*z^30*Log[z]^2 + 1.38145478*10^27*z^31*Log[z]^2 - 1.3933526*10^28*z^32*Log[z]^2 + 1.40944693*10^29*z^33*Log[z]^2 - 1.42963322*10^30*z^34*Log[z]^2 + 1.45385178*10^31*z^35*Log[z]^2 - 1.48208251*10^32*z^36*Log[z]^2 + 1.51434101*10^33*z^37*Log[z]^2 - 1.55067555*10^34*z^38*Log[z]^2 + 1.59116484*10^35*z^39*Log[z]^2 - 1.63591643*10^36*z^40*Log[z]^2 + 1.68506569*10^37*z^41*Log[z]^2 - 1.73877518*10^38*z^42*Log[z]^2 + 1.79723444*10^39*z^43*Log[z]^2 - 1.86066014*10^40*z^44*Log[z]^2 + 1.9292965*10^41*z^45*Log[z]^2 - 2.0034161*10^42*z^46*Log[z]^2 + 2.0833207*10^43*z^47*Log[z]^2 - 2.1693426*10^44*z^48*Log[z]^2 + 2.2618462*10^45*z^49*Log[z]^2 - 2.3612296*10^46*z^50*Log[z]^2 + 2.4679266*10^47*z^51*Log[z]^2 - 2.582409*10^48*z^52*Log[z]^2 + 2.7051891*10^49*z^53*Log[z]^2 - 2.8368225*10^50*z^54*Log[z]^2 + 2.9779108*10^51*z^55*Log[z]^2 - 3.1291056*10^52*z^56*Log[z]^2 + 3.2911116*10^53*z^57*Log[z]^2 - 3.4646908*10^54*z^58*Log[z]^2 + 3.6506668*10^55*z^59*Log[z]^2 - 3.84993*10^56*z^60*Log[z]^2 + 4.0634421*10^57*z^61*Log[z]^2 - 4.2922422*10^58*z^62*Log[z]^2 + 4.5374529*10^59*z^63*Log[z]^2 - 4.8002867*10^60*z^64*Log[z]^2 + 5.0820535*10^61*z^65*Log[z]^2 - 5.3841686*10^62*z^66*Log[z]^2 + 5.7081607*10^63*z^67*Log[z]^2 - 6.0556817*10^64*z^68*Log[z]^2 + 6.4285165*10^65*z^69*Log[z]^2 - 6.8285939*10^66*z^70*Log[z]^2 + 7.2579988*10^67*z^71*Log[z]^2 - 7.718985*10^68*z^72*Log[z]^2 + 8.213988*10^69*z^73*Log[z]^2 - 8.745642*10^70*z^74*Log[z]^2 + 9.316795*10^71*z^75*Log[z]^2 - 9.930529*10^72*z^76*Log[z]^2 + 1.0590175*10^74*z^77*Log[z]^2 - 1.129934*10^75*z^78*Log[z]^2 + 1.2061922*10^76*z^79*Log[z]^2 - 1.2882145*10^77*z^80*Log[z]^2 + 1.3764578*10^78*z^81*Log[z]^2 - 1.4714166*10^79*z^82*Log[z]^2 + 1.5736265*10^80*z^83*Log[z]^2 - 1.6836675*10^81*z^84*Log[z]^2 + 1.8021676*10^82*z^85*Log[z]^2 - 1.929807*10^83*z^86*Log[z]^2 + 2.067323*10^84*z^87*Log[z]^2 - 2.2155139*10^85*z^88*Log[z]^2 + 2.3752454*10^86*z^89*Log[z]^2 - 2.5474552*10^87*z^90*Log[z]^2 + 2.7331604*10^88*z^91*Log[z]^2 - 2.9334632*10^89*z^92*Log[z]^2 + 3.1495589*10^90*z^93*Log[z]^2 - 3.382744*10^91*z^94*Log[z]^2 + 3.6344244*10^92*z^95*Log[z]^2 - 3.9061255*10^93*z^96*Log[z]^2 + 4.199502*10^94*z^97*Log[z]^2 - 4.51635*10^95*z^98*Log[z]^2 + 4.858618*10^96*z^99*Log[z]^2 - 5.228421*10^97*z^100*Log[z]^2 - 3.17254944986383017*Log[MH2/muf2]*Log[z]^2 + 45.0943117967319241*z*Log[MH2/muf2]*Log[z]^2 - 57.2534849024510569*z^2*Log[MH2/muf2]*Log[z]^2 + 0.734953703703703704*z^3*Log[MH2/muf2]*Log[z]^2 + 3.2302662037037035*z^4*Log[MH2/muf2]*Log[z]^2 - 0.148136574074074074*z^5*Log[MH2/muf2]*Log[z]^2 + 0.660424933862433862*z^6*Log[MH2/muf2]*Log[z]^2 - 0.0737750377928949358*z^7*Log[MH2/muf2]*Log[z]^2 + 0.245964722694633409*z^8*Log[MH2/muf2]*Log[z]^2 - 0.0388717311770387167*z^9*Log[MH2/muf2]*Log[z]^2 + 0.110264842539148095*z^10*Log[MH2/muf2]*Log[z]^2 - 0.0210660051695405231*z^11*Log[MH2/muf2]*Log[z]^2 + 0.050813435039287314*z^12*Log[MH2/muf2]*Log[z]^2 - 0.0109346809303103009*z^13*Log[MH2/muf2]*Log[z]^2 + 0.0203220555899127328*z^14*Log[MH2/muf2]*Log[z]^2 - 0.00470060223150882492*z^15*Log[MH2/muf2]*Log[z]^2 + 0.00309641491479070261*z^16*Log[MH2/muf2]*Log[z]^2 - 0.000645189537990684184*z^17*Log[MH2/muf2]*Log[z]^2 - 0.00726801325274331608*z^18*Log[MH2/muf2]*Log[z]^2 + 0.00210129978268644305*z^19*Log[MH2/muf2]*Log[z]^2 - 0.0137693405766705753*z^20*Log[MH2/muf2]*Log[z]^2 + 0.00401688060560110072*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0179557125301754545*z^22*Log[MH2/muf2]*Log[z]^2 + 0.00538177613863578773*z^23*Log[MH2/muf2]*Log[z]^2 - 0.0206876358427434716*z^24*Log[MH2/muf2]*Log[z]^2 + 0.00636892771645031444*z^25*Log[MH2/muf2]*Log[z]^2 - 0.0224715867674000336*z^26*Log[MH2/muf2]*Log[z]^2 + 0.00708962216795836282*z^27*Log[MH2/muf2]*Log[z]^2 - 0.0236196021491024042*z^28*Log[MH2/muf2]*Log[z]^2 + 0.007617989223214199*z^29*Log[MH2/muf2]*Log[z]^2 - 0.0243312110372276626*z^30*Log[MH2/muf2]*Log[z]^2 + 0.00800485937088931448*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0247379839094895097*z^32*Log[MH2/muf2]*Log[z]^2 + 0.00828595488734317535*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0249289380425380025*z^34*Log[MH2/muf2]*Log[z]^2 + 0.00848691574216166577*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0249656195606287445*z^36*Log[MH2/muf2]*Log[z]^2 + 0.00862648429576568655*z^37*Log[MH2/muf2]*Log[z]^2 - 0.024891369649384*z^38*Log[MH2/muf2]*Log[z]^2 + 0.00871858058344851911*z^39*Log[MH2/muf2]*Log[z]^2 - 0.0247371889178296701*z^40*Log[MH2/muf2]*Log[z]^2 + 0.00877368827162980667*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0245255460000866079*z^42*Log[MH2/muf2]*Log[z]^2 + 0.00879980056031450018*z^43*Log[MH2/muf2]*Log[z]^2 - 0.0242729078763100671*z^44*Log[MH2/muf2]*Log[z]^2 + 0.00880307834144060568*z^45*Log[MH2/muf2]*Log[z]^2 - 0.0239914550677217546*z^46*Log[MH2/muf2]*Log[z]^2 + 0.00878831613147975273*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0236902652707841035*z^48*Log[MH2/muf2]*Log[z]^2 + 0.00875927709390028812*z^49*Log[MH2/muf2]*Log[z]^2 - 0.0233761433333739094*z^50*Log[MH2/muf2]*Log[z]^2 + 0.00871893734646404581*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0230542116577293785*z^52*Log[MH2/muf2]*Log[z]^2 + 0.00866966640823212836*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0227283356502025621*z^54*Log[MH2/muf2]*Log[z]^2 + 0.00861336204105300781*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0224014339070909793*z^56*Log[MH2/muf2]*Log[z]^2 + 0.00855155209159569911*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0220757067684152298*z^58*Log[MH2/muf2]*Log[z]^2 + 0.00848547216596160112*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0217528063448129766*z^60*Log[MH2/muf2]*Log[z]^2 + 0.00841612540758232534*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0214339641091356381*z^62*Log[MH2/muf2]*Log[z]^2 + 0.00834432888553997679*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0211200874013657924*z^64*Log[MH2/muf2]*Log[z]^2 + 0.00827074986985381*z^65*Log[MH2/muf2]*Log[z]^2 - 0.0208118329437128453*z^66*Log[MH2/muf2]*Log[z]^2 + 0.00819593440090531866*z^67*Log[MH2/muf2]*Log[z]^2 - 0.0205096632048909515*z^68*Log[MH2/muf2]*Log[z]^2 + 0.00812032993889335*z^69*Log[MH2/muf2]*Log[z]^2 - 0.0202138898663033932*z^70*Log[MH2/muf2]*Log[z]^2 + 0.00804430343044483808*z^71*Log[MH2/muf2]*Log[z]^2 - 0.0199247075161557709*z^72*Log[MH2/muf2]*Log[z]^2 + 0.00796815580209478949*z^73*Log[MH2/muf2]*Log[z]^2 - 0.0196422198890634193*z^74*Log[MH2/muf2]*Log[z]^2 + 0.00789213364922902693*z^75*Log[MH2/muf2]*Log[z]^2 - 0.0193664603830829691*z^76*Log[MH2/muf2]*Log[z]^2 + 0.00781643870994708676*z^77*Log[MH2/muf2]*Log[z]^2 - 0.0190974081580907975*z^78*Log[MH2/muf2]*Log[z]^2 + 0.00774123557911473436*z^79*Log[MH2/muf2]*Log[z]^2 - 0.0188350008040165262*z^80*Log[MH2/muf2]*Log[z]^2 + 0.00766665801657465724*z^81*Log[MH2/muf2]*Log[z]^2 - 0.018579144333182*z^82*Log[MH2/muf2]*Log[z]^2 + 0.00759281412644862101*z^83*Log[MH2/muf2]*Log[z]^2 - 0.0183297210757373062*z^84*Log[MH2/muf2]*Log[z]^2 + 0.007519790625476222*z^85*Log[MH2/muf2]*Log[z]^2 - 0.0180865959251626685*z^86*Log[MH2/muf2]*Log[z]^2 + 0.00744765637287058932*z^87*Log[MH2/muf2]*Log[z]^2 - 0.0178496212807078099*z^88*Log[MH2/muf2]*Log[z]^2 + 0.00737646529891240516*z^89*Log[MH2/muf2]*Log[z]^2 - 0.0176186409572854543*z^90*Log[MH2/muf2]*Log[z]^2 + 0.00730625884199885143*z^91*Log[MH2/muf2]*Log[z]^2 - 0.0173934932747572331*z^92*Log[MH2/muf2]*Log[z]^2 + 0.00723706798228852514*z^93*Log[MH2/muf2]*Log[z]^2 - 0.017174013493366412*z^94*Log[MH2/muf2]*Log[z]^2 + 0.00716891494306931193*z^95*Log[MH2/muf2]*Log[z]^2 - 0.0169600357270421177*z^96*Log[MH2/muf2]*Log[z]^2 + 0.00710181461749162671*z^97*Log[MH2/muf2]*Log[z]^2 - 0.0167513944390116316*z^98*Log[MH2/muf2]*Log[z]^2 + 0.00703577576757097232*z^99*Log[MH2/muf2]*Log[z]^2 - 0.0165479256028036443*z^100*Log[MH2/muf2]*Log[z]^2 + 0.6875*Log[MH2/muf2]^2*Log[z]^2 - 11.375*z*Log[MH2/muf2]^2*Log[z]^2 - 9.*z^2*Log[MH2/muf2]^2*Log[z]^2 - 0.145833333333333333*Log[MH2/muf2]^3*Log[z]^2 + 1.66666666666666667*z*Log[MH2/muf2]^3*Log[z]^2 + 0.333333333333333333*z^2*Log[MH2/muf2]^3*Log[z]^2 + 1.13410729534263207*Log[z]^3 - 25.90863655643*z*Log[z]^3 + 29.17405*z^2*Log[z]^3 + 2.632571*z^3*Log[z]^3 - 9.9944*z^4*Log[z]^3 + 40.4516*z^5*Log[z]^3 - 243.20261*z^6*Log[z]^3 + 1636.839418*z^7*Log[z]^3 - 11880.68325*z^8*Log[z]^3 + 90997.1971*z^9*Log[z]^3 - 726316.126*z^10*Log[z]^3 + 5.99059631*10^6*z^11*Log[z]^3 - 5.07510487*10^7*z^12*Log[z]^3 + 4.39647744*10^8*z^13*Log[z]^3 - 3.88113781*10^9*z^14*Log[z]^3 + 3.48208249*10^10*z^15*Log[z]^3 - 3.16818746*10^11*z^16*Log[z]^3 + 2.91820609*10^12*z^17*Log[z]^3 - 2.71725015*10^13*z^18*Log[z]^3 + 2.55464848*10^14*z^19*Log[z]^3 - 2.42260098*10^15*z^20*Log[z]^3 + 2.31530818*10^16*z^21*Log[z]^3 - 2.22839412*10^17*z^22*Log[z]^3 + 2.15851493*10^18*z^23*Log[z]^3 - 2.10308811*10^19*z^24*Log[z]^3 + 2.06010187*10^20*z^25*Log[z]^3 - 2.02797857*10^21*z^26*Log[z]^3 + 2.00547568*10^22*z^27*Log[z]^3 - 1.99161275*10^23*z^28*Log[z]^3 + 1.98561719*10^24*z^29*Log[z]^3 - 1.98688333*10^25*z^30*Log[z]^3 + 1.99494151*10^26*z^31*Log[z]^3 - 2.00943429*10^27*z^32*Log[z]^3 + 2.03009828*10^28*z^33*Log[z]^3 - 2.05675002*10^29*z^34*Log[z]^3 + 2.08927504*10^30*z^35*Log[z]^3 - 2.1276195*10^31*z^36*Log[z]^3 + 2.1717837*10^32*z^37*Log[z]^3 - 2.221817*10^33*z^38*Log[z]^3 + 2.2778142*10^34*z^39*Log[z]^3 - 2.3399131*10^35*z^40*Log[z]^3 + 2.408292*10^36*z^41*Log[z]^3 - 2.4831692*10^37*z^42*Log[z]^3 + 2.5648021*10^38*z^43*Log[z]^3 - 2.6534873*10^39*z^44*Log[z]^3 + 2.7495611*10^40*z^45*Log[z]^3 - 2.8534*10^41*z^46*Log[z]^3 + 2.9654225*10^42*z^47*Log[z]^3 - 3.0860906*10^43*z^48*Log[z]^3 + 3.2159113*10^44*z^49*Log[z]^3 - 3.3554397*10^45*z^50*Log[z]^3 + 3.5052814*10^46*z^51*Log[z]^3 - 3.6660953*10^47*z^52*Log[z]^3 + 3.8385974*10^48*z^53*Log[z]^3 - 4.0235647*10^49*z^54*Log[z]^3 + 4.2218391*10^50*z^55*Log[z]^3 - 4.4343322*10^51*z^56*Log[z]^3 + 4.6620306*10^52*z^57*Log[z]^3 - 4.9060013*10^53*z^58*Log[z]^3 + 5.1673977*10^54*z^59*Log[z]^3 - 5.4474664*10^55*z^60*Log[z]^3 + 5.7475546*10^56*z^61*Log[z]^3 - 6.0691176*10^57*z^62*Log[z]^3 + 6.4137278*10^58*z^63*Log[z]^3 - 6.783084*10^59*z^64*Log[z]^3 + 7.17902*10^60*z^65*Log[z]^3 - 7.603519*10^61*z^66*Log[z]^3 + 8.058721*10^62*z^67*Log[z]^3 - 8.546941*10^63*z^68*Log[z]^3 + 9.070679*10^64*z^69*Log[z]^3 - 9.632634*10^65*z^70*Log[z]^3 + 1.0235728*10^67*z^71*Log[z]^3 - 1.0883116*10^68*z^72*Log[z]^3 + 1.1578208*10^69*z^73*Log[z]^3 - 1.2324693*10^70*z^74*Log[z]^3 + 1.3126559*10^71*z^75*Log[z]^3 - 1.3988118*10^72*z^76*Log[z]^3 + 1.4914037*10^73*z^77*Log[z]^3 - 1.590936*10^74*z^78*Log[z]^3 + 1.6979549*10^75*z^79*Log[z]^3 - 1.8130512*10^76*z^80*Log[z]^3 + 1.9368643*10^77*z^81*Log[z]^3 - 2.0700866*10^78*z^82*Log[z]^3 + 2.2134673*10^79*z^83*Log[z]^3 - 2.367818*10^80*z^84*Log[z]^3 + 2.5340174*10^81*z^85*Log[z]^3 - 2.7130173*10^82*z^86*Log[z]^3 + 2.9058489*10^83*z^87*Log[z]^3 - 3.1136293*10^84*z^88*Log[z]^3 + 3.337569*10^85*z^89*Log[z]^3 - 3.57898*10^86*z^90*Log[z]^3 + 3.839285*10^87*z^91*Log[z]^3 - 4.120025*10^88*z^92*Log[z]^3 + 4.422871*10^89*z^93*Log[z]^3 - 4.749638*10^90*z^94*Log[z]^3 + 5.10229*10^91*z^95*Log[z]^3 - 5.482961*10^92*z^96*Log[z]^3 + 5.893963*10^93*z^97*Log[z]^3 - 6.337809*10^94*z^98*Log[z]^3 + 6.817221*10^95*z^99*Log[z]^3 - 7.335157*10^96*z^100*Log[z]^3 - 0.357638888888888889*Log[MH2/muf2]*Log[z]^3 + 12.7152777777777778*z*Log[MH2/muf2]*Log[z]^3 + 8.70833333333333333*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0833333333333333333*z^3*Log[MH2/muf2]*Log[z]^3 - 0.0729166666666666667*z^4*Log[MH2/muf2]*Log[z]^3 + 0.0229166666666666667*z^5*Log[MH2/muf2]*Log[z]^3 - 0.0333333333333333333*z^6*Log[MH2/muf2]*Log[z]^3 + 0.0130952380952380952*z^7*Log[MH2/muf2]*Log[z]^3 - 0.0215773809523809524*z^8*Log[MH2/muf2]*Log[z]^3 + 0.00917658730158730159*z^9*Log[MH2/muf2]*Log[z]^3 - 0.0159722222222222222*z^10*Log[MH2/muf2]*Log[z]^3 + 0.00707070707070707071*z^11*Log[MH2/muf2]*Log[z]^3 - 0.0126893939393939394*z^12*Log[MH2/muf2]*Log[z]^3 + 0.00575466200466200466*z^13*Log[MH2/muf2]*Log[z]^3 - 0.0105311355311355311*z^14*Log[MH2/muf2]*Log[z]^3 + 0.00485347985347985348*z^15*Log[MH2/muf2]*Log[z]^3 - 0.00900297619047619048*z^16*Log[MH2/muf2]*Log[z]^3 + 0.00419730392156862745*z^17*Log[MH2/muf2]*Log[z]^3 - 0.00786356209150326797*z^18*Log[MH2/muf2]*Log[z]^3 + 0.00369797041623667011*z^19*Log[MH2/muf2]*Log[z]^3 - 0.00698099415204678363*z^20*Log[MH2/muf2]*Log[z]^3 + 0.00330513784461152882*z^21*Log[MH2/muf2]*Log[z]^3 - 0.00627705627705627706*z^22*Log[MH2/muf2]*Log[z]^3 + 0.00298795407491059665*z^23*Log[MH2/muf2]*Log[z]^3 - 0.00570240447957839262*z^24*Log[MH2/muf2]*Log[z]^3 + 0.00272644927536231884*z^25*Log[MH2/muf2]*Log[z]^3 - 0.00522435897435897436*z^26*Log[MH2/muf2]*Log[z]^3 + 0.00250712250712250712*z^27*Log[MH2/muf2]*Log[z]^3 - 0.00482041107041107041*z^28*Log[MH2/muf2]*Log[z]^3 + 0.00232051632913701879*z^29*Log[MH2/muf2]*Log[z]^3 - 0.00447454844006568144*z^30*Log[MH2/muf2]*Log[z]^3 + 0.00215980719317760475*z^31*Log[MH2/muf2]*Log[z]^3 - 0.00417506720430107527*z^32*Log[MH2/muf2]*Log[z]^3 + 0.00201994745845552297*z^33*Log[MH2/muf2]*Log[z]^3 - 0.00391321301247771836*z^34*Log[MH2/muf2]*Log[z]^3 + 0.00189712248535777948*z^35*Log[MH2/muf2]*Log[z]^3 - 0.0036823062558356675*z^36*Log[MH2/muf2]*Log[z]^3 + 0.0017883955383955384*z^37*Log[MH2/muf2]*Log[z]^3 - 0.003477161371898214*z^38*Log[MH2/muf2]*Log[z]^3 + 0.00169146879673195463*z^39*Log[MH2/muf2]*Log[z]^3 - 0.00329369095816464238*z^40*Log[MH2/muf2]*Log[z]^3 + 0.00160451844903064415*z^41*Log[MH2/muf2]*Log[z]^3 - 0.00312862950058072009*z^42*Log[MH2/muf2]*Log[z]^3 + 0.00152607838370742511*z^43*Log[MH2/muf2]*Log[z]^3 - 0.00297933655491795027*z^44*Log[MH2/muf2]*Log[z]^3 + 0.00145495654216584449*z^45*Log[MH2/muf2]*Log[z]^3 - 0.00284365393061045235*z^46*Log[MH2/muf2]*Log[z]^3 + 0.00139017370747250488*z^47*Log[MH2/muf2]*Log[z]^3 - 0.00271980033919210607*z^48*Log[MH2/muf2]*Log[z]^3 + 0.00133091800550007237*z^49*Log[MH2/muf2]*Log[z]^3 - 0.00260629251700680272*z^50*Log[MH2/muf2]*Log[z]^3 + 0.00127651060424169668*z^51*Log[MH2/muf2]*Log[z]^3 - 0.00250188536953242836*z^52*Log[MH2/muf2]*Log[z]^3 + 0.00122637952132957682*z^53*Log[MH2/muf2]*Log[z]^3 - 0.00240552599043165081*z^54*Log[MH2/muf2]*Log[z]^3 + 0.0011800393875865574*z^55*Log[MH2/muf2]*Log[z]^3 - 0.00231631794131794132*z^56*Log[MH2/muf2]*Log[z]^3 + 0.00113707564365459102*z^57*Log[MH2/muf2]*Log[z]^3 - 0.00223349321579811598*z^58*Log[MH2/muf2]*Log[z]^3 + 0.00109713207624555251*z^59*Log[MH2/muf2]*Log[z]^3 - 0.00215639002532631989*z^60*Log[MH2/muf2]*Log[z]^3 + 0.00105990089839770307*z^61*Log[MH2/muf2]*Log[z]^3 - 0.00208443504318702626*z^62*Log[MH2/muf2]*Log[z]^3 + 0.00102511478767428001*z^63*Log[MH2/muf2]*Log[z]^3 - 0.00201712909626216078*z^64*Log[MH2/muf2]*Log[z]^3 + 0.000992540445665445665*z^65*Log[MH2/muf2]*Log[z]^3 - 0.00195403554778554779*z^66*Log[MH2/muf2]*Log[z]^3 + 0.000961973350033051526*z^67*Log[MH2/muf2]*Log[z]^3 - 0.00189477079841434539*z^68*Log[MH2/muf2]*Log[z]^3 + 0.0009332334491226731*z^69*Log[MH2/muf2]*Log[z]^3 - 0.00183899646815247838*z^70*Log[MH2/muf2]*Log[z]^3 + 0.000906161607325110081*z^71*Log[MH2/muf2]*Log[z]^3 - 0.00178641292197630226*z^72*Log[MH2/muf2]*Log[z]^3 + 0.000880616652732222865*z^73*Log[MH2/muf2]*Log[z]^3 - 0.00173675387716483607*z^74*Log[MH2/muf2]*Log[z]^3 + 0.000856472911267431815*z^75*Log[MH2/muf2]*Log[z]^3 - 0.0016897818871503083*z^76*Log[MH2/muf2]*Log[z]^3 + 0.000833618136249715197*z^77*Log[MH2/muf2]*Log[z]^3 - 0.00164528454002138213*z^78*Log[MH2/muf2]*Log[z]^3 + 0.000811951761318849926*z^79*Log[MH2/muf2]*Log[z]^3 - 0.00160307124310288867*z^80*Log[MH2/muf2]*Log[z]^3 + 0.000791383419284263166*z^81*Log[MH2/muf2]*Log[z]^3 - 0.00156297049081601927*z^82*Log[MH2/muf2]*Log[z]^3 + 0.000771831680833541936*z^83*Log[MH2/muf2]*Log[z]^3 - 0.00152482753312903181*z^84*Log[MH2/muf2]*Log[z]^3 + 0.000753222975937362897*z^85*Log[MH2/muf2]*Log[z]^3 - 0.00148850237769526415*z^86*Log[MH2/muf2]*Log[z]^3 + 0.000735490667798795541*z^87*Log[MH2/muf2]*Log[z]^3 - 0.00145386807124978737*z^88*Log[MH2/muf2]*Log[z]^3 + 0.000718574254752092799*z^89*Log[MH2/muf2]*Log[z]^3 - 0.00142080921575303598*z^90*Log[MH2/muf2]*Log[z]^3 + 0.000702418679946769834*z^91*Log[MH2/muf2]*Log[z]^3 - 0.00138922068269894357*z^92*Log[MH2/muf2]*Log[z]^3 + 0.000686973732205148755*z^93*Log[MH2/muf2]*Log[z]^3 - 0.00135900649537962659*z^94*Log[MH2/muf2]*Log[z]^3 + 0.000672193524304928416*z^95*Log[MH2/muf2]*Log[z]^3 - 0.00133007885405001866*z^96*Log[MH2/muf2]*Log[z]^3 + 0.000658036037258093688*z^97*Log[MH2/muf2]*Log[z]^3 - 0.00130235728311943334*z^98*Log[MH2/muf2]*Log[z]^3 + 0.0006444627210459317*z^99*Log[MH2/muf2]*Log[z]^3 - 0.00127576788291074005*z^100*Log[MH2/muf2]*Log[z]^3 + 0.243055555555555556*Log[MH2/muf2]^2*Log[z]^3 - 2.27777777777777778*z*Log[MH2/muf2]^2*Log[z]^3 - 0.555555555555555556*z^2*Log[MH2/muf2]^2*Log[z]^3 + 0.0399305555555555556*Log[z]^4 - 4.473307291667*z*Log[z]^4 - 3.3348524*z^2*Log[z]^4 + 0.301722*z^3*Log[z]^4 + 0.088325*z^4*Log[z]^4 + 0.116761*z^5*Log[z]^4 + 0.044162*z^6*Log[z]^4 + 0.0842903*z^7*Log[z]^4 + 0.030279*z^8*Log[z]^4 + 0.06725*z^9*Log[z]^4 + 0.0233*z^10*Log[z]^4 + 0.056*z^11*Log[z]^4 - 0.133680555555555556*Log[MH2/muf2]*Log[z]^4 + 1.21527777777777778*z*Log[MH2/muf2]*Log[z]^4 + 0.416666666666666667*z^2*Log[MH2/muf2]*Log[z]^4 + 0.0267361111111111111*Log[z]^5 - 0.243055555555555556*z*Log[z]^5 - 0.1277777778*z^2*Log[z]^5, 1.66723572479102362 - 8.03039861290692649*z - 2.95278494276898473*z^2 + 18.3779875078235571*z^3 - 15.4745294667338774*z^4 + 11.3349475044305144*z^5 - 8.92177213978284537*z^6 + 7.38124863276835456*z^7 - 6.31788771201185279*z^8 + 5.53637224191980299*z^9 - 4.937518661950712*z^10 + 4.4625386151681266*z^11 - 4.07629482552203152*z^12 + 3.75543140393806515*z^13 - 3.4844552861578797*z^14 + 3.25227904993303848*z^15 - 3.05101333768125333*z^16 + 2.8747162682394216*z^17 - 2.71894285270355087*z^18 + 2.58021775945500379*z^19 - 2.45584215038129517*z^20 + 2.34364477910769874*z^21 - 2.24189002080007589*z^22 + 2.14914970848980868*z^23 - 2.06425560274831789*z^24 + 1.98622870349957534*z^25 - 1.91425301659321*z^26 + 1.84763433130949218*z^27 - 1.78578493942593747*z^28 + 1.72819846131067167*z^29 - 1.67444053530536808*z^30 + 1.62413283624115945*z^31 - 1.57694718224488713*z^32 + 1.53259504756653599*z^33 - 1.49082370856954573*z^34 + 1.45140916249302879*z^35 - 1.4141535345928025*z^36 + 1.37888017603512146*z^37 - 1.34543187570100714*z^38 + 1.31366739138459058*z^39 - 1.28346018925250287*z^40 + 1.25469594107079582*z^41 - 1.22727161815970761*z^42 + 1.20109365398972742*z^43 - 1.17607728149879463*z^44 + 1.1521451629579462*z^45 - 1.129226897627209*z^46 + 1.1072579855579823*z^47 - 1.08617945657831649*z^48 + 1.06593707655109994*z^49 - 1.04648106416106567*z^50 + 1.02776547576037309*z^51 - 1.00974798661863938*z^52 + 0.992389409052541785*z^53 - 0.975653521633026881*z^54 + 0.959506687994448386*z^55 - 0.943917722154676381*z^56 + 0.928857584223757861*z^57 - 0.914299273223397467*z^58 + 0.900217582136892459*z^59 - 0.886589011886275199*z^60 + 0.873391572611109457*z^61 - 0.860604714080645966*z^62 + 0.8482091633055103*z^63 - 0.836186867830497215*z^64 + 0.824520862137122129*z^65 - 0.813195221115459657*z^66 + 0.8021949494568062*z^67 - 0.791505943232180295*z^68 + 0.781114897775353411*z^69 - 0.771009275764568091*z^70 + 0.761177230077390714*z^71 - 0.751607577124992076*z^72 + 0.742289731906786326*z^73 - 0.733213685614379929*z^74 + 0.724369950686617903*z^75 - 0.715749541905219604*z^76 + 0.707343929693563917*z^77 - 0.699145024084076206*z^78 + 0.691145134848844969*z^79 - 0.6833369578416227*z^80 + 0.675713540818709511*z^81 - 0.668268271754507749*z^82 + 0.660994849424484631*z^83 - 0.653887273368889436*z^84 + 0.646939818479066283*z^85 - 0.640147026343907664*z^86 + 0.633503683216164589*z^87 - 0.627004812524014585*z^88 + 0.620645655702765938*z^89 - 0.614421665692243404*z^90 + 0.608328490207109806*z^91 - 0.602361966071662418*z^92 + 0.596518104573283401*z^93 - 0.590793086511264163*z^94 + 0.585183249336039883*z^95 - 0.579685082809030682*z^96 + 0.574295217677957164*z^97 - 0.5690104218613483*z^98 + 0.563827590449443233*z^99 - 0.558743742340703097*z^100 + ALARM*z^101 + 1.15780708140078825*Log[MH2/muf2] - 4.01931786650528*z*Log[MH2/muf2] + 7.96232413875034793*z^2*Log[MH2/muf2] - 7.327619411022361*z^3*Log[MH2/muf2] + 3.55887143390624243*z^4*Log[MH2/muf2] - 2.27288273920224118*z^5*Log[MH2/muf2] + 1.66278962641814179*z^6*Log[MH2/muf2] - 1.30661769256812391*z^7*Log[MH2/muf2] + 1.07494645064588417*z^8*Log[MH2/muf2] - 0.912216661858756307*z^9*Log[MH2/muf2] + 0.791926456593447966*z^10*Log[MH2/muf2] - 0.699397556106162479*z^11*Log[MH2/muf2] + 0.626088065520872985*z^12*Log[MH2/muf2] - 0.566578319583916254*z^13*Log[MH2/muf2] + 0.517332536515837392*z^14*Log[MH2/muf2] - 0.475908955843223494*z^15*Log[MH2/muf2] + 0.44059152306667987*z^16*Log[MH2/muf2] - 0.410124408595396605*z^17*Log[MH2/muf2] + 0.383577593305977354*z^18*Log[MH2/muf2] - 0.360241132408361676*z^19*Log[MH2/muf2] + 0.339568447118055341*z^20*Log[MH2/muf2] - 0.321128676701729901*z^21*Log[MH2/muf2] + 0.304580016665656138*z^22*Log[MH2/muf2] - 0.289646130239925543*z^23*Log[MH2/muf2] + 0.276102513840509409*z^24*Log[MH2/muf2] - 0.263763921826451695*z^25*Log[MH2/muf2] + 0.252476909545672044*z^26*Log[MH2/muf2] - 0.242112715807381563*z^27*Log[MH2/muf2] + 0.23256295432065133*z^28*Log[MH2/muf2] - 0.22373538115856326*z^29*Log[MH2/muf2] + 0.215551288784976209*z^30*Log[MH2/muf2] - 0.207942882501020105*z^31*Log[MH2/muf2] + 0.20085164206632908*z^32*Log[MH2/muf2] - 0.194226636989861207*z^33*Log[MH2/muf2] + 0.188023461742806681*z^34*Log[MH2/muf2] - 0.182203120466379115*z^35*Log[MH2/muf2] + 0.176731314784578456*z^36*Log[MH2/muf2] - 0.171577685619583*z^37*Log[MH2/muf2] + 0.166715324710335284*z^38*Log[MH2/muf2] - 0.162120247032361786*z^39*Log[MH2/muf2] + 0.157771048235560427*z^40*Log[MH2/muf2] - 0.153648529866871483*z^41*Log[MH2/muf2] + 0.149735454352404263*z^42*Log[MH2/muf2] - 0.146016273815259139*z^43*Log[MH2/muf2] + 0.142476951705694433*z^44*Log[MH2/muf2] - 0.139104763305849112*z^45*Log[MH2/muf2] + 0.135888163799598493*z^46*Log[MH2/muf2] - 0.132816639306177291*z^47*Log[MH2/muf2] + 0.129880607886200025*z^48*Log[MH2/muf2] - 0.127071306789177335*z^49*Log[MH2/muf2] + 0.124380717196270473*z^50*Log[MH2/muf2] - 0.121801477818159209*z^51*Log[MH2/muf2] + 0.119326826996277741*z^52*Log[MH2/muf2] - 0.116950535740867586*z^53*Log[MH2/muf2] + 0.114666862697031464*z^54*Log[MH2/muf2] - 0.112470501707783172*z^55*Log[MH2/muf2] + 0.110356546432198132*z^56*Log[MH2/muf2] - 0.108320448888218127*z^57*Log[MH2/muf2] + 0.106357991394776557*z^58*Log[MH2/muf2] - 0.104465253504187608*z^59*Log[MH2/muf2] + 0.102638589560022256*z^60*Log[MH2/muf2] - 0.100874602104100767*z^61*Log[MH2/muf2] + 0.0991701237822124154*z^62*Log[MH2/muf2] - 0.0975221957942556969*z^63*Log[MH2/muf2] + 0.09592805319659677*z^64*Log[MH2/muf2] - 0.0943851073143417895*z^65*Log[MH2/muf2] + 0.0928909337195868132*z^66*Log[MH2/muf2] - 0.0914432577816374804*z^67*Log[MH2/muf2] + 0.090039944769931*z^68*Log[MH2/muf2] - 0.0886789879082115625*z^69*Log[MH2/muf2] + 0.0873585001768813007*z^70*Log[MH2/muf2] - 0.0860767043793607255*z^71*Log[MH2/muf2] + 0.0848319263131305196*z^72*Log[MH2/muf2] - 0.0836225864638279878*z^73*Log[MH2/muf2] + 0.0824471942857700283*z^74*Log[MH2/muf2] - 0.0813043412210189955*z^75*Log[MH2/muf2] + 0.08019269588476997*z^76*Log[MH2/muf2] - 0.0791109981692897*z^77*Log[MH2/muf2] + 0.0780580551715473866*z^78*Log[MH2/muf2] - 0.0770327361903799978*z^79*Log[MH2/muf2] + 0.0760339692662926991*z^80*Log[MH2/muf2] - 0.0750607369179286581*z^81*Log[MH2/muf2] + 0.0741120731893662509*z^82*Log[MH2/muf2] - 0.0731870600015458261*z^83*Log[MH2/muf2] + 0.0722848246223468864*z^84*Log[MH2/muf2] - 0.0714045365319577182*z^85*Log[MH2/muf2] + 0.0705454052467933534*z^86*Log[MH2/muf2] - 0.0697066776163160297*z^87*Log[MH2/muf2] + 0.0688876359444032613*z^88*Log[MH2/muf2] - 0.0680875956499151707*z^89*Log[MH2/muf2] + 0.0673059036391591622*z^90*Log[MH2/muf2] - 0.0665419362743720814*z^91*Log[MH2/muf2] + 0.06579509795899988*z^92*Log[MH2/muf2] - 0.0650648193678433834*z^93*Log[MH2/muf2] + 0.0643505562133962701*z^94*Log[MH2/muf2] - 0.0636517876991738437*z^95*Log[MH2/muf2] + 0.0629680154406529157*z^96*Log[MH2/muf2] - 0.0622987621096355153*z^97*Log[MH2/muf2] + 0.06164357048766017*z^98*Log[MH2/muf2] - 0.0610020022744364483*z^99*Log[MH2/muf2] + 0.0603736372551435267*z^100*Log[MH2/muf2] - 1.14941378246052082*Log[z] + 6.05067598368265848*z*Log[z] - 24.1283494013048316*z^2*Log[z] + 12.8295716151147503*z^3*Log[z] - 2.97522819438865089*z^4*Log[z] + 1.06083628597103475*z^5*Log[z] - 0.408564200074983883*z^6*Log[z] + 0.0983030019513115372*z^7*Log[z] + 0.0665922040692363304*z^8*Log[z] - 0.163784893827571095*z^9*Log[z] + 0.22319410049930713*z^10*Log[z] - 0.26097956240793724*z^11*Log[z] + 0.285077116755705852*z^12*Log[z] - 0.300474726308944899*z^13*Log[z] + 0.309967529958303405*z^14*Log[z] - 0.315476247811591462*z^15*Log[z] + 0.318168506886807757*z^16*Log[z] - 0.3188951120110657*z^17*Log[z] + 0.318201692685436605*z^18*Log[z] - 0.316502625410266938*z^19*Log[z] + 0.314073334084341433*z^20*Log[z] - 0.311129486385973048*z^21*Log[z] + 0.307817778066487206*z^22*Log[z] - 0.304255783573184806*z^23*Log[z] + 0.300524498391793667*z^24*Log[z] - 0.296690015142873554*z^25*Log[z] + 0.292797990701749437*z^26*Log[z] - 0.288886196144399951*z^27*Log[z] + 0.284980500933589667*z^28*Log[z] - 0.281102520615967251*z^29*Log[z] + 0.277266703058562435*z^30*Log[z] - 0.273485192179104766*z^31*Log[z] + 0.2697656967883569*z^32*Log[z] - 0.266114697731142386*z^33*Log[z] + 0.262535871463373271*z^34*Log[z] - 0.259032271456687423*z^35*Log[z] + 0.255605147632400178*z^36*Log[z] - 0.252255470503640059*z^37*Log[z] + 0.248983036021621975*z^38*Log[z] - 0.245787555809846039*z^39*Log[z] + 0.242667970218365861*z^40*Log[z] - 0.239623244499039957*z^41*Log[z] + 0.236651835589897863*z^42*Log[z] - 0.233752284332383916*z^43*Log[z] + 0.230922797117542863*z^44*Log[z] - 0.228161693685982275*z^45*Log[z] + 0.225467075581066804*z^46*Log[z] - 0.222837169779523951*z^47*Log[z] + 0.220270063465862245*z^48*Log[z] - 0.217763971260242108*z^49*Log[z] + 0.215317021185468482*z^50*Log[z] - 0.212927465004072562*z^51*Log[z] + 0.210593504083687902*z^52*Log[z] - 0.208313456785825949*z^53*Log[z] + 0.206085615710538928*z^54*Log[z] - 0.203908382252722568*z^55*Log[z] + 0.201780148737002953*z^56*Log[z] - 0.199699407584175441*z^57*Log[z] + 0.197664653347602838*z^58*Log[z] - 0.195674472036276567*z^59*Log[z] + 0.193727459183815129*z^60*Log[z] - 0.191822293510724387*z^61*Log[z] + 0.189957668000691366*z^62*Log[z] - 0.188132351090759392*z^63*Log[z] + 0.186345128370795775*z^64*Log[z] - 0.184594853757352104*z^65*Log[z] + 0.182880399923623476*z^66*Log[z] - 0.181200701366186852*z^67*Log[z] + 0.179554712052444304*z^68*Log[z] - 0.177941441877588965*z^69*Log[z] + 0.176359920312073146*z^70*Log[z] - 0.174809227432814103*z^71*Log[z] + 0.173288462584940936*z^72*Log[z] - 0.171796770930694441*z^73*Log[z] + 0.170333316322608798*z^74*Log[z] - 0.168897304127304596*z^75*Log[z] + 0.167487957652567497*z^76*Log[z] - 0.166104537857870719*z^77*Log[z] + 0.164746322793959673*z^78*Log[z] - 0.163412624697639246*z^79*Log[z] + 0.162102771995854316*z^80*Log[z] - 0.1608161241917643*z^81*Log[z] + 0.159552056060803873*z^82*Log[z] - 0.15830997066291272*z^83*Log[z] + 0.157089285419417595*z^84*Log[z] - 0.155889443528402561*z^85*Log[z] + 0.154709901661371718*z^86*Log[z] - 0.153550140012033409*z^87*Log[z] + 0.152409651392838583*z^88*Log[z] - 0.151287950109542283*z^89*Log[z] + 0.150184562271630298*z^90*Log[z] - 0.149099033654088875*z^91*Log[z] + 0.148030921063821734*z^92*Log[z] - 0.14697979932469082*z^93*Log[z] + 0.145945253565386267*z^94*Log[z] - 0.144926885442895048*z^95*Log[z] + 0.143924306236792225*z^96*Log[z] - 0.142937142408986138*z^97*Log[z] + 0.141965029405749247*z^98*Log[z] - 0.141007616637195009*z^99*Log[z] + 0.140064561902122451*z^100*Log[z] + 0.8703703703703703*Log[MH2/muf2]*Log[z] - 2.33333333333333333*z*Log[MH2/muf2]*Log[z] + 2.15325519033863874*z^2*Log[MH2/muf2]*Log[z] + 2.19753086419753086*z^3*Log[MH2/muf2]*Log[z] - 1.61728395061728395*z^4*Log[MH2/muf2]*Log[z] + 1.24938271604938272*z^5*Log[MH2/muf2]*Log[z] - 1.02345679012345679*z^6*Log[MH2/muf2]*Log[z] + 0.871252204585537919*z^7*Log[MH2/muf2]*Log[z] - 0.761434450323339212*z^8*Log[MH2/muf2]*Log[z] + 0.678189300411522634*z^9*Log[MH2/muf2]*Log[z] - 0.612727807172251617*z^10*Log[MH2/muf2]*Log[z] + 0.559777670888782*z^11*Log[MH2/muf2]*Log[z] - 0.515980973758751537*z^12*Log[MH2/muf2]*Log[z] + 0.479094567983456872*z^13*Log[MH2/muf2]*Log[z] - 0.447560806820066079*z^14*Log[MH2/muf2]*Log[z] + 0.420262864707309152*z^15*Log[MH2/muf2]*Log[z] - 0.396378166219436061*z^16*Log[MH2/muf2]*Log[z] + 0.375286841779216507*z^17*Log[MH2/muf2]*Log[z] - 0.356512484126863212*z^18*Log[MH2/muf2]*Log[z] + 0.339682618595587292*z^19*Log[MH2/muf2]*Log[z] - 0.324501617258564092*z^20*Log[MH2/muf2]*Log[z] + 0.310731702269369968*z^21*Log[MH2/muf2]*Log[z] - 0.298179345403287612*z^22*Log[MH2/muf2]*Log[z] + 0.286685350846179174*z^23*Log[MH2/muf2]*Log[z] - 0.276117504028597736*z^24*Log[MH2/muf2]*Log[z] + 0.266365041342382393*z^25*Log[MH2/muf2]*Log[z] - 0.25733443359593133*z^26*Log[MH2/muf2]*Log[z] + 0.248946131697910263*z^27*Log[MH2/muf2]*Log[z] - 0.24113202685489085*z^28*Log[MH2/muf2]*Log[z] + 0.233833448049713383*z^29*Log[MH2/muf2]*Log[z] - 0.226999568221337306*z^30*Log[MH2/muf2]*Log[z] + 0.22058612466477034*z^31*Log[MH2/muf2]*Log[z] - 0.21455438340128877*z^32*Log[MH2/muf2]*Log[z] + 0.208870294712426522*z^33*Log[MH2/muf2]*Log[z] - 0.203503799738554683*z^34*Log[MH2/muf2]*Log[z] + 0.198428257403373309*z^35*Log[MH2/muf2]*Log[z] - 0.193619967892432369*z^36*Log[MH2/muf2]*Log[z] + 0.189057774149344683*z^37*Log[MH2/muf2]*Log[z] - 0.184722726823612081*z^38*Log[MH2/muf2]*Log[z] + 0.180597801140404213*z^39*Log[MH2/muf2]*Log[z] - 0.176667656503459772*z^40*Log[MH2/muf2]*Log[z] + 0.172918431460484554*z^41*Log[MH2/muf2]*Log[z] - 0.169337568082736516*z^42*Log[MH2/muf2]*Log[z] + 0.165913660930598217*z^43*Log[MH2/muf2]*Log[z] - 0.162636326664668658*z^44*Log[MH2/muf2]*Log[z] + 0.159496091069714695*z^45*Log[MH2/muf2]*Log[z] - 0.156484290826406185*z^46*Log[MH2/muf2]*Log[z] + 0.153592987823376636*z^47*Log[MH2/muf2]*Log[z] - 0.150814894173019755*z^48*Log[MH2/muf2]*Log[z] + 0.148143306396480365*z^49*Log[MH2/muf2]*Log[z] - 0.145572047490455276*z^50*Log[MH2/muf2]*Log[z] + 0.143095415791570585*z^51*Log[MH2/muf2]*Log[z] - 0.140708139721799991*z^52*Log[MH2/muf2]*Log[z] + 0.138405337637390515*z^53*Log[MH2/muf2]*Log[z] - 0.136182482119432254*z^54*Log[MH2/muf2]*Log[z] + 0.134035368140827227*z^55*Log[MH2/muf2]*Log[z] - 0.131960084625409747*z^56*Log[MH2/muf2]*Log[z] + 0.129952988983109009*z^57*Log[MH2/muf2]*Log[z] - 0.128010684262557071*z^58*Log[MH2/muf2]*Log[z] + 0.126129998611245525*z^59*Log[MH2/muf2]*Log[z] - 0.124307966774699836*z^60*Log[MH2/muf2]*Log[z] + 0.122541813401381183*z^61*Log[MH2/muf2]*Log[z] - 0.12082893795013488*z^62*Log[MH2/muf2]*Log[z] + 0.119166901022800787*z^63*Log[MH2/muf2]*Log[z] - 0.117553411966761225*z^64*Log[MH2/muf2]*Log[z] + 0.115986317611288623*z^65*Log[MH2/muf2]*Log[z] - 0.114463592018033968*z^66*Log[MH2/muf2]*Log[z] + 0.112983327140261028*z^67*Log[MH2/muf2]*Log[z] - 0.111543724297805058*z^68*Log[MH2/muf2]*Log[z] + 0.110143086385494118*z^69*Log[MH2/muf2]*Log[z] - 0.108779810742146915*z^70*Log[MH2/muf2]*Log[z] + 0.107452382615448683*z^71*Log[MH2/muf2]*Log[z] - 0.10615936916517128*z^72*Log[MH2/muf2]*Log[z] + 0.104899413953485811*z^73*Log[MH2/muf2]*Log[z] - 0.103671231876634983*z^74*Log[MH2/muf2]*Log[z] + 0.102473604497090007*z^75*Log[MH2/muf2]*Log[z] - 0.101305375739600212*z^76*Log[MH2/muf2]*Log[z] + 0.100165447918327175*z^77*Log[MH2/muf2]*Log[z] - 0.0990527780656032788*z^78*Log[MH2/muf2]*Log[z] + 0.0979663745358221683*z^79*Log[MH2/muf2]*Log[z] - 0.0969052938606032755*z^80*Log[MH2/muf2]*Log[z] + 0.0958686378337153395*z^81*Log[MH2/muf2]*Log[z] - 0.0948555508063303573*z^82*Log[MH2/muf2]*Log[z] + 0.0938652171750404163*z^83*Log[MH2/muf2]*Log[z] - 0.0928968590467322179*z^84*Log[MH2/muf2]*Log[z] + 0.09194973406590114*z^85*Log[MH2/muf2]*Log[z] - 0.0910231333913187248*z^86*Log[MH2/muf2]*Log[z] + 0.0901163798101623587*z^87*Log[MH2/muf2]*Log[z] - 0.0892288259787890534*z^88*Log[MH2/muf2]*Log[z] + 0.0883598527803004942*z^89*Log[MH2/muf2]*Log[z] - 0.08750886778991561*z^90*Log[MH2/muf2]*Log[z] + 0.0866753038399505381*z^91*Log[MH2/muf2]*Log[z] - 0.0858586176769133246*z^92*Log[MH2/muf2]*Log[z] + 0.0850582887038597667*z^93*Log[MH2/muf2]*Log[z] - 0.0842738178017355*z^94*Log[MH2/muf2]*Log[z] + 0.0835047262239531648*z^95*Log[MH2/muf2]*Log[z] - 0.0827505545589286813*z^96*Log[MH2/muf2]*Log[z] + 0.0820108617557319903*z^97*Log[MH2/muf2]*Log[z] - 0.0812852242083994967*z^98*Log[MH2/muf2]*Log[z] + 0.0805732348948120439*z^99*Log[MH2/muf2]*Log[z] - 0.0798745025663668892*z^100*Log[MH2/muf2]*Log[z] - 0.814814814814814815*Log[z]^2 + 2.19444444444444444*z*Log[z]^2 - 2.00551784241912141*z^2*Log[z]^2 - 3.77006172839506173*z^3*Log[z]^2 + 2.03009259259259259*z^4*Log[z]^2 - 1.41051954732510288*z^5*Log[z]^2 + 1.09348765432098765*z^6*Log[z]^2 - 0.896904761904761905*z^7*Log[z]^2 + 0.763339317208364827*z^8*Log[z]^2 - 0.665766592130679432*z^9*Log[z]^2 + 0.591473765432098765*z^10*Log[z]^2 - 0.532710022031009685*z^11*Log[z]^2 + 0.485119290548583478*z^12*Log[z]^2 - 0.445660780951184992*z^13*Log[z]^2 + 0.412441755248023054*z^14*Log[z]^2 - 0.384025865375071724*z^15*Log[z]^2 + 0.359457429328461074*z^16*Log[z]^2 - 0.337968876387823828*z^17*Log[z]^2 + 0.319024870295114913*z^18*Log[z]^2 - 0.302177437802399862*z^19*Log[z]^2 + 0.287102971249677023*z^20*Log[z]^2 - 0.273522133671433003*z^21*Log[z]^2 + 0.261227559447557973*z^22*Log[z]^2 - 0.250035848189810558*z^23*Log[z]^2 + 0.23980785102042956*z^24*Log[z]^2 - 0.2304180736355548*z^25*Log[z]^2 + 0.221769585511768548*z^26*Log[z]^2 - 0.213773555510507066*z^27*Log[z]^2 + 0.206360340534321457*z^28*Log[z]^2 - 0.199465256860947532*z^29*Log[z]^2 + 0.193036947315879874*z^30*Log[z]^2 - 0.187027168018053324*z^31*Log[z]^2 + 0.181397195866449482*z^32*Log[z]^2 - 0.176110299713311974*z^33*Log[z]^2 + 0.171136717210080364*z^34*Log[z]^2 - 0.166447978060992479*z^35*Log[z]^2 + 0.162020821280897505*z^36*Log[z]^2 - 0.157832831052456653*z^37*Log[z]^2 + 0.153865558030089847*z^38*Log[z]^2 - 0.150101107266729746*z^39*Log[z]^2 + 0.146524653498506043*z^40*Log[z]^2 - 0.14312173371779116*z^41*Log[z]^2 + 0.139880295187443597*z^42*Log[z]^2 - 0.136788518877201714*z^43*Log[z]^2 + 0.133836502930364432*z^44*Log[z]^2 - 0.131014492381571655*z^45*Log[z]^2 + 0.128314275098941785*z^46*Log[z]^2 - 0.125727726835113184*z^47*Log[z]^2 + 0.123247978091658987*z^48*Log[z]^2 - 0.120868207021075509*z^49*Log[z]^2 + 0.118582622062889593*z^50*Log[z]^2 - 0.116385451888024527*z^51*Log[z]^2 + 0.114271778583276866*z^52*Log[z]^2 - 0.112236685873949874*z^53*Log[z]^2 + 0.110275970087017372*z^54*Log[z]^2 - 0.1083854167192629*z^55*Log[z]^2 + 0.106561410695519492*z^56*Log[z]^2 - 0.10480031791360366*z^57*Log[z]^2 + 0.10309901194423807*z^58*Log[z]^2 - 0.101454342123955763*z^59*Log[z]^2 + 0.0998635904700676852*z^60*Log[z]^2 - 0.0983240116529869341*z^61*Log[z]^2 + 0.0968332312726531759*z^62*Log[z]^2 - 0.0953888459343377159*z^63*Log[z]^2 + 0.0939887719702111218*z^64*Log[z]^2 - 0.0926308960895870418*z^65*Log[z]^2 + 0.0913133819970060394*z^66*Log[z]^2 - 0.0900343638490084043*z^67*Log[z]^2 + 0.0887922169189165445*z^68*Log[z]^2 - 0.0875852874842360256*z^69*Log[z]^2 + 0.0864121326439079907*z^70*Log[z]^2 - 0.08527128136932396*z^71*Log[z]^2 + 0.0841614477360450796*z^72*Log[z]^2 - 0.0830813187612421359*z^73*Log[z]^2 + 0.0820297446259944607*z^74*Log[z]^2 - 0.0810055496409116155*z^75*Log[z]^2 + 0.0800077024743352352*z^76*Log[z]^2 - 0.0790351471725227677*z^77*Log[z]^2 + 0.0780869559480332461*z^78*Log[z]^2 - 0.0771621776591338506*z^79*Log[z]^2 + 0.0762599753316284679*z^80*Log[z]^2 - 0.0753794898956637874*z^81*Log[z]^2 + 0.0745199642978036576*z^82*Log[z]^2 - 0.0736806206189312701*z^83*Log[z]^2 + 0.07286077236929976*z^84*Log[z]^2 - 0.07205971338187275*z^85*Log[z]^2 + 0.0712768196617306099*z^86*Log[z]^2 - 0.0705114486752998725*z^87*Log[z]^2 + 0.0697630319391590809*z^88*Log[z]^2 - 0.0690309835153726581*z^89*Log[z]^2 + 0.0683147843672403887*z^90*Log[z]^2 - 0.0676138990309071679*z^91*Log[z]^2 + 0.0669278526319551564*z^92*Log[z]^2 - 0.06625615483884767*z^93*Log[z]^2 + 0.0655983703204371451*z^94*Log[z]^2 - 0.0649540492018444476*z^95*Log[z]^2 + 0.0643227916456646926*z^96*Log[z]^2 - 0.0637041841290064942*z^97*Log[z]^2 + 0.0630978587477359653*z^98*Log[z]^2 - 0.0625034347173920091*z^99*Log[z]^2 + 0.0619205729280114857*z^100*Log[z]^2 + 0.0740740740740740741*Log[MH2/muf2]*Log[z]^2 - 0.148148148148148148*z*Log[MH2/muf2]*Log[z]^2 - 1.09259259259259259*z^2*Log[MH2/muf2]*Log[z]^2 + 0.592592592592592593*z^3*Log[MH2/muf2]*Log[z]^2 - 0.296296296296296296*z^4*Log[MH2/muf2]*Log[z]^2 + 0.197530864197530864*z^5*Log[MH2/muf2]*Log[z]^2 - 0.148148148148148148*z^6*Log[MH2/muf2]*Log[z]^2 + 0.118518518518518519*z^7*Log[MH2/muf2]*Log[z]^2 - 0.0987654320987654321*z^8*Log[MH2/muf2]*Log[z]^2 + 0.0846560846560846561*z^9*Log[MH2/muf2]*Log[z]^2 - 0.0740740740740740741*z^10*Log[MH2/muf2]*Log[z]^2 + 0.0658436213991769547*z^11*Log[MH2/muf2]*Log[z]^2 - 0.0592592592592592593*z^12*Log[MH2/muf2]*Log[z]^2 + 0.0538720538720538721*z^13*Log[MH2/muf2]*Log[z]^2 - 0.04938271604938271*z^14*Log[MH2/muf2]*Log[z]^2 + 0.045584045584045586*z^15*Log[MH2/muf2]*Log[z]^2 - 0.042328042328042326*z^16*Log[MH2/muf2]*Log[z]^2 + 0.0395061728395061728*z^17*Log[MH2/muf2]*Log[z]^2 - 0.037037037037037035*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0348583877995642702*z^19*Log[MH2/muf2]*Log[z]^2 - 0.0329218106995884774*z^20*Log[MH2/muf2]*Log[z]^2 + 0.031189083820662766*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0296296296296296296*z^22*Log[MH2/muf2]*Log[z]^2 + 0.02821869488536155*z^23*Log[MH2/muf2]*Log[z]^2 - 0.026936026936026935*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0257648953301127214*z^25*Log[MH2/muf2]*Log[z]^2 - 0.024691358024691357*z^26*Log[MH2/muf2]*Log[z]^2 + 0.0237037037037037037*z^27*Log[MH2/muf2]*Log[z]^2 - 0.022792022792022793*z^28*Log[MH2/muf2]*Log[z]^2 + 0.0219478737997256516*z^29*Log[MH2/muf2]*Log[z]^2 - 0.021164021164021163*z^30*Log[MH2/muf2]*Log[z]^2 + 0.0204342273307790549*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0197530864197530864*z^32*Log[MH2/muf2]*Log[z]^2 + 0.0191158900836320191*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0185185185185185185*z^34*Log[MH2/muf2]*Log[z]^2 + 0.017957351290684626*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0174291938997821351*z^36*Log[MH2/muf2]*Log[z]^2 + 0.0169312169312169312*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0164609053497942387*z^38*Log[MH2/muf2]*Log[z]^2 + 0.016016016016016016*z^39*Log[MH2/muf2]*Log[z]^2 - 0.015594541910331383*z^40*Log[MH2/muf2]*Log[z]^2 + 0.015194681861348529*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0148148148148148148*z^42*Log[MH2/muf2]*Log[z]^2 + 0.0144534778681120145*z^43*Log[MH2/muf2]*Log[z]^2 - 0.014109347442680775*z^44*Log[MH2/muf2]*Log[z]^2 + 0.0137812230835486649*z^45*Log[MH2/muf2]*Log[z]^2 - 0.013468013468013467*z^46*Log[MH2/muf2]*Log[z]^2 + 0.0131687242798353909*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0128824476650563607*z^48*Log[MH2/muf2]*Log[z]^2 + 0.0126083530338849488*z^49*Log[MH2/muf2]*Log[z]^2 - 0.012345679012345678*z^50*Log[MH2/muf2]*Log[z]^2 + 0.0120937263794406652*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0118518518518518519*z^52*Log[MH2/muf2]*Log[z]^2 + 0.0116194625998547567*z^53*Log[MH2/muf2]*Log[z]^2 - 0.011396011396011397*z^54*Log[MH2/muf2]*Log[z]^2 + 0.0111809923130677848*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0109739368998628258*z^56*Log[MH2/muf2]*Log[z]^2 + 0.0107744107744107744*z^57*Log[MH2/muf2]*Log[z]^2 - 0.010582010582010581*z^58*Log[MH2/muf2]*Log[z]^2 + 0.010396361273554255*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0102171136653895275*z^60*Log[MH2/muf2]*Log[z]^2 + 0.0100439422473320778*z^61*Log[MH2/muf2]*Log[z]^2 - 0.00987654320987654321*z^62*Log[MH2/muf2]*Log[z]^2 + 0.00971463266545233758*z^63*Log[MH2/muf2]*Log[z]^2 - 0.00955794504181600956*z^64*Log[MH2/muf2]*Log[z]^2 + 0.00940623162845385068*z^65*Log[MH2/muf2]*Log[z]^2 - 0.00925925925925925926*z^66*Log[MH2/muf2]*Log[z]^2 + 0.00911680911680911681*z^67*Log[MH2/muf2]*Log[z]^2 - 0.00897867564534231201*z^68*Log[MH2/muf2]*Log[z]^2 + 0.00884466556108347153*z^69*Log[MH2/muf2]*Log[z]^2 - 0.00871459694989106754*z^70*Log[MH2/muf2]*Log[z]^2 + 0.00858829844337090714*z^71*Log[MH2/muf2]*Log[z]^2 - 0.00846560846560846561*z^72*Log[MH2/muf2]*Log[z]^2 + 0.00834637454355764215*z^73*Log[MH2/muf2]*Log[z]^2 - 0.00823045267489711934*z^74*Log[MH2/muf2]*Log[z]^2 + 0.00811770674784373415*z^75*Log[MH2/muf2]*Log[z]^2 - 0.00800800800800800801*z^76*Log[MH2/muf2]*Log[z]^2 + 0.00790123456790123457*z^77*Log[MH2/muf2]*Log[z]^2 - 0.00779727095516569201*z^78*Log[MH2/muf2]*Log[z]^2 + 0.00769600769600769601*z^79*Log[MH2/muf2]*Log[z]^2 - 0.00759734093067426401*z^80*Log[MH2/muf2]*Log[z]^2 + 0.00750117205813408345*z^81*Log[MH2/muf2]*Log[z]^2 - 0.00740740740740740741*z^82*Log[MH2/muf2]*Log[z]^2 + 0.00731595793324188386*z^83*Log[MH2/muf2]*Log[z]^2 - 0.00722673893405600723*z^84*Log[MH2/muf2]*Log[z]^2 + 0.00713966979027219991*z^85*Log[MH2/muf2]*Log[z]^2 - 0.00705467372134038801*z^86*Log[MH2/muf2]*Log[z]^2 + 0.00697167755991285403*z^87*Log[MH2/muf2]*Log[z]^2 - 0.00689061154177433247*z^88*Log[MH2/muf2]*Log[z]^2 + 0.00681140911025968497*z^89*Log[MH2/muf2]*Log[z]^2 - 0.00673400673400673401*z^90*Log[MH2/muf2]*Log[z]^2 + 0.00665834373699542239*z^91*Log[MH2/muf2]*Log[z]^2 - 0.00658436213991769547*z^92*Log[MH2/muf2]*Log[z]^2 + 0.00651200651200651201*z^93*Log[MH2/muf2]*Log[z]^2 - 0.00644122383252818035*z^94*Log[MH2/muf2]*Log[z]^2 + 0.00637196336121067304*z^95*Log[MH2/muf2]*Log[z]^2 - 0.00630417651694247439*z^96*Log[MH2/muf2]*Log[z]^2 + 0.00623781676413255361*z^97*Log[MH2/muf2]*Log[z]^2 - 0.00617283950617283951*z^98*Log[MH2/muf2]*Log[z]^2 + 0.00610920198549064528*z^99*Log[MH2/muf2]*Log[z]^2 - 0.00604686318972033258*z^100*Log[MH2/muf2]*Log[z]^2 - 0.0740740740740740741*Log[z]^3 + 0.148148148148148148*z*Log[z]^3 + 1.05555555555555556*z^2*Log[z]^3 - 0.49382716049382713*z^3*Log[z]^3 + 0.24691358024691357*z^4*Log[z]^3 - 0.164609053497942387*z^5*Log[z]^3 + 0.12345679012345678*z^6*Log[z]^3 - 0.0987654320987654321*z^7*Log[z]^3 + 0.0823045267489711934*z^8*Log[z]^3 - 0.0705467372134038801*z^9*Log[z]^3 + 0.0617283950617283951*z^10*Log[z]^3 - 0.0548696844993141289*z^11*Log[z]^3 + 0.04938271604938271*z^12*Log[z]^3 - 0.04489337822671156*z^13*Log[z]^3 + 0.0411522633744855967*z^14*Log[z]^3 - 0.03798670465337132*z^15*Log[z]^3 + 0.03527336860670194*z^16*Log[z]^3 - 0.0329218106995884774*z^17*Log[z]^3 + 0.0308641975308641975*z^18*Log[z]^3 - 0.0290486564996368918*z^19*Log[z]^3 + 0.0274348422496570645*z^20*Log[z]^3 - 0.02599090318388564*z^21*Log[z]^3 + 0.024691358024691357*z^22*Log[z]^3 - 0.0235155790711346267*z^23*Log[z]^3 + 0.02244668911335578*z^24*Log[z]^3 - 0.0214707461084272678*z^25*Log[z]^3 + 0.0205761316872427984*z^26*Log[z]^3 - 0.0197530864197530864*z^27*Log[z]^3 + 0.01899335232668566*z^28*Log[z]^3 - 0.0182898948331047096*z^29*Log[z]^3 + 0.01763668430335097*z^30*Log[z]^3 - 0.0170285227756492124*z^31*Log[z]^3 + 0.0164609053497942387*z^32*Log[z]^3 - 0.0159299084030266826*z^33*Log[z]^3 + 0.0154320987654320988*z^34*Log[z]^3 - 0.0149644594089038533*z^35*Log[z]^3 + 0.0145243282498184459*z^36*Log[z]^3 - 0.014109347442680775*z^37*Log[z]^3 + 0.0137174211248285322*z^38*Log[z]^3 - 0.01334668001334668*z^39*Log[z]^3 + 0.01299545159194282*z^40*Log[z]^3 - 0.0126622348844571067*z^41*Log[z]^3 + 0.012345679012345678*z^42*Log[z]^3 - 0.0120445648900933454*z^43*Log[z]^3 + 0.0117577895355673133*z^44*Log[z]^3 - 0.0114843525696238875*z^45*Log[z]^3 + 0.01122334455667789*z^46*Log[z]^3 - 0.0109739368998628258*z^47*Log[z]^3 + 0.0107353730542136339*z^48*Log[z]^3 - 0.0105069608615707906*z^49*Log[z]^3 + 0.0102880658436213992*z^50*Log[z]^3 - 0.0100781053162005543*z^51*Log[z]^3 + 0.00987654320987654321*z^52*Log[z]^3 - 0.00968288549987896393*z^53*Log[z]^3 + 0.00949667616334283001*z^54*Log[z]^3 - 0.00931749359422315397*z^55*Log[z]^3 + 0.00914494741655235482*z^56*Log[z]^3 - 0.00897867564534231201*z^57*Log[z]^3 + 0.00881834215167548501*z^58*Log[z]^3 - 0.00866363439462854668*z^59*Log[z]^3 + 0.00851426138782460622*z^60*Log[z]^3 - 0.00836995187277673153*z^61*Log[z]^3 + 0.00823045267489711934*z^62*Log[z]^3 - 0.00809552722121028132*z^63*Log[z]^3 + 0.00796495420151334*z^64*Log[z]^3 - 0.00783852635704487556*z^65*Log[z]^3 + 0.00771604938271604938*z^66*Log[z]^3 - 0.00759734093067426401*z^67*Log[z]^3 + 0.00748222970445192667*z^68*Log[z]^3 - 0.00737055463423622628*z^69*Log[z]^3 + 0.00726216412490922295*z^70*Log[z]^3 - 0.00715691536947575595*z^71*Log[z]^3 + 0.00705467372134038801*z^72*Log[z]^3 - 0.00695531211963136846*z^73*Log[z]^3 + 0.00685871056241426612*z^74*Log[z]^3 - 0.00676475562320311179*z^75*Log[z]^3 + 0.00667334000667334001*z^76*Log[z]^3 - 0.00658436213991769547*z^77*Log[z]^3 + 0.00649772579597141001*z^78*Log[z]^3 - 0.00641333974667308001*z^79*Log[z]^3 + 0.00633111744222855334*z^80*Log[z]^3 - 0.00625097671511173621*z^81*Log[z]^3 + 0.00617283950617283951*z^82*Log[z]^3 - 0.00609663161103490322*z^83*Log[z]^3 + 0.00602228244504667269*z^84*Log[z]^3 - 0.00594972482522683326*z^85*Log[z]^3 + 0.00587889476778365667*z^86*Log[z]^3 - 0.00580973129992737836*z^87*Log[z]^3 + 0.00574217628481194373*z^88*Log[z]^3 - 0.00567617425854973748*z^89*Log[z]^3 + 0.00561167227833894501*z^90*Log[z]^3 - 0.00554861978082951866*z^91*Log[z]^3 + 0.00548696844993141289*z^92*Log[z]^3 - 0.00542667209333876001*z^93*Log[z]^3 + 0.00536768652710681696*z^94*Log[z]^3 - 0.00530996946767556087*z^95*Log[z]^3 + 0.00525348043078539532*z^96*Log[z]^3 - 0.00519818063677712801*z^97*Log[z]^3 + 0.00514403292181069959*z^98*Log[z]^3 - 0.00509100165457553774*z^99*Log[z]^3 + 0.00503905265810027715*z^100*Log[z]^3 - 0.0987654320987654321*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0987654320987654321*z^2*Log[z]^4, 1.57910707357339067 + 0.108189268190906322/z + 16.9259204261980963*z - 20.0741461852135105*z^2 + 1.14637194903816804*z^3 + 0.386439222206968276*z^4 - 0.0659191459216144986*z^5 + 0.06808053279801636*z^6 - 0.0363881431471226567*z^7 + 0.0180772587293836922*z^8 - 0.0184346960914345187*z^9 + 0.00540401068110001424*z^10 - 0.0101796083369885374*z^11 + 0.00126084462401678119*z^12 - 0.006014260883617153*z^13 - 0.000287332718017228925*z^14 - 0.00372313835367525257*z^15 - 0.000891066474301275655*z^16 - 0.00237560458137232965*z^17 - 0.00111048535390915344*z^18 - 0.00154113398600257853*z^19 - 0.00116301608965619913*z^20 - 0.0010032694214930288*z^21 - 0.001141296018843831*z^22 - 0.000645523312542845313*z^23 - 0.0010874033255917773*z^24 - 0.000401624800150240638*z^25 - 0.00102124165123056884*z^26 - 0.000232100450990606407*z^27 - 0.000952396167795476176*z^28 - 0.00011251787547253323*z^29 - 0.0008854385277985989*z^30 - 0.0000272549067377087502*z^31 - 0.000822432393080496815*z^32 + 0.0000339587583451493565*z^33 - 0.000764167874120341491*z^34 + 0.0000780387493259544943*z^35 - 0.000710789607687526734*z^36 + 0.000109739738774019894*z^37 - 0.000662123701177580748*z^38 + 0.000132390698622621359*z^39 - 0.000617850191738240879*z^40 + 0.000148359927577332466*z^41 - 0.000577594203086522486*z^42 + 0.000159356158228064887*z^43 - 0.000540973497932853538*z^44 + 0.000166627655694904745*z^45 - 0.000507622360923764991*z^46 + 0.000171096365686193691*z^47 - 0.000477202579315049312*z^48 + 0.0001734498460075235*z^49 - 0.000449407432187954917*z^50 + 0.000174205241625531628*z^51 - 0.000423961969346808761*z^52 + 0.000173754430157432286*z^53 - 0.000400621411087602681*z^54 + 0.000172396287481001948*z^55 - 0.000379168689023482639*z^56 + 0.000170360017666609412*z^57 - 0.000359411689797390338*z^58 + 0.000167822202540831622*z^59 - 0.000341180502900588562*z^60 + 0.00016491938402426546*z^61 - 0.0003243248255228436*z^62 + 0.000161757433647491843*z^63 - 0.000308711593489206103*z^64 + 0.00015841858768019947*z^65 - 0.000294222860652959288*z^66 + 0.000154966769987423078*z^67 - 0.000280753923943604167*z^68 + 0.00015145164783527822*z^69 - 0.000268211678513061712*z^70 + 0.0001479117423986146*z^71 - 0.000256513181764258218*z^72 + 0.000144376828622324669*z^73 - 0.000245584403365121627*z^74 + 0.000140869797030782318*z^75 - 0.000235359138819588228*z^76 + 0.000137408105452111231*z^77 - 0.000225778065719595719*z^78 + 0.000134004916248716075*z^79 - 0.000216787923824322212*z^80 + 0.000130669990964986495*z^81 - 0.000208340802259539773*z^82 + 0.000127410396847617597*z^83 - 0.0002003935192141583*z^84 + 0.000124231066732874715*z^85 - 0.000192907081439449251*z^86 + 0.000121135244104611636*z^87 - 0.000185846212589705568*z^88 + 0.000118124837834272793*z^89 - 0.000179178940972351497*z^90 + 0.000115200705592165717*z^91 - 0.000172876238608332731*z^92 + 0.000112362880713598826*z^93 - 0.000166911704655705799*z^94 + 0.000109610754082527887*z^95 - 0.000161261287239719624*z^96 + 0.000106943220115604337*z^97 - 0.000155903038580949296*z^98 + 0.000104358794010887556*z^99 - 0.000150816899037931058*z^100 + ALARM*z^101 + 2.39962487807155427*Log[MH2/muf2] + (0.245176854008602959*Log[MH2/muf2])/z + 2.13072193353660858*z*Log[MH2/muf2] - 4.39345420430079598*z^2*Log[MH2/muf2] - 0.453920428602504154*z^3*Log[MH2/muf2] - 0.0153507206566353661*z^4*Log[MH2/muf2] + 0.0284223531394062261*z^5*Log[MH2/muf2] + 0.0153692106114867708*z^6*Log[MH2/muf2] + 0.00945858268297965471*z^7*Log[MH2/muf2] + 0.00787776168229438263*z^8*Log[MH2/muf2] + 0.00407214996390586463*z^9*Log[MH2/muf2] + 0.00445017432730977083*z^10*Log[MH2/muf2] + 0.00207227724130051554*z^11*Log[MH2/muf2] + 0.00277757229768356744*z^12*Log[MH2/muf2] + 0.00117355541789812912*z^13*Log[MH2/muf2] + 0.00186680397491765123*z^14*Log[MH2/muf2] + 0.000714709371801274707*z^15*Log[MH2/muf2] + 0.001325775985412696*z^16*Log[MH2/muf2] + 0.000458364487311156358*z^17*Log[MH2/muf2] + 0.000982148850668607564*z^18*Log[MH2/muf2] + 0.000305280575772361807*z^19*Log[MH2/muf2] + 0.000752180656507511179*z^20*Log[MH2/muf2] + 0.000209065887743744922*z^21*Log[MH2/muf2] + 0.000591708807723111435*z^22*Log[MH2/muf2] + 0.000146107027078235155*z^23*Log[MH2/muf2] + 0.000475848337861655974*z^24*Log[MH2/muf2] + 0.000103551877862600952*z^25*Log[MH2/muf2] + 0.000389795550464603228*z^26*Log[MH2/muf2] + 0.0000740163976566221109*z^27*Log[MH2/muf2] + 0.000324338171515622043*z^28*Log[MH2/muf2] + 0.0000530645605513873522*z^29*Log[MH2/muf2] + 0.000273521677005872845*z^30*Log[MH2/muf2] + 0.0000379297706331161586*z^31*Log[MH2/muf2] + 0.000233370546357159394*z^32*Log[MH2/muf2] + 0.0000268308126619571507*z^33*Log[MH2/muf2] + 0.000201155291282862039*z^34*Log[MH2/muf2] + 0.0000185890637764878782*z^35*Log[MH2/muf2] + 0.000174955694616719397*z^36*Log[MH2/muf2] + 0.0000124058664640736437*z^37*Log[MH2/muf2] + 0.00015339161429852606*z^38*Log[MH2/muf2] + 7.72864348540720494*10^-6*z^39*Log[MH2/muf2] + 0.000135452072531871876*z^40*Log[MH2/muf2] + 4.16798503470035383*10^-6*z^41*Log[MH2/muf2] + 0.000120383861319232743*z^42*Log[MH2/muf2] + 1.4449545938855516*10^-6*z^43*Log[MH2/muf2] + 0.00010761722188663456*z^44*Log[MH2/muf2] - 6.43181089076837509*10^-7*z^45*Log[MH2/muf2] + 0.0000967152089914056625*z^46*Log[MH2/muf2] - 2.24570462252211532*10^-6*z^47*Log[MH2/muf2] + 0.0000873385338913426075*z^48*Log[MH2/muf2] - 3.47383737228175658*10^-6*z^49*Log[MH2/muf2] + 0.0000792207326309761053*z^50*Log[MH2/muf2] - 4.41132513170516379*10^-6*z^51*Log[MH2/muf2] + 0.0000721503514909775954*z^52*Log[MH2/muf2] - 5.12183173753840204*10^-6*z^53*Log[MH2/muf2] + 0.0000659579830509642032*z^54*Log[MH2/muf2] - 5.65417576687836114*10^-6*z^55*Log[MH2/muf2] + 0.0000605067078041627382*z^56*Log[MH2/muf2] - 6.04608727314737458*10^-6*z^57*Log[MH2/muf2] + 0.0000556849612001765042*z^58*Log[MH2/muf2] - 6.32693466898203988*10^-6*z^59*Log[MH2/muf2] + 0.0000514011510076418315*z^60*Log[MH2/muf2] - 6.51972562421130451*10^-6*z^61*Log[MH2/muf2] + 0.0000475795533124065031*z^62*Log[MH2/muf2] - 6.64259002381290215*10^-6*z^63*Log[MH2/muf2] + 0.0000441571532179324629*z^64*Log[MH2/muf2] - 6.70988928975323074*10^-6*z^65*Log[MH2/muf2] + 0.00004108119092111246*z^66*Log[MH2/muf2] - 6.73305337442101278*10^-6*z^67*Log[MH2/muf2] + 0.0000383072396706534148*z^68*Log[MH2/muf2] - 6.72121735167099866*10^-6*z^69*Log[MH2/muf2] + 0.0000357976884915104977*z^70*Log[MH2/muf2] - 6.68170920910849337*10^-6*z^71*Log[MH2/muf2] + 0.0000335205356043531256*z^72*Log[MH2/muf2] - 6.62042622926653344*10^-6*z^73*Log[MH2/muf2] + 0.0000314484222693802482*z^74*Log[MH2/muf2] - 6.54212729725619615*10^-6*z^75*Log[MH2/muf2] + 0.0000295578540988330722*z^76*Log[MH2/muf2] - 6.45066129673168817*10^-6*z^77*Log[MH2/muf2] + 0.0000278285695992078727*z^78*Log[MH2/muf2] - 6.34914658459761685*10^-6*z^79*Log[MH2/muf2] + 0.0000262430251272885665*z^80*Log[MH2/muf2] - 6.24011277512942377*10^-6*z^81*Log[MH2/muf2] + 0.0000247859724857150837*z^82*Log[MH2/muf2] - 6.12561330804589275*10^-6*z^83*Log[MH2/muf2] + 0.000023444110687798202*z^84*Log[MH2/muf2] - 6.00731523882718012*10^-6*z^85*Log[MH2/muf2] + 0.0000222057974466720934*z^86*Log[MH2/muf2] - 5.88657117403810212*10^-6*z^87*Log[MH2/muf2] + 0.0000210608090207768492*z^88*Log[MH2/muf2] - 5.764477138526931*10^-6*z^89*Log[MH2/muf2] + 0.0000200001394155802776*z^90*Log[MH2/muf2] - 5.64191930436402038*10^-6*z^91*Log[MH2/muf2] + 0.0000190158317755392969*z^92*Log[MH2/muf2] - 5.519611860712025*10^-6*z^93*Log[MH2/muf2] + 0.0000181008362296643652*z^94*Log[MH2/muf2] - 5.39812780684289403*10^-6*z^95*Log[MH2/muf2] + 0.0000172488895745362864*z^96*Log[MH2/muf2] - 5.27792406876826095*10^-6*z^97*Log[MH2/muf2] + 0.0000164544130619003583*z^98*Log[MH2/muf2] - 5.15936204512214224*10^-6*z^99*Log[MH2/muf2] + 0.0000157124252579716478*z^100*Log[MH2/muf2] + 0.852770998284033*Log[MH2/muf2]^2 - (0.024691358024691357*Log[MH2/muf2]^2)/z + 1.45205690315959429*z*Log[MH2/muf2]^2 - 2.09859333815056509*z^2*Log[MH2/muf2]^2 - 0.148148148148148148*z^3*Log[MH2/muf2]^2 - 0.019849537037037037*z^4*Log[MH2/muf2]^2 - 0.00616203703703703704*z^5*Log[MH2/muf2]^2 - 0.00270899470899470899*z^6*Log[MH2/muf2]^2 - 0.00143720980455674333*z^7*Log[MH2/muf2]^2 - 0.0008572646155022856*z^8*Log[MH2/muf2]^2 - 0.000553913051846252904*z^9*Log[MH2/muf2]^2 - 0.000379317870058610799*z^10*Log[MH2/muf2]^2 - 0.000271487448714262305*z^11*Log[MH2/muf2]^2 - 0.000201182063268840128*z^12*Log[MH2/muf2]^2 - 0.000153328917113209744*z^13*Log[MH2/muf2]^2 - 0.000119598453133050404*z^14*Log[MH2/muf2]^2 - 0.0000951224483406587017*z^15*Log[MH2/muf2]^2 - 0.0000769214369775688053*z^16*Log[MH2/muf2]^2 - 0.0000631000875495975655*z^17*Log[MH2/muf2]^2 - 0.0000524124320611313191*z^18*Log[MH2/muf2]^2 - 0.0000440158587937346829*z^19*Log[MH2/muf2]^2 - 0.00003732630518706396*z^20*Log[MH2/muf2]^2 - 0.0000319300506634442979*z^21*Log[MH2/muf2]^2 - 0.0000275283509497065563*z^22*Log[MH2/muf2]^2 - 0.0000239017535352707163*z^23*Log[MH2/muf2]^2 - 0.0000208865494889142124*z^24*Log[MH2/muf2]^2 - 0.0000183589023260573355*z^25*Log[MH2/muf2]^2 - 0.0000162239454849579767*z^26*Log[MH2/muf2]^2 - 0.0000144081626017649264*z^27*Log[MH2/muf2]^2 - 0.0000128539777915768174*z^28*Log[MH2/muf2]^2 - 0.0000115158593668474682*z^29*Log[MH2/muf2]^2 - 0.0000103574763209224843*z^30*Log[MH2/muf2]^2 - 9.34959773786237867*10^-6*z^31*Log[MH2/muf2]^2 - 8.46852348165582317*10^-6*z^32*Log[MH2/muf2]^2 - 7.69489950721272808*10^-6*z^33*Log[MH2/muf2]^2 - 7.012814812354278*10^-6*z^34*Log[MH2/muf2]^2 - 6.4091068228489165*10^-6*z^35*Log[MH2/muf2]^2 - 5.87282256698389164*10^-6*z^36*Log[MH2/muf2]^2 - 5.39479737599316231*10^-6*z^37*Log[MH2/muf2]^2 - 4.96732301808637448*10^-6*z^38*Log[MH2/muf2]^2 - 4.58388444634999635*10^-6*z^39*Log[MH2/muf2]^2 - 4.23894959343909999*10^-6*z^40*Log[MH2/muf2]^2 - 3.92780047599096276*10^-6*z^41*Log[MH2/muf2]^2 - 3.64639668951353211*10^-6*z^42*Log[MH2/muf2]^2 - 3.39126446524520141*10^-6*z^43*Log[MH2/muf2]^2 - 3.15940602421402166*10^-6*z^44*Log[MH2/muf2]^2 - 2.94822514218339233*10^-6*z^45*Log[MH2/muf2]^2 - 2.75546573368725131*10^-6*z^46*Log[MH2/muf2]^2 - 2.57916094699669842*10^-6*z^47*Log[MH2/muf2]^2 - 2.41759078773873502*10^-6*z^48*Log[MH2/muf2]^2 - 2.26924669592138244*10^-6*z^49*Log[MH2/muf2]^2 - 2.13280181802926178*10^-6*z^50*Log[MH2/muf2]^2 - 2.00708596398736024*10^-6*z^51*Log[MH2/muf2]^2 - 1.89106443412188429*10^-6*z^52*Log[MH2/muf2]^2 - 1.78382005580529503*10^-6*z^53*Log[MH2/muf2]^2 - 1.68453789237270191*10^-6*z^54*Log[MH2/muf2]^2 - 1.59249218508583507*10^-6*z^55*Log[MH2/muf2]^2 - 1.50703516772352802*10^-6*z^56*Log[MH2/muf2]^2 - 1.42758745689729596*10^-6*z^57*Log[MH2/muf2]^2 - 1.35362977260562683*10^-6*z^58*Log[MH2/muf2]^2 - 1.28469578532533064*10^-6*z^59*Log[MH2/muf2]^2 - 1.22036592002813303*10^-6*z^60*Log[MH2/muf2]^2 - 1.16026197542651382*10^-6*z^61*Log[MH2/muf2]^2 - 1.10404243969499115*10^-6*z^62*Log[MH2/muf2]^2 - 1.0513984028331684*10^-6*z^63*Log[MH2/muf2]^2 - 1.00204998149225748*10^-6*z^64*Log[MH2/muf2]^2 - 9.55743185082678639*10^-7*z^65*Log[MH2/muf2]^2 - 9.12247162802215854*10^-7*z^66*Log[MH2/muf2]^2 - 8.71351780262951282*10^-7*z^67*Log[MH2/muf2]^2 - 8.32865481966697873*10^-7*z^68*Log[MH2/muf2]^2 - 7.96613402238989757*10^-7*z^69*Log[MH2/muf2]^2 - 7.624356925892543*10^-7*z^70*Log[MH2/muf2]^2 - 7.30186037989647078*10^-7*z^71*Log[MH2/muf2]^2 - 6.99730338396432639*10^-7*z^72*Log[MH2/muf2]^2 - 6.709455350901152*10^-7*z^73*Log[MH2/muf2]^2 - 6.43718564177955899*10^-7*z^74*Log[MH2/muf2]^2 - 6.17945421962897457*10^-7*z^75*Log[MH2/muf2]^2 - 5.93530328900704379*10^-7*z^76*Log[MH2/muf2]^2 - 5.70384980595876105*10^-7*z^77*Log[MH2/muf2]^2 - 5.48427875771192276*10^-7*z^78*Log[MH2/muf2]^2 - 5.275837124228414*10^-7*z^79*Log[MH2/muf2]^2 - 5.07782844474132605*10^-7*z^80*Log[MH2/muf2]^2 - 4.88960792191943661*10^-7*z^81*Log[MH2/muf2]^2 - 4.71057800453314567*10^-7*z^82*Log[MH2/muf2]^2 - 4.54018439663485089*10^-7*z^83*Log[MH2/muf2]^2 - 4.37791244746868686*10^-7*z^84*Log[MH2/muf2]^2 - 4.22328388172206239*10^-7*z^85*Log[MH2/muf2]^2 - 4.07585383443706429*10^-7*z^86*Log[MH2/muf2]^2 - 3.93520815900919128*10^-7*z^87*Log[MH2/muf2]^2 - 3.80096098029553007*10^-7*z^88*Log[MH2/muf2]^2 - 3.67275246800394529*10^-7*z^89*Log[MH2/muf2]^2 - 3.55024680829861183*10^-7*z^90*Log[MH2/muf2]^2 - 3.43313035398624293*10^-7*z^91*Log[MH2/muf2]^2 - 3.32110993578541001*10^-7*z^92*Log[MH2/muf2]^2 - 3.21391131906603384*10^-7*z^93*Log[MH2/muf2]^2 - 3.1112777921098585*10^-7*z^94*Log[MH2/muf2]^2 - 3.01296887341346385*10^-7*z^95*Log[MH2/muf2]^2 - 2.91875912685729806*10^-7*z^96*Log[MH2/muf2]^2 - 2.82843707471824297*10^-7*z^97*Log[MH2/muf2]^2 - 2.74180419952750419*10^-7*z^98*Log[MH2/muf2]^2 - 2.65867402668590027*10^-7*z^99*Log[MH2/muf2]^2 - 2.57887128055861512*10^-7*z^100*Log[MH2/muf2]^2 - 0.375*Log[MH2/muf2]^3 + (0.037037037037037035*Log[MH2/muf2]^3)/z + 0.625*z*Log[MH2/muf2]^3 - 0.287037037037037037*z^2*Log[MH2/muf2]^3 + 0.994047749321476117*Log[z] + 6.48764057929616517*z*Log[z] + 12.7710553827921399*z^2*Log[z] - 0.335634962946151873*z^3*Log[z] + 0.0391583006574021714*z^4*Log[z] - 0.037722971980482016*z^5*Log[z] - 0.0523390187414573695*z^6*Log[z] - 0.000977439126327656378*z^7*Log[z] - 0.0306191762821540448*z^8*Log[z] + 0.003168828232701347*z^9*Log[z] - 0.0186495146386980405*z^10*Log[z] + 0.00330536155793663816*z^11*Log[z] - 0.0122575241279256719*z^12*Log[z] + 0.00282782511675883574*z^13*Log[z] - 0.008555515262229581*z^14*Log[z] + 0.00232590470544566325*z^15*Log[z] - 0.00625152221819289262*z^16*Log[z] + 0.00190441556129501374*z^17*Log[z] - 0.00473317998185130372*z^18*Log[z] + 0.00156822985975946442*z^19*Log[z] - 0.00368606978711124745*z^20*Log[z] + 0.00130278045487618677*z^21*Log[z] - 0.00293698213397809778*z^22*Log[z] + 0.0010924656040150079*z^23*Log[z] - 0.00238473193836604886*z^24*Log[z] + 0.000924455474738351108*z^25*Log[z] - 0.00196725460112807142*z^26*Log[z] + 0.000788920085894353397*z^27*Log[z] - 0.00164489203524004699*z^28*Log[z] + 0.000678482820389502691*z^29*Log[z] - 0.00139140957315438522*z^30*Log[z] + 0.000587622490206211973*z^31*Log[z] - 0.00118892903076738001*z^32*Log[z] + 0.000512186041161134875*z^33*Log[z] - 0.00102494943894480111*z^34*Log[z] + 0.00044902370645814535*z^35*Log[z] - 0.000890531029316171256*z^36*Log[z] + 0.00039572374418422944*z^37*Log[z] - 0.000779152873793402159*z^38*Log[z] + 0.000350421149840298522*z^39*Log[z] - 0.000685974078138250739*z^40*Log[z] + 0.000311659538050132585*z^41*Log[z] - 0.0006073440696287008*z^42*Log[z] + 0.000278290834227307827*z^43*Log[z] - 0.000540470787364793511*z^44*Log[z] + 0.000249401841225681857*z^45*Log[z] - 0.000483191382939085206*z^46*Log[z] + 0.000224259995810084938*z^47*Log[z] - 0.000433810914354186922*z^48*Log[z] + 0.000202272925178018878*z^49*Log[z] - 0.000390987022874810696*z^50*Log[z] + 0.000182958010886617271*z^51*Log[z] - 0.000353646261355516699*z^52*Log[z] + 0.000165919274756740297*z^53*Log[z] - 0.000320922563237787367*z^54*Log[z] + 0.000150829670595790133*z^55*Log[z] - 0.000292111429767716755*z^56*Log[z] + 0.000137417402910506078*z^57*Log[z] - 0.000266635428662197433*z^58*Log[z] + 0.000125455271752782045*z^59*Log[z] - 0.000244017935691910681*z^60*Log[z] + 0.000114752310832702201*z^61*Log[z] - 0.000223862953241886754*z^62*Log[z] + 0.000105147177635990998*z^63*Log[z] - 0.000205839457617015957*z^64*Log[z] + 0.0000965028924353056551*z^65*Log[z] - 0.000189669155358849574*z^66*Log[z] + 0.0000887026235380185096*z^67*Log[z] - 0.000175116829853428926*z^68*Log[z] + 0.0000816462897593267384*z^69*Log[z] - 0.000161982673465255717*z^70*Log[z] + 0.0000752478055371699984*z^71*Log[z] - 0.00015009615418796625*z^72*Log[z] + 0.00006943283464304455*z^73*Log[z] - 0.000139311077439164253*z^74*Log[z] + 0.0000641369488617700335*z^75*Log[z] - 0.000129501585470016478*z^76*Log[z] + 0.000059304111004055265*z^77*Log[z] - 0.000120558897409079461*z^78*Log[z] + 0.0000548854191126380981*z^79*Log[z] - 0.000112388638140418477*z^80*Log[z] + 0.000050838062127130883*z^81*Log[z] - 0.000104908638203034683*z^82*Log[z] + 0.0000471244476071549172*z^83*Log[z] - 0.00009804711266160393*z^84*Log[z] + 0.0000437114701296087731*z^85*Log[z] - 0.0000917411465696063408*z^86*Log[z] + 0.0000405698952303703854*z^87*Log[z] - 0.0000859354297692020348*z^88*Log[z] + 0.0000376738386679526074*z^89*Log[z] - 0.0000805811954752752256*z^90*Log[z] + 0.0000350003246575164309*z^91*Log[z] - 0.0000756353262038460809*z^92*Log[z] + 0.0000325289097928009642*z^93*Log[z] - 0.0000710595977429448241*z^94*Log[z] + 0.0000302413618190493382*z^95*Log[z] - 0.0000668200374866557329*z^96*Log[z] + 0.0000281213843778720208*z^97*Log[z] - 0.0000628863779059414439*z^98*Log[z] + 0.0000261543804195902364*z^99*Log[z] - 0.0000592315894745711604*z^100*Log[z] - 0.0928250766108911173*Log[MH2/muf2]*Log[z] + 2.839851083073818*z*Log[MH2/muf2]*Log[z] + 4.25171248599611362*z^2*Log[MH2/muf2]*Log[z] + 0.316358024691358025*z^3*Log[MH2/muf2]*Log[z] + 0.115154320987654321*z^4*Log[MH2/muf2]*Log[z] + 0.00722299382716049383*z^5*Log[MH2/muf2]*Log[z] + 0.0180957420005039053*z^6*Log[MH2/muf2]*Log[z] + 0.000833299589677140698*z^7*Log[MH2/muf2]*Log[z] + 0.00618132072420384968*z^8*Log[MH2/muf2]*Log[z] + 0.000101584443791233915*z^9*Log[MH2/muf2]*Log[z] + 0.00286894079753226779*z^10*Log[MH2/muf2]*Log[z] - 0.000024052379730371773*z^11*Log[MH2/muf2]*Log[z] + 0.00156961523267171533*z^12*Log[MH2/muf2]*Log[z] - 0.0000415495947241178506*z^13*Log[MH2/muf2]*Log[z] + 0.000951654204414874758*z^14*Log[MH2/muf2]*Log[z] - 0.0000364929139757981551*z^15*Log[MH2/muf2]*Log[z] + 0.000618957856791884398*z^16*Log[MH2/muf2]*Log[z] - 0.0000277163369977614452*z^17*Log[MH2/muf2]*Log[z] + 0.000423603652441918035*z^18*Log[MH2/muf2]*Log[z] - 0.0000196547285876958725*z^19*Log[MH2/muf2]*Log[z] + 0.000301282781919119299*z^20*Log[MH2/muf2]*Log[z] - 0.000013152345019721943*z^21*Log[MH2/muf2]*Log[z] + 0.000220803401018435022*z^22*Log[MH2/muf2]*Log[z] - 8.13226125430030589*10^-6*z^23*Log[MH2/muf2]*Log[z] + 0.000165728628579572309*z^24*Log[MH2/muf2]*Log[z] - 4.32083715783329419*10^-6*z^25*Log[MH2/muf2]*Log[z] + 0.000126813884110849803*z^26*Log[MH2/muf2]*Log[z] - 1.44609300222192456*10^-6*z^27*Log[MH2/muf2]*Log[z] + 0.0000985788827825968056*z^28*Log[MH2/muf2]*Log[z] + 7.15841612222983592*10^-7*z^29*Log[MH2/muf2]*Log[z] + 0.0000776306765296236171*z^30*Log[MH2/muf2]*Log[z] + 2.33809382204530222*10^-6*z^31*Log[MH2/muf2]*Log[z] + 0.0000617905964223639576*z^32*Log[MH2/muf2]*Log[z] + 3.55146953073081437*10^-6*z^33*Log[MH2/muf2]*Log[z] + 0.00004961551835294175*z^34*Log[MH2/muf2]*Log[z] + 4.45407252665790921*10^-6*z^35*Log[MH2/muf2]*Log[z] + 0.0000401235598049391424*z^36*Log[MH2/muf2]*Log[z] + 5.11947462298072169*10^-6*z^37*Log[MH2/muf2]*Log[z] + 0.0000326308673882503618*z^38*Log[MH2/muf2]*Log[z] + 5.60304069662842363*10^-6*z^39*Log[MH2/muf2]*Log[z] + 0.0000266512694427980885*z^40*Log[MH2/muf2]*Log[z] + 5.94664839289699851*10^-6*z^41*Log[MH2/muf2]*Log[z] + 0.0000218327812294253468*z^42*Log[MH2/muf2]*Log[z] + 6.18215896896135215*10^-6*z^43*Log[MH2/muf2]*Log[z] + 0.0000179163945425922478*z^44*Log[MH2/muf2]*Log[z] + 6.33395914802975973*10^-6*z^45*Log[MH2/muf2]*Log[z] + 0.0000147087182481895195*z^46*Log[MH2/muf2]*Log[z] + 6.42082481501358728*10^-6*z^47*Log[MH2/muf2]*Log[z] + 0.0000120634418899851559*z^48*Log[MH2/muf2]*Log[z] + 6.45729296438761118*10^-6*z^49*Log[MH2/muf2]*Log[z] + 9.86854497386458335*10^-6*z^50*Log[MH2/muf2]*Log[z] + 6.45467722787925957*10^-6*z^51*Log[MH2/muf2]*Log[z] + 8.03732322852242921*10^-6*z^52*Log[MH2/muf2]*Log[z] + 6.42182430149675245*10^-6*z^53*Log[MH2/muf2]*Log[z] + 6.50199688191977413*10^-6*z^54*Log[MH2/muf2]*Log[z] + 6.36568110358036076*10^-6*z^55*Log[MH2/muf2]*Log[z] + 5.20909463825877963*10^-6*z^56*Log[MH2/muf2]*Log[z] + 6.29172286063287895*10^-6*z^57*Log[MH2/muf2]*Log[z] + 4.11607744955332442*10^-6*z^58*Log[MH2/muf2]*Log[z] + 6.20427834965666298*10^-6*z^59*Log[MH2/muf2]*Log[z] + 3.18884003529521815*10^-6*z^60*Log[MH2/muf2]*Log[z] + 6.10677858423711087*10^-6*z^61*Log[MH2/muf2]*Log[z] + 2.39984185442915213*10^-6*z^62*Log[MH2/muf2]*Log[z] + 6.00194813371425048*10^-6*z^63*Log[MH2/muf2]*Log[z] + 1.72669486413943721*10^-6*z^64*Log[MH2/muf2]*Log[z] + 5.89195317328654092*10^-6*z^65*Log[MH2/muf2]*Log[z] + 1.1510864383822507*10^-6*z^66*Log[MH2/muf2]*Log[z] + 5.77851669015169276*10^-6*z^67*Log[MH2/muf2]*Log[z] + 6.57950740419305636*10^-7*z^68*Log[MH2/muf2]*Log[z] + 5.66300860528439002*10^-6*z^69*Log[MH2/muf2]*Log[z] + 2.34826045943509985*10^-7*z^70*Log[MH2/muf2]*Log[z] + 5.54651662366343035*10^-6*z^71*Log[MH2/muf2]*Log[z] - 1.28647511168801812*10^-7*z^72*Log[MH2/muf2]*Log[z] + 5.4299021947586624*10^-6*z^73*Log[MH2/muf2]*Log[z] - 4.41123257975072006*10^-7*z^74*Log[MH2/muf2]*Log[z] + 5.31384490648977554*10^-6*z^75*Log[MH2/muf2]*Log[z] - 7.09861223816825677*10^-7*z^76*Log[MH2/muf2]*Log[z] + 5.19887784783069289*10^-6*z^77*Log[MH2/muf2]*Log[z] - 9.40977914362047907*10^-7*z^78*Log[MH2/muf2]*Log[z] + 5.08541588499800034*10^-6*z^79*Log[MH2/muf2]*Log[z] - 1.13964666493994169*10^-6*z^80*Log[MH2/muf2]*Log[z] + 4.97377835143949724*10^-6*z^81*Log[MH2/muf2]*Log[z] - 1.31025925629628774*10^-6*z^82*Log[MH2/muf2]*Log[z] + 4.86420731481899175*10^-6*z^83*Log[MH2/muf2]*Log[z] - 1.45655697658983809*10^-6*z^84*Log[MH2/muf2]*Log[z] + 4.75688232736804266*10^-6*z^85*Log[MH2/muf2]*Log[z] - 1.5817374417632671*10^-6*z^86*Log[MH2/muf2]*Log[z] + 4.65193236921048067*10^-6*z^87*Log[MH2/muf2]*Log[z] - 1.68854207437581383*10^-6*z^88*Log[MH2/muf2]*Log[z] + 4.54944554273663788*10^-6*z^89*Log[MH2/muf2]*Log[z] - 1.77932806822700654*10^-6*z^90*Log[MH2/muf2]*Log[z] + 4.44947695883226751*10^-6*z^91*Log[MH2/muf2]*Log[z] - 1.85612784567681809*10^-6*z^92*Log[MH2/muf2]*Log[z] + 4.35205516457496021*10^-6*z^93*Log[MH2/muf2]*Log[z] - 1.92069838314887296*10^-6*z^94*Log[MH2/muf2]*Log[z] + 4.25718739077444195*10^-6*z^95*Log[MH2/muf2]*Log[z] - 1.97456229141757077*10^-6*z^96*Log[MH2/muf2]*Log[z] + 4.16486384184155098*10^-6*z^97*Log[MH2/muf2]*Log[z] - 2.01904215657739522*10^-6*z^98*Log[MH2/muf2]*Log[z] + 4.07506120643426869*10^-6*z^99*Log[MH2/muf2]*Log[z] - 2.05528934950854233*10^-6*z^100*Log[MH2/muf2]*Log[z] + 1.01086629990922012*Log[MH2/muf2]^2*Log[z] + 0.436600733514893103*z*Log[MH2/muf2]^2*Log[z] + 1.89814814814814815*z^2*Log[MH2/muf2]^2*Log[z] - 0.125*Log[MH2/muf2]^3*Log[z] + 0.111111111111111111*z^2*Log[MH2/muf2]^3*Log[z] + 0.460595241391912803*Log[z]^2 - 0.22601030637261052*z*Log[z]^2 - 4.54904546391510456*z^2*Log[z]^2 - 0.0455246913580246914*z^3*Log[z]^2 - 0.133192515432098765*z^4*Log[z]^2 + 0.00669386574074074074*z^5*Log[z]^2 - 0.0201800201562106324*z^6*Log[z]^2 + 0.00208857484792858943*z^7*Log[z]^2 - 0.005754484172600551*z^8*Log[z]^2 + 0.000710978927107537116*z^9*Log[z]^2 - 0.00204405695833866429*z^10*Log[z]^2 + 0.000208512530673534653*z^11*Log[z]^2 - 0.000738085596625100051*z^12*Log[z]^2 - 7.68020408636203098*10^-8*z^13*Log[z]^2 - 0.000197294064010375782*z^14*Log[z]^2 - 0.0000921193609576655103*z^15*Log[z]^2 + 0.0000469450023891707121*z^16*Log[z]^2 - 0.000132576685977652803*z^17*Log[z]^2 + 0.00016102374377802766*z^18*Log[z]^2 - 0.000148514948467505522*z^19*Log[z]^2 + 0.000213074653248751431*z^20*Log[z]^2 - 0.000152297519771060276*z^21*Log[z]^2 + 0.000233935214483298805*z^22*Log[z]^2 - 0.000149961213461881393*z^23*Log[z]^2 + 0.000238619639339091976*z^24*Log[z]^2 - 0.000144598507620436151*z^25*Log[z]^2 + 0.000234842928527712897*z^26*Log[z]^2 - 0.000137846200410272718*z^27*Log[z]^2 + 0.000226728259573748133*z^28*Log[z]^2 - 0.000130586814047571573*z^29*Log[z]^2 + 0.000216539426779355064*z^30*Log[z]^2 - 0.000123297651419824111*z^31*Log[z]^2 + 0.000205538441753919206*z^32*Log[z]^2 - 0.000116232381797442819*z^33*Log[z]^2 + 0.000194430485937835191*z^34*Log[z]^2 - 0.000109518971421345578*z^35*Log[z]^2 + 0.00018360385076305675*z^36*Log[z]^2 - 0.000103214056845389669*z^37*Log[z]^2 + 0.000173263499981242159*z^38*Log[z]^2 - 0.0000973338358080131882*z^39*Log[z]^2 + 0.000163507372337959054*z^40*Log[z]^2 - 0.0000918719228997510173*z^41*Log[z]^2 + 0.000154370889802882056*z^42*Log[z]^2 - 0.0000868097906150109*z^43*Log[z]^2 + 0.000145853339360032443*z^44*Log[z]^2 - 0.0000821229073063302241*z^45*Log[z]^2 + 0.000137933687759629547*z^46*Log[z]^2 - 0.0000777843374259710095*z^47*Log[z]^2 + 0.000130580120373884146*z^48*Log[z]^2 - 0.0000737668269995924392*z^49*Log[z]^2 + 0.000123755795712540358*z^50*Log[z]^2 - 0.0000700439777549342911*z^51*Log[z]^2 + 0.000117422290830542739*z^52*Log[z]^2 - 0.0000665908711875021705*z^53*Log[z]^2 + 0.000111541625897340865*z^54*Log[z]^2 - 0.0000633843614688122642*z^55*Log[z]^2 + 0.000106077410435846245*z^56*Log[z]^2 - 0.0000604031710286592685*z^57*Log[z]^2 + 0.000100995446479787974*z^58*Log[z]^2 - 0.0000576278711030157293*z^59*Log[z]^2 + 0.0000962639977464342319*z^60*Log[z]^2 - 0.0000550407979524390491*z^61*Log[z]^2 + 0.0000918538561096730204*z^62*Log[z]^2 - 0.0000526259359166130953*z^63*Log[z]^2 + 0.0000877382881138483781*z^64*Log[z]^2 - 0.0000503687862994104627*z^65*Log[z]^2 + 0.0000838929136945067689*z^66*Log[z]^2 - 0.0000482562334638524306*z^67*Log[z]^2 + 0.0000802955498699313247*z^68*Log[z]^2 - 0.0000462764147451634218*z^69*Log[z]^2 + 0.0000769260397867228605*z^70*Log[z]^2 - 0.0000444185978073382396*z^71*Log[z]^2 + 0.0000737660795769860024*z^72*Log[z]^2 - 0.0000426730672168670807*z^73*Log[z]^2 + 0.0000707990504079009258*z^74*Log[z]^2 - 0.0000410310208732639036*z^75*Log[z]^2 + 0.00006800985986123033*z^76*Log[z]^2 - 0.0000394844762580537705*z^77*Log[z]^2 + 0.0000653847947227324081*z^78*Log[z]^2 - 0.0000380261860750389913*z^79*Log[z]^2 + 0.0000629113859727902815*z^80*Log[z]^2 - 0.0000366495626481271749*z^81*Log[z]^2 + 0.0000605782859799535843*z^82*Log[z]^2 - 0.0000353486103501368707*z^83*Log[z]^2 + 0.0000583751574327810663*z^84*Log[z]^2 - 0.0000341178653126814878*z^85*Log[z]^2 + 0.0000562925732874605331*z^86*Log[z]^2 - 0.0000329523416851558244*z^87*Log[z]^2 + 0.0000543219268838196315*z^88*Log[z]^2 - 0.0000318474837519267364*z^89*Log[z]^2 + 0.0000524553513410831916*z^90*Log[z]^2 - 0.0000307991232696121457*z^91*Log[z]^2 + 0.000050685647354667715*z^92*Log[z]^2 - 0.0000298034414436824525*z^93*Log[z]^2 + 0.0000490062185552636052*z^94*Log[z]^2 - 0.0000288569350211920705*z^95*Log[z]^2 + 0.0000474110136477150479*z^96*Log[z]^2 - 0.0000279563860317081532*z^97*Log[z]^2 + 0.0000458944746109706535*z^98*Log[z]^2 - 0.0000270988347600680541*z^99*Log[z]^2 + 0.0000444514903061140393*z^100*Log[z]^2 - 0.651566238782979023*Log[MH2/muf2]*Log[z]^2 - 0.790617522434041954*z*Log[MH2/muf2]*Log[z]^2 - 2.4837962962962963*z^2*Log[MH2/muf2]*Log[z]^2 + 0.00925925925925925926*z^3*Log[MH2/muf2]*Log[z]^2 - 0.005671296296296297*z^4*Log[MH2/muf2]*Log[z]^2 + 0.00140046296296296296*z^5*Log[MH2/muf2]*Log[z]^2 - 0.00169312169312169312*z^6*Log[MH2/muf2]*Log[z]^2 + 0.000571617535903250189*z^7*Log[MH2/muf2]*Log[z]^2 - 0.000827703766691862*z^8*Log[MH2/muf2]*Log[z]^2 + 0.000314383083480305703*z^9*Log[MH2/muf2]*Log[z]^2 - 0.000494762439206883651*z^10*Log[MH2/muf2]*Log[z]^2 + 0.000199979593918987858*z^11*Log[MH2/muf2]*Log[z]^2 - 0.0003302989098443644*z^12*Log[MH2/muf2]*Log[z]^2 + 0.000138772374349297426*z^13*Log[MH2/muf2]*Log[z]^2 - 0.0002365969398936432*z^14*Log[MH2/muf2]*Log[z]^2 + 0.00010207715564858422*z^15*Log[MH2/muf2]*Log[z]^2 - 0.000178000019452225335*z^16*Log[MH2/muf2]*Log[z]^2 + 0.0000782993787111794609*z^17*Log[MH2/muf2]*Log[z]^2 - 0.000138858910915205053*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0000619932662371059706*z^19*Log[MH2/muf2]*Log[z]^2 - 0.000111392638516368895*z^20*Log[MH2/muf2]*Log[z]^2 + 0.0000503163120644323652*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0000913656475485950359*z^22*Log[MH2/muf2]*Log[z]^2 + 0.0000416633912509492506*z^23*Log[MH2/muf2]*Log[z]^2 - 0.0000763075382049862201*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0000350709928155580329*z^25*Log[MH2/muf2]*Log[z]^2 - 0.0000646967151240655514*z^26*Log[MH2/muf2]*Log[z]^2 + 0.0000299317298367630751*z^27*Log[MH2/muf2]*Log[z]^2 - 0.0000555536032258649786*z^28*Log[MH2/muf2]*Log[z]^2 + 0.0000258470209621994157*z^29*Log[MH2/muf2]*Log[z]^2 - 0.0000482240296593409247*z^30*Log[MH2/muf2]*Log[z]^2 + 0.0000225463743732249958*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0000422574209949827796*z^32*Log[MH2/muf2]*Log[z]^2 + 0.0000198409129070664671*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0000373351279689750907*z^34*Log[MH2/muf2]*Log[z]^2 + 0.0000175954715417559379*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0000332265872648692443*z^36*Log[MH2/muf2]*Log[z]^2 + 0.0000157112352366817358*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0000297616029691595562*z^38*Log[MH2/muf2]*Log[z]^2 + 0.0000141145956722347091*z^39*Log[MH2/muf2]*Log[z]^2 - 0.0000268123060071564071*z^40*Log[MH2/muf2]*Log[z]^2 + 0.0000127498030067185332*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0000242811102062734041*z^42*Log[MH2/muf2]*Log[z]^2 + 0.0000115740029772099089*z^43*Log[MH2/muf2]*Log[z]^2 - 0.0000220924885874817861*z^44*Log[MH2/muf2]*Log[z]^2 + 0.0000105538130089763716*z^45*Log[MH2/muf2]*Log[z]^2 - 0.0000201872441300060207*z^46*Log[MH2/muf2]*Log[z]^2 + 9.66291468473924788*10^-6*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0000185184456442556072*z^48*Log[MH2/muf2]*Log[z]^2 + 8.88033158998631054*10^-6*z^49*Log[MH2/muf2]*Log[z]^2 - 0.000017048497403496545*z^50*Log[MH2/muf2]*Log[z]^2 + 8.18917813480344375*10^-6*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0000157469947227180266*z^52*Log[MH2/muf2]*Log[z]^2 + 7.575737604658238*10^-6*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0000145891333388311795*z^54*Log[MH2/muf2]*Log[z]^2 + 7.02877396967141371*10^-6*z^55*Log[MH2/muf2]*Log[z]^2 - 0.00001355451487647508*z^56*Log[MH2/muf2]*Log[z]^2 + 6.53901205210001247*10^-6*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0000126262394992500669*z^58*Log[MH2/muf2]*Log[z]^2 + 6.09874054981617606*10^-6*z^59*Log[MH2/muf2]*Log[z]^2 - 0.00001179020942500359*z^60*Log[MH2/muf2]*Log[z]^2 + 5.70150580223924529*10^-6*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0000110345890775012065*z^62*Log[MH2/muf2]*Log[z]^2 + 5.34187333353479458*10^-6*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0000103493828529730827*z^64*Log[MH2/muf2]*Log[z]^2 + 5.01524054834351309*10^-6*z^65*Log[MH2/muf2]*Log[z]^2 - 9.72610208989501339*10^-6*z^66*Log[MH2/muf2]*Log[z]^2 + 4.71768840794492328*10^-6*z^67*Log[MH2/muf2]*Log[z]^2 - 9.15750032782865963*10^-6*z^68*Log[MH2/muf2]*Log[z]^2 + 4.44586308019915097*10^-6*z^69*Log[MH2/muf2]*Log[z]^2 - 8.63736130222180965*10^-6*z^70*Log[MH2/muf2]*Log[z]^2 + 4.19688083279347131*10^-6*z^71*Log[MH2/muf2]*Log[z]^2 - 8.16032799803739589*10^-6*z^72*Log[MH2/muf2]*Log[z]^2 + 3.9682510936159*10^-6*z^73*Log[MH2/muf2]*Log[z]^2 - 7.72176391640855166*10^-6*z^74*Log[MH2/muf2]*Log[z]^2 + 3.75781381646655717*10^-6*z^75*Log[MH2/muf2]*Log[z]^2 - 7.3176397968641735*10^-6*z^76*Log[MH2/muf2]*Log[z]^2 + 3.56368819017666016*10^-6*z^77*Log[MH2/muf2]*Log[z]^2 - 6.94444059207210779*10^-6*z^78*Log[MH2/muf2]*Log[z]^2 + 3.38423040190508422*10^-6*z^79*Log[MH2/muf2]*Log[z]^2 - 6.59908865896784796*10^-6*z^80*Log[MH2/muf2]*Log[z]^2 + 3.21799867246348605*10^-6*z^81*Log[MH2/muf2]*Log[z]^2 - 6.2788800132669386*10^-6*z^82*Log[MH2/muf2]*Log[z]^2 + 3.0637241667685572*10^-6*z^83*Log[MH2/muf2]*Log[z]^2 - 5.98143116783203842*10^-6*z^84*Log[MH2/muf2]*Log[z]^2 + 2.92028667738510293*10^-6*z^85*Log[MH2/muf2]*Log[z]^2 - 5.70463459267353884*10^-6*z^86*Log[MH2/muf2]*Log[z]^2 + 2.786694206401518*10^-6*z^87*Log[MH2/muf2]*Log[z]^2 - 5.44662123444385333*10^-6*z^88*Log[MH2/muf2]*Log[z]^2 + 2.66206574723257623*10^-6*z^89*Log[MH2/muf2]*Log[z]^2 - 5.20572884471943233*10^-6*z^90*Log[MH2/muf2]*Log[z]^2 + 2.54561670565196974*10^-6*z^91*Log[MH2/muf2]*Log[z]^2 - 4.98047511029295186*10^-6*z^92*Log[MH2/muf2]*Log[z]^2 + 2.43664650753635748*10^-6*z^93*Log[MH2/muf2]*Log[z]^2 - 4.76953477087801776*10^-6*z^94*Log[MH2/muf2]*Log[z]^2 + 2.33452802627364868*10^-6*z^95*Log[MH2/muf2]*Log[z]^2 - 4.57172006188742323*10^-6*z^96*Log[MH2/muf2]*Log[z]^2 + 2.23869853068744762*10^-6*z^97*Log[MH2/muf2]*Log[z]^2 - 4.38596394122144802*10^-6*z^98*Log[MH2/muf2]*Log[z]^2 + 2.14865190855140546*10^-6*z^99*Log[MH2/muf2]*Log[z]^2 - 4.21130565609299197*10^-6*z^100*Log[MH2/muf2]*Log[z]^2 + 0.291666666666666667*Log[MH2/muf2]^2*Log[z]^2 + 0.0833333333333333333*z*Log[MH2/muf2]^2*Log[z]^2 - 0.388888888888888889*z^2*Log[MH2/muf2]^2*Log[z]^2 - 0.0416666666666666667*Log[MH2/muf2]^3*Log[z]^2 + 0.0833333333333333333*z*Log[MH2/muf2]^3*Log[z]^2 + 0.225844322191962261*Log[z]^3 + 0.0899780222827421455*z*Log[z]^3 + 1.43364197530864198*z^2*Log[z]^3 - 0.012345679012345678*z^3*Log[z]^3 + 0.007561728395061728*z^4*Log[z]^3 - 0.00186728395061728395*z^5*Log[z]^3 + 0.00225749559082892416*z^6*Log[z]^3 - 0.000762156714537666919*z^7*Log[z]^3 + 0.00110360502225581591*z^8*Log[z]^3 - 0.000419177444640407603*z^9*Log[z]^3 + 0.000659683252275844868*z^10*Log[z]^3 - 0.000266639458558650478*z^11*Log[z]^3 + 0.0004403985464591525*z^12*Log[z]^3 - 0.000185029832465729902*z^13*Log[z]^3 + 0.000315462586524857587*z^14*Log[z]^3 - 0.000136102874198112293*z^15*Log[z]^3 + 0.000237333359269633779*z^16*Log[z]^3 - 0.000104399171614905948*z^17*Log[z]^3 + 0.000185145214553606737*z^18*Log[z]^3 - 0.0000826576883161412941*z^19*Log[z]^3 + 0.000148523518021825193*z^20*Log[z]^3 - 0.0000670884160859098202*z^21*Log[z]^3 + 0.000121820863398126715*z^22*Log[z]^3 - 0.0000555511883345990008*z^23*Log[z]^3 + 0.00010174338427331496*z^24*Log[z]^3 - 0.0000467613237540773773*z^25*Log[z]^3 + 0.0000862622868320874019*z^26*Log[z]^3 - 0.0000399089731156841002*z^27*Log[z]^3 + 0.0000740714709678199714*z^28*Log[z]^3 - 0.0000344626946162658876*z^29*Log[z]^3 + 0.0000642987062124545663*z^30*Log[z]^3 - 0.0000300618324976333277*z^31*Log[z]^3 + 0.0000563432279933103728*z^32*Log[z]^3 - 0.0000264545505427552895*z^33*Log[z]^3 + 0.0000497801706253001209*z^34*Log[z]^3 - 0.0000234606287223412505*z^35*Log[z]^3 + 0.0000443021163531589924*z^36*Log[z]^3 - 0.0000209483136489089811*z^37*Log[z]^3 + 0.0000396821372922127416*z^38*Log[z]^3 - 0.0000188194608963129455*z^39*Log[z]^3 + 0.0000357497413428752094*z^40*Log[z]^3 - 0.0000169997373422913776*z^41*Log[z]^3 + 0.0000323748136083645388*z^42*Log[z]^3 - 0.0000154320039696132119*z^43*Log[z]^3 + 0.0000294566514499757148*z^44*Log[z]^3 - 0.0000140717506786351622*z^45*Log[z]^3 + 0.0000269163255066746943*z^46*Log[z]^3 - 0.0000128838862463189972*z^47*Log[z]^3 + 0.0000246912608590074762*z^48*Log[z]^3 - 0.0000118404421199817474*z^49*Log[z]^3 + 0.00002273132987132873*z^50*Log[z]^3 - 0.000010918904179737926*z^51*Log[z]^3 + 0.0000209959929636240355*z^52*Log[z]^3 - 0.0000101009834728776508*z^53*Log[z]^3 + 0.0000194521777851082394*z^54*Log[z]^3 - 9.37169862622855162*10^-6*z^55*Log[z]^3 + 0.0000180726865019667734*z^56*Log[z]^3 - 8.71868273613334996*10^-6*z^57*Log[z]^3 + 0.0000168349859990000892*z^58*Log[z]^3 - 8.13165406642156808*10^-6*z^59*Log[z]^3 + 0.0000157202792333381187*z^60*Log[z]^3 - 7.60200773631899373*10^-6*z^61*Log[z]^3 + 0.0000147127854366682753*z^62*Log[z]^3 - 7.12249777804639277*10^-6*z^63*Log[z]^3 + 0.0000137991771372974437*z^64*Log[z]^3 - 6.68698739779135078*10^-6*z^65*Log[z]^3 + 0.0000129681361198600179*z^66*Log[z]^3 - 6.29025121059323104*10^-6*z^67*Log[z]^3 + 0.0000122100004371048795*z^68*Log[z]^3 - 5.92781744026553463*10^-6*z^69*Log[z]^3 + 0.0000115164817362957462*z^70*Log[z]^3 - 5.59584111039129508*10^-6*z^71*Log[z]^3 + 0.0000108804373307165279*z^72*Log[z]^3 - 5.29100145815453333*10^-6*z^73*Log[z]^3 + 0.0000102956852218780689*z^74*Log[z]^3 - 5.01041842195540956*10^-6*z^75*Log[z]^3 + 9.75685306248556479*10^-6*z^76*Log[z]^3 - 4.75158425356888021*10^-6*z^77*Log[z]^3 + 9.25925412276281039*10^-6*z^78*Log[z]^3 - 4.51230720254011229*10^-6*z^79*Log[z]^3 + 8.79878487862379728*10^-6*z^80*Log[z]^3 - 4.290664896617982*10^-6*z^81*Log[z]^3 + 8.37184001768925106*10^-6*z^82*Log[z]^3 - 4.08496555569140947*10^-6*z^83*Log[z]^3 + 7.97524155710938456*10^-6*z^84*Log[z]^3 - 3.89371556984680391*10^-6*z^85*Log[z]^3 + 7.60617945689805178*10^-6*z^86*Log[z]^3 - 3.71559227520202413*10^-6*z^87*Log[z]^3 + 7.26216164592513777*10^-6*z^88*Log[z]^3 - 3.54942099631010163*10^-6*z^89*Log[z]^3 + 6.940971792959243*10^-6*z^90*Log[z]^3 - 3.39415560753595966*10^-6*z^91*Log[z]^3 + 6.64063348039060248*10^-6*z^92*Log[z]^3 - 3.24886201004847664*10^-6*z^93*Log[z]^3 + 6.35937969450402368*10^-6*z^94*Log[z]^3 - 3.11270403503153157*10^-6*z^95*Log[z]^3 + 6.09562674918323097*10^-6*z^96*Log[z]^3 - 2.98493137424993017*10^-6*z^97*Log[z]^3 + 5.84795192162859736*10^-6*z^98*Log[z]^3 - 2.86486921140187395*10^-6*z^99*Log[z]^3 + 5.61507420812398929*10^-6*z^100*Log[z]^3 - 0.173611111111111111*Log[MH2/muf2]*Log[z]^3 + 0.225694444444444444*z*Log[MH2/muf2]*Log[z]^3 + 0.388888888888888889*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0694444444444444444*Log[MH2/muf2]^2*Log[z]^3 - 0.138888888888888889*z*Log[MH2/muf2]^2*Log[z]^3 + 0.03125*Log[z]^4 - 0.133680555555555556*z*Log[z]^4 - 0.157407407407407407*z^2*Log[z]^4 - 0.0381944444444444444*Log[MH2/muf2]*Log[z]^4 + 0.0763888888888888889*z*Log[MH2/muf2]*Log[z]^4 + 0.00763888888888888889*Log[z]^5 - 0.0152777777777777778*z*Log[z]^5}}

==> anc/XS_z_FONNLL.txt <==
{{ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101}, {ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101}, {ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, -0.00217267164009285123 - 0.615032966575886782*Lmb - 0.25*Lmb^2 - 8.46481213011289676*z - 1.46013186630354713*Lmb*z - 0.5*Lmb^2*z + 10.0783998665285324*z^2 + 3.35236813369645287*Lmb*z^2 + 0.75*Lmb^2*z^2 - 0.676252747214657232*z^3 - 0.888888888888888889*Lmb*z^3 + 0.0928440838508569834*z^4 - 0.170138888888888889*Lmb*z^4 - 0.237653533261808517*z^5 - 0.0672222222222222222*Lmb*z^5 - 0.105059057038550035*z^6 - 0.0355555555555555556*Lmb*z^6 - 0.0860900885996642554*z^7 - 0.0219501133786848073*Lmb*z^7 - 0.0732655789318622651*z^8 - 0.0148986678004535147*Lmb*z^8 - 0.0420029816029316927*z^9 - 0.0107788485764676241*Lmb*z^9 - 0.0521566307135672139*z^10 - 0.00816358024691358025*Lmb*z^10 - 0.0237375242521355796*z^11 - 0.00639934700540761147*Lmb*z^11 - 0.0392928579107990302*z^12 - 0.00515266299357208448*Lmb*z^12 - 0.0145555580617919487*z^13 - 0.00423886525285126684*Lmb*z^13 - 0.030971779038070066*z^14 - 0.00354895409840464786*Lmb*z^14 - 0.00935306731881830355*z^15 - 0.00301520213608125696*Lmb*z^15 - 0.02526430666463421*z^16 - 0.00259371456916099773*Lmb*z^16 - 0.00615741969409985761*z^17 - 0.00225502210688196847*Lmb*z^17 - 0.0211586071930075429*z^18 - 0.00197873948054167201*Lmb*z^18 - 0.00407768357952975*z^19 - 0.00175039810551828623*Lmb*z^19 - 0.0180906784522107378*z^20 - 0.00155949693922916453*Lmb*z^20 - 0.00266458475563684573*z^21 - 0.00139826383000106783*Lmb*z^21 - 0.0157267938682082434*z^22 - 0.0012608459361706115*Lmb*z^22 - 0.00167217074317492253*z^23 - 0.00114276730288317945*Lmb*z^23 - 0.0138590391480466748*z^24 - 0.001040557339158903*Lmb*z^24 - 0.000956954652914986117*z^25 - 0.000951491283343835329*Lmb*z^25 - 0.0123521256852553995*z^26 - 0.000873405654174884944*Lmb*z^26 - 0.000430873096653550487*z^27 - 0.000804564898012191459*Lmb*z^27 - 0.0111147299807723554*z^28 - 0.000743563612407731252*Lmb*z^28 - 0.0000375953200403874696*z^29 - 0.000689253892325317751*Lmb*z^29 - 0.0100832505703260625*z^30 - 0.000640690679759815143*Lmb*z^30 + 0.000260171802107070334*z^31 - 0.000597090190297820578*Lmb*z^31 - 0.00921218922460523635*z^32 - 0.0005577979571337727*Lmb*z^32 + 0.000487844652810099945*z^33 - 0.000522264030069878618*Lmb*z^33 - 0.00846823342944234912*z^34 - 0.000490023554592798066*Lmb*z^34 + 0.000663180197210129436*z^35 - 0.00046068143672961*Lmb*z^35 - 0.00782649278392115513*z^36 - 0.000433900139576527779*Lmb*z^36 + 0.000798852822899640663*z^37 - 0.000409389901024392659*Lmb*z^37 - 0.00726803445785434911*z^38 - 0.000386900838599074231*Lmb*z^38 + 0.000904079634680450046*z^39 - 0.000366216536360684344*Lmb*z^39 - 0.00677822723069482756*z^40 - 0.000347148804092656639*Lmb*z^40 + 0.000985674371020686841*z^41 - 0.000329533370019802089*Lmb*z^41 - 0.00634560309337391961*z^42 - 0.000313226321660926913*Lmb*z^42 + 0.00104874767132058949*z^43 - 0.000298101149852040581*Lmb*z^43 - 0.00596105849977217447*z^44 - 0.000284046281839051536*Lmb*z^44 + 0.00109718252606501123*z^45 - 0.000270963013067672425*Lmb*z^45 - 0.005617283550611841*z^46 - 0.000258763765666440811*Lmb*z^46 + 0.00113396337252449934*z^47 - 0.000247370615929324746*Lmb*z^47 - 0.00530834725007443741*z^48 - 0.000236714044322223848*Lmb*z^48 + 0.00116140786683286466*z^49 - 0.000226731870382629205*Lmb*z^49 - 0.00502939159669882842*z^50 - 0.000217368341894580962*Lmb*z^50 + 0.00118133268631460291*z^51 - 0.0002085733533109122*Lmb*z^51 - 0.00477640283643420758*z^52 - 0.000200301772872973299*Lmb*z^52 + 0.00119517383348332424*z^53 - 0.000192512861483079933*Lmb*z^53 - 0.00454603825713620833*z^54 - 0.000185169769300549587*Lmb*z^54 + 0.00120407506232545092*z^55 - 0.000178239098400724152*Lmb*z^55 - 0.004335493520444045*z^56 - 0.000171690521768684347*Lmb*z^56 + 0.00120895364637112984*z^57 - 0.000165496450482240316*Lmb*z^57 - 0.004142399960208202*z^58 - 0.000159631742240518703*Lmb*z^58 + 0.00121054982789141254*z^59 - 0.000154073445469040237*Lmb*z^59 - 0.00396474429560302688*z^60 - 0.000148800574122459089*Lmb*z^60 + 0.00120946437051963054*z^61 - 0.000143793909046305034*Lmb*z^61 - 0.00380080529397719838*z^62 - 0.000139035822376515202*Lmb*z^62 + 0.00120618734157018418*z^63 - 0.000134510121972285975*Lmb*z^63 - 0.00364910338127008125*z^64 - 0.000130201913311596847*Lmb*z^64 + 0.00120112036145591331*z^65 - 0.000126097476644065472*Lmb*z^65 - 0.003508360236403992*z^66 - 0.000122184157504306106*Lmb*z^66 + 0.00119459393981002753*z^67 - 0.00011845026895024792*Lmb*z^67 - 0.00337746615235080073*z^68 - 0.000114885004112759548*Lmb*z^68 + 0.00118688108319385317*z^69 - 0.000111478357831859308*Lmb*z^69 - 0.00325545348885391459*z^70 - 0.000108221056316073262*Lmb*z^70 + 0.0011782080498312834*z^71 - 0.000105104493899523455*Lmb*z^71 - 0.00314147493996909592*z^72 - 0.000102120676089725126*Lmb*z^72 + 0.00116876290417351373*z^73 - 0.0000992621682008709633*Lmb*z^73 - 0.00303478563483753983*z^74 - 0.0000965220489551068958*Lmb*z^74 + 0.00115870236229890837*z^75 - 0.0000938938685100684969*Lmb*z^75 - 0.00293472831105226956*z^76 - 0.0000913716104365202217*Lmb*z^76 + 0.00114815730045723486*z^77 - 0.0000889496572268094375*Lmb*z^77 - 0.00284072096675877159*z^78 - 0.0000866227589642678709*Lmb*z^78 + 0.00113723721122036312*z^79 - 0.0000843860048267241779*Lmb*z^79 - 0.00275224652455265176*z^80 - 0.0000822347971348301054*Lmb*z^80 + 0.00112603382614337171*z^81 - 0.0000801648276887106398*Lmb*z^81 - 0.00266884413757219305*z^82 - 0.0000781720561651733818*Lmb*z^82 + 0.00111462407453120986*z^83 - 0.0000762526903729063*Lmb*z^83 - 0.00259010184337381623*z^84 - 0.0000744031681852277949*Lmb*z^84 + 0.00110307251054408755*z^85 - 0.0000726201409894319572*Lmb*z^85 - 0.002515650329663207*z^86 - 0.0000709004585089425541*Lmb*z^86 + 0.00109143331236668758*z^87 - 0.0000692411548696471321*Lmb*z^87 - 0.00244515762174382746*z^88 - 0.0000676394357951864576*Lmb*z^88 + 0.0010797519352696728*z^89 - 0.0000660926668278432718*Lmb*z^89 - 0.00237832453761667595*z^90 - 0.0000645983624822002284*Lmb*z^90 + 0.00106806648346776525*z^91 - 0.0000631541762480848224*Lmb*z^91 - 0.00231488078525050912*z^92 - 0.0000617578913676326031*Lmb*z^92 + 0.00105640885251968796*z^93 - 0.0000604074123187035438*Lmb*z^93 - 0.00225458159932174857*z^94 - 0.0000591007569434884809*Lmb*z^94 + 0.00104480568372580074*z^95 - 0.0000578360491670374898*Lmb*z^95 - 0.00219720483297428411*z^96 - 0.0000566115122557123472*Lmb*z^96 + 0.00103327916389020657*z^97 - 0.0000554254625702829138*Lmb*z^97 - 0.00214254843484668606*z^98 - 0.0000542763037726154192*Lmb*z^98 + 0.00102184769742221403*z^99 - 0.0000531625214486945681*Lmb*z^99 - 0.00209042825350773029*z^100 - 0.0000520826781141296558*Lmb*z^100 + ALARM*z^101 - 0.432516483287943391*Log[z] - 0.625*Lmb*Log[z] - 0.125*Lmb^2*Log[z] - 5.41756593315177356*z*Log[z] - 2.*Lmb*z*Log[z] - 0.5*Lmb^2*z*Log[z] - 0.798223899727660345*z^2*Log[z] + 0.5*Lmb*z^2*Log[z] - 0.5*Lmb^2*z^2*Log[z] + 0.204861111111111111*z^3*Log[z] - 0.727430555555555556*z^4*Log[z] + 0.128229166666666667*z^5*Log[z] - 0.2021875*z^6*Log[z] + 0.0689058956916099773*z^7*Log[z] - 0.101273738662131519*z^8*Log[z] + 0.0448827042391030486*z^9*Log[z] - 0.0633132164902998236*z^10*Log[z] + 0.0324452861952861953*z^11*Log[z] - 0.0444058516714766715*z^12*Log[z] + 0.0249942755460675041*z^13*Log[z] - 0.0334046270172643799*z^14*Log[z] + 0.0200917745766646866*z^15*Log[z] - 0.026338143296848655*z^16*Log[z] + 0.0166498591433036719*z^17*Log[z] - 0.0214773895826555861*z^18*Log[z] + 0.0141159238218680783*z^19*Log[z] - 0.0179617205997176701*z^20*Log[z] + 0.012181695466922732*z^21*Log[z] - 0.01531944188489462*z^22*Log[z] + 0.0106625689161459131*z^23*Log[z] - 0.0132725354029339171*z^24*Log[z] + 0.009441689588090397*z^25*Log[z] - 0.0116475381591144629*z^26*Log[z] + 0.00844171547353914983*z^27*Log[z] - 0.0103311483798330707*z^28*Log[z] + 0.00760954667936619114*z^29*Log[z] - 0.00924651823166910412*z^30*Log[z] + 0.00690759319478451844*z^31*Log[z] - 0.00833985446844146561*z^32*Log[z] + 0.00630854404353882545*z^33*Log[z] - 0.00757247903507927873*z^34*Log[z] + 0.005792108419321698*z^35*Log[z] - 0.00691593323126360047*z^36*Log[z] + 0.00534291597131837366*z^37*Log[z] - 0.00634885361436861738*z^38*Log[z] + 0.00494912396647690711*z^39*Log[z] - 0.00585491845967313325*z^40*Log[z] + 0.00460146951929401143*z^41*Log[z] - 0.00542146241362573239*z^42*Log[z] + 0.00429261001544005189*z^43*Log[z] - 0.00503852024608925878*z^44*Log[z] + 0.00401665483551595747*z^45*Log[z] - 0.00469815319298852608*z^46*Log[z] + 0.00376882689955150233*z^47*Log[z] - 0.0043939656326756745*z^48*Log[z] + 0.00354521407441768577*z^49*Log[z] - 0.00412075256921012626*z^50*Log[z] + 0.00334258390700851866*z^51*Log[z] - 0.00387423866351533193*z^52*Log[z] + 0.00315824371176840824*z^53*Log[z] - 0.00365088240250820031*z^54*Log[z] + 0.00298993362436527572*z^55*Log[z] - 0.0034477273174726257*z^56*Log[z] + 0.00283574394278326151*z^57*Log[z] - 0.00326228765717270051*z^58*Log[z] + 0.00269405058511132045*z^59*Log[z] - 0.00309245961365843965*z^60*Log[z] + 0.00256346421637877564*z^61*Log[z] - 0.00293645172091259403*z^62*Log[z] + 0.00244278979819060641*z^63*Log[z] - 0.00279272979528199558*z^64*Log[z] + 0.00233099416407901187*z^65*Log[z] - 0.00265997301606255433*z^66*Log[z] + 0.00222717983131354187*z^67*Log[z] - 0.0025370386200545166*z^68*Log[z] + 0.0021305637001251734*z^69*Log[z] - 0.0024229333147604295*z^70*Log[z] + 0.00204045961362532734*z^71*Log[z] - 0.00231678997457277181*z^72*Log[z] + 0.00195626399013098278*z^73*Log[z] - 0.00221784852273218669*z^74*Log[z] + 0.00187744391767213469*z^75*Log[z] - 0.00212544015343928513*z^76*Log[z] + 0.00180352723463871639*z^77*Log[z] - 0.00203897423726342844*z^78*Log[z] + 0.00173409422249194214*z^79*Log[z] - 0.00195792739582467341*z^80*Log[z] + 0.00166877061457080655*z^81*Log[z] - 0.00188183434068052723*z^82*Log[z] + 0.00160722168530204602*z^83*Log[z] - 0.00181028015509759426*z^84*Log[z] + 0.00154914723097103747*z^85*Log[z] - 0.00174289376222621885*z^86*Log[z] + 0.00149427728986814205*z^87*Log[z] - 0.00167934237373694453*z^88*Log[z] + 0.00144236847848992267*z^89*Log[z] - 0.00161932675262895602*z^90*Log[z] + 0.00139320084334124189*z^91*Log[z] - 0.00156257715522016649*z^92*Log[z] + 0.00134657514610306146*z^93*Log[z] - 0.00150884984217986016*z^94*Log[z] + 0.00130231051452586724*z^95*Log[z] - 0.00145792406830602539*z^96*Log[z] + 0.00126024240316169299*z^97*Log[z] - 0.00140959947667471571*z^98*Log[z] + 0.00122022081755916345*z^99*Log[z] - 0.00136369383563548812*z^100*Log[z] - 0.25*Log[z]^2 - 0.125*Lmb*Log[z]^2 - 1.765625*z*Log[z]^2 - 0.5*Lmb*z*Log[z]^2 + 0.578125*z^2*Log[z]^2 - 0.5*Lmb*z^2*Log[z]^2 - 0.0416666666666666667*z^3*Log[z]^2 + 0.0364583333333333333*z^4*Log[z]^2 - 0.0114583333333333333*z^5*Log[z]^2 + 0.0166666666666666667*z^6*Log[z]^2 - 0.00654761904761904762*z^7*Log[z]^2 + 0.0107886904761904762*z^8*Log[z]^2 - 0.00458829365079365079*z^9*Log[z]^2 + 0.00798611111111111111*z^10*Log[z]^2 - 0.00353535353535353535*z^11*Log[z]^2 + 0.00634469696969697*z^12*Log[z]^2 - 0.00287733100233100233*z^13*Log[z]^2 + 0.00526556776556776557*z^14*Log[z]^2 - 0.00242673992673992674*z^15*Log[z]^2 + 0.00450148809523809524*z^16*Log[z]^2 - 0.00209865196078431373*z^17*Log[z]^2 + 0.00393178104575163399*z^18*Log[z]^2 - 0.00184898520811833505*z^19*Log[z]^2 + 0.00349049707602339181*z^20*Log[z]^2 - 0.00165256892230576441*z^21*Log[z]^2 + 0.00313852813852813853*z^22*Log[z]^2 - 0.00149397703745529832*z^23*Log[z]^2 + 0.00285120223978919631*z^24*Log[z]^2 - 0.00136322463768115942*z^25*Log[z]^2 + 0.00261217948717948718*z^26*Log[z]^2 - 0.00125356125356125356*z^27*Log[z]^2 + 0.00241020553520553521*z^28*Log[z]^2 - 0.0011602581645685094*z^29*Log[z]^2 + 0.00223727422003284072*z^30*Log[z]^2 - 0.00107990359658880237*z^31*Log[z]^2 + 0.00208753360215053763*z^32*Log[z]^2 - 0.00100997372922776149*z^33*Log[z]^2 + 0.00195660650623885918*z^34*Log[z]^2 - 0.000948561242678889738*z^35*Log[z]^2 + 0.0018411531279178338*z^36*Log[z]^2 - 0.000894197769197769198*z^37*Log[z]^2 + 0.001738580685949107*z^38*Log[z]^2 - 0.000845734398365977313*z^39*Log[z]^2 + 0.00164684547908232119*z^40*Log[z]^2 - 0.000802259224515322076*z^41*Log[z]^2 + 0.00156431475029036005*z^42*Log[z]^2 - 0.000763039191853712557*z^43*Log[z]^2 + 0.00148966827745897513*z^44*Log[z]^2 - 0.000727478271082922246*z^45*Log[z]^2 + 0.00142182696530522617*z^46*Log[z]^2 - 0.000695086853736252441*z^47*Log[z]^2 + 0.00135990016959605304*z^48*Log[z]^2 - 0.000665459002750036185*z^49*Log[z]^2 + 0.00130314625850340136*z^50*Log[z]^2 - 0.000638255302120848339*z^51*Log[z]^2 + 0.00125094268476621418*z^52*Log[z]^2 - 0.000613189760664788412*z^53*Log[z]^2 + 0.0012027629952158253*z^54*Log[z]^2 - 0.000590019693793278699*z^55*Log[z]^2 + 0.00115815897065897066*z^56*Log[z]^2 - 0.000568537821827295512*z^57*Log[z]^2 + 0.00111674660789905799*z^58*Log[z]^2 - 0.000548566038122776257*z^59*Log[z]^2 + 0.00107819501266315995*z^60*Log[z]^2 - 0.000529950449198851533*z^61*Log[z]^2 + 0.00104221752159351313*z^62*Log[z]^2 - 0.000512557393837140003*z^63*Log[z]^2 + 0.00100856454813108039*z^64*Log[z]^2 - 0.000496270222832722833*z^65*Log[z]^2 + 0.000977017773892773893*z^66*Log[z]^2 - 0.000480986675016525763*z^67*Log[z]^2 + 0.000947385399207172693*z^68*Log[z]^2 - 0.00046661672456133654*z^69*Log[z]^2 + 0.000919498234076239191*z^70*Log[z]^2 - 0.00045308080366255503*z^71*Log[z]^2 + 0.000893206460988151129*z^72*Log[z]^2 - 0.000440308326366111433*z^73*Log[z]^2 + 0.000868376938582418034*z^74*Log[z]^2 - 0.000428236455633715908*z^75*Log[z]^2 + 0.000844890943575154101*z^76*Log[z]^2 - 0.000416809068124857599*z^77*Log[z]^2 + 0.000822642270010691063*z^78*Log[z]^2 - 0.000405975880659424963*z^79*Log[z]^2 + 0.000801535621551444336*z^80*Log[z]^2 - 0.000395691709642131583*z^81*Log[z]^2 + 0.000781485245408009636*z^82*Log[z]^2 - 0.000385915840416770968*z^83*Log[z]^2 + 0.000762413766564515903*z^84*Log[z]^2 - 0.000376611487968681448*z^85*Log[z]^2 + 0.000744251188847632076*z^86*Log[z]^2 - 0.00036774533389939777*z^87*Log[z]^2 + 0.000726934035624893684*z^88*Log[z]^2 - 0.0003592871273760464*z^89*Log[z]^2 + 0.000710404607876517989*z^90*Log[z]^2 - 0.000351209339973384917*z^91*Log[z]^2 + 0.000694610341349471784*z^92*Log[z]^2 - 0.000343486866102574377*z^93*Log[z]^2 + 0.000679503247689813295*z^94*Log[z]^2 - 0.000336096762152464208*z^95*Log[z]^2 + 0.000665039427025009332*z^96*Log[z]^2 - 0.000329018018629046844*z^97*Log[z]^2 + 0.0006511786415597167*z^98*Log[z]^2 - 0.000322231360522965825*z^99*Log[z]^2 + 0.000637883941455370027*z^100*Log[z]^2 - 0.0416666666666666667*Log[z]^3 - 0.166666666666666667*z*Log[z]^3 - 0.333333333333333333*z^2*Log[z]^3, -0.222222222222222222 + 0.888888888888888889*z - 1.03220757041071699*z^2 + 0.444444444444444444*z^3 - 0.111111111111111111*z^4 + 0.04938271604938271*z^5 - 0.0277777777777777778*z^6 + 0.0177777777777777778*z^7 - 0.012345679012345678*z^8 + 0.00907029478458049887*z^9 - 0.00694444444444444444*z^10 + 0.00548696844993141289*z^11 - 0.00444444444444444444*z^12 + 0.00367309458218549128*z^13 - 0.00308641975308641975*z^14 + 0.00262984878369493754*z^15 - 0.00226757369614512472*z^16 + 0.00197530864197530864*z^17 - 0.00173611111111111111*z^18 + 0.00153787004998077662*z^19 - 0.00137174211248285322*z^20 + 0.00123114804555247769*z^21 - 0.00111111111111111111*z^22 + 0.00100781053162005543*z^23 - 0.000918273645546372819*z^24 + 0.000840159630329762655*z^25 - 0.000771604938271604938*z^26 + 0.000711111111111111111*z^27 - 0.000657462195923734385*z^28 + 0.000609663161103490322*z^29 - 0.000566893424036281179*z^30 + 0.000528471396485665213*z^31 - 0.0004938271604938272*z^32 + 0.000462481211700774656*z^33 - 0.000434027777777777778*z^34 + 0.000408121620242832364*z^35 - 0.000384467512495194156*z^36 + 0.000362811791383219955*z^37 - 0.000342935528120713306*z^38 + 0.000324648973297621946*z^39 - 0.000307787011388119421*z^40 + 0.000292205420410548616*z^41 - 0.000277777777777777778*z^42 + 0.000264392887831317338*z^43 - 0.000251952632905013857*z^44 + 0.000240370170061895319*z^45 - 0.000229568411386593205*z^46 + 0.000219478737997256516*z^47 - 0.000210039907582440664*z^48 + 0.0002011971228811428*z^49 - 0.000192901234567901235*z^50 + 0.000185108056828173446*z^51 - 0.000177777777777777778*z^52 + 0.000170874449997864069*z^53 - 0.000164365548980933596*z^54 + 0.000158221589335864879*z^55 - 0.00015241579027587258*z^56 + 0.000146923783287419651*z^57 - 0.000141723356009070295*z^58 + 0.000136794227283608632*z^59 - 0.000132117849121416303*z^60 + 0.000127677231957611159*z^61 - 0.0001234567901234568*z^62 + 0.000119442204903102511*z^63 - 0.000115620302925193664*z^64 + 0.000111978947957783937*z^65 - 0.000108506944444444444*z^66 + 0.000105193951347797502*z^67 - 0.000102030405060708091*z^68 + 0.0000990074503106358753*z^69 - 0.00009611687812379854*z^70 + 0.0000933510700366403*z^71 - 0.0000907029478458049887*z^72 + 0.0000881659282770173466*z^73 - 0.0000857338820301783265*z^74 + 0.0000834010967244219261*z^75 - 0.0000811622433244054866*z^76 + 0.0000790123456790123457*z^77 - 0.0000769467528470298553*z^78 + 0.0000749611139221528832*z^79 - 0.0000730513551026371539*z^80 + 0.0000712136587797539568*z^81 - 0.0000694444444444444444*z^82 + 0.0000677403512337211468*z^83 - 0.0000660982219578293344*z^84 + 0.0000645150884663150594*z^85 - 0.0000629881582262534643*z^86 + 0.00006151480199923107*z^87 - 0.0000600925425154738297*z^88 + 0.0000587190440539628015*z^89 - 0.0000573921028466483012*z^90 + 0.00005610963823310749*z^91 - 0.0000548696844993141289*z^92 + 0.00005367038334071301*z^93 - 0.0000525099768956101659*z^94 + 0.0000513868013000860729*z^95 - 0.0000502992807202856999*z^96 + 0.0000492459218220991074*z^97 - 0.0000482253086419753086*z^98 + 0.0000472360978259585976*z^99 - 0.0000462770142070433616*z^100 + ALARM*z^101 - 0.111111111111111111*Log[z] + 0.222222222222222222*z*Log[z] + 0.333333333333333333*z^2*Log[z] - 0.444444444444444444*z^3*Log[z] + 0.222222222222222222*z^4*Log[z] - 0.148148148148148148*z^5*Log[z] + 0.111111111111111111*z^6*Log[z] - 0.0888888888888888889*z^7*Log[z] + 0.0740740740740740741*z^8*Log[z] - 0.0634920634920634921*z^9*Log[z] + 0.0555555555555555556*z^10*Log[z] - 0.04938271604938271*z^11*Log[z] + 0.0444444444444444444*z^12*Log[z] - 0.0404040404040404*z^13*Log[z] + 0.037037037037037035*z^14*Log[z] - 0.034188034188034185*z^15*Log[z] + 0.031746031746031744*z^16*Log[z] - 0.0296296296296296296*z^17*Log[z] + 0.0277777777777777778*z^18*Log[z] - 0.0261437908496732026*z^19*Log[z] + 0.024691358024691357*z^20*Log[z] - 0.023391812865497075*z^21*Log[z] + 0.0222222222222222222*z^22*Log[z] - 0.021164021164021163*z^23*Log[z] + 0.0202020202020202*z^24*Log[z] - 0.0193236714975845411*z^25*Log[z] + 0.0185185185185185185*z^26*Log[z] - 0.0177777777777777778*z^27*Log[z] + 0.017094017094017092*z^28*Log[z] - 0.0164609053497942387*z^29*Log[z] + 0.015873015873015872*z^30*Log[z] - 0.0153256704980842912*z^31*Log[z] + 0.0148148148148148148*z^32*Log[z] - 0.0143369175627240143*z^33*Log[z] + 0.0138888888888888889*z^34*Log[z] - 0.013468013468013467*z^35*Log[z] + 0.0130718954248366013*z^36*Log[z] - 0.0126984126984126984*z^37*Log[z] + 0.012345679012345678*z^38*Log[z] - 0.012012012012012012*z^39*Log[z] + 0.011695906432748537*z^40*Log[z] - 0.011396011396011397*z^41*Log[z] + 0.0111111111111111111*z^42*Log[z] - 0.0108401084010840108*z^43*Log[z] + 0.010582010582010581*z^44*Log[z] - 0.0103359173126614987*z^45*Log[z] + 0.0101010101010101*z^46*Log[z] - 0.00987654320987654321*z^47*Log[z] + 0.00966183574879227053*z^48*Log[z] - 0.00945626477541371158*z^49*Log[z] + 0.00925925925925925926*z^50*Log[z] - 0.00907029478458049887*z^51*Log[z] + 0.00888888888888888889*z^52*Log[z] - 0.00871459694989106754*z^53*Log[z] + 0.00854700854700854701*z^54*Log[z] - 0.00838574423480083857*z^55*Log[z] + 0.00823045267489711934*z^56*Log[z] - 0.00808080808080808081*z^57*Log[z] + 0.00793650793650793651*z^58*Log[z] - 0.00779727095516569201*z^59*Log[z] + 0.00766283524904214559*z^60*Log[z] - 0.00753295668549905838*z^61*Log[z] + 0.00740740740740740741*z^62*Log[z] - 0.00728597449908925319*z^63*Log[z] + 0.00716845878136200717*z^64*Log[z] - 0.00705467372134038801*z^65*Log[z] + 0.00694444444444444444*z^66*Log[z] - 0.00683760683760683761*z^67*Log[z] + 0.00673400673400673401*z^68*Log[z] - 0.00663349917081260365*z^69*Log[z] + 0.00653594771241830065*z^70*Log[z] - 0.00644122383252818035*z^71*Log[z] + 0.00634920634920634921*z^72*Log[z] - 0.00625978090766823161*z^73*Log[z] + 0.00617283950617283951*z^74*Log[z] - 0.00608828006088280061*z^75*Log[z] + 0.00600600600600600601*z^76*Log[z] - 0.00592592592592592593*z^77*Log[z] + 0.00584795321637426901*z^78*Log[z] - 0.00577200577200577201*z^79*Log[z] + 0.00569800569800569801*z^80*Log[z] - 0.00562587904360056259*z^81*Log[z] + 0.00555555555555555556*z^82*Log[z] - 0.00548696844993141289*z^83*Log[z] + 0.00542005420054200542*z^84*Log[z] - 0.00535475234270414993*z^85*Log[z] + 0.00529100529100529101*z^86*Log[z] - 0.00522875816993464052*z^87*Log[z] + 0.00516795865633074935*z^88*Log[z] - 0.00510855683269476373*z^89*Log[z] + 0.00505050505050505051*z^90*Log[z] - 0.00499375780274656679*z^91*Log[z] + 0.0049382716049382715*z^92*Log[z] - 0.004884004884004884*z^93*Log[z] + 0.00483091787439613527*z^94*Log[z] - 0.00477897252090800478*z^95*Log[z] + 0.00472813238770685579*z^96*Log[z] - 0.004678362573099415*z^97*Log[z] + 0.00462962962962962963*z^98*Log[z] - 0.00458190148911798396*z^99*Log[z] + 0.00453514739229024943*z^100*Log[z] + 0.111111111111111111*z^2*Log[z]^2, ALARM*z^101}, {ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, ALARM*z^101, 8.37903 - 4.19426908694741211*Lmb - 6.75662153842438135*Lmb^2 - 2.45727793059338051*Lmb^3 + 1.17820973155043647/z + (0.644118029508589783*Lmb)/z + (0.777777777777777778*Lmb^2)/z + (0.166666666666666667*Lmb^3)/z + 322.62545*z + 76.8107503893669112*Lmb*z + 38.4354227255196199*Lmb^2*z + 11.170888277626478*Lmb^3*z - 396.1204*z^2 - 68.5975944274602778*Lmb*z^2 - 30.9210142197686985*Lmb^2*z^2 - 9.41244505570685536*Lmb^3*z^2 - 10.1511*z^3 - 0.601666898195251311*Lmb*z^3 - 2.85185185185185185*Lmb^2*z^3 + 0.37037037037037035*Lmb^3*z^3 + 312.4405*z^4 + 6.88563334992060347*Lmb*z^4 + 0.619690393518518519*Lmb^2*z^4 + 0.0708912037037037037*Lmb^3*z^4 - 1439.585*z^5 - 2.98055662759165374*Lmb*z^5 + 0.0933726851851851852*Lmb^2*z^5 + 0.0280092592592592593*Lmb^3*z^5 + 9156.77*z^6 + 0.8432095179641753*Lmb*z^6 + 0.131964726631393298*Lmb^2*z^6 + 0.0148148148148148148*Lmb^3*z^6 - 63717.8*z^7 - 1.38200204014915105*Lmb*z^7 + 0.0554260159090091063*Lmb^2*z^7 + 0.00914588057445200302*Lmb^3*z^7 + 472539.*z^8 + 0.104369646995670088*Lmb*z^8 + 0.0582574505289880502*Lmb^2*z^8 + 0.00620777825018896447*Lmb^3*z^8 - 3.6738*10^6*z^9 - 0.8251607519878621*Lmb*z^9 + 0.0335484436738393182*Lmb^2*z^9 + 0.00449118690686151004*Lmb^3*z^9 + 2.96479*10^7*z^10 - 0.0533691404501070562*Lmb*z^10 + 0.0334749588867065719*Lmb^2*z^10 + 0.003401491769547325*Lmb^3*z^10 - 2.46607*10^8*z^11 - 0.560946637915442809*Lmb*z^11 + 0.0224023316524081752*Lmb^2*z^11 + 0.00266639458558650478*Lmb^3*z^11 + 2.10317*10^9*z^12 - 0.0920456016282267131*Lmb*z^12 + 0.0220017695972700564*Lmb^2*z^12 + 0.00214694291398836853*Lmb^3*z^12 - 1.8318*10^10*z^13 - 0.411907299411025417*Lmb*z^13 + 0.0160638817691797734*Lmb^2*z^13 + 0.00176619385535469452*Lmb^3*z^13 + 1.62428*10^11*z^14 - 0.0980583340016633052*Lmb*z^14 + 0.0156870237095719794*Lmb^2*z^14 + 0.00147873087433526994*Lmb^3*z^14 - 1.46271*10^12*z^15 - 0.318288238290139637*Lmb*z^15 + 0.0121201980869157404*Lmb^2*z^15 + 0.0012563342233671904*Lmb^3*z^15 + 1.33507*10^13*z^16 - 0.0940096083916893596*Lmb*z^16 + 0.0118124794666315897*Lmb^2*z^16 + 0.00108071440381708239*Lmb^3*z^16 - 1.23307*10^14*z^17 - 0.255022338864768269*Lmb*z^17 + 0.00949558549055951868*Lmb^2*z^17 + 0.000939592544534153531*Lmb^3*z^17 + 1.15087*10^15*z^18 - 0.0870125665825341082*Lmb*z^18 + 0.009250728711657892*Lmb^2*z^18 + 0.000824474783559030003*Lmb^3*z^18 - 1.08423*10^16*z^19 - 0.209946484479196965*Lmb*z^19 + 0.00765708322536798078*Lmb^2*z^19 + 0.000729332543965952595*Lmb^3*z^19 + 1.03006*10^17*z^20 - 0.0795300262592394109*Lmb*z^20 + 0.007461902077118627*Lmb^2*z^20 + 0.000649790391345485221*Lmb^3*z^20 - 9.8604*10^17*z^21 - 0.176517668325840537*Lmb*z^21 + 0.00631673577765096272*Lmb^2*z^21 + 0.000582609929167111597*Lmb^3*z^21 + 9.504*10^18*z^22 - 0.0724294813762138862*Lmb*z^22 + 0.00615961787840657587*Lmb^2*z^22 + 0.000525352473404421456*Lmb^3*z^22 - 9.2179*10^19*z^23 - 0.1509347608664771*Lmb*z^23 + 0.00530782810831715159*Lmb^2*z^23 + 0.000476153042867991435*Lmb^3*z^23 + 8.9918*10^20*z^24 - 0.0659852155378503454*Lmb*z^24 + 0.00517983281104324009*Lmb^2*z^24 + 0.000433565557982876251*Lmb^3*z^24 - 8.8174*10^21*z^25 - 0.130853897639915978*Lmb*z^25 + 0.00452831136020675495*Lmb^2*z^25 + 0.0003964547013932647*Lmb^3*z^25 + 8.6884*10^22*z^26 - 0.0602430353204305025*Lmb*z^26 + 0.004422783056953658*Lmb^2*z^26 + 0.000363919022572868727*Lmb^3*z^26 - 8.5997*10^23*z^27 - 0.114759372070459205*Lmb*z^27 + 0.0039128065484977295*Lmb^2*z^27 + 0.000335235374171746441*Lmb^3*z^27 + 8.5472*10^24*z^28 - 0.0551625811052605942*Lmb*z^28 + 0.00382481113135491463*Lmb^2*z^28 + 0.000309818171836554688*Lmb^3*z^28 - 8.5279*10^25*z^29 - 0.101632157881989673*Lmb*z^29 + 0.00341780924617793009*Lmb^2*z^29 + 0.00028718912180221575*Lmb^3*z^29 + 8.5393*10^26*z^30 - 0.0506751192019213542*Lmb*z^30 + 0.00334366480966320169*Lmb^2*z^30 + 0.000266954449899922976*Lmb^3*z^30 - 8.5795*10^27*z^31 - 0.0907645959621798082*Lmb*z^31 + 0.00301342972087400442*Lmb^2*z^31 + 0.000248787579290758574*Lmb^3*z^31 + 8.6471*10^28*z^32 - 0.0467071933501021551*Lmb*z^32 + 0.00295035955520680811*Lmb^2*z^32 + 0.000232415815472405288*Lmb^3*z^32 - 8.7409*10^29*z^33 - 0.08165159550211286*Lmb*z^33 + 0.00267856305681986559*Lmb^2*z^33 + 0.000217610012529116091*Lmb^3*z^33 + 8.8603*10^30*z^34 - 0.0431899169600046*Lmb*z^34 + 0.00262444803792216477*Lmb^2*z^34 + 0.000204176481080332527*Lmb^3*z^34 - 9.0048*10^31*z^35 - 0.0739240713764131855*Lmb*z^35 + 0.00239795098206360818*Lmb^2*z^35 + 0.000191950598637337504*Lmb^3*z^35 + 9.1743*10^32*z^36 - 0.0400621084251048155*Lmb*z^36 + 0.00235115425705966947*Lmb^2*z^36 + 0.000180791724823553241*Lmb^3*z^36 - 9.3688*10^33*z^37 - 0.0673067647229999422*Lmb*z^37 + 0.00216033240635081315*Lmb^2*z^37 + 0.000170579125426830275*Lmb^3*z^37 + 9.5886*10^34*z^38 - 0.0372708064776196011*Lmb*z^38 + 0.00211957482976223996*Lmb^2*z^38 + 0.000161208682749614263*Lmb^3*z^38 - 9.834*10^35*z^39 - 0.0615906908136421923*Lmb*z^39 + 0.0019572441014646265*Lmb^2*z^39 + 0.000152590223483618477*Lmb^3*z^39 + 1.01058*10^37*z^40 - 0.034770728102848536*Lmb*z^40 + 0.00192151498064746804*Lmb^2*z^40 + 0.000144645335038606933*Lmb^3*z^40 - 1.04047*10^38*z^41 - 0.056614658424938215*Lmb*z^41 + 0.00178222237115031385*Lmb^2*z^41 + 0.000137305570841584204*Lmb^3*z^41 + 1.07317*10^39*z^42 - 0.0325233640822450544*Lmb*z^42 + 0.00175071483414462644*Lmb^2*z^42 + 0.000130510967358719547*Lmb^3*z^42 - 1.10879*10^40*z^43 - 0.0522525812811420754*Lmb*z^43 + 0.00163025918651772637*Lmb^2*z^43 + 0.000124208812438350242*Lmb^3*z^43 + 1.14747*10^41*z^44 - 0.0304960160482169536*Lmb*z^44 + 0.00160232284809631303*Lmb^2*z^44 + 0.00011835261743293815*Lmb^3*z^44 - 1.18935*10^42*z^45 - 0.0484045839349403352*Lmb*z^45 + 0.00149742394192306292*Lmb^2*z^45 + 0.00011290125544486351*Lmb^3*z^45 + 1.2346*10^43*z^46 - 0.0286609000355604903*Lmb*z^46 + 0.00147252984183194762*Lmb^2*z^46 + 0.000107818235694350338*Lmb^3*z^46 - 1.2834*10^44*z^47 - 0.0449906508896269628*Lmb*z^47 + 0.00138059547268279376*Lmb^2*z^47 + 0.000103071089970551977*Lmb^3*z^47 + 1.3359*10^45*z^48 - 0.0269943597981719091*Lmb*z^48 + 0.00135830981458625855*Lmb^2*z^48 + 0.0000986308518009266034*Lmb^3*z^48 - 1.3925*10^46*z^49 - 0.0419460155955269398*Lmb*z^49 + 0.00127726898870895268*Lmb^2*z^49 + 0.0000944716126594288355*Lmb^3*z^49 + 1.4532*10^47*z^50 - 0.0254761967205429129*Lmb*z^50 + 0.00125723326026813147*Lmb^2*z^50 + 0.0000905701424560754007*Lmb^3*z^50 - 1.5184*10^48*z^51 - 0.0392177618795915755*Lmb*z^51 + 0.00118541485404623395*Lmb^2*z^51 + 0.00008690556387954676*Lmb^3*z^51 + 1.5884*10^49*z^52 - 0.0240891079587916888*Lmb*z^52 + 0.00116733062443894499*Lmb^2*z^52 + 0.0000834590720304055412*Lmb^3*z^52 - 1.6635*10^50*z^53 - 0.0367622844932081336*Lmb*z^53 + 0.00110337385153452076*Lmb^2*z^53 + 0.0000802136922846166387*Lmb^3*z^53 + 1.7439*10^51*z^54 - 0.0228182191503827403*Lmb*z^54 + 0.00108699103399913372*Lmb^2*z^54 + 0.0000771540705418956611*Lmb^3*z^54 - 1.8302*10^52*z^55 - 0.0345433677498011897*Lmb*z^55 + 0.00102977851764450576*Lmb^2*z^55 + 0.0000742662910003017298*Lmb^3*z^55 + 1.9227*10^53*z^56 - 0.0216506972170001961*Lmb*z^56 + 0.00101488622503601089*Lmb^2*z^56 + 0.0000715377174036184779*Lmb^3*z^56 - 2.0217*10^54*z^57 - 0.0325307150694144901*Lmb*z^57 + 0.000963493367837410932*Lmb^2*z^57 + 0.0000689568543676001315*Lmb^3*z^57 + 2.1279*10^55*z^58 - 0.020575429858249682*Lmb*z^58 + 0.000949912727464121869*Lmb^2*z^58 + 0.0000665132259335494597*Lmb^3*z^58 - 2.2416*10^56*z^59 - 0.0306988116910345382*Lmb*z^59 + 0.000903568987198607576*Lmb^2*z^59 + 0.0000641972689454334322*Lmb^3*z^59 + 2.3634*10^57*z^60 - 0.0195827600678595753*Lmb*z^60 + 0.000891147449727150039*Lmb^2*z^60 + 0.0000620002392176912872*Lmb^3*z^60 - 2.494*10^58*z^61 - 0.0290260364671064084*Lmb*z^61 + 0.000849206419386781076*Lmb^2*z^61 + 0.0000599141287692937641*Lmb^3*z^61 + 2.6339*10^59*z^62 - 0.0186642658368424268*Lmb*z^62 + 0.000837813217002552194*Lmb^2*z^62 + 0.00005793159265688133*Lmb^3*z^62 - 2.7838*10^60*z^63 - 0.0274939619099892341*Lmb*z^63 + 0.000799729289052051651*Lmb^2*z^63 + 0.0000560458841551191563*Lmb^3*z^63 + 2.9445*10^61*z^64 - 0.0178125769010010554*Lmb*z^64 + 0.000789251784938079256*Lmb^2*z^64 + 0.0000542507972131653531*Lmb^3*z^64 - 3.1168*10^62*z^65 - 0.0260867979557924997*Lmb*z^65 + 0.000754561791189047015*Lmb^2*z^65 + 0.0000525406152683606133*Lmb^3*z^65 + 3.3015*10^63*z^66 - 0.0170212218594746425*Lmb*z^66 + 0.000744902525674296934*Lmb^2*z^66 + 0.0000509100656267942107*Lmb^3*z^66 - 3.4996*10^64*z^67 - 0.02479094647848281*Lmb*z^67 + 0.000713211173846342819*Lmb^2*z^67 + 0.0000493542787292699666*Lmb^3*z^67 + 3.712*10^65*z^68 - 0.0162845002245831844*Lmb*z^68 + 0.000704285459104285132*Lmb^2*z^68 + 0.0000478687517136498117*Lmb^3*z^68 - 3.9399*10^66*z^69 - 0.0235946418974462145*Lmb*z^69 + 0.000675253692820322884*Lmb^2*z^69 + 0.0000464493157632747116*Lmb^3*z^69 + 4.1844*10^67*z^70 - 0.0155973749795073999*Lmb*z^70 + 0.000666987642509223186*Lmb^2*z^70 + 0.0000450921067983638592*Lmb^3*z^70 - 4.4469*10^68*z^71 - 0.0224876592591129636*Lmb*z^71 + 0.000640323271449516213*Lmb^2*z^71 + 0.0000437935391248014398*Lmb^3*z^71 + 4.7286*10^69*z^72 - 0.0149553820485498731*Lmb*z^72 + 0.000632652177497686751*Lmb^2*z^72 + 0.0000425502817040521357*Lmb^3*z^72 - 5.031*10^70*z^73 - 0.0214610756054659974*Lmb*z^73 + 0.000608102284448401832*Lmb^2*z^73 + 0.0000413592367503629014*Lmb^3*z^73 + 5.356*10^71*z^74 - 0.0143545537555816554*Lmb*z^74 + 0.000600969272648262017*Lmb^2*z^74 + 0.0000402175203979612066*Lmb^3*z^74 - 5.705*10^72*z^75 - 0.0205070737279963988*Lmb*z^75 + 0.000578314021746624607*Lmb^2*z^75 + 0.0000391224452125285404*Lmb^3*z^75 + 6.08*10^73*z^76 - 0.0137913538880430227*Lmb*z^76 + 0.000571668932605943714*Lmb^2*z^76 + 0.0000380715043485500924*Lmb^3*z^76 - 6.483*10^74*z^77 - 0.0196187798639202535*Lmb*z^77 + 0.000550716490282216093*Lmb^2*z^77 + 0.0000370623571778372656*Lmb^3*z^77 + 6.916*10^75*z^78 - 0.013262622420935457*Lmb*z^78 + 0.000544514942894876086*Lmb^2*z^78 + 0.0000360928162351116129*Lmb^3*z^78 - 7.382*10^76*z^79 - 0.0187901287465389538*Lmb*z^79 + 0.000525097288261029437*Lmb^2*z^79 + 0.0000351608353444684074*Lmb^3*z^79 + 7.883*10^77*z^80 - 0.0127655283079653145*Lmb*z^80 + 0.000519299893677937816*Lmb^2*z^80 + 0.0000342644988061792106*Lmb^3*z^80 - 8.422*10^78*z^81 - 0.0180157508329131434*Lmb*z^81 + 0.000501269344347770075*Lmb^2*z^81 + 0.0000334020115369627666*Lmb^3*z^81 + 9.002*10^79*z^82 - 0.0122975290320141794*Lmb*z^82 + 0.000495841041691206868*Lmb^2*z^82 + 0.0000325716900688222424*Lmb^3*z^82 - 9.626*10^80*z^83 - 0.0172908776139390556*Lmb*z^83 + 0.000479067358461076672*Lmb^2*z^83 + 0.0000317719543220442958*Lmb^3*z^83 + 1.0298*10^82*z^84 - 0.0118563358378518351*Lmb*z^84 + 0.000473976852304618004*Lmb^2*z^84 + 0.0000310013200771782479*Lmb^3*z^84 - 1.1022*10^83*z^85 - 0.0166112617473524865*Lmb*z^85 + 0.000458344814814158901*Lmb^2*z^85 + 0.0000302583920789299822*Lmb^3*z^85 + 1.1801*10^84*z^86 - 0.0114398837572479429*Lmb*z^86 + 0.000453564096495804123*Lmb^2*z^86 + 0.0000295418577120593975*Lmb^3*z^86 - 1.2641*10^85*z^87 - 0.015973109403723124*Lmb*z^87 + 0.000438971464126057044*Lmb^2*z^87 + 0.000028850481195686304*Lmb^3*z^87 + 1.3546*10^86*z^88 - 0.0110463056889805902*Lmb*z^88 + 0.000434475402936389979*Lmb^2*z^88 + 0.0000281830982479943573*Lmb^3*z^88 - 1.4521*10^87*z^89 - 0.0153730227237924571*Lmb*z^89 + 0.0004208311923995817*Lmb^2*z^89 + 0.0000275386111782680299*Lmb^3*z^89 + 1.5572*10^88*z^90 - 0.0106739099205411646*Lmb*z^90 + 0.000416597185187079756*Lmb^2*z^90 + 0.0000269159843675834285*Lmb^3*z^90 - 1.6706*10^89*z^91 - 0.014807950685724013*Lmb*z^91 + 0.000403820209705686302*Lmb^2*z^91 + 0.000026314240103368674*Lmb^3*z^91 + 1.7929*10^90*z^92 - 0.0103211605800585437*Lmb*z^92 + 0.000399827879517238014*Lmb^2*z^92 + 0.0000257324547365135846*Lmb^3*z^92 - 1.9248*10^91*z^93 - 0.0142751469978040504*Lmb*z^93 + 0.000387845505062780902*Lmb^2*z^93 + 0.0000251697551327931432*Lmb^3*z^93 + 2.0671*10^92*z^94 - 0.00998666059046637604*Lmb*z^94 + 0.000384076441103163587*Lmb^2*z^94 + 0.0000246253153931202004*Lmb^3*z^94 - 2.2207*10^93*z^95 - 0.013772133884572187*Lmb*z^95 + 0.000372823523528226964*Lmb^2*z^95 + 0.0000240983538195989541*Lmb^3*z^95 + 2.3865*10^94*z^96 - 0.00966913676669136999*Lmb*z^96 + 0.000369261056065256675*Lmb^2*z^96 + 0.0000235881301065468113*Lmb^3*z^96 - 2.5655*10^95*z^97 - 0.0132966708364807298*Lmb*z^97 + 0.000358679029613625656*Lmb^2*z^97 + 0.0000230939427376178808*Lmb^3*z^97 + 2.759*10^96*z^98 - 0.00936742675342761635*Lmb*z^98 + 0.000355308034543458197*Lmb^2*z^98 + 0.0000226151265719230913*Lmb^3*z^98 - 2.968*10^97*z^99 - 0.012846727555832035*Lmb*z^99 + 0.000345344127541060642*Lmb^2*z^99 + 0.0000221510506036227367*Lmb^3*z^99 + 3.193*10^98*z^100 - 0.00908046754810955062*Lmb*z^100 + 0.000342150856213095403*Lmb^2*z^100 + 0.0000217011158808873566*Lmb^3*z^100 + ALARM*z^101 - 14.3635854325501485*Log[MH2/muf2] - 14.8581481619726652*Lmb*Log[MH2/muf2] - 4.29620055013616983*Lmb^2*Log[MH2/muf2] + (1.22889535402878458*Log[MH2/muf2])/z + (0.888888888888888889*Lmb*Log[MH2/muf2])/z + (0.333333333333333333*Lmb^2*Log[MH2/muf2])/z + 205.60441967210173*z*Log[MH2/muf2] + 35.7713258301937554*Lmb*z*Log[MH2/muf2] + 22.3151977994553207*Lmb^2*z*Log[MH2/muf2] - 189.122366723759854*z^2*Log[MH2/muf2] - 28.8027694009112182*Lmb*z^2*Log[MH2/muf2] - 20.2681355338780126*Lmb^2*z^2*Log[MH2/muf2] - 2.56574993837061542*z^3*Log[MH2/muf2] - 2.*Lmb*z^3*Log[MH2/muf2] + 1.33333333333333333*Lmb^2*z^3*Log[MH2/muf2] - 20.5161460701992353*z^4*Log[MH2/muf2] + 2.30052083333333333*Lmb*z^4*Log[MH2/muf2] + 0.255208333333333333*Lmb^2*z^4*Log[MH2/muf2] + 6.26604917520303021*z^5*Log[MH2/muf2] + 1.37041666666666667*Lmb*z^5*Log[MH2/muf2] + 0.100833333333333333*Lmb^2*z^5*Log[MH2/muf2] - 3.91051210071709801*z^6*Log[MH2/muf2] + 0.876253968253968254*Lmb*z^6*Log[MH2/muf2] + 0.0533333333333333333*Lmb^2*z^6*Log[MH2/muf2] + 3.52844505368584623*z^7*Log[MH2/muf2] + 0.608374473598963395*Lmb*z^7*Log[MH2/muf2] + 0.0329251700680272109*Lmb^2*z^7*Log[MH2/muf2] - 1.39806576700900606*z^8*Log[MH2/muf2] + 0.448751421451517115*Lmb*z^8*Log[MH2/muf2] + 0.0223480017006802721*Lmb^2*z^8*Log[MH2/muf2] + 2.25357156997851422*z^9*Log[MH2/muf2] + 0.345982658385223578*Lmb*z^9*Log[MH2/muf2] + 0.0161682728647014361*Lmb^2*z^9*Log[MH2/muf2] - 0.643850709741252069*z^10*Log[MH2/muf2] + 0.275774860042221153*Lmb*z^10*Log[MH2/muf2] + 0.0122453703703703704*Lmb^2*z^10*Log[MH2/muf2] + 1.57876679837633515*z^11*Log[MH2/muf2] + 0.225558282550018087*Lmb*z^11*Log[MH2/muf2] + 0.009599020508111417*Lmb^2*z^11*Log[MH2/muf2] - 0.333933159694252265*z^12*Log[MH2/muf2] + 0.188313396218871425*Lmb*z^12*Log[MH2/muf2] + 0.00772899449035812672*Lmb^2*z^12*Log[MH2/muf2] + 1.17547478185827996*z^13*Log[MH2/muf2] + 0.15986847237061183*Lmb*z^13*Log[MH2/muf2] + 0.00635829787927690026*Lmb^2*z^13*Log[MH2/muf2] - 0.181931223625139195*z^14*Log[MH2/muf2] + 0.137614704303510003*Lmb*z^14*Log[MH2/muf2] + 0.00532343114760697178*Lmb^2*z^14*Log[MH2/muf2] + 0.912967700320924752*z^15*Log[MH2/muf2] + 0.11985040647786693*Lmb*z^15*Log[MH2/muf2] + 0.00452280320412188544*Lmb^2*z^15*Log[MH2/muf2] - 0.0984808635456432701*z^16*Log[MH2/muf2] + 0.10542564174870574*Lmb*z^16*Log[MH2/muf2] + 0.0038905718537414966*Lmb^2*z^16*Log[MH2/muf2] + 0.731280626012935391*z^17*Log[MH2/muf2] + 0.0935396383803551331*Lmb*z^17*Log[MH2/muf2] + 0.00338253316032295271*Lmb^2*z^17*Log[MH2/muf2] - 0.0489797477781868113*z^18*Log[MH2/muf2] + 0.0836202056647696332*Lmb*z^18*Log[MH2/muf2] + 0.00296810922081250801*Lmb^2*z^18*Log[MH2/muf2] + 0.599625778433959465*z^19*Log[MH2/muf2] + 0.07524923813390913*Lmb*z^19*Log[MH2/muf2] + 0.00262559715827742934*Lmb^2*z^19*Log[MH2/muf2] - 0.0179384009843298635*z^20*Log[MH2/muf2] + 0.0681151823506963502*Lmb*z^20*Log[MH2/muf2] + 0.00233924540884374679*Lmb^2*z^20*Log[MH2/muf2] + 0.500777904886579252*z^21*Log[MH2/muf2] + 0.0619818378301352188*Lmb*z^21*Log[MH2/muf2] + 0.00209739574500160175*Lmb^2*z^21*Log[MH2/muf2] + 0.00234120169548511362*z^22*Log[MH2/muf2] + 0.0566673618417580333*Lmb*z^22*Log[MH2/muf2] + 0.00189126890425591724*Lmb^2*z^22*Log[MH2/muf2] + 0.4244354830012999*z^23*Log[MH2/muf2] + 0.0520298242241124471*Lmb*z^23*Log[MH2/muf2] + 0.00171415095432476917*Lmb^2*z^23*Log[MH2/muf2] + 0.0159998047170003804*z^24*Log[MH2/muf2] + 0.0479570698630598922*Lmb*z^24*Log[MH2/muf2] + 0.0015608360087383546*Lmb^2*z^24*Log[MH2/muf2] + 0.3641026022156978*z^25*Log[MH2/muf2] + 0.0443594763521818499*Lmb*z^25*Log[MH2/muf2] + 0.00142723692501575299*Lmb^2*z^25*Log[MH2/muf2] + 0.0254071404989048045*z^26*Log[MH2/muf2] + 0.0411646959858069717*Lmb*z^26*Log[MH2/muf2] + 0.00131010848126232742*Lmb^2*z^26*Log[MH2/muf2] + 0.315503041957292366*z^27*Log[MH2/muf2] + 0.038313782139095386*Lmb*z^27*Log[MH2/muf2] + 0.00120684734701828719*Lmb^2*z^27*Log[MH2/muf2] + 0.0319887687311091845*z^28*Log[MH2/muf2] + 0.0357582971974283761*Lmb*z^28*Log[MH2/muf2] + 0.00111534541861159688*Lmb^2*z^28*Log[MH2/muf2] + 0.275719775897834076*z^29*Log[MH2/muf2] + 0.0334581267615663994*Lmb*z^29*Log[MH2/muf2] + 0.00103388083848797663*Lmb^2*z^29*Log[MH2/muf2] + 0.0366381449133685007*z^30*Log[MH2/muf2] + 0.0313798089802457956*Lmb*z^30*Log[MH2/muf2] + 0.000961036019639722714*Lmb^2*z^30*Log[MH2/muf2] + 0.242702482855663792*z^31*Log[MH2/muf2] + 0.0294952443057085756*Lmb*z^31*Log[MH2/muf2] + 0.000895635285446730867*Lmb^2*z^31*Log[MH2/muf2] + 0.0399347400816657846*z^32*Log[MH2/muf2] + 0.0277806894446682315*Lmb*z^32*Log[MH2/muf2] + 0.000836696935700659036*Lmb^2*z^32*Log[MH2/muf2] + 0.214972777125805015*z^33*Log[MH2/muf2] + 0.0262159658937188392*Lmb*z^33*Log[MH2/muf2] + 0.000783396045104817927*Lmb^2*z^33*Log[MH2/muf2] + 0.0422654390579562175*z^34*Log[MH2/muf2] + 0.0247838321117533669*Lmb*z^34*Log[MH2/muf2] + 0.000735035331889197098*Lmb^2*z^34*Log[MH2/muf2] + 0.191440937207744208*z^35*Log[MH2/muf2] + 0.0234694816348546723*Lmb*z^35*Log[MH2/muf2] + 0.000691022155094415014*Lmb^2*z^35*Log[MH2/muf2] + 0.0438950365743165357*z^36*Log[MH2/muf2] + 0.0222601389610059272*Lmb*z^36*Log[MH2/muf2] + 0.000650850209364791668*Lmb^2*z^36*Log[MH2/muf2] + 0.171288165661785322*z^37*Log[MH2/muf2] + 0.0211447319485387063*Lmb*z^37*Log[MH2/muf2] + 0.000614084851536588988*Lmb^2*z^37*Log[MH2/muf2] + 0.0450086916532375107*z^38*Log[MH2/muf2] + 0.0201136245480794232*Lmb*z^38*Log[MH2/muf2] + 0.000580351257898611346*Lmb^2*z^38*Log[MH2/muf2] + 0.153888764463468342*z^39*Log[MH2/muf2] + 0.0191583974486969189*Lmb*z^39*Log[MH2/muf2] + 0.000549324804541026516*Lmb^2*z^39*Log[MH2/muf2] + 0.0457383140640003271*z^40*Log[MH2/muf2] + 0.0182716670308788441*Lmb*z^40*Log[MH2/muf2] + 0.000520723206138984959*Lmb^2*z^40*Log[MH2/muf2] + 0.138757392915658664*z^41*Log[MH2/muf2] + 0.0174469351392723391*Lmb*z^41*Log[MH2/muf2] + 0.000494300055029703133*Lmb^2*z^41*Log[MH2/muf2] + 0.0461794233001653829*z^42*Log[MH2/muf2] + 0.0166784637997779876*Lmb*z^42*Log[MH2/muf2] + 0.000469839482491390369*Lmb^2*z^42*Log[MH2/muf2] + 0.125512525589453884*z^43*Log[MH2/muf2] + 0.015961170239909245*Lmb*z^43*Log[MH2/muf2] + 0.000447151724778060871*Lmb^2*z^43*Log[MH2/muf2] + 0.04640218588150092*z^44*Log[MH2/muf2] + 0.0152905385234529408*Lmb*z^44*Log[MH2/muf2] + 0.000426069422758577303*Lmb^2*z^44*Log[MH2/muf2] + 0.113850631050012133*z^45*Log[MH2/muf2] + 0.0146625448499036725*Lmb*z^45*Log[MH2/muf2] + 0.000406444519601508637*Lmb^2*z^45*Log[MH2/muf2] + 0.0464587994692770248*z^46*Log[MH2/muf2] + 0.0140735941471110868*Lmb*z^46*Log[MH2/muf2] + 0.000388145648499661217*Lmb^2*z^46*Log[MH2/muf2] + 0.103527601185819689*z^47*Log[MH2/muf2] + 0.0135204660401031297*Lmb*z^47*Log[MH2/muf2] + 0.000371055923893987119*Lmb^2*z^47*Log[MH2/muf2] + 0.0463885295340084259*z^48*Log[MH2/muf2] + 0.0130002686385789895*Lmb*z^48*Log[MH2/muf2] + 0.000355071066483335772*Lmb^2*z^48*Log[MH2/muf2] + 0.0943451808964853878*z^49*Log[MH2/muf2] + 0.0125103988715344584*Lmb*z^49*Log[MH2/muf2] + 0.000340097805573943808*Lmb^2*z^49*Log[MH2/muf2] + 0.0462212051761624096*z^50*Log[MH2/muf2] + 0.0120485083261448981*Lmb*z^50*Log[MH2/muf2] + 0.000326052512841871442*Lmb^2*z^50*Log[MH2/muf2] + 0.0861409076375806696*z^51*Log[MH2/muf2] + 0.0116124737317945409*Lmb*z^51*Log[MH2/muf2] + 0.0003128600299663683*Lmb^2*z^51*Log[MH2/muf2] + 0.0459796839509649909*z^52*Log[MH2/muf2] + 0.0112003713785345797*Lmb*z^52*Log[MH2/muf2] + 0.000300452659309459948*Lmb^2*z^52*Log[MH2/muf2] + 0.0787805543889935123*z^53*Log[MH2/muf2] + 0.0108104548796375493*Lmb*z^53*Log[MH2/muf2] + 0.000288769292224619899*Lmb^2*z^53*Log[MH2/muf2] + 0.045681614740429304*z^54*Log[MH2/muf2] + 0.0104411357860102128*Lmb*z^54*Log[MH2/muf2] + 0.0002777546539508244*Lmb^2*z^54*Log[MH2/muf2] + 0.0721523844828691818*z^55*Log[MH2/muf2] + 0.0100909666404974746*Lmb*z^55*Log[MH2/muf2] + 0.000267358647601086227*Lmb^2*z^55*Log[MH2/muf2] + 0.0453407150740512526*z^56*Log[MH2/muf2] + 0.00975862612606153108*Lmb*z^56*Log[MH2/muf2] + 0.0002575357826530265*Lmb^2*z^56*Log[MH2/muf2] + 0.0661627354356014642*z^57*Log[MH2/muf2] + 0.009442906016219135*Lmb*z^57*Log[MH2/muf2] + 0.000248244675723360474*Lmb^2*z^57*Log[MH2/muf2] + 0.0449677076909791123*z^58*Log[MH2/muf2] + 0.00914269968115751076*Lmb*z^58*Log[MH2/muf2] + 0.000239447613360778055*Lmb^2*z^58*Log[MH2/muf2] + 0.0607325896744929822*z^59*Log[MH2/muf2] + 0.00885699194037138284*Lmb*z^59*Log[MH2/muf2] + 0.000231110168203560356*Lmb^2*z^59*Log[MH2/muf2] + 0.0445710147639666068*z^60*Log[MH2/muf2] + 0.00858485008386549225*Lmb*z^60*Log[MH2/muf2] + 0.000223200861183688634*Lmb^2*z^60*Log[MH2/muf2] + 0.0557948864790710071*z^61*Log[MH2/muf2] + 0.00832541591006956781*Lmb*z^61*Log[MH2/muf2] + 0.000215690863569457551*Lmb^2*z^61*Log[MH2/muf2] + 0.0441572776616966469*z^62*Log[MH2/muf2] + 0.00807789865051977013*Lmb*z^62*Log[MH2/muf2] + 0.000208553733564772802*Lmb^2*z^62*Log[MH2/muf2] + 0.051292396494777195*z^63*Log[MH2/muf2] + 0.00784156866980351852*Lmb*z^63*Log[MH2/muf2] + 0.000201765182958428963*Lmb^2*z^63*Log[MH2/muf2] + 0.0437317496914654345*z^64*Log[MH2/muf2] + 0.00761575184483769292*Lmb*z^64*Log[MH2/muf2] + 0.000195302869967395271*Lmb^2*z^64*Log[MH2/muf2] + 0.0471760274144696528*z^65*Log[MH2/muf2] + 0.00739982454073806611*Lmb*z^65*Log[MH2/muf2] + 0.000189146214966098208*Lmb^2*z^65*Log[MH2/muf2] + 0.0432985953942443586*z^66*Log[MH2/muf2] + 0.00719320911173701515*Lmb*z^66*Log[MH2/muf2] + 0.000183276236256459159*Lmb^2*z^66*Log[MH2/muf2] + 0.0434034631280659386*z^67*Log[MH2/muf2] + 0.006995369865142671*Lmb*z^67*Log[MH2/muf2] + 0.00017767540342537188*Lmb^2*z^67*Log[MH2/muf2] + 0.0428611204232281059*z^68*Log[MH2/muf2] + 0.00680580943447388508*Lmb*z^68*Log[MH2/muf2] + 0.000172327506169139322*Lmb^2*z^68*Log[MH2/muf2] + 0.0399380629711517121*z^69*Log[MH2/muf2] + 0.00662406551487335209*Lmb*z^69*Log[MH2/muf2] + 0.000167217536747788962*Lmb^2*z^69*Log[MH2/muf2] + 0.0424219493919561734*z^70*Log[MH2/muf2] + 0.00644970791987960194*Lmb*z^70*Log[MH2/muf2] + 0.000162331584474109893*Lmb^2*z^70*Log[MH2/muf2] + 0.0367479654584166112*z^71*Log[MH2/muf2] + 0.00628233592378011391*Lmb*z^71*Log[MH2/muf2] + 0.000157656740849285183*Lmb^2*z^71*Log[MH2/muf2] + 0.0419831643961637307*z^72*Log[MH2/muf2] + 0.00612157585819978141*Lmb*z^72*Log[MH2/muf2] + 0.000153181014134587689*Lmb^2*z^72*Log[MH2/muf2] + 0.0338053539764903553*z^73*Log[MH2/muf2] + 0.00596707893540785028*Lmb*z^73*Log[MH2/muf2] + 0.000148893252301306445*Lmb^2*z^73*Log[MH2/muf2] + 0.0415464135789346296*z^74*Log[MH2/muf2] + 0.00581851927414147404*Lmb*z^74*Log[MH2/muf2] + 0.000144783073432660344*Lmb^2*z^74*Log[MH2/muf2] + 0.031085851651638605*z^75*Log[MH2/muf2] + 0.00567559210662018189*Lmb*z^75*Log[MH2/muf2] + 0.000140840802765102745*Lmb^2*z^75*Log[MH2/muf2] + 0.04111299670965718*z^76*Log[MH2/muf2] + 0.00553801214792603124*Lmb*z^76*Log[MH2/muf2] + 0.000137057415654780332*Lmb^2*z^76*Log[MH2/muf2] + 0.0285680199220920192*z^77*Log[MH2/muf2] + 0.00540551211110239714*Lmb*z^77*Log[MH2/muf2] + 0.000133424485840214156*Lmb^2*z^77*Log[MH2/muf2] + 0.0406839330048533253*z^78*Log[MH2/muf2] + 0.00527784135322543442*Lmb*z^78*Log[MH2/muf2] + 0.000129934138446401806*Lmb^2*z^78*Log[MH2/muf2] + 0.0262329408832821218*z^79*Log[MH2/muf2] + 0.00515476463936459502*Lmb*z^79*Log[MH2/muf2] + 0.000126579007240086267*Lmb^2*z^79*Log[MH2/muf2] + 0.0402600151421401511*z^80*Log[MH2/muf2] + 0.00503606101280482242*Lmb*z^80*Log[MH2/muf2] + 0.000123352195702245158*Lmb^2*z^80*Log[MH2/muf2] + 0.0240638677013732776*z^81*Log[MH2/muf2] + 0.00492152276118099474*Lmb*z^81*Log[MH2/muf2] + 0.00012024724153306596*Lmb^2*z^81*Log[MH2/muf2] + 0.0398418524751110886*z^82*Log[MH2/muf2] + 0.00481095446929861211*Lmb*z^82*Log[MH2/muf2] + 0.000117258084247760073*Lmb^2*z^82*Log[MH2/muf2] + 0.0220459306408829569*z^83*Log[MH2/muf2] + 0.004704172150403968*Lmb*z^83*Log[MH2/muf2] + 0.000114379035559359465*Lmb^2*z^83*Log[MH2/muf2] + 0.0394299057542558915*z^84*Log[MH2/muf2] + 0.00460100244853956222*Lmb*z^84*Log[MH2/muf2] + 0.000111604752277841692*Lmb^2*z^84*Log[MH2/muf2] + 0.0201658887692494707*z^85*Log[MH2/muf2] + 0.00450128190539129909*Lmb*z^85*Log[MH2/muf2] + 0.000108930211484147936*Lmb^2*z^85*Log[MH2/muf2] + 0.03902451513180972*z^86*Log[MH2/muf2] + 0.00440485628571601067*Lmb*z^86*Log[MH2/muf2] + 0.000106350687763413831*Lmb^2*z^86*Log[MH2/muf2] + 0.0184119193634572445*z^87*Log[MH2/muf2] + 0.00431157995604215665*Lmb*z^87*Log[MH2/muf2] + 0.000103861732304470698*Lmb^2*z^87*Log[MH2/muf2] + 0.0386259228300436486*z^88*Log[MH2/muf2] + 0.00422131531187286673*Lmb*z^88*Log[MH2/muf2] + 0.000101459153692779686*Lmb^2*z^88*Log[MH2/muf2] + 0.0167734385832833975*z^89*Log[MH2/muf2] + 0.00413393224909710873*Lmb*z^89*Log[MH2/muf2] + 0.0000991390002417649077*Lmb^2*z^89*Log[MH2/muf2] + 0.0382342915494861*z^90*Log[MH2/muf2] + 0.00404930767573894925*Lmb*z^90*Log[MH2/muf2] + 0.0000968975437233003426*Lmb^2*z^90*Log[MH2/muf2] + 0.0152409481907752677*z^91*Log[MH2/muf2] + 0.00396732506055290309*Lmb*z^91*Log[MH2/muf2] + 0.0000947312643721272335*Lmb^2*z^91*Log[MH2/muf2] + 0.0378497194616192031*z^92*Log[MH2/muf2] + 0.00388787401531071966*Lmb*z^92*Log[MH2/muf2] + 0.0000926368370514489046*Lmb^2*z^92*Log[MH2/muf2] + 0.0138059040600734901*z^93*Log[MH2/muf2] + 0.00381084990792640052*Lmb*z^93*Log[MH2/muf2] + 0.0000906111184780553156*Lmb^2*z^93*Log[MH2/muf2] + 0.0374722524519929605*z^94*Log[MH2/muf2] + 0.00373615350383594983*Lmb*z^94*Log[MH2/muf2] + 0.0000886511354152327214*Lmb^2*z^94*Log[MH2/muf2] + 0.0124606029915043518*z^95*Log[MH2/muf2] + 0.00366369063328997257*Lmb*z^95*Log[MH2/muf2] + 0.0000867540737505562346*Lmb^2*z^95*Log[MH2/muf2] + 0.0371018941413942494*z^96*Log[MH2/muf2] + 0.00359337188243394542*Lmb*z^96*Log[MH2/muf2] + 0.0000849172683835685208*Lmb^2*z^96*Log[MH2/muf2] + 0.011198084961480188*z^97*Log[MH2/muf2] + 0.00352511230624559271*Lmb*z^97*Log[MH2/muf2] + 0.0000831381938554243707*Lmb^2*z^97*Log[MH2/muf2] + 0.0367386141050295843*z^98*Log[MH2/muf2] + 0.00345883116157376289*Lmb*z^98*Log[MH2/muf2] + 0.0000814144556589231288*Lmb^2*z^98*Log[MH2/muf2] + 0.0100120484377197133*z^99*Log[MH2/muf2] + 0.00339445165868068361*Lmb*z^99*Log[MH2/muf2] + 0.0000797437821730418521*Lmb^2*z^99*Log[MH2/muf2] + 0.0363823546254179809*z^100*Log[MH2/muf2] + 0.00333190072983138117*Lmb*z^100*Log[MH2/muf2] + 0.0000781240171711944837*Lmb^2*z^100*Log[MH2/muf2] + 16.3075184*Log[z] - 0.274517522806608219*Lmb*Log[z] - 1.97025503598250627*Lmb^2*Log[z] - 0.6875*Lmb^3*Log[z] + 12.722969*z*Log[z] + 29.7357653948659957*Lmb*z*Log[z] + 12.3797710538912577*Lmb^2*z*Log[z] + 3.58333333333333333*Lmb^3*z*Log[z] + 311.43242*z^2*Log[z] + 62.717368984385175*Lmb*z^2*Log[z] + 16.3282124558884151*Lmb^2*z^2*Log[z] + 3.75*Lmb^3*z^2*Log[z] - 88.9046*z^3*Log[z] - 12.0277777777777778*Lmb*z^3*Log[z] + 0.888888888888888889*Lmb^2*z^3*Log[z] + 165.3413*z^4*Log[z] - 3.6529224537037037*Lmb*z^4*Log[z] - 0.340277777777777778*Lmb^2*z^4*Log[z] - 593.6829*z^5*Log[z] - 1.22612654320987654*Lmb*z^5*Log[z] + 0.0672222222222222222*Lmb^2*z^5*Log[z] + 3218.144*z^6*Log[z] - 1.638095238095238*Lmb*z^6*Log[z] - 0.0711111111111111111*Lmb^2*z^6*Log[z] - 20216.6*z^7*Log[z] - 0.461485692689774322*Lmb*z^7*Log[z] + 0.0219501133786848073*Lmb^2*z^7*Log[z] + 138646.6*z^8*Log[z] - 0.8631533404532448*Lmb*z^8*Log[z] - 0.0297973356009070295*Lmb^2*z^8*Log[z] - 1.01351*10^6*z^9*Log[z] - 0.249430521124528589*Lmb*z^9*Log[z] + 0.0107788485764676241*Lmb^2*z^9*Log[z] + 7.77713*10^6*z^10*Log[z] - 0.536599930076781929*Lmb*z^10*Log[z] - 0.0163271604938271605*Lmb^2*z^10*Log[z] - 6.20167*10^7*z^11*Log[z] - 0.15902245527753128*Lmb*z^11*Log[z] + 0.00639934700540761147*Lmb^2*z^11*Log[z] + 5.10239*10^8*z^12*Log[z] - 0.368663974350979344*Lmb*z^12*Log[z] - 0.010305325987144169*Lmb^2*z^12*Log[z] - 4.30821*10^9*z^13*Log[z] - 0.1114060827008409*Lmb*z^13*Log[z] + 0.00423886525285126684*Lmb^2*z^13*Log[z] + 3.71799*10^10*z^14*Log[z] - 0.27041380319529595*Lmb*z^14*Log[z] - 0.00709790819680929571*Lmb^2*z^14*Log[z] - 3.26908*10^11*z^15*Log[z] - 0.0829606777567973881*Lmb*z^15*Log[z] + 0.00301520213608125696*Lmb^2*z^15*Log[z] + 2.92107*10^12*z^16*Log[z] - 0.207673915408399827*Lmb*z^16*Log[z] - 0.00518742913832199546*Lmb^2*z^16*Log[z] - 2.64708*10^13*z^17*Log[z] - 0.0644820316426960842*Lmb*z^17*Log[z] + 0.00225502210688196847*Lmb^2*z^17*Log[z] + 2.42864*10^14*z^18*Log[z] - 0.165006923285747302*Lmb*z^18*Log[z] - 0.00395747896108334401*Lmb^2*z^18*Log[z] - 2.25279*10^15*z^19*Log[z] - 0.0517368522410323884*Lmb*z^19*Log[z] + 0.00175039810551828623*Lmb^2*z^19*Log[z] + 2.11022*10^16*z^20*Log[z] - 0.13458322313891474*Lmb*z^20*Log[z] - 0.00311899387845832906*Lmb^2*z^20*Log[z] - 1.9941*10^17*z^21*Log[z] - 0.04254139173716441*Lmb*z^21*Log[z] + 0.00139826383000106783*Lmb^2*z^21*Log[z] + 1.89938*10^18*z^22*Log[z] - 0.112073609372204664*Lmb*z^22*Log[z] - 0.00252169187234122299*Lmb^2*z^22*Log[z] - 1.8222*10^19*z^23*Log[z] - 0.0356699399902334475*Lmb*z^23*Log[z] + 0.00114276730288317945*Lmb^2*z^23*Log[z] + 1.75964*10^20*z^24*Log[z] - 0.0949191780589379425*Lmb*z^24*Log[z] - 0.002081114678317806*Lmb^2*z^24*Log[z] - 1.70944*10^21*z^25*Log[z] - 0.0303884291796353862*Lmb*z^25*Log[z] + 0.000951491283343835329*Lmb^2*z^25*Log[z] + 1.66983*10^22*z^26*Log[z] - 0.0815249553734825302*Lmb*z^26*Log[z] - 0.00174681130834976989*Lmb^2*z^26*Log[z] - 1.63942*10^23*z^27*Log[z] - 0.0262340190356163214*Lmb*z^27*Log[z] + 0.000804564898012191459*Lmb^2*z^27*Log[z] + 1.61711*10^24*z^28*Log[z] - 0.07085285596138856*Lmb*z^28*Log[z] - 0.0014871272248154625*Lmb^2*z^28*Log[z] - 1.60204*10^25*z^29*Log[z] - 0.0229024044406959647*Lmb*z^29*Log[z] + 0.000689253892325317751*Lmb^2*z^29*Log[z] + 1.59352*10^26*z^30*Log[z] - 0.0622025384298271098*Lmb*z^30*Log[z] - 0.00128138135951963029*Lmb^2*z^30*Log[z] - 1.59101*10^27*z^31*Log[z] - 0.0201864358519552893*Lmb*z^31*Log[z] + 0.000597090190297820578*Lmb^2*z^31*Log[z] + 1.59409*10^28*z^32*Log[z] - 0.05508697896695723*Lmb*z^32*Log[z] - 0.00111559591426754538*Lmb^2*z^32*Log[z] - 1.60243*10^29*z^33*Log[z] - 0.0179409016754178137*Lmb*z^33*Log[z] + 0.000522264030069878618*Lmb^2*z^33*Log[z] + 1.61577*10^30*z^34*Log[z] - 0.0491586000714277958*Lmb*z^34*Log[z] - 0.000980047109185596131*Lmb^2*z^34*Log[z] - 1.63395*10^31*z^35*Log[z] - 0.0160614204363848883*Lmb*z^35*Log[z] + 0.00046068143672961*Lmb^2*z^35*Log[z] + 1.65684*10^32*z^36*Log[z] - 0.0441637147043492837*Lmb*z^36*Log[z] - 0.000867800279153055558*Lmb^2*z^36*Log[z] - 1.6844*10^33*z^37*Log[z] - 0.0144713112269770919*Lmb*z^37*Log[z] + 0.000409389901024392659*Lmb^2*z^37*Log[z] + 1.7165*10^34*z^38*Log[z] - 0.0399134965653593195*Lmb*z^38*Log[z] - 0.000773801677198148462*Lmb^2*z^38*Log[z] - 1.7533*10^35*z^39*Log[z] - 0.013113161308834317*Lmb*z^39*Log[z] + 0.000366216536360684344*Lmb^2*z^39*Log[z] + 1.7948*10^36*z^40*Log[z] - 0.0362649456452816473*Lmb*z^40*Log[z] - 0.000694297608185313278*Lmb^2*z^40*Log[z] - 1.841*10^37*z^41*Log[z] - 0.011943257372995852*Lmb*z^41*Log[z] + 0.000329533370019802089*Lmb^2*z^41*Log[z] + 1.8922*10^38*z^42*Log[z] - 0.0331080903020999593*Lmb*z^42*Log[z] - 0.000626452643321853826*Lmb^2*z^42*Log[z] - 1.9484*10^39*z^43*Log[z] - 0.0109278167078968287*Lmb*z^43*Log[z] + 0.000298101149852040581*Lmb^2*z^43*Log[z] + 2.0098*10^40*z^44*Log[z] - 0.03035718890430071*Lmb*z^44*Log[z] - 0.000568092563678103071*Lmb^2*z^44*Log[z] - 2.0767*10^41*z^45*Log[z] - 0.0100403804924830686*Lmb*z^45*Log[z] + 0.000270963013067672425*Lmb^2*z^45*Log[z] + 2.1493*10^42*z^46*Log[z] - 0.0279445597807784829*Lmb*z^46*Log[z] - 0.000517527531332881622*Lmb^2*z^46*Log[z] - 2.2279*10^43*z^47*Log[z] - 0.00925997555774598649*Lmb*z^47*Log[z] + 0.000247370615929324746*Lmb^2*z^47*Log[z] + 2.3128*10^44*z^48*Log[z] - 0.0258161764529075019*Lmb*z^48*Log[z] - 0.000473428088644447696*Lmb^2*z^48*Log[z] - 2.4043*10^45*z^49*Log[z] - 0.00856979527855549219*Lmb*z^49*Log[z] + 0.000226731870382629205*Lmb^2*z^49*Log[z] + 2.5028*10^46*z^50*Log[z] - 0.0239284720143522193*Lmb*z^50*Log[z] - 0.000434736683789161923*Lmb^2*z^50*Log[z] - 2.6087*10^47*z^51*Log[z] - 0.00795623796619398654*Lmb*z^51*Log[z] + 0.0002085733533109122*Lmb^2*z^51*Log[z] + 2.7225*10^48*z^52*Log[z] - 0.0222459865745315463*Lmb*z^52*Log[z] - 0.000400603545745946598*Lmb^2*z^52*Log[z] - 2.8447*10^49*z^53*Log[z] - 0.00740819577631352581*Lmb*z^53*Log[z] + 0.000192512861483079933*Lmb^2*z^53*Log[z] + 2.9758*10^50*z^54*Log[z] - 0.0207396120910635832*Lmb*z^54*Log[z] - 0.000370339538601099173*Lmb^2*z^54*Log[z] - 3.1164*10^51*z^55*Log[z] - 0.006916521963587765*Lmb*z^55*Log[z] + 0.000178239098400724152*Lmb^2*z^55*Log[z] + 3.2672*10^52*z^56*Log[z] - 0.0193852667997456806*Lmb*z^56*Log[z] - 0.000343381043537368694*Lmb^2*z^56*Log[z] - 3.4287*10^53*z^57*Log[z] - 0.00647362695374599076*Lmb*z^57*Log[z] + 0.000165496450482240316*Lmb^2*z^57*Log[z] + 3.6018*10^54*z^58*Log[z] - 0.0181628827872536783*Lmb*z^58*Log[z] - 0.000319263484481037406*Lmb^2*z^58*Log[z] - 3.7873*10^55*z^59*Log[z] - 0.00607316870071123297*Lmb*z^59*Log[z] + 0.000154073445469040237*Lmb^2*z^59*Log[z] + 3.986*10^56*z^60*Log[z] - 0.0170556246803986227*Lmb*z^60*Log[z] - 0.000297601148244918179*Lmb^2*z^60*Log[z] - 4.1989*10^57*z^61*Log[z] - 0.00570981290136973656*Lmb*z^61*Log[z] + 0.000143793909046305034*Lmb^2*z^61*Log[z] + 4.427*10^58*z^62*Log[z] - 0.0160492808851307378*Lmb*z^62*Log[z] - 0.000278071644753030403*Lmb^2*z^62*Log[z] - 4.6714*10^59*z^63*Log[z] - 0.00537904555622512669*Lmb*z^63*Log[z] + 0.000134510121972285975*Lmb^2*z^63*Log[z] + 4.9333*10^60*z^64*Log[z] - 0.015131785029582187*Lmb*z^64*Log[z] - 0.000260403826623193695*Lmb^2*z^64*Log[z] - 5.214*10^61*z^65*Log[z] - 0.00507702516605416682*Lmb*z^65*Log[z] + 0.000126097476644065472*Lmb^2*z^65*Log[z] + 5.515*10^62*z^66*Log[z] - 0.0142928366348682522*Lmb*z^66*Log[z] - 0.000244368315008612211*Lmb^2*z^66*Log[z] - 5.837*10^63*z^67*Log[z] - 0.00480046523360426366*Lmb*z^67*Log[z] + 0.00011845026895024792*Lmb^2*z^67*Log[z] + 6.183*10^64*z^68*Log[z] - 0.0135235981072619328*Lmb*z^68*Log[z] - 0.000229770008225519096*Lmb^2*z^68*Log[z] - 6.553*10^65*z^69*Log[z] - 0.00454654014666192125*Lmb*z^69*Log[z] + 0.000111478357831859308*Lmb^2*z^69*Log[z] + 6.951*10^66*z^70*Log[z] - 0.0128164509408396471*Lmb*z^70*Log[z] - 0.000216442112632146524*Lmb^2*z^70*Log[z] - 7.377*10^67*z^71*Log[z] - 0.00431280925377540467*Lmb*z^71*Log[z] + 0.000105104493899523455*Lmb^2*z^71*Log[z] + 7.835*10^68*z^72*Log[z] - 0.01216479822757627*Lmb*z^72*Log[z] - 0.000204241352179450251*Lmb^2*z^72*Log[z] - 8.326*10^69*z^73*Log[z] - 0.00409715520784640875*Lmb*z^73*Log[z] + 0.0000992621682008709633*Lmb^2*z^73*Log[z] + 8.853*10^70*z^74*Log[z] - 0.0115629036584813601*Lmb*z^74*Log[z] - 0.000193044097910213792*Lmb^2*z^74*Log[z] - 9.418*10^71*z^75*Log[z] - 0.00389773358291398599*Lmb*z^75*Log[z] + 0.0000938938685100684969*Lmb^2*z^75*Log[z] + 1.0026*10^73*z^76*Log[z] - 0.0110057594853258919*Lmb*z^76*Log[z] - 0.000182743220873040443*Lmb^2*z^76*Log[z] - 1.0679*10^74*z^77*Log[z] - 0.00371293146040179242*Lmb*z^77*Log[z] + 0.0000889496572268094375*Lmb^2*z^77*Log[z] + 1.138*10^75*z^78*Log[z] - 0.0104889776208259768*Lmb*z^78*Log[z] - 0.000173245517928535742*Lmb^2*z^78*Log[z] - 1.2134*10^76*z^79*Log[z] - 0.00354133319895760735*Lmb*z^79*Log[z] + 0.0000843860048267241779*Lmb^2*z^79*Log[z] + 1.2944*10^77*z^80*Log[z] - 0.0100086993426679899*Lmb*z^80*Log[z] - 0.000164469594269660211*Lmb^2*z^80*Log[z] - 1.3816*10^78*z^81*Log[z] - 0.00338169199339873378*Lmb*z^81*Log[z] + 0.0000801648276887106398*Lmb^2*z^81*Log[z] + 1.4752*10^79*z^82*Log[z] - 0.00956152004492445656*Lmb*z^82*Log[z] - 0.000156344112330346764*Lmb^2*z^82*Log[z] - 1.576*10^80*z^83*Log[z] - 0.00323290612641559748*Lmb*z^83*Log[z] + 0.0000762526903729063*Lmb^2*z^83*Log[z] + 1.6845*10^81*z^84*Log[z] - 0.00914442622918691143*Lmb*z^84*Log[z] - 0.0001488063363704556*Lmb^2*z^84*Log[z] - 1.8012*10^82*z^85*Log[z] - 0.00309399904549068483*Lmb*z^85*Log[z] + 0.0000726201409894319572*Lmb^2*z^85*Log[z] + 1.9268*10^83*z^86*Log[z] - 0.00875474250503608042*Lmb*z^86*Log[z] - 0.000141800917017885108*Lmb^2*z^86*Log[z] - 2.0621*10^84*z^87*Log[z] - 0.00296410257432585452*Lmb*z^87*Log[z] + 0.0000692411548696471321*Lmb^2*z^87*Log[z] + 2.2078*10^85*z^88*Log[z] - 0.00839008681757846593*Lmb*z^88*Log[z] - 0.000135278871590372915*Lmb^2*z^88*Log[z] - 2.3648*10^86*z^89*Log[z] - 0.00284244270565700643*Lmb*z^89*Log[z] + 0.0000660926668278432718*Lmb^2*z^89*Log[z] + 2.534*10^87*z^90*Log[z] - 0.008048332469853169*Lmb*z^90*Log[z] - 0.000129196724964400457*Lmb^2*z^90*Log[z] - 2.716*10^88*z^91*Log[z] - 0.002728327530063055*Lmb*z^91*Log[z] + 0.0000631541762480848224*Lmb^2*z^91*Log[z] + 2.913*10^89*z^92*Log[z] - 0.00772757578307589284*Lmb*z^92*Log[z] - 0.000123515782735265206*Lmb^2*z^92*Log[z] - 3.125*10^90*z^93*Log[z] - 0.00262113694023495508*Lmb*z^93*Log[z] + 0.0000604074123187035438*Lmb^2*z^93*Log[z] + 3.353*10^91*z^94*Log[z] - 0.00742610845522893416*Lmb*z^94*Log[z] - 0.000118201513886976962*Lmb^2*z^94*Log[z] - 3.6*10^92*z^95*Log[z] - 0.00252031381739893697*Lmb*z^95*Log[z] + 0.0000578360491670374898*Lmb^2*z^95*Log[z] + 3.866*10^93*z^96*Log[z] - 0.00714239385144731599*Lmb*z^96*Log[z] - 0.000113223024511424694*Lmb^2*z^96*Log[z] - 4.153*10^94*z^97*Log[z] - 0.00242535646014045986*Lmb*z^97*Log[z] + 0.0000554254625702829138*Lmb^2*z^97*Log[z] + 4.463*10^95*z^98*Log[z] - 0.00687504659786370973*Lmb*z^98*Log[z] - 0.000108552607545230838*Lmb^2*z^98*Log[z] - 4.797*10^96*z^99*Log[z] - 0.002335812058756398*Lmb*z^99*Log[z] + 0.0000531625214486945681*Lmb^2*z^99*Log[z] + 5.158*10^97*z^100*Log[z] - 0.00662281496159035324*Lmb*z^100*Log[z] - 0.000104165356228259312*Lmb^2*z^100*Log[z] - 9.65084116868491089*Log[MH2/muf2]*Log[z] - 5.65759889972766035*Lmb*Log[MH2/muf2]*Log[z] - 0.875*Lmb^2*Log[MH2/muf2]*Log[z] + 124.429318266809266*z*Log[MH2/muf2]*Log[z] + 28.1519779945532069*Lmb*z*Log[MH2/muf2]*Log[z] + 8.5*Lmb^2*z*Log[MH2/muf2]*Log[z] + 43.2198607250818017*z^2*Log[MH2/muf2]*Log[z] - 27.5362710677560253*Lmb*z^2*Log[MH2/muf2]*Log[z] + 6.5*Lmb^2*z^2*Log[MH2/muf2]*Log[z] + 1.47289667208605239*z^3*Log[MH2/muf2]*Log[z] + 5.33333333333333333*Lmb*z^3*Log[MH2/muf2]*Log[z] + 9.19841012336317939*z^4*Log[MH2/muf2]*Log[z] + 1.02083333333333333*Lmb*z^4*Log[MH2/muf2]*Log[z] - 0.7572016790652245*z^5*Log[MH2/muf2]*Log[z] + 0.403333333333333333*Lmb*z^5*Log[MH2/muf2]*Log[z] + 4.33089302634924482*z^6*Log[MH2/muf2]*Log[z] + 0.213333333333333333*Lmb*z^6*Log[MH2/muf2]*Log[z] - 0.858113210437659859*z^7*Log[MH2/muf2]*Log[z] + 0.131700680272108844*Lmb*z^7*Log[MH2/muf2]*Log[z] + 2.60206909847115608*z^8*Log[MH2/muf2]*Log[z] + 0.0893920068027210884*Lmb*z^8*Log[MH2/muf2]*Log[z] - 0.736131053856860121*z^9*Log[MH2/muf2]*Log[z] + 0.0646730914588057445*Lmb*z^9*Log[MH2/muf2]*Log[z] + 1.81022314316272717*z^10*Log[MH2/muf2]*Log[z] + 0.0489814814814814815*Lmb*z^10*Log[MH2/muf2]*Log[z] - 0.624392190721301152*z^11*Log[MH2/muf2]*Log[z] + 0.0383960820324456688*Lmb*z^11*Log[MH2/muf2]*Log[z] + 1.368692001466429*z^12*Log[MH2/muf2]*Log[z] + 0.0309159779614325069*Lmb*z^12*Log[MH2/muf2]*Log[z] - 0.536828113876157047*z^13*Log[MH2/muf2]*Log[z] + 0.0254331915171076*Lmb*z^13*Log[MH2/muf2]*Log[z] + 1.09087926101729959*z^14*Log[MH2/muf2]*Log[z] + 0.0212937245904278871*Lmb*z^14*Log[MH2/muf2]*Log[z] - 0.468635329174123655*z^15*Log[MH2/muf2]*Log[z] + 0.0180912128164875418*Lmb*z^15*Log[MH2/muf2]*Log[z] + 0.901472758724583967*z^16*Log[MH2/muf2]*Log[z] + 0.0155622874149659864*Lmb*z^16*Log[MH2/muf2]*Log[z] - 0.414647120614095701*z^17*Log[MH2/muf2]*Log[z] + 0.0135301326412918108*Lmb*z^17*Log[MH2/muf2]*Log[z] + 0.764780695503574875*z^18*Log[MH2/muf2]*Log[z] + 0.011872436883250032*Lmb*z^18*Log[MH2/muf2]*Log[z] - 0.371067830689894868*z^19*Log[MH2/muf2]*Log[z] + 0.0105023886331097174*Lmb*z^19*Log[MH2/muf2]*Log[z] + 0.661865636749489189*z^20*Log[MH2/muf2]*Log[z] + 0.00935698163537498718*Lmb*z^20*Log[MH2/muf2]*Log[z] - 0.335249038467620343*z^21*Log[MH2/muf2]*Log[z] + 0.00838958298000640699*Lmb*z^21*Log[MH2/muf2]*Log[z] + 0.5818056396321399*z^22*Log[MH2/muf2]*Log[z] + 0.00756507561702366897*Lmb*z^22*Log[MH2/muf2]*Log[z] - 0.305335860476981041*z^23*Log[MH2/muf2]*Log[z] + 0.00685660381729907667*Lmb*z^23*Log[MH2/muf2]*Log[z] + 0.517884865035682335*z^24*Log[MH2/muf2]*Log[z] + 0.00624334403495341801*Lmb*z^24*Log[MH2/muf2]*Log[z] - 0.280006264571170689*z^25*Log[MH2/muf2]*Log[z] + 0.00570894770006301197*Lmb*z^25*Log[MH2/muf2]*Log[z] + 0.465758885772720907*z^26*Log[MH2/muf2]*Log[z] + 0.00524043392504930966*Lmb*z^26*Log[MH2/muf2]*Log[z] - 0.258298526665775052*z^27*Log[MH2/muf2]*Log[z] + 0.00482738938807314876*Lmb*z^27*Log[MH2/muf2]*Log[z] + 0.422499220020816813*z^28*Log[MH2/muf2]*Log[z] + 0.00446138167444638751*Lmb*z^28*Log[MH2/muf2]*Log[z] - 0.239498848162235935*z^29*Log[MH2/muf2]*Log[z] + 0.00413552335395190651*Lmb*z^29*Log[MH2/muf2]*Log[z] + 0.386063426288978533*z^30*Log[MH2/muf2]*Log[z] + 0.00384414407855889086*Lmb*z^30*Log[MH2/muf2]*Log[z] - 0.223067477682029917*z^31*Log[MH2/muf2]*Log[z] + 0.00358254114178692347*Lmb*z^31*Log[MH2/muf2]*Log[z] + 0.354985598521050327*z^32*Log[MH2/muf2]*Log[z] + 0.00334678774280263614*Lmb*z^32*Log[MH2/muf2]*Log[z] - 0.208589297853982511*z^33*Log[MH2/muf2]*Log[z] + 0.00313358418041927171*Lmb*z^33*Log[MH2/muf2]*Log[z] + 0.328187579868791695*z^34*Log[MH2/muf2]*Log[z] + 0.00294014132755678839*Lmb*z^34*Log[MH2/muf2]*Log[z] - 0.195740126007083198*z^35*Log[MH2/muf2]*Log[z] + 0.00276408862037766006*Lmb*z^35*Log[MH2/muf2]*Log[z] + 0.304859486576316302*z^36*Log[MH2/muf2]*Log[z] + 0.00260340083745916667*Lmb*z^36*Log[MH2/muf2]*Log[z] - 0.184263281488369568*z^37*Log[MH2/muf2]*Log[z] + 0.00245633940614635595*Lmb*z^37*Log[MH2/muf2]*Log[z] + 0.284381658646614811*z^38*Log[MH2/muf2]*Log[z] + 0.00232140503159444538*Lmb*z^38*Log[MH2/muf2]*Log[z] - 0.173952988281589453*z^39*Log[MH2/muf2]*Log[z] + 0.00219729921816410607*Lmb*z^39*Log[MH2/muf2]*Log[z] + 0.266272246484611568*z^40*Log[MH2/muf2]*Log[z] + 0.00208289282455593983*Lmb*z^40*Log[MH2/muf2]*Log[z] - 0.164642414938230644*z^41*Log[MH2/muf2]*Log[z] + 0.00197720022011881253*Lmb*z^41*Log[MH2/muf2]*Log[z] + 0.250151149982683195*z^42*Log[MH2/muf2]*Log[z] + 0.00187935792996556148*Lmb*z^42*Log[MH2/muf2]*Log[z] - 0.156194917946678284*z^43*Log[MH2/muf2]*Log[z] + 0.00178860689911224349*Lmb*z^43*Log[MH2/muf2]*Log[z] + 0.235714670494647968*z^44*Log[MH2/muf2]*Log[z] + 0.00170427769103430921*Lmb*z^44*Log[MH2/muf2]*Log[z] - 0.148497535924753095*z^45*Log[MH2/muf2]*Log[z] + 0.00162577807840603455*Lmb*z^45*Log[MH2/muf2]*Log[z] + 0.222717349294718309*z^46*Log[MH2/muf2]*Log[z] + 0.00155258259399864487*Lmb*z^46*Log[MH2/muf2]*Log[z] - 0.141456090529018087*z^47*Log[MH2/muf2]*Log[z] + 0.00148422369557594848*Lmb*z^47*Log[MH2/muf2]*Log[z] + 0.210958730026128178*z^48*Log[MH2/muf2]*Log[z] + 0.00142028426593334309*Lmb*z^48*Log[MH2/muf2]*Log[z] - 0.134991451261822749*z^49*Log[MH2/muf2]*Log[z] + 0.00136039122229577523*Lmb*z^49*Log[MH2/muf2]*Log[z] + 0.2002735597371807*z^50*Log[MH2/muf2]*Log[z] + 0.00130421005136748577*Lmb*z^50*Log[MH2/muf2]*Log[z] - 0.129036654949622154*z^51*Log[MH2/muf2]*Log[z] + 0.0012514401198654732*Lmb*z^51*Log[MH2/muf2]*Log[z] + 0.190524432849916665*z^52*Log[MH2/muf2]*Log[z] + 0.00120181063723783979*Lmb*z^52*Log[MH2/muf2]*Log[z] - 0.123534660782783553*z^53*Log[MH2/muf2]*Log[z] + 0.0011550771688984796*Lmb*z^53*Log[MH2/muf2]*Log[z] + 0.181596198026667571*z^54*Log[MH2/muf2]*Log[z] + 0.00111101861580329752*Lmb*z^54*Log[MH2/muf2]*Log[z] - 0.118436583535789327*z^55*Log[MH2/muf2]*Log[z] + 0.00106943459040434491*Lmb*z^55*Log[MH2/muf2]*Log[z] + 0.173391655462525031*z^56*Log[MH2/muf2]*Log[z] + 0.00103014313061210608*Lmb*z^56*Log[MH2/muf2]*Log[z] - 0.113700290483421993*z^57*Log[MH2/muf2]*Log[z] + 0.000992978702893441894*Lmb*z^57*Log[MH2/muf2]*Log[z] + 0.165828211174048987*z^58*Log[MH2/muf2]*Log[z] + 0.000957790453443112219*Lmb*z^58*Log[MH2/muf2]*Log[z] - 0.109289277743481839*z^59*Log[MH2/muf2]*Log[z] + 0.000924440672814241424*Lmb*z^59*Log[MH2/muf2]*Log[z] + 0.158835249582285543*z^60*Log[MH2/muf2]*Log[z] + 0.000892803444734754536*Lmb*z^60*Log[MH2/muf2]*Log[z] - 0.105171763329709199*z^61*Log[MH2/muf2]*Log[z] + 0.000862763454277830203*Lmb*z^61*Log[MH2/muf2]*Log[z] + 0.152352051233859265*z^62*Log[MH2/muf2]*Log[z] + 0.0008342149342590912*Lmb*z^62*Log[MH2/muf2]*Log[z] - 0.101319949756081484*z^63*Log[MH2/muf2]*Log[z] + 0.0008070607318337159*Lmb*z^63*Log[MH2/muf2]*Log[z] + 0.146326128510686512*z^64*Log[MH2/muf2]*Log[z] + 0.000781211479869581085*Lmb*z^64*Log[MH2/muf2]*Log[z] - 0.0977094203886721954*z^65*Log[MH2/muf2]*Log[z] + 0.000756584859864392831*Lmb*z^65*Log[MH2/muf2]*Log[z] + 0.140711884901169844*z^66*Log[MH2/muf2]*Log[z] + 0.000733104945025836634*Lmb*z^66*Log[MH2/muf2]*Log[z] - 0.0943186421157006331*z^67*Log[MH2/muf2]*Log[z] + 0.000710701613701487519*Lmb*z^67*Log[MH2/muf2]*Log[z] + 0.135469526966813192*z^68*Log[MH2/muf2]*Log[z] + 0.000689310024676557288*Lmb*z^68*Log[MH2/muf2]*Log[z] - 0.0911285531433028816*z^69*Log[MH2/muf2]*Log[z] + 0.000668870146991155848*Lmb*z^69*Log[MH2/muf2]*Log[z] + 0.13056417529766096*z^70*Log[MH2/muf2]*Log[z] + 0.000649326337896439572*Lmb*z^70*Log[MH2/muf2]*Log[z] - 0.08812221941240517*z^71*Log[MH2/muf2]*Log[z] + 0.000630626963397140733*Lmb*z^71*Log[MH2/muf2]*Log[z] + 0.125965133380901555*z^72*Log[MH2/muf2]*Log[z] + 0.000612724056538350754*Lmb*z^72*Log[MH2/muf2]*Log[z] - 0.0852845466862432559*z^73*Log[MH2/muf2]*Log[z] + 0.0005955730092052257*Lmb*z^73*Log[MH2/muf2]*Log[z] + 0.121645282697496128*z^74*Log[MH2/muf2]*Log[z] + 0.000579132293730641375*Lmb*z^74*Log[MH2/muf2]*Log[z] - 0.0826020380747913172*z^75*Log[MH2/muf2]*Log[z] + 0.000563363211060410981*Lmb*z^75*Log[MH2/muf2]*Log[z] + 0.117580579408514708*z^76*Log[MH2/muf2]*Log[z] + 0.0005482296626191214*Lmb*z^76*Log[MH2/muf2]*Log[z] - 0.0800625888550237376*z^77*Log[MH2/muf2]*Log[z] + 0.000533697943360856625*Lmb*z^77*Log[MH2/muf2]*Log[z] + 0.11374963332742828*z^78*Log[MH2/muf2]*Log[z] + 0.000519736553785607225*Lmb*z^78*Log[MH2/muf2]*Log[z] - 0.0776553120696714022*z^79*Log[MH2/muf2]*Log[z] + 0.000506316028960345067*Lmb*z^79*Log[MH2/muf2]*Log[z] + 0.110133353946358752*z^80*Log[MH2/muf2]*Log[z] + 0.000493408782808980632*Lmb*z^80*Log[MH2/muf2]*Log[z] - 0.0753703896557453132*z^81*Log[MH2/muf2]*Log[z] + 0.000480988966132263839*Lmb*z^81*Log[MH2/muf2]*Log[z] + 0.106714651416383061*z^82*Log[MH2/muf2]*Log[z] + 0.000469032336991040291*Lmb*z^82*Log[MH2/muf2]*Log[z] - 0.0731989448517543454*z^83*Log[MH2/muf2]*Log[z] + 0.00045751614223743785*Lmb*z^83*Log[MH2/muf2]*Log[z] + 0.10347818280899065*z^84*Log[MH2/muf2]*Log[z] + 0.00044641900911136675*Lmb*z^84*Log[MH2/muf2]*Log[z] - 0.0711329324219964328*z^85*Log[MH2/muf2]*Log[z] + 0.000435720845936591743*Lmb*z^85*Log[MH2/muf2]*Log[z] + 0.100410135879509915*z^86*Log[MH2/muf2]*Log[z] + 0.000425402751053655325*Lmb*z^86*Log[MH2/muf2]*Log[z] - 0.0691650438646971003*z^87*Log[MH2/muf2]*Log[z] + 0.000415446929217882793*Lmb*z^87*Log[MH2/muf2]*Log[z] + 0.0974980440406561596*z^88*Log[MH2/muf2]*Log[z] + 0.000405836614771118746*Lmb*z^88*Log[MH2/muf2]*Log[z] - 0.0672886252737772287*z^89*Log[MH2/muf2]*Log[z] + 0.000396556000967059631*Lmb*z^89*Log[MH2/muf2]*Log[z] + 0.0947306274298099493*z^90*Log[MH2/muf2]*Log[z] + 0.000387590174893201371*Lmb*z^90*Log[MH2/muf2]*Log[z] - 0.0654976059288290066*z^91*Log[MH2/muf2]*Log[z] + 0.000378925057488508934*Lmb*z^91*Log[MH2/muf2]*Log[z] + 0.0920976558881159572*z^92*Log[MH2/muf2]*Log[z] + 0.000370547348205795618*Lmb*z^92*Log[MH2/muf2]*Log[z] - 0.0637864360153041123*z^93*Log[MH2/muf2]*Log[z] + 0.000362444473912221263*Lmb*z^93*Log[MH2/muf2]*Log[z] + 0.0895898304165871286*z^94*Log[MH2/muf2]*Log[z] + 0.000354604541660930886*Lmb*z^94*Log[MH2/muf2]*Log[z] - 0.06215003214305069*z^95*Log[MH2/muf2]*Log[z] + 0.000347016295002224939*Lmb*z^95*Log[MH2/muf2]*Log[z] + 0.0871986802748877616*z^96*Log[MH2/muf2]*Log[z] + 0.000339669073534274083*Lmb*z^96*Log[MH2/muf2]*Log[z] - 0.0605837295486564288*z^97*Log[MH2/muf2]*Log[z] + 0.000332552775421697483*Lmb*z^97*Log[MH2/muf2]*Log[z] + 0.0849164733735897571*z^98*Log[MH2/muf2]*Log[z] + 0.000325657822635692515*Lmb*z^98*Log[MH2/muf2]*Log[z] - 0.0590832400453068811*z^99*Log[MH2/muf2]*Log[z] + 0.000318975128692167408*Lmb*z^99*Log[MH2/muf2]*Log[z] + 0.0827361380045264538*z^100*Log[MH2/muf2]*Log[z] + 0.000312496068684777935*Lmb*z^100*Log[MH2/muf2]*Log[z] + 6.124981026*Log[z]^2 + 0.0787994498638301726*Lmb*Log[z]^2 - 0.5625*Lmb^2*Log[z]^2 - 0.229166666666666667*Lmb^3*Log[z]^2 - 58.74140173*z*Log[z]^2 - 1.09142673169929541*Lmb*z*Log[z]^2 + 3.125*Lmb^2*z*Log[z]^2 + 1.33333333333333333*Lmb^3*z*Log[z]^2 - 35.658601*z^2*Log[z]^2 + 22.3890888346950316*Lmb*z^2*Log[z]^2 - 2.5*Lmb^2*z^2*Log[z]^2 - 0.333333333333333333*Lmb^3*z^2*Log[z]^2 - 5.93067*z^3*Log[z]^2 - 0.555555555555555556*Lmb*z^3*Log[z]^2 - 50.11631*z^4*Log[z]^2 - 1.50998263888888889*Lmb*z^4*Log[z]^2 + 203.75142*z^5*Log[z]^2 - 0.0420138888888888889*Lmb*z^5*Log[z]^2 - 1361.50396*z^6*Log[z]^2 - 0.315555555555555556*Lmb*z^6*Log[z]^2 + 9570.20505*z^7*Log[z]^2 - 0.0137188208616780045*Lmb*z^7*Log[z]^2 - 71703.7388*z^8*Log[z]^2 - 0.132225676729024943*Lmb*z^8*Log[z]^2 + 561882.372*z^9*Log[z]^2 - 0.00673678036029226505*Lmb*z^9*Log[z]^2 - 4.56433778*10^6*z^10*Log[z]^2 - 0.0724517746913580247*Lmb*z^10*Log[z]^2 + 3.81758873*10^7*z^11*Log[z]^2 - 0.00399959187837975717*Lmb*z^11*Log[z]^2 - 3.27122059*10^8*z^12*Log[z]^2 - 0.0457298840679522498*Lmb*z^12*Log[z]^2 + 2.86075976*10^9*z^13*Log[z]^2 - 0.00264929078303204177*Lmb*z^13*Log[z]^2 - 2.54571229*10^10*z^14*Log[z]^2 - 0.0314969676233412497*Lmb*z^14*Log[z]^2 + 2.29965975*10^11*z^15*Log[z]^2 - 0.0018845013350507855*Lmb*z^15*Log[z]^2 - 2.10480165*10^12*z^16*Log[z]^2 - 0.0230192168013038549*Lmb*z^16*Log[z]^2 + 1.9488072*10^13*z^17*Log[z]^2 - 0.0014093888168012303*Lmb*z^17*Log[z]^2 - 1.82292747*10^14*z^18*Log[z]^2 - 0.0175613128898073391*Lmb*z^18*Log[z]^2 + 1.72082432*10^15*z^19*Log[z]^2 - 0.00109399881594892889*Lmb*z^19*Log[z]^2 - 1.63782214*10^16*z^20*Log[z]^2 - 0.0138405353356588352*Lmb*z^20*Log[z]^2 + 1.57041699*10^17*z^21*Log[z]^2 - 0.000873914893750667395*Lmb*z^21*Log[z]^2 - 1.51594705*10^18*z^22*Log[z]^2 - 0.011190007683514178*Lmb*z^22*Log[z]^2 + 1.47236665*10^19*z^23*Log[z]^2 - 0.000714229564301987153*Lmb*z^23*Log[z]^2 - 1.43808843*10^20*z^24*Log[z]^2 - 0.00923494638503526414*Lmb*z^24*Log[z]^2 + 1.41187119*10^21*z^25*Log[z]^2 - 0.0005946820520898971*Lmb*z^25*Log[z]^2 - 1.39273899*10^22*z^26*Log[z]^2 - 0.00775147518080210388*Lmb*z^26*Log[z]^2 + 1.37992201*10^23*z^27*Log[z]^2 - 0.000502853061257619662*Lmb*z^27*Log[z]^2 - 1.37281268*10^24*z^28*Log[z]^2 - 0.00659912706011861486*Lmb*z^28*Log[z]^2 + 1.37093296*10^25*z^29*Log[z]^2 - 0.000430783682703323594*Lmb*z^29*Log[z]^2 - 1.3739095*10^26*z^30*Log[z]^2 - 0.00568612978286835939*Lmb*z^30*Log[z]^2 + 1.38145478*10^27*z^31*Log[z]^2 - 0.000373181368936137861*Lmb*z^31*Log[z]^2 - 1.3933526*10^28*z^32*Log[z]^2 - 0.00495045686956223263*Lmb*z^32*Log[z]^2 + 1.40944693*10^29*z^33*Log[z]^2 - 0.000326415018793674136*Lmb*z^33*Log[z]^2 - 1.42963322*10^30*z^34*Log[z]^2 - 0.00434895904701108283*Lmb*z^34*Log[z]^2 + 1.45385178*10^31*z^35*Log[z]^2 - 0.000287925897956006256*Lmb*z^35*Log[z]^2 - 1.48208251*10^32*z^36*Log[z]^2 - 0.00385086373874168404*Lmb*z^36*Log[z]^2 + 1.51434101*10^33*z^37*Log[z]^2 - 0.000255868688140245412*Lmb*z^37*Log[z]^2 - 1.55067555*10^34*z^38*Log[z]^2 - 0.0034337449425667836*Lmb*z^38*Log[z]^2 + 1.59116484*10^35*z^39*Log[z]^2 - 0.000228885335225427715*Lmb*z^39*Log[z]^2 - 1.63591643*10^36*z^40*Log[z]^2 - 0.00308094563632232767*Lmb*z^40*Log[z]^2 + 1.68506569*10^37*z^41*Log[z]^2 - 0.000205958356262376305*Lmb*z^41*Log[z]^2 - 1.73877518*10^38*z^42*Log[z]^2 - 0.00277988360474072635*Lmb*z^42*Log[z]^2 + 1.79723444*10^39*z^43*Log[z]^2 - 0.000186313218657525363*Lmb*z^43*Log[z]^2 - 1.86066014*10^40*z^44*Log[z]^2 - 0.00252091075132158238*Lmb*z^44*Log[z]^2 + 1.9292965*10^41*z^45*Log[z]^2 - 0.000169351883167295266*Lmb*z^45*Log[z]^2 - 2.0034161*10^42*z^46*Log[z]^2 - 0.0022965284202896624*Lmb*z^46*Log[z]^2 + 2.0833207*10^43*z^47*Log[z]^2 - 0.000154606634955827966*Lmb*z^47*Log[z]^2 - 2.1693426*10^44*z^48*Log[z]^2 - 0.00210083714335973665*Lmb*z^48*Log[z]^2 + 2.2618462*10^45*z^49*Log[z]^2 - 0.000141707418989143253*Lmb*z^49*Log[z]^2 - 2.3612296*10^46*z^50*Log[z]^2 - 0.00192914403431440603*Lmb*z^50*Log[z]^2 + 2.4679266*10^47*z^51*Log[z]^2 - 0.000130358345819320125*Lmb*z^51*Log[z]^2 - 2.582409*10^48*z^52*Log[z]^2 - 0.00177767823424763803*Lmb*z^52*Log[z]^2 + 2.7051891*10^49*z^53*Log[z]^2 - 0.000120320538426924958*Lmb*z^53*Log[z]^2 - 2.8368225*10^50*z^54*Log[z]^2 - 0.00164338170254237758*Lmb*z^54*Log[z]^2 + 2.9779108*10^51*z^55*Log[z]^2 - 0.000111399436500452595*Lmb*z^55*Log[z]^2 - 3.1291056*10^52*z^56*Log[z]^2 - 0.00152375338069707358*Lmb*z^56*Log[z]^2 + 3.2911116*10^53*z^57*Log[z]^2 - 0.000103435281551400197*Lmb*z^57*Log[z]^2 - 3.4646908*10^54*z^58*Log[z]^2 - 0.00141673171238460349*Lmb*z^58*Log[z]^2 + 3.6506668*10^55*z^59*Log[z]^2 - 0.0000962959034181501483*Lmb*z^59*Log[z]^2 - 3.84993*10^56*z^60*Log[z]^2 - 0.00132060509533682442*Lmb*z^60*Log[z]^2 + 4.0634421*10^57*z^61*Log[z]^2 - 0.0000898711931539406462*Lmb*z^61*Log[z]^2 - 4.2922422*10^58*z^62*Log[z]^2 - 0.00123394292359157241*Lmb*z^62*Log[z]^2 + 4.5374529*10^59*z^63*Log[z]^2 - 0.0000840688262326787344*Lmb*z^63*Log[z]^2 - 4.8002867*10^60*z^64*Log[z]^2 - 0.00115554198064042202*Lmb*z^64*Log[z]^2 + 5.0820535*10^61*z^65*Log[z]^2 - 0.0000788109229025409199*Lmb*z^65*Log[z]^2 - 5.3841686*10^62*z^66*Log[z]^2 - 0.00108438439785071669*Lmb*z^66*Log[z]^2 + 5.7081607*10^63*z^67*Log[z]^2 - 0.0000740314180939049499*Lmb*z^67*Log[z]^2 - 6.0556817*10^64*z^68*Log[z]^2 - 0.00101960441150074099*Lmb*z^68*Log[z]^2 + 6.4285165*10^65*z^69*Log[z]^2 - 0.0000696739736449120675*Lmb*z^69*Log[z]^2 - 6.8285939*10^66*z^70*Log[z]^2 - 0.0009604618748051502*Lmb*z^70*Log[z]^2 + 7.2579988*10^67*z^71*Log[z]^2 - 0.0000656903086872021596*Lmb*z^71*Log[z]^2 - 7.718985*10^68*z^72*Log[z]^2 - 0.000906321000296310491*Lmb*z^72*Log[z]^2 + 8.213988*10^69*z^73*Log[z]^2 - 0.0000620388551255443521*Lmb*z^73*Log[z]^2 - 8.745642*10^70*z^74*Log[z]^2 - 0.0008566331844765736*Lmb*z^74*Log[z]^2 + 9.316795*10^71*z^75*Log[z]^2 - 0.0000586836678187928106*Lmb*z^75*Log[z]^2 - 9.930529*10^72*z^76*Log[z]^2 - 0.000810923042624116967*Lmb*z^76*Log[z]^2 + 1.0590175*10^74*z^77*Log[z]^2 - 0.0000555935357667558984*Lmb*z^77*Log[z]^2 - 1.129934*10^75*z^78*Log[z]^2 - 0.000768776985807877354*Lmb*z^78*Log[z]^2 + 1.2061922*10^76*z^79*Log[z]^2 - 0.0000527412530167026112*Lmb*z^79*Log[z]^2 - 1.2882145*10^77*z^80*Log[z]^2 - 0.000729833824571617185*Lmb*z^80*Log[z]^2 + 1.3764578*10^78*z^81*Log[z]^2 - 0.0000501030173054441499*Lmb*z^81*Log[z]^2 - 1.4714166*10^79*z^82*Log[z]^2 - 0.000693776998465913763*Lmb*z^82*Log[z]^2 + 1.5736265*10^80*z^83*Log[z]^2 - 0.0000476579314830664438*Lmb*z^83*Log[z]^2 - 1.6836675*10^81*z^84*Log[z]^2 - 0.0006603281176438966*Lmb*z^84*Log[z]^2 + 1.8021676*10^82*z^85*Log[z]^2 - 0.0000453875881183949733*Lmb*z^85*Log[z]^2 - 1.929807*10^83*z^86*Log[z]^2 - 0.000629241569266865168*Lmb*z^86*Log[z]^2 + 2.067323*10^84*z^87*Log[z]^2 - 0.0000432757217935294576*Lmb*z^87*Log[z]^2 - 2.2155139*10^85*z^88*Log[z]^2 - 0.000600299992682279811*Lmb*z^88*Log[z]^2 + 2.3752454*10^86*z^89*Log[z]^2 - 0.0000413079167674020449*Lmb*z^89*Log[z]^2 - 2.5474552*10^87*z^90*Log[z]^2 - 0.000573310467029527027*Lmb*z^90*Log[z]^2 + 2.7331604*10^88*z^91*Log[z]^2 - 0.00003947136015505301*Lmb*z^91*Log[z]^2 - 2.9334632*10^89*z^92*Log[z]^2 - 0.000548101285887739352*Lmb*z^92*Log[z]^2 + 3.1495589*10^90*z^93*Log[z]^2 - 0.0000377546326991897149*Lmb*z^93*Log[z]^2 - 3.382744*10^91*z^94*Log[z]^2 - 0.000524519217873460268*Lmb*z^94*Log[z]^2 + 3.6344244*10^92*z^95*Log[z]^2 - 0.0000361475307293984311*Lmb*z^95*Log[z]^2 - 3.9061255*10^93*z^96*Log[z]^2 - 0.000502427171269447081*Lmb*z^96*Log[z]^2 + 4.199502*10^94*z^97*Log[z]^2 - 0.0000346409141064268211*Lmb*z^97*Log[z]^2 - 4.51635*10^95*z^98*Log[z]^2 - 0.000481702195981961845*Lmb*z^98*Log[z]^2 + 4.858618*10^96*z^99*Log[z]^2 - 0.0000332265759054341*Lmb*z^99*Log[z]^2 - 5.228421*10^97*z^100*Log[z]^2 - 0.000462233768262900695*Lmb*z^100*Log[z]^2 - 2.59375*Log[MH2/muf2]*Log[z]^2 - 1.25*Lmb*Log[MH2/muf2]*Log[z]^2 - 0.375*Lmb^2*Log[MH2/muf2]*Log[z]^2 + 41.6487183983659621*z*Log[MH2/muf2]*Log[z]^2 + 14.5*Lmb*z*Log[MH2/muf2]*Log[z]^2 + 3.*Lmb^2*z*Log[MH2/muf2]*Log[z]^2 - 28.5518960677560253*z^2*Log[MH2/muf2]*Log[z]^2 + 6.5*Lmb*z^2*Log[MH2/muf2]*Log[z]^2 - 0.302083333333333333*z^3*Log[MH2/muf2]*Log[z]^2 + 1.75572916666666667*z^4*Log[MH2/muf2]*Log[z]^2 - 0.2265625*z^5*Log[MH2/muf2]*Log[z]^2 + 0.352276785714285714*z^6*Log[MH2/muf2]*Log[z]^2 - 0.0993835034013605442*z^7*Log[MH2/muf2]*Log[z]^2 + 0.116842935090702948*z^8*Log[MH2/muf2]*Log[z]^2 - 0.0514470545162509448*z^9*Log[MH2/muf2]*Log[z]^2 + 0.0395138137325637326*z^10*Log[MH2/muf2]*Log[z]^2 - 0.0285319100091827365*z^11*Log[MH2/muf2]*Log[z]^2 + 0.00615702242832924651*z^12*Log[MH2/muf2]*Log[z]^2 - 0.0158800237253034456*z^13*Log[MH2/muf2]*Log[z]^2 - 0.010435546596260881*z^14*Log[MH2/muf2]*Log[z]^2 - 0.00821833805693695804*z^15*Log[MH2/muf2]*Log[z]^2 - 0.0193824446846046111*z^16*Log[MH2/muf2]*Log[z]^2 - 0.00327604866268631407*z^17*Log[MH2/muf2]*Log[z]^2 - 0.0244170887507711401*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0000591686595817757815*z^19*Log[MH2/muf2]*Log[z]^2 - 0.0272849807166566679*z^20*Log[MH2/muf2]*Log[z]^2 + 0.00238557280393318825*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0288830439769874208*z^22*Log[MH2/muf2]*Log[z]^2 + 0.00404854761860541171*z^23*Log[MH2/muf2]*Log[z]^2 - 0.0297057994487872976*z^24*Log[MH2/muf2]*Log[z]^2 + 0.00525885455254917322*z^25*Log[MH2/muf2]*Log[z]^2 - 0.0300411024369157031*z^26*Log[MH2/muf2]*Log[z]^2 + 0.00615096312027747279*z^27*Log[MH2/muf2]*Log[z]^2 - 0.0300638201233027418*z^28*Log[MH2/muf2]*Log[z]^2 + 0.00681385968216799515*z^29*Log[MH2/muf2]*Log[z]^2 - 0.0298838635951460605*z^30*Log[MH2/muf2]*Log[z]^2 + 0.00730825414887519048*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0295722328713155397*z^32*Log[MH2/muf2]*Log[z]^2 + 0.007676646852261651*z^33*Log[MH2/muf2]*Log[z]^2 - 0.02917580884900892*z^34*Log[MH2/muf2]*Log[z]^2 + 0.00794945406597712075*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0287260874369586519*z^36*Log[MH2/muf2]*Log[z]^2 + 0.00814886274457056178*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0282445102505759797*z^38*Log[MH2/muf2]*Log[z]^2 + 0.00829132795769438738*z^39*Log[MH2/muf2]*Log[z]^2 - 0.0277458118866326943*z^40*Log[MH2/muf2]*Log[z]^2 + 0.008389232673273371*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0272401741211479745*z^42*Log[MH2/muf2]*Log[z]^2 + 0.00845201588548711951*z^43*Log[MH2/muf2]*Log[z]^2 - 0.0267346423189151804*z^44*Log[MH2/muf2]*Log[z]^2 + 0.00848695482619498785*z^45*Log[MH2/muf2]*Log[z]^2 - 0.0262340743701642417*z^46*Log[MH2/muf2]*Log[z]^2 + 0.008499717079562208*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0257417869882433769*z^48*Log[MH2/muf2]*Log[z]^2 + 0.00849475657845388738*z^49*Log[MH2/muf2]*Log[z]^2 - 0.0252600022964602777*z^50*Log[MH2/muf2]*Log[z]^2 + 0.00847560176760131491*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0247901603559618138*z^52*Log[MH2/muf2]*Log[z]^2 + 0.00844506806983520177*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0243331403174739918*z^54*Log[MH2/muf2]*Log[z]^2 + 0.00840541642625216296*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0238894184290862436*z^56*Log[MH2/muf2]*Log[z]^2 + 0.00835847289936641874*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0234591818678330585*z^58*Log[MH2/muf2]*Log[z]^2 + 0.00830571981291438751*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0230424113205409554*z^60*Log[MH2/muf2]*Log[z]^2 + 0.008248365847028302*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0226389412363987698*z^62*Log[MH2/muf2]*Log[z]^2 + 0.00818740040990564315*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0222485039833996317*z^64*Log[MH2/muf2]*Log[z]^2 + 0.00812363614710239948*z^65*Log[MH2/muf2]*Log[z]^2 - 0.0218707623087501649*z^66*Log[MH2/muf2]*Log[z]^2 + 0.00805774242046336275*z^67*Log[MH2/muf2]*Log[z]^2 - 0.0215053332405348675*z^68*Log[MH2/muf2]*Log[z]^2 + 0.00799027185475618081*z^69*Log[MH2/muf2]*Log[z]^2 - 0.0211518056877093614*z^70*Log[MH2/muf2]*Log[z]^2 + 0.00792168152089539405*z^71*Log[MH2/muf2]*Log[z]^2 - 0.0208097533756000553*z^72*Log[MH2/muf2]*Log[z]^2 + 0.00785234993919377336*z^73*Log[MH2/muf2]*Log[z]^2 - 0.0204787443133410124*z^74*Log[MH2/muf2]*Log[z]^2 + 0.00778259080263394702*z^75*Log[MH2/muf2]*Log[z]^2 - 0.02015834767353281*z^76*Log[MH2/muf2]*Log[z]^2 + 0.00771266410984914242*z^77*Log[MH2/muf2]*Log[z]^2 - 0.0198481387357811191*z^78*Log[MH2/muf2]*Log[z]^2 + 0.00764278524015022282*z^79*Log[MH2/muf2]*Log[z]^2 - 0.0195477023791850538*z^80*Log[MH2/muf2]*Log[z]^2 + 0.00757313238427116149*z^81*Log[MH2/muf2]*Log[z]^2 - 0.0192566354866135037*z^82*Log[MH2/muf2]*Log[z]^2 + 0.00750385265434689698*z^83*Log[MH2/muf2]*Log[z]^2 - 0.0189745485333426137*z^84*Log[MH2/muf2]*Log[z]^2 + 0.00743506712765521855*z^85*Log[MH2/muf2]*Log[z]^2 - 0.018701066565573504*z^86*Log[MH2/muf2]*Log[z]^2 + 0.00736687502552266767*z^87*Log[MH2/muf2]*Log[z]^2 - 0.0184358297242660926*z^88*Log[MH2/muf2]*Log[z]^2 + 0.00729935718761325468*z^89*Log[MH2/muf2]*Log[z]^2 - 0.0181784934321311897*z^90*Log[MH2/muf2]*Log[z]^2 + 0.00723257896970941914*z^91*Log[MH2/muf2]*Log[z]^2 - 0.0179287283332767156*z^92*Log[MH2/muf2]*Log[z]^2 + 0.00716659266791670434*z^93*Log[MH2/muf2]*Log[z]^2 - 0.0176862200535433122*z^94*Log[MH2/muf2]*Log[z]^2 + 0.00710143955237443486*z^95*Log[MH2/muf2]*Log[z]^2 - 0.0174506688332582913*z^96*Log[MH2/muf2]*Log[z]^2 + 0.00703715157782629664*z^97*Log[MH2/muf2]*Log[z]^2 - 0.0172217890717076319*z^98*Log[MH2/muf2]*Log[z]^2 + 0.00697375282588082866*z^99*Log[MH2/muf2]*Log[z]^2 - 0.0169993088131261013*z^100*Log[MH2/muf2]*Log[z]^2 + 1.07875366295287631*Log[z]^3 + 0.0416666666666666667*Lmb*Log[z]^3 - 0.00694444444444444444*Lmb^2*Log[z]^3 - 26.08748515284*z*Log[z]^3 - 4.93055555555555556*Lmb*z*Log[z]^3 - 0.277777777777777778*Lmb^2*z*Log[z]^3 + 27.384898*z^2*Log[z]^3 - 3.59722222222222222*Lmb*z^2*Log[z]^3 - 0.555555555555555556*Lmb^2*z^2*Log[z]^3 + 2.953559*z^3*Log[z]^3 - 10.01803*z^4*Log[z]^3 + 40.47588*z^5*Log[z]^3 - 243.20755*z^6*Log[z]^3 + 1636.847344*z^7*Log[z]^3 - 11880.68532*z^8*Log[z]^3 + 90997.201*z^9*Log[z]^3 - 726316.127*z^10*Log[z]^3 + 5.99059631*10^6*z^11*Log[z]^3 - 5.07510487*10^7*z^12*Log[z]^3 + 4.39647744*10^8*z^13*Log[z]^3 - 3.88113781*10^9*z^14*Log[z]^3 + 3.48208249*10^10*z^15*Log[z]^3 - 3.16818746*10^11*z^16*Log[z]^3 + 2.91820609*10^12*z^17*Log[z]^3 - 2.71725015*10^13*z^18*Log[z]^3 + 2.55464848*10^14*z^19*Log[z]^3 - 2.42260098*10^15*z^20*Log[z]^3 + 2.31530818*10^16*z^21*Log[z]^3 - 2.22839412*10^17*z^22*Log[z]^3 + 2.15851493*10^18*z^23*Log[z]^3 - 2.10308811*10^19*z^24*Log[z]^3 + 2.06010187*10^20*z^25*Log[z]^3 - 2.02797857*10^21*z^26*Log[z]^3 + 2.00547568*10^22*z^27*Log[z]^3 - 1.99161275*10^23*z^28*Log[z]^3 + 1.98561719*10^24*z^29*Log[z]^3 - 1.98688333*10^25*z^30*Log[z]^3 + 1.99494151*10^26*z^31*Log[z]^3 - 2.00943429*10^27*z^32*Log[z]^3 + 2.03009828*10^28*z^33*Log[z]^3 - 2.05675002*10^29*z^34*Log[z]^3 + 2.08927504*10^30*z^35*Log[z]^3 - 2.1276195*10^31*z^36*Log[z]^3 + 2.1717837*10^32*z^37*Log[z]^3 - 2.221817*10^33*z^38*Log[z]^3 + 2.2778142*10^34*z^39*Log[z]^3 - 2.3399131*10^35*z^40*Log[z]^3 + 2.408292*10^36*z^41*Log[z]^3 - 2.4831692*10^37*z^42*Log[z]^3 + 2.5648021*10^38*z^43*Log[z]^3 - 2.6534873*10^39*z^44*Log[z]^3 + 2.7495611*10^40*z^45*Log[z]^3 - 2.8534*10^41*z^46*Log[z]^3 + 2.9654225*10^42*z^47*Log[z]^3 - 3.0860906*10^43*z^48*Log[z]^3 + 3.2159113*10^44*z^49*Log[z]^3 - 3.3554397*10^45*z^50*Log[z]^3 + 3.5052814*10^46*z^51*Log[z]^3 - 3.6660953*10^47*z^52*Log[z]^3 + 3.8385974*10^48*z^53*Log[z]^3 - 4.0235647*10^49*z^54*Log[z]^3 + 4.2218391*10^50*z^55*Log[z]^3 - 4.4343322*10^51*z^56*Log[z]^3 + 4.6620306*10^52*z^57*Log[z]^3 - 4.9060013*10^53*z^58*Log[z]^3 + 5.1673977*10^54*z^59*Log[z]^3 - 5.4474664*10^55*z^60*Log[z]^3 + 5.7475546*10^56*z^61*Log[z]^3 - 6.0691176*10^57*z^62*Log[z]^3 + 6.4137278*10^58*z^63*Log[z]^3 - 6.783084*10^59*z^64*Log[z]^3 + 7.17902*10^60*z^65*Log[z]^3 - 7.603519*10^61*z^66*Log[z]^3 + 8.058721*10^62*z^67*Log[z]^3 - 8.546941*10^63*z^68*Log[z]^3 + 9.070679*10^64*z^69*Log[z]^3 - 9.632634*10^65*z^70*Log[z]^3 + 1.0235728*10^67*z^71*Log[z]^3 - 1.0883116*10^68*z^72*Log[z]^3 + 1.1578208*10^69*z^73*Log[z]^3 - 1.2324693*10^70*z^74*Log[z]^3 + 1.3126559*10^71*z^75*Log[z]^3 - 1.3988118*10^72*z^76*Log[z]^3 + 1.4914037*10^73*z^77*Log[z]^3 - 1.590936*10^74*z^78*Log[z]^3 + 1.6979549*10^75*z^79*Log[z]^3 - 1.8130512*10^76*z^80*Log[z]^3 + 1.9368643*10^77*z^81*Log[z]^3 - 2.0700866*10^78*z^82*Log[z]^3 + 2.2134673*10^79*z^83*Log[z]^3 - 2.367818*10^80*z^84*Log[z]^3 + 2.5340174*10^81*z^85*Log[z]^3 - 2.7130173*10^82*z^86*Log[z]^3 + 2.9058489*10^83*z^87*Log[z]^3 - 3.1136293*10^84*z^88*Log[z]^3 + 3.337569*10^85*z^89*Log[z]^3 - 3.57898*10^86*z^90*Log[z]^3 + 3.839285*10^87*z^91*Log[z]^3 - 4.120025*10^88*z^92*Log[z]^3 + 4.422871*10^89*z^93*Log[z]^3 - 4.749638*10^90*z^94*Log[z]^3 + 5.10229*10^91*z^95*Log[z]^3 - 5.482961*10^92*z^96*Log[z]^3 + 5.893963*10^93*z^97*Log[z]^3 - 6.337809*10^94*z^98*Log[z]^3 + 6.817221*10^95*z^99*Log[z]^3 - 7.335157*10^96*z^100*Log[z]^3 - 0.291666666666666667*Log[MH2/muf2]*Log[z]^3 - 0.25*Lmb*Log[MH2/muf2]*Log[z]^3 + 7.89583333333333333*z*Log[MH2/muf2]*Log[z]^3 + 2.*Lmb*z*Log[MH2/muf2]*Log[z]^3 + 4.33333333333333333*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0833333333333333333*z^3*Log[MH2/muf2]*Log[z]^3 - 0.0729166666666666667*z^4*Log[MH2/muf2]*Log[z]^3 + 0.0229166666666666667*z^5*Log[MH2/muf2]*Log[z]^3 - 0.0333333333333333333*z^6*Log[MH2/muf2]*Log[z]^3 + 0.0130952380952380952*z^7*Log[MH2/muf2]*Log[z]^3 - 0.0215773809523809524*z^8*Log[MH2/muf2]*Log[z]^3 + 0.00917658730158730159*z^9*Log[MH2/muf2]*Log[z]^3 - 0.0159722222222222222*z^10*Log[MH2/muf2]*Log[z]^3 + 0.00707070707070707071*z^11*Log[MH2/muf2]*Log[z]^3 - 0.0126893939393939394*z^12*Log[MH2/muf2]*Log[z]^3 + 0.00575466200466200466*z^13*Log[MH2/muf2]*Log[z]^3 - 0.0105311355311355311*z^14*Log[MH2/muf2]*Log[z]^3 + 0.00485347985347985348*z^15*Log[MH2/muf2]*Log[z]^3 - 0.00900297619047619048*z^16*Log[MH2/muf2]*Log[z]^3 + 0.00419730392156862745*z^17*Log[MH2/muf2]*Log[z]^3 - 0.00786356209150326797*z^18*Log[MH2/muf2]*Log[z]^3 + 0.00369797041623667011*z^19*Log[MH2/muf2]*Log[z]^3 - 0.00698099415204678363*z^20*Log[MH2/muf2]*Log[z]^3 + 0.00330513784461152882*z^21*Log[MH2/muf2]*Log[z]^3 - 0.00627705627705627706*z^22*Log[MH2/muf2]*Log[z]^3 + 0.00298795407491059665*z^23*Log[MH2/muf2]*Log[z]^3 - 0.00570240447957839262*z^24*Log[MH2/muf2]*Log[z]^3 + 0.00272644927536231884*z^25*Log[MH2/muf2]*Log[z]^3 - 0.00522435897435897436*z^26*Log[MH2/muf2]*Log[z]^3 + 0.00250712250712250712*z^27*Log[MH2/muf2]*Log[z]^3 - 0.00482041107041107041*z^28*Log[MH2/muf2]*Log[z]^3 + 0.00232051632913701879*z^29*Log[MH2/muf2]*Log[z]^3 - 0.00447454844006568144*z^30*Log[MH2/muf2]*Log[z]^3 + 0.00215980719317760475*z^31*Log[MH2/muf2]*Log[z]^3 - 0.00417506720430107527*z^32*Log[MH2/muf2]*Log[z]^3 + 0.00201994745845552297*z^33*Log[MH2/muf2]*Log[z]^3 - 0.00391321301247771836*z^34*Log[MH2/muf2]*Log[z]^3 + 0.00189712248535777948*z^35*Log[MH2/muf2]*Log[z]^3 - 0.0036823062558356675*z^36*Log[MH2/muf2]*Log[z]^3 + 0.0017883955383955384*z^37*Log[MH2/muf2]*Log[z]^3 - 0.003477161371898214*z^38*Log[MH2/muf2]*Log[z]^3 + 0.00169146879673195463*z^39*Log[MH2/muf2]*Log[z]^3 - 0.00329369095816464238*z^40*Log[MH2/muf2]*Log[z]^3 + 0.00160451844903064415*z^41*Log[MH2/muf2]*Log[z]^3 - 0.00312862950058072009*z^42*Log[MH2/muf2]*Log[z]^3 + 0.00152607838370742511*z^43*Log[MH2/muf2]*Log[z]^3 - 0.00297933655491795027*z^44*Log[MH2/muf2]*Log[z]^3 + 0.00145495654216584449*z^45*Log[MH2/muf2]*Log[z]^3 - 0.00284365393061045235*z^46*Log[MH2/muf2]*Log[z]^3 + 0.00139017370747250488*z^47*Log[MH2/muf2]*Log[z]^3 - 0.00271980033919210607*z^48*Log[MH2/muf2]*Log[z]^3 + 0.00133091800550007237*z^49*Log[MH2/muf2]*Log[z]^3 - 0.00260629251700680272*z^50*Log[MH2/muf2]*Log[z]^3 + 0.00127651060424169668*z^51*Log[MH2/muf2]*Log[z]^3 - 0.00250188536953242836*z^52*Log[MH2/muf2]*Log[z]^3 + 0.00122637952132957682*z^53*Log[MH2/muf2]*Log[z]^3 - 0.00240552599043165081*z^54*Log[MH2/muf2]*Log[z]^3 + 0.0011800393875865574*z^55*Log[MH2/muf2]*Log[z]^3 - 0.00231631794131794132*z^56*Log[MH2/muf2]*Log[z]^3 + 0.00113707564365459102*z^57*Log[MH2/muf2]*Log[z]^3 - 0.00223349321579811598*z^58*Log[MH2/muf2]*Log[z]^3 + 0.00109713207624555251*z^59*Log[MH2/muf2]*Log[z]^3 - 0.00215639002532631989*z^60*Log[MH2/muf2]*Log[z]^3 + 0.00105990089839770307*z^61*Log[MH2/muf2]*Log[z]^3 - 0.00208443504318702626*z^62*Log[MH2/muf2]*Log[z]^3 + 0.00102511478767428001*z^63*Log[MH2/muf2]*Log[z]^3 - 0.00201712909626216078*z^64*Log[MH2/muf2]*Log[z]^3 + 0.000992540445665445665*z^65*Log[MH2/muf2]*Log[z]^3 - 0.00195403554778554779*z^66*Log[MH2/muf2]*Log[z]^3 + 0.000961973350033051526*z^67*Log[MH2/muf2]*Log[z]^3 - 0.00189477079841434539*z^68*Log[MH2/muf2]*Log[z]^3 + 0.0009332334491226731*z^69*Log[MH2/muf2]*Log[z]^3 - 0.00183899646815247838*z^70*Log[MH2/muf2]*Log[z]^3 + 0.000906161607325110081*z^71*Log[MH2/muf2]*Log[z]^3 - 0.00178641292197630226*z^72*Log[MH2/muf2]*Log[z]^3 + 0.000880616652732222865*z^73*Log[MH2/muf2]*Log[z]^3 - 0.00173675387716483607*z^74*Log[MH2/muf2]*Log[z]^3 + 0.000856472911267431815*z^75*Log[MH2/muf2]*Log[z]^3 - 0.0016897818871503083*z^76*Log[MH2/muf2]*Log[z]^3 + 0.000833618136249715197*z^77*Log[MH2/muf2]*Log[z]^3 - 0.00164528454002138213*z^78*Log[MH2/muf2]*Log[z]^3 + 0.000811951761318849926*z^79*Log[MH2/muf2]*Log[z]^3 - 0.00160307124310288867*z^80*Log[MH2/muf2]*Log[z]^3 + 0.000791383419284263166*z^81*Log[MH2/muf2]*Log[z]^3 - 0.00156297049081601927*z^82*Log[MH2/muf2]*Log[z]^3 + 0.000771831680833541936*z^83*Log[MH2/muf2]*Log[z]^3 - 0.00152482753312903181*z^84*Log[MH2/muf2]*Log[z]^3 + 0.000753222975937362897*z^85*Log[MH2/muf2]*Log[z]^3 - 0.00148850237769526415*z^86*Log[MH2/muf2]*Log[z]^3 + 0.000735490667798795541*z^87*Log[MH2/muf2]*Log[z]^3 - 0.00145386807124978737*z^88*Log[MH2/muf2]*Log[z]^3 + 0.000718574254752092799*z^89*Log[MH2/muf2]*Log[z]^3 - 0.00142080921575303598*z^90*Log[MH2/muf2]*Log[z]^3 + 0.000702418679946769834*z^91*Log[MH2/muf2]*Log[z]^3 - 0.00138922068269894357*z^92*Log[MH2/muf2]*Log[z]^3 + 0.000686973732205148755*z^93*Log[MH2/muf2]*Log[z]^3 - 0.00135900649537962659*z^94*Log[MH2/muf2]*Log[z]^3 + 0.000672193524304928416*z^95*Log[MH2/muf2]*Log[z]^3 - 0.00133007885405001866*z^96*Log[MH2/muf2]*Log[z]^3 + 0.000658036037258093688*z^97*Log[MH2/muf2]*Log[z]^3 - 0.00130235728311943334*z^98*Log[MH2/muf2]*Log[z]^3 + 0.0006444627210459317*z^99*Log[MH2/muf2]*Log[z]^3 - 0.00127576788291074005*z^100*Log[MH2/muf2]*Log[z]^3 + 0.0277777777777777778*Log[z]^4 + 0.0590277777777777778*Lmb*Log[z]^4 - 4.424696180556*z*Log[z]^4 - 0.638888888888888889*Lmb*z*Log[z]^4 - 3.1126302*z^2*Log[z]^4 - 0.388888888888888889*Lmb*z^2*Log[z]^4 + 0.301722*z^3*Log[z]^4 + 0.088325*z^4*Log[z]^4 + 0.116761*z^5*Log[z]^4 + 0.044162*z^6*Log[z]^4 + 0.0842903*z^7*Log[z]^4 + 0.030279*z^8*Log[z]^4 + 0.06725*z^9*Log[z]^4 + 0.0233*z^10*Log[z]^4 + 0.056*z^11*Log[z]^4 - 0.0625*Log[MH2/muf2]*Log[z]^4 + 0.5*z*Log[MH2/muf2]*Log[z]^4 + 0.0243055555555555556*Log[z]^5 - 0.227777777777777778*z*Log[z]^5 - 0.1222222222*z^2*Log[z]^5, 1.66723572479102362 - 8.03039861290692649*z - 2.95278494276898473*z^2 + 18.3779875078235571*z^3 - 15.4745294667338774*z^4 + 11.3349475044305144*z^5 - 8.92177213978284537*z^6 + 7.38124863276835456*z^7 - 6.31788771201185279*z^8 + 5.53637224191980299*z^9 - 4.937518661950712*z^10 + 4.4625386151681266*z^11 - 4.07629482552203152*z^12 + 3.75543140393806515*z^13 - 3.4844552861578797*z^14 + 3.25227904993303848*z^15 - 3.05101333768125333*z^16 + 2.8747162682394216*z^17 - 2.71894285270355087*z^18 + 2.58021775945500379*z^19 - 2.45584215038129517*z^20 + 2.34364477910769874*z^21 - 2.24189002080007589*z^22 + 2.14914970848980868*z^23 - 2.06425560274831789*z^24 + 1.98622870349957534*z^25 - 1.91425301659321*z^26 + 1.84763433130949218*z^27 - 1.78578493942593747*z^28 + 1.72819846131067167*z^29 - 1.67444053530536808*z^30 + 1.62413283624115945*z^31 - 1.57694718224488713*z^32 + 1.53259504756653599*z^33 - 1.49082370856954573*z^34 + 1.45140916249302879*z^35 - 1.4141535345928025*z^36 + 1.37888017603512146*z^37 - 1.34543187570100714*z^38 + 1.31366739138459058*z^39 - 1.28346018925250287*z^40 + 1.25469594107079582*z^41 - 1.22727161815970761*z^42 + 1.20109365398972742*z^43 - 1.17607728149879463*z^44 + 1.1521451629579462*z^45 - 1.129226897627209*z^46 + 1.1072579855579823*z^47 - 1.08617945657831649*z^48 + 1.06593707655109994*z^49 - 1.04648106416106567*z^50 + 1.02776547576037309*z^51 - 1.00974798661863938*z^52 + 0.992389409052541785*z^53 - 0.975653521633026881*z^54 + 0.959506687994448386*z^55 - 0.943917722154676381*z^56 + 0.928857584223757861*z^57 - 0.914299273223397467*z^58 + 0.900217582136892459*z^59 - 0.886589011886275199*z^60 + 0.873391572611109457*z^61 - 0.860604714080645966*z^62 + 0.8482091633055103*z^63 - 0.836186867830497215*z^64 + 0.824520862137122129*z^65 - 0.813195221115459657*z^66 + 0.8021949494568062*z^67 - 0.791505943232180295*z^68 + 0.781114897775353411*z^69 - 0.771009275764568091*z^70 + 0.761177230077390714*z^71 - 0.751607577124992076*z^72 + 0.742289731906786326*z^73 - 0.733213685614379929*z^74 + 0.724369950686617903*z^75 - 0.715749541905219604*z^76 + 0.707343929693563917*z^77 - 0.699145024084076206*z^78 + 0.691145134848844969*z^79 - 0.6833369578416227*z^80 + 0.675713540818709511*z^81 - 0.668268271754507749*z^82 + 0.660994849424484631*z^83 - 0.653887273368889436*z^84 + 0.646939818479066283*z^85 - 0.640147026343907664*z^86 + 0.633503683216164589*z^87 - 0.627004812524014585*z^88 + 0.620645655702765938*z^89 - 0.614421665692243404*z^90 + 0.608328490207109806*z^91 - 0.602361966071662418*z^92 + 0.596518104573283401*z^93 - 0.590793086511264163*z^94 + 0.585183249336039883*z^95 - 0.579685082809030682*z^96 + 0.574295217677957164*z^97 - 0.5690104218613483*z^98 + 0.563827590449443233*z^99 - 0.558743742340703097*z^100 + ALARM*z^101 + 1.15780708140078825*Log[MH2/muf2] - 4.01931786650528*z*Log[MH2/muf2] + 7.96232413875034793*z^2*Log[MH2/muf2] - 7.327619411022361*z^3*Log[MH2/muf2] + 3.55887143390624243*z^4*Log[MH2/muf2] - 2.27288273920224118*z^5*Log[MH2/muf2] + 1.66278962641814179*z^6*Log[MH2/muf2] - 1.30661769256812391*z^7*Log[MH2/muf2] + 1.07494645064588417*z^8*Log[MH2/muf2] - 0.912216661858756307*z^9*Log[MH2/muf2] + 0.791926456593447966*z^10*Log[MH2/muf2] - 0.699397556106162479*z^11*Log[MH2/muf2] + 0.626088065520872985*z^12*Log[MH2/muf2] - 0.566578319583916254*z^13*Log[MH2/muf2] + 0.517332536515837392*z^14*Log[MH2/muf2] - 0.475908955843223494*z^15*Log[MH2/muf2] + 0.44059152306667987*z^16*Log[MH2/muf2] - 0.410124408595396605*z^17*Log[MH2/muf2] + 0.383577593305977354*z^18*Log[MH2/muf2] - 0.360241132408361676*z^19*Log[MH2/muf2] + 0.339568447118055341*z^20*Log[MH2/muf2] - 0.321128676701729901*z^21*Log[MH2/muf2] + 0.304580016665656138*z^22*Log[MH2/muf2] - 0.289646130239925543*z^23*Log[MH2/muf2] + 0.276102513840509409*z^24*Log[MH2/muf2] - 0.263763921826451695*z^25*Log[MH2/muf2] + 0.252476909545672044*z^26*Log[MH2/muf2] - 0.242112715807381563*z^27*Log[MH2/muf2] + 0.23256295432065133*z^28*Log[MH2/muf2] - 0.22373538115856326*z^29*Log[MH2/muf2] + 0.215551288784976209*z^30*Log[MH2/muf2] - 0.207942882501020105*z^31*Log[MH2/muf2] + 0.20085164206632908*z^32*Log[MH2/muf2] - 0.194226636989861207*z^33*Log[MH2/muf2] + 0.188023461742806681*z^34*Log[MH2/muf2] - 0.182203120466379115*z^35*Log[MH2/muf2] + 0.176731314784578456*z^36*Log[MH2/muf2] - 0.171577685619583*z^37*Log[MH2/muf2] + 0.166715324710335284*z^38*Log[MH2/muf2] - 0.162120247032361786*z^39*Log[MH2/muf2] + 0.157771048235560427*z^40*Log[MH2/muf2] - 0.153648529866871483*z^41*Log[MH2/muf2] + 0.149735454352404263*z^42*Log[MH2/muf2] - 0.146016273815259139*z^43*Log[MH2/muf2] + 0.142476951705694433*z^44*Log[MH2/muf2] - 0.139104763305849112*z^45*Log[MH2/muf2] + 0.135888163799598493*z^46*Log[MH2/muf2] - 0.132816639306177291*z^47*Log[MH2/muf2] + 0.129880607886200025*z^48*Log[MH2/muf2] - 0.127071306789177335*z^49*Log[MH2/muf2] + 0.124380717196270473*z^50*Log[MH2/muf2] - 0.121801477818159209*z^51*Log[MH2/muf2] + 0.119326826996277741*z^52*Log[MH2/muf2] - 0.116950535740867586*z^53*Log[MH2/muf2] + 0.114666862697031464*z^54*Log[MH2/muf2] - 0.112470501707783172*z^55*Log[MH2/muf2] + 0.110356546432198132*z^56*Log[MH2/muf2] - 0.108320448888218127*z^57*Log[MH2/muf2] + 0.106357991394776557*z^58*Log[MH2/muf2] - 0.104465253504187608*z^59*Log[MH2/muf2] + 0.102638589560022256*z^60*Log[MH2/muf2] - 0.100874602104100767*z^61*Log[MH2/muf2] + 0.0991701237822124154*z^62*Log[MH2/muf2] - 0.0975221957942556969*z^63*Log[MH2/muf2] + 0.09592805319659677*z^64*Log[MH2/muf2] - 0.0943851073143417895*z^65*Log[MH2/muf2] + 0.0928909337195868132*z^66*Log[MH2/muf2] - 0.0914432577816374804*z^67*Log[MH2/muf2] + 0.090039944769931*z^68*Log[MH2/muf2] - 0.0886789879082115625*z^69*Log[MH2/muf2] + 0.0873585001768813007*z^70*Log[MH2/muf2] - 0.0860767043793607255*z^71*Log[MH2/muf2] + 0.0848319263131305196*z^72*Log[MH2/muf2] - 0.0836225864638279878*z^73*Log[MH2/muf2] + 0.0824471942857700283*z^74*Log[MH2/muf2] - 0.0813043412210189955*z^75*Log[MH2/muf2] + 0.08019269588476997*z^76*Log[MH2/muf2] - 0.0791109981692897*z^77*Log[MH2/muf2] + 0.0780580551715473866*z^78*Log[MH2/muf2] - 0.0770327361903799978*z^79*Log[MH2/muf2] + 0.0760339692662926991*z^80*Log[MH2/muf2] - 0.0750607369179286581*z^81*Log[MH2/muf2] + 0.0741120731893662509*z^82*Log[MH2/muf2] - 0.0731870600015458261*z^83*Log[MH2/muf2] + 0.0722848246223468864*z^84*Log[MH2/muf2] - 0.0714045365319577182*z^85*Log[MH2/muf2] + 0.0705454052467933534*z^86*Log[MH2/muf2] - 0.0697066776163160297*z^87*Log[MH2/muf2] + 0.0688876359444032613*z^88*Log[MH2/muf2] - 0.0680875956499151707*z^89*Log[MH2/muf2] + 0.0673059036391591622*z^90*Log[MH2/muf2] - 0.0665419362743720814*z^91*Log[MH2/muf2] + 0.06579509795899988*z^92*Log[MH2/muf2] - 0.0650648193678433834*z^93*Log[MH2/muf2] + 0.0643505562133962701*z^94*Log[MH2/muf2] - 0.0636517876991738437*z^95*Log[MH2/muf2] + 0.0629680154406529157*z^96*Log[MH2/muf2] - 0.0622987621096355153*z^97*Log[MH2/muf2] + 0.06164357048766017*z^98*Log[MH2/muf2] - 0.0610020022744364483*z^99*Log[MH2/muf2] + 0.0603736372551435267*z^100*Log[MH2/muf2] - 1.14941378246052082*Log[z] + 6.05067598368265848*z*Log[z] - 24.1283494013048316*z^2*Log[z] + 12.8295716151147503*z^3*Log[z] - 2.97522819438865089*z^4*Log[z] + 1.06083628597103475*z^5*Log[z] - 0.408564200074983883*z^6*Log[z] + 0.0983030019513115372*z^7*Log[z] + 0.0665922040692363304*z^8*Log[z] - 0.163784893827571095*z^9*Log[z] + 0.22319410049930713*z^10*Log[z] - 0.26097956240793724*z^11*Log[z] + 0.285077116755705852*z^12*Log[z] - 0.300474726308944899*z^13*Log[z] + 0.309967529958303405*z^14*Log[z] - 0.315476247811591462*z^15*Log[z] + 0.318168506886807757*z^16*Log[z] - 0.3188951120110657*z^17*Log[z] + 0.318201692685436605*z^18*Log[z] - 0.316502625410266938*z^19*Log[z] + 0.314073334084341433*z^20*Log[z] - 0.311129486385973048*z^21*Log[z] + 0.307817778066487206*z^22*Log[z] - 0.304255783573184806*z^23*Log[z] + 0.300524498391793667*z^24*Log[z] - 0.296690015142873554*z^25*Log[z] + 0.292797990701749437*z^26*Log[z] - 0.288886196144399951*z^27*Log[z] + 0.284980500933589667*z^28*Log[z] - 0.281102520615967251*z^29*Log[z] + 0.277266703058562435*z^30*Log[z] - 0.273485192179104766*z^31*Log[z] + 0.2697656967883569*z^32*Log[z] - 0.266114697731142386*z^33*Log[z] + 0.262535871463373271*z^34*Log[z] - 0.259032271456687423*z^35*Log[z] + 0.255605147632400178*z^36*Log[z] - 0.252255470503640059*z^37*Log[z] + 0.248983036021621975*z^38*Log[z] - 0.245787555809846039*z^39*Log[z] + 0.242667970218365861*z^40*Log[z] - 0.239623244499039957*z^41*Log[z] + 0.236651835589897863*z^42*Log[z] - 0.233752284332383916*z^43*Log[z] + 0.230922797117542863*z^44*Log[z] - 0.228161693685982275*z^45*Log[z] + 0.225467075581066804*z^46*Log[z] - 0.222837169779523951*z^47*Log[z] + 0.220270063465862245*z^48*Log[z] - 0.217763971260242108*z^49*Log[z] + 0.215317021185468482*z^50*Log[z] - 0.212927465004072562*z^51*Log[z] + 0.210593504083687902*z^52*Log[z] - 0.208313456785825949*z^53*Log[z] + 0.206085615710538928*z^54*Log[z] - 0.203908382252722568*z^55*Log[z] + 0.201780148737002953*z^56*Log[z] - 0.199699407584175441*z^57*Log[z] + 0.197664653347602838*z^58*Log[z] - 0.195674472036276567*z^59*Log[z] + 0.193727459183815129*z^60*Log[z] - 0.191822293510724387*z^61*Log[z] + 0.189957668000691366*z^62*Log[z] - 0.188132351090759392*z^63*Log[z] + 0.186345128370795775*z^64*Log[z] - 0.184594853757352104*z^65*Log[z] + 0.182880399923623476*z^66*Log[z] - 0.181200701366186852*z^67*Log[z] + 0.179554712052444304*z^68*Log[z] - 0.177941441877588965*z^69*Log[z] + 0.176359920312073146*z^70*Log[z] - 0.174809227432814103*z^71*Log[z] + 0.173288462584940936*z^72*Log[z] - 0.171796770930694441*z^73*Log[z] + 0.170333316322608798*z^74*Log[z] - 0.168897304127304596*z^75*Log[z] + 0.167487957652567497*z^76*Log[z] - 0.166104537857870719*z^77*Log[z] + 0.164746322793959673*z^78*Log[z] - 0.163412624697639246*z^79*Log[z] + 0.162102771995854316*z^80*Log[z] - 0.1608161241917643*z^81*Log[z] + 0.159552056060803873*z^82*Log[z] - 0.15830997066291272*z^83*Log[z] + 0.157089285419417595*z^84*Log[z] - 0.155889443528402561*z^85*Log[z] + 0.154709901661371718*z^86*Log[z] - 0.153550140012033409*z^87*Log[z] + 0.152409651392838583*z^88*Log[z] - 0.151287950109542283*z^89*Log[z] + 0.150184562271630298*z^90*Log[z] - 0.149099033654088875*z^91*Log[z] + 0.148030921063821734*z^92*Log[z] - 0.14697979932469082*z^93*Log[z] + 0.145945253565386267*z^94*Log[z] - 0.144926885442895048*z^95*Log[z] + 0.143924306236792225*z^96*Log[z] - 0.142937142408986138*z^97*Log[z] + 0.141965029405749247*z^98*Log[z] - 0.141007616637195009*z^99*Log[z] + 0.140064561902122451*z^100*Log[z] + 0.8703703703703703*Log[MH2/muf2]*Log[z] - 2.33333333333333333*z*Log[MH2/muf2]*Log[z] + 2.15325519033863874*z^2*Log[MH2/muf2]*Log[z] + 2.19753086419753086*z^3*Log[MH2/muf2]*Log[z] - 1.61728395061728395*z^4*Log[MH2/muf2]*Log[z] + 1.24938271604938272*z^5*Log[MH2/muf2]*Log[z] - 1.02345679012345679*z^6*Log[MH2/muf2]*Log[z] + 0.871252204585537919*z^7*Log[MH2/muf2]*Log[z] - 0.761434450323339212*z^8*Log[MH2/muf2]*Log[z] + 0.678189300411522634*z^9*Log[MH2/muf2]*Log[z] - 0.612727807172251617*z^10*Log[MH2/muf2]*Log[z] + 0.559777670888782*z^11*Log[MH2/muf2]*Log[z] - 0.515980973758751537*z^12*Log[MH2/muf2]*Log[z] + 0.479094567983456872*z^13*Log[MH2/muf2]*Log[z] - 0.447560806820066079*z^14*Log[MH2/muf2]*Log[z] + 0.420262864707309152*z^15*Log[MH2/muf2]*Log[z] - 0.396378166219436061*z^16*Log[MH2/muf2]*Log[z] + 0.375286841779216507*z^17*Log[MH2/muf2]*Log[z] - 0.356512484126863212*z^18*Log[MH2/muf2]*Log[z] + 0.339682618595587292*z^19*Log[MH2/muf2]*Log[z] - 0.324501617258564092*z^20*Log[MH2/muf2]*Log[z] + 0.310731702269369968*z^21*Log[MH2/muf2]*Log[z] - 0.298179345403287612*z^22*Log[MH2/muf2]*Log[z] + 0.286685350846179174*z^23*Log[MH2/muf2]*Log[z] - 0.276117504028597736*z^24*Log[MH2/muf2]*Log[z] + 0.266365041342382393*z^25*Log[MH2/muf2]*Log[z] - 0.25733443359593133*z^26*Log[MH2/muf2]*Log[z] + 0.248946131697910263*z^27*Log[MH2/muf2]*Log[z] - 0.24113202685489085*z^28*Log[MH2/muf2]*Log[z] + 0.233833448049713383*z^29*Log[MH2/muf2]*Log[z] - 0.226999568221337306*z^30*Log[MH2/muf2]*Log[z] + 0.22058612466477034*z^31*Log[MH2/muf2]*Log[z] - 0.21455438340128877*z^32*Log[MH2/muf2]*Log[z] + 0.208870294712426522*z^33*Log[MH2/muf2]*Log[z] - 0.203503799738554683*z^34*Log[MH2/muf2]*Log[z] + 0.198428257403373309*z^35*Log[MH2/muf2]*Log[z] - 0.193619967892432369*z^36*Log[MH2/muf2]*Log[z] + 0.189057774149344683*z^37*Log[MH2/muf2]*Log[z] - 0.184722726823612081*z^38*Log[MH2/muf2]*Log[z] + 0.180597801140404213*z^39*Log[MH2/muf2]*Log[z] - 0.176667656503459772*z^40*Log[MH2/muf2]*Log[z] + 0.172918431460484554*z^41*Log[MH2/muf2]*Log[z] - 0.169337568082736516*z^42*Log[MH2/muf2]*Log[z] + 0.165913660930598217*z^43*Log[MH2/muf2]*Log[z] - 0.162636326664668658*z^44*Log[MH2/muf2]*Log[z] + 0.159496091069714695*z^45*Log[MH2/muf2]*Log[z] - 0.156484290826406185*z^46*Log[MH2/muf2]*Log[z] + 0.153592987823376636*z^47*Log[MH2/muf2]*Log[z] - 0.150814894173019755*z^48*Log[MH2/muf2]*Log[z] + 0.148143306396480365*z^49*Log[MH2/muf2]*Log[z] - 0.145572047490455276*z^50*Log[MH2/muf2]*Log[z] + 0.143095415791570585*z^51*Log[MH2/muf2]*Log[z] - 0.140708139721799991*z^52*Log[MH2/muf2]*Log[z] + 0.138405337637390515*z^53*Log[MH2/muf2]*Log[z] - 0.136182482119432254*z^54*Log[MH2/muf2]*Log[z] + 0.134035368140827227*z^55*Log[MH2/muf2]*Log[z] - 0.131960084625409747*z^56*Log[MH2/muf2]*Log[z] + 0.129952988983109009*z^57*Log[MH2/muf2]*Log[z] - 0.128010684262557071*z^58*Log[MH2/muf2]*Log[z] + 0.126129998611245525*z^59*Log[MH2/muf2]*Log[z] - 0.124307966774699836*z^60*Log[MH2/muf2]*Log[z] + 0.122541813401381183*z^61*Log[MH2/muf2]*Log[z] - 0.12082893795013488*z^62*Log[MH2/muf2]*Log[z] + 0.119166901022800787*z^63*Log[MH2/muf2]*Log[z] - 0.117553411966761225*z^64*Log[MH2/muf2]*Log[z] + 0.115986317611288623*z^65*Log[MH2/muf2]*Log[z] - 0.114463592018033968*z^66*Log[MH2/muf2]*Log[z] + 0.112983327140261028*z^67*Log[MH2/muf2]*Log[z] - 0.111543724297805058*z^68*Log[MH2/muf2]*Log[z] + 0.110143086385494118*z^69*Log[MH2/muf2]*Log[z] - 0.108779810742146915*z^70*Log[MH2/muf2]*Log[z] + 0.107452382615448683*z^71*Log[MH2/muf2]*Log[z] - 0.10615936916517128*z^72*Log[MH2/muf2]*Log[z] + 0.104899413953485811*z^73*Log[MH2/muf2]*Log[z] - 0.103671231876634983*z^74*Log[MH2/muf2]*Log[z] + 0.102473604497090007*z^75*Log[MH2/muf2]*Log[z] - 0.101305375739600212*z^76*Log[MH2/muf2]*Log[z] + 0.100165447918327175*z^77*Log[MH2/muf2]*Log[z] - 0.0990527780656032788*z^78*Log[MH2/muf2]*Log[z] + 0.0979663745358221683*z^79*Log[MH2/muf2]*Log[z] - 0.0969052938606032755*z^80*Log[MH2/muf2]*Log[z] + 0.0958686378337153395*z^81*Log[MH2/muf2]*Log[z] - 0.0948555508063303573*z^82*Log[MH2/muf2]*Log[z] + 0.0938652171750404163*z^83*Log[MH2/muf2]*Log[z] - 0.0928968590467322179*z^84*Log[MH2/muf2]*Log[z] + 0.09194973406590114*z^85*Log[MH2/muf2]*Log[z] - 0.0910231333913187248*z^86*Log[MH2/muf2]*Log[z] + 0.0901163798101623587*z^87*Log[MH2/muf2]*Log[z] - 0.0892288259787890534*z^88*Log[MH2/muf2]*Log[z] + 0.0883598527803004942*z^89*Log[MH2/muf2]*Log[z] - 0.08750886778991561*z^90*Log[MH2/muf2]*Log[z] + 0.0866753038399505381*z^91*Log[MH2/muf2]*Log[z] - 0.0858586176769133246*z^92*Log[MH2/muf2]*Log[z] + 0.0850582887038597667*z^93*Log[MH2/muf2]*Log[z] - 0.0842738178017355*z^94*Log[MH2/muf2]*Log[z] + 0.0835047262239531648*z^95*Log[MH2/muf2]*Log[z] - 0.0827505545589286813*z^96*Log[MH2/muf2]*Log[z] + 0.0820108617557319903*z^97*Log[MH2/muf2]*Log[z] - 0.0812852242083994967*z^98*Log[MH2/muf2]*Log[z] + 0.0805732348948120439*z^99*Log[MH2/muf2]*Log[z] - 0.0798745025663668892*z^100*Log[MH2/muf2]*Log[z] - 0.814814814814814815*Log[z]^2 + 2.19444444444444444*z*Log[z]^2 - 2.00551784241912141*z^2*Log[z]^2 - 3.77006172839506173*z^3*Log[z]^2 + 2.03009259259259259*z^4*Log[z]^2 - 1.41051954732510288*z^5*Log[z]^2 + 1.09348765432098765*z^6*Log[z]^2 - 0.896904761904761905*z^7*Log[z]^2 + 0.763339317208364827*z^8*Log[z]^2 - 0.665766592130679432*z^9*Log[z]^2 + 0.591473765432098765*z^10*Log[z]^2 - 0.532710022031009685*z^11*Log[z]^2 + 0.485119290548583478*z^12*Log[z]^2 - 0.445660780951184992*z^13*Log[z]^2 + 0.412441755248023054*z^14*Log[z]^2 - 0.384025865375071724*z^15*Log[z]^2 + 0.359457429328461074*z^16*Log[z]^2 - 0.337968876387823828*z^17*Log[z]^2 + 0.319024870295114913*z^18*Log[z]^2 - 0.302177437802399862*z^19*Log[z]^2 + 0.287102971249677023*z^20*Log[z]^2 - 0.273522133671433003*z^21*Log[z]^2 + 0.261227559447557973*z^22*Log[z]^2 - 0.250035848189810558*z^23*Log[z]^2 + 0.23980785102042956*z^24*Log[z]^2 - 0.2304180736355548*z^25*Log[z]^2 + 0.221769585511768548*z^26*Log[z]^2 - 0.213773555510507066*z^27*Log[z]^2 + 0.206360340534321457*z^28*Log[z]^2 - 0.199465256860947532*z^29*Log[z]^2 + 0.193036947315879874*z^30*Log[z]^2 - 0.187027168018053324*z^31*Log[z]^2 + 0.181397195866449482*z^32*Log[z]^2 - 0.176110299713311974*z^33*Log[z]^2 + 0.171136717210080364*z^34*Log[z]^2 - 0.166447978060992479*z^35*Log[z]^2 + 0.162020821280897505*z^36*Log[z]^2 - 0.157832831052456653*z^37*Log[z]^2 + 0.153865558030089847*z^38*Log[z]^2 - 0.150101107266729746*z^39*Log[z]^2 + 0.146524653498506043*z^40*Log[z]^2 - 0.14312173371779116*z^41*Log[z]^2 + 0.139880295187443597*z^42*Log[z]^2 - 0.136788518877201714*z^43*Log[z]^2 + 0.133836502930364432*z^44*Log[z]^2 - 0.131014492381571655*z^45*Log[z]^2 + 0.128314275098941785*z^46*Log[z]^2 - 0.125727726835113184*z^47*Log[z]^2 + 0.123247978091658987*z^48*Log[z]^2 - 0.120868207021075509*z^49*Log[z]^2 + 0.118582622062889593*z^50*Log[z]^2 - 0.116385451888024527*z^51*Log[z]^2 + 0.114271778583276866*z^52*Log[z]^2 - 0.112236685873949874*z^53*Log[z]^2 + 0.110275970087017372*z^54*Log[z]^2 - 0.1083854167192629*z^55*Log[z]^2 + 0.106561410695519492*z^56*Log[z]^2 - 0.10480031791360366*z^57*Log[z]^2 + 0.10309901194423807*z^58*Log[z]^2 - 0.101454342123955763*z^59*Log[z]^2 + 0.0998635904700676852*z^60*Log[z]^2 - 0.0983240116529869341*z^61*Log[z]^2 + 0.0968332312726531759*z^62*Log[z]^2 - 0.0953888459343377159*z^63*Log[z]^2 + 0.0939887719702111218*z^64*Log[z]^2 - 0.0926308960895870418*z^65*Log[z]^2 + 0.0913133819970060394*z^66*Log[z]^2 - 0.0900343638490084043*z^67*Log[z]^2 + 0.0887922169189165445*z^68*Log[z]^2 - 0.0875852874842360256*z^69*Log[z]^2 + 0.0864121326439079907*z^70*Log[z]^2 - 0.08527128136932396*z^71*Log[z]^2 + 0.0841614477360450796*z^72*Log[z]^2 - 0.0830813187612421359*z^73*Log[z]^2 + 0.0820297446259944607*z^74*Log[z]^2 - 0.0810055496409116155*z^75*Log[z]^2 + 0.0800077024743352352*z^76*Log[z]^2 - 0.0790351471725227677*z^77*Log[z]^2 + 0.0780869559480332461*z^78*Log[z]^2 - 0.0771621776591338506*z^79*Log[z]^2 + 0.0762599753316284679*z^80*Log[z]^2 - 0.0753794898956637874*z^81*Log[z]^2 + 0.0745199642978036576*z^82*Log[z]^2 - 0.0736806206189312701*z^83*Log[z]^2 + 0.07286077236929976*z^84*Log[z]^2 - 0.07205971338187275*z^85*Log[z]^2 + 0.0712768196617306099*z^86*Log[z]^2 - 0.0705114486752998725*z^87*Log[z]^2 + 0.0697630319391590809*z^88*Log[z]^2 - 0.0690309835153726581*z^89*Log[z]^2 + 0.0683147843672403887*z^90*Log[z]^2 - 0.0676138990309071679*z^91*Log[z]^2 + 0.0669278526319551564*z^92*Log[z]^2 - 0.06625615483884767*z^93*Log[z]^2 + 0.0655983703204371451*z^94*Log[z]^2 - 0.0649540492018444476*z^95*Log[z]^2 + 0.0643227916456646926*z^96*Log[z]^2 - 0.0637041841290064942*z^97*Log[z]^2 + 0.0630978587477359653*z^98*Log[z]^2 - 0.0625034347173920091*z^99*Log[z]^2 + 0.0619205729280114857*z^100*Log[z]^2 + 0.0740740740740740741*Log[MH2/muf2]*Log[z]^2 - 0.148148148148148148*z*Log[MH2/muf2]*Log[z]^2 - 1.09259259259259259*z^2*Log[MH2/muf2]*Log[z]^2 + 0.592592592592592593*z^3*Log[MH2/muf2]*Log[z]^2 - 0.296296296296296296*z^4*Log[MH2/muf2]*Log[z]^2 + 0.197530864197530864*z^5*Log[MH2/muf2]*Log[z]^2 - 0.148148148148148148*z^6*Log[MH2/muf2]*Log[z]^2 + 0.118518518518518519*z^7*Log[MH2/muf2]*Log[z]^2 - 0.0987654320987654321*z^8*Log[MH2/muf2]*Log[z]^2 + 0.0846560846560846561*z^9*Log[MH2/muf2]*Log[z]^2 - 0.0740740740740740741*z^10*Log[MH2/muf2]*Log[z]^2 + 0.0658436213991769547*z^11*Log[MH2/muf2]*Log[z]^2 - 0.0592592592592592593*z^12*Log[MH2/muf2]*Log[z]^2 + 0.0538720538720538721*z^13*Log[MH2/muf2]*Log[z]^2 - 0.04938271604938271*z^14*Log[MH2/muf2]*Log[z]^2 + 0.045584045584045586*z^15*Log[MH2/muf2]*Log[z]^2 - 0.042328042328042326*z^16*Log[MH2/muf2]*Log[z]^2 + 0.0395061728395061728*z^17*Log[MH2/muf2]*Log[z]^2 - 0.037037037037037035*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0348583877995642702*z^19*Log[MH2/muf2]*Log[z]^2 - 0.0329218106995884774*z^20*Log[MH2/muf2]*Log[z]^2 + 0.031189083820662766*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0296296296296296296*z^22*Log[MH2/muf2]*Log[z]^2 + 0.02821869488536155*z^23*Log[MH2/muf2]*Log[z]^2 - 0.026936026936026935*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0257648953301127214*z^25*Log[MH2/muf2]*Log[z]^2 - 0.024691358024691357*z^26*Log[MH2/muf2]*Log[z]^2 + 0.0237037037037037037*z^27*Log[MH2/muf2]*Log[z]^2 - 0.022792022792022793*z^28*Log[MH2/muf2]*Log[z]^2 + 0.0219478737997256516*z^29*Log[MH2/muf2]*Log[z]^2 - 0.021164021164021163*z^30*Log[MH2/muf2]*Log[z]^2 + 0.0204342273307790549*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0197530864197530864*z^32*Log[MH2/muf2]*Log[z]^2 + 0.0191158900836320191*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0185185185185185185*z^34*Log[MH2/muf2]*Log[z]^2 + 0.017957351290684626*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0174291938997821351*z^36*Log[MH2/muf2]*Log[z]^2 + 0.0169312169312169312*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0164609053497942387*z^38*Log[MH2/muf2]*Log[z]^2 + 0.016016016016016016*z^39*Log[MH2/muf2]*Log[z]^2 - 0.015594541910331383*z^40*Log[MH2/muf2]*Log[z]^2 + 0.015194681861348529*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0148148148148148148*z^42*Log[MH2/muf2]*Log[z]^2 + 0.0144534778681120145*z^43*Log[MH2/muf2]*Log[z]^2 - 0.014109347442680775*z^44*Log[MH2/muf2]*Log[z]^2 + 0.0137812230835486649*z^45*Log[MH2/muf2]*Log[z]^2 - 0.013468013468013467*z^46*Log[MH2/muf2]*Log[z]^2 + 0.0131687242798353909*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0128824476650563607*z^48*Log[MH2/muf2]*Log[z]^2 + 0.0126083530338849488*z^49*Log[MH2/muf2]*Log[z]^2 - 0.012345679012345678*z^50*Log[MH2/muf2]*Log[z]^2 + 0.0120937263794406652*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0118518518518518519*z^52*Log[MH2/muf2]*Log[z]^2 + 0.0116194625998547567*z^53*Log[MH2/muf2]*Log[z]^2 - 0.011396011396011397*z^54*Log[MH2/muf2]*Log[z]^2 + 0.0111809923130677848*z^55*Log[MH2/muf2]*Log[z]^2 - 0.0109739368998628258*z^56*Log[MH2/muf2]*Log[z]^2 + 0.0107744107744107744*z^57*Log[MH2/muf2]*Log[z]^2 - 0.010582010582010581*z^58*Log[MH2/muf2]*Log[z]^2 + 0.010396361273554255*z^59*Log[MH2/muf2]*Log[z]^2 - 0.0102171136653895275*z^60*Log[MH2/muf2]*Log[z]^2 + 0.0100439422473320778*z^61*Log[MH2/muf2]*Log[z]^2 - 0.00987654320987654321*z^62*Log[MH2/muf2]*Log[z]^2 + 0.00971463266545233758*z^63*Log[MH2/muf2]*Log[z]^2 - 0.00955794504181600956*z^64*Log[MH2/muf2]*Log[z]^2 + 0.00940623162845385068*z^65*Log[MH2/muf2]*Log[z]^2 - 0.00925925925925925926*z^66*Log[MH2/muf2]*Log[z]^2 + 0.00911680911680911681*z^67*Log[MH2/muf2]*Log[z]^2 - 0.00897867564534231201*z^68*Log[MH2/muf2]*Log[z]^2 + 0.00884466556108347153*z^69*Log[MH2/muf2]*Log[z]^2 - 0.00871459694989106754*z^70*Log[MH2/muf2]*Log[z]^2 + 0.00858829844337090714*z^71*Log[MH2/muf2]*Log[z]^2 - 0.00846560846560846561*z^72*Log[MH2/muf2]*Log[z]^2 + 0.00834637454355764215*z^73*Log[MH2/muf2]*Log[z]^2 - 0.00823045267489711934*z^74*Log[MH2/muf2]*Log[z]^2 + 0.00811770674784373415*z^75*Log[MH2/muf2]*Log[z]^2 - 0.00800800800800800801*z^76*Log[MH2/muf2]*Log[z]^2 + 0.00790123456790123457*z^77*Log[MH2/muf2]*Log[z]^2 - 0.00779727095516569201*z^78*Log[MH2/muf2]*Log[z]^2 + 0.00769600769600769601*z^79*Log[MH2/muf2]*Log[z]^2 - 0.00759734093067426401*z^80*Log[MH2/muf2]*Log[z]^2 + 0.00750117205813408345*z^81*Log[MH2/muf2]*Log[z]^2 - 0.00740740740740740741*z^82*Log[MH2/muf2]*Log[z]^2 + 0.00731595793324188386*z^83*Log[MH2/muf2]*Log[z]^2 - 0.00722673893405600723*z^84*Log[MH2/muf2]*Log[z]^2 + 0.00713966979027219991*z^85*Log[MH2/muf2]*Log[z]^2 - 0.00705467372134038801*z^86*Log[MH2/muf2]*Log[z]^2 + 0.00697167755991285403*z^87*Log[MH2/muf2]*Log[z]^2 - 0.00689061154177433247*z^88*Log[MH2/muf2]*Log[z]^2 + 0.00681140911025968497*z^89*Log[MH2/muf2]*Log[z]^2 - 0.00673400673400673401*z^90*Log[MH2/muf2]*Log[z]^2 + 0.00665834373699542239*z^91*Log[MH2/muf2]*Log[z]^2 - 0.00658436213991769547*z^92*Log[MH2/muf2]*Log[z]^2 + 0.00651200651200651201*z^93*Log[MH2/muf2]*Log[z]^2 - 0.00644122383252818035*z^94*Log[MH2/muf2]*Log[z]^2 + 0.00637196336121067304*z^95*Log[MH2/muf2]*Log[z]^2 - 0.00630417651694247439*z^96*Log[MH2/muf2]*Log[z]^2 + 0.00623781676413255361*z^97*Log[MH2/muf2]*Log[z]^2 - 0.00617283950617283951*z^98*Log[MH2/muf2]*Log[z]^2 + 0.00610920198549064528*z^99*Log[MH2/muf2]*Log[z]^2 - 0.00604686318972033258*z^100*Log[MH2/muf2]*Log[z]^2 - 0.0740740740740740741*Log[z]^3 + 0.148148148148148148*z*Log[z]^3 + 1.05555555555555556*z^2*Log[z]^3 - 0.49382716049382713*z^3*Log[z]^3 + 0.24691358024691357*z^4*Log[z]^3 - 0.164609053497942387*z^5*Log[z]^3 + 0.12345679012345678*z^6*Log[z]^3 - 0.0987654320987654321*z^7*Log[z]^3 + 0.0823045267489711934*z^8*Log[z]^3 - 0.0705467372134038801*z^9*Log[z]^3 + 0.0617283950617283951*z^10*Log[z]^3 - 0.0548696844993141289*z^11*Log[z]^3 + 0.04938271604938271*z^12*Log[z]^3 - 0.04489337822671156*z^13*Log[z]^3 + 0.0411522633744855967*z^14*Log[z]^3 - 0.03798670465337132*z^15*Log[z]^3 + 0.03527336860670194*z^16*Log[z]^3 - 0.0329218106995884774*z^17*Log[z]^3 + 0.0308641975308641975*z^18*Log[z]^3 - 0.0290486564996368918*z^19*Log[z]^3 + 0.0274348422496570645*z^20*Log[z]^3 - 0.02599090318388564*z^21*Log[z]^3 + 0.024691358024691357*z^22*Log[z]^3 - 0.0235155790711346267*z^23*Log[z]^3 + 0.02244668911335578*z^24*Log[z]^3 - 0.0214707461084272678*z^25*Log[z]^3 + 0.0205761316872427984*z^26*Log[z]^3 - 0.0197530864197530864*z^27*Log[z]^3 + 0.01899335232668566*z^28*Log[z]^3 - 0.0182898948331047096*z^29*Log[z]^3 + 0.01763668430335097*z^30*Log[z]^3 - 0.0170285227756492124*z^31*Log[z]^3 + 0.0164609053497942387*z^32*Log[z]^3 - 0.0159299084030266826*z^33*Log[z]^3 + 0.0154320987654320988*z^34*Log[z]^3 - 0.0149644594089038533*z^35*Log[z]^3 + 0.0145243282498184459*z^36*Log[z]^3 - 0.014109347442680775*z^37*Log[z]^3 + 0.0137174211248285322*z^38*Log[z]^3 - 0.01334668001334668*z^39*Log[z]^3 + 0.01299545159194282*z^40*Log[z]^3 - 0.0126622348844571067*z^41*Log[z]^3 + 0.012345679012345678*z^42*Log[z]^3 - 0.0120445648900933454*z^43*Log[z]^3 + 0.0117577895355673133*z^44*Log[z]^3 - 0.0114843525696238875*z^45*Log[z]^3 + 0.01122334455667789*z^46*Log[z]^3 - 0.0109739368998628258*z^47*Log[z]^3 + 0.0107353730542136339*z^48*Log[z]^3 - 0.0105069608615707906*z^49*Log[z]^3 + 0.0102880658436213992*z^50*Log[z]^3 - 0.0100781053162005543*z^51*Log[z]^3 + 0.00987654320987654321*z^52*Log[z]^3 - 0.00968288549987896393*z^53*Log[z]^3 + 0.00949667616334283001*z^54*Log[z]^3 - 0.00931749359422315397*z^55*Log[z]^3 + 0.00914494741655235482*z^56*Log[z]^3 - 0.00897867564534231201*z^57*Log[z]^3 + 0.00881834215167548501*z^58*Log[z]^3 - 0.00866363439462854668*z^59*Log[z]^3 + 0.00851426138782460622*z^60*Log[z]^3 - 0.00836995187277673153*z^61*Log[z]^3 + 0.00823045267489711934*z^62*Log[z]^3 - 0.00809552722121028132*z^63*Log[z]^3 + 0.00796495420151334*z^64*Log[z]^3 - 0.00783852635704487556*z^65*Log[z]^3 + 0.00771604938271604938*z^66*Log[z]^3 - 0.00759734093067426401*z^67*Log[z]^3 + 0.00748222970445192667*z^68*Log[z]^3 - 0.00737055463423622628*z^69*Log[z]^3 + 0.00726216412490922295*z^70*Log[z]^3 - 0.00715691536947575595*z^71*Log[z]^3 + 0.00705467372134038801*z^72*Log[z]^3 - 0.00695531211963136846*z^73*Log[z]^3 + 0.00685871056241426612*z^74*Log[z]^3 - 0.00676475562320311179*z^75*Log[z]^3 + 0.00667334000667334001*z^76*Log[z]^3 - 0.00658436213991769547*z^77*Log[z]^3 + 0.00649772579597141001*z^78*Log[z]^3 - 0.00641333974667308001*z^79*Log[z]^3 + 0.00633111744222855334*z^80*Log[z]^3 - 0.00625097671511173621*z^81*Log[z]^3 + 0.00617283950617283951*z^82*Log[z]^3 - 0.00609663161103490322*z^83*Log[z]^3 + 0.00602228244504667269*z^84*Log[z]^3 - 0.00594972482522683326*z^85*Log[z]^3 + 0.00587889476778365667*z^86*Log[z]^3 - 0.00580973129992737836*z^87*Log[z]^3 + 0.00574217628481194373*z^88*Log[z]^3 - 0.00567617425854973748*z^89*Log[z]^3 + 0.00561167227833894501*z^90*Log[z]^3 - 0.00554861978082951866*z^91*Log[z]^3 + 0.00548696844993141289*z^92*Log[z]^3 - 0.00542667209333876001*z^93*Log[z]^3 + 0.00536768652710681696*z^94*Log[z]^3 - 0.00530996946767556087*z^95*Log[z]^3 + 0.00525348043078539532*z^96*Log[z]^3 - 0.00519818063677712801*z^97*Log[z]^3 + 0.00514403292181069959*z^98*Log[z]^3 - 0.00509100165457553774*z^99*Log[z]^3 + 0.00503905265810027715*z^100*Log[z]^3 - 0.0987654320987654321*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0987654320987654321*z^2*Log[z]^4, 0.921246785548919989 - 2.97023495679320564*Lmb - 0.617590332761344343*Lmb^2 - 0.375*Lmb^3 + 0.261824384788985883/z + (0.14313733989079774*Lmb)/z + (0.172839506172839506*Lmb^2)/z + (0.037037037037037035*Lmb^3)/z + 22.4087489276864646*z + 7.20620788498067544*Lmb*z + 3.182647698946802*Lmb^2*z + 0.625*Lmb^3*z - 24.90754485036874*z^2 - 4.81571434751897104*Lmb*z^2 - 2.79841127411442069*Lmb^2*z^2 - 0.287037037037037037*Lmb^3*z^2 + 0.9592118020053454*z^3 + 0.444444444444444444*Lmb*z^3 + 0.04938271604938271*Lmb^2*z^3 + 0.409018848468801588*z^4 + 0.0124903549382716049*Lmb*z^4 + 0.00661651234567901235*Lmb^2*z^4 - 0.0569274967663418976*z^5 - 0.00363215020576131687*Lmb*z^5 + 0.00205401234567901235*Lmb^2*z^5 + 0.0721267222969649136*z^6 - 0.00368704123624758545*Lmb*z^6 + 0.000902998236331569665*Lmb^2*z^6 - 0.0342803343502344793*z^7 - 0.00273879153576270518*Lmb*z^7 + 0.000479069934852247777*Lmb^2*z^7 + 0.0193000120111352915*z^8 - 0.00198713597014892153*Lmb*z^8 + 0.0002857548718340952*Lmb^2*z^8 - 0.0176672110750578617*z^9 - 0.00146560825905007636*Lmb*z^9 + 0.000184637683948750968*Lmb^2*z^9 + 0.00591524692262858087*z^10 - 0.00110615604137863771*Lmb*z^10 + 0.000126439290019536933*Lmb^2*z^10 - 0.00982295194285305745*z^11 - 0.000853823059290033903*Lmb*z^11 + 0.0000904958162380874349*Lmb^2*z^11 + 0.00151901204982925036*z^12 - 0.000672509645060701289*Lmb*z^12 + 0.0000670606877562800428*Lmb^2*z^12 - 0.005821675228268539*z^13 - 0.000539205245465591519*Lmb*z^13 + 0.0000511096390377365812*Lmb^2*z^13 - 0.000140031341240228655*z^14 - 0.000439110505864028118*Lmb*z^14 + 0.0000398661510443501346*Lmb^2*z^14 - 0.00360807051673248911*z^15 - 0.000362515697732757695*Lmb*z^15 + 0.0000317074827802195672*Lmb^2*z^15 - 0.0007995421320796673*z^16 - 0.000302905459255068709*Lmb*z^16 + 0.0000256404789925229351*Lmb^2*z^16 - 0.00230166194941366337*z^17 - 0.000255809857451764889*Lmb*z^17 + 0.0000210333625165325218*Lmb^2*z^17 - 0.00104992756514503694*z^18 - 0.000218097638939363422*Lmb*z^18 + 0.000017470810687043775*Lmb^2*z^18 - 0.00149093944843346459*z^19 - 0.000187532740926376533*Lmb*z^19 + 0.0000146719529312448943*Lmb^2*z^19 - 0.00112096592469183602*z^20 - 0.00016249004038706378*Lmb*z^20 + 0.00001244210172902132*Lmb^2*z^20 - 0.000967705402617234731*z^21 - 0.000141769332234994732*Lmb*z^21 + 0.0000106433502211480993*Lmb^2*z^21 - 0.00111095936731526464*z^22 - 0.000124471157502813807*Lmb*z^22 + 9.17611698323551876*10^-6*Lmb^2*z^22 - 0.000619444952198529131*z^23 - 0.000109912367003744989*Lmb*z^23 + 7.96725117842357211*10^-6*Lmb^2*z^23 - 0.00106482768079492331*z^24 - 0.0000975677077706656223*Lmb*z^24 + 6.96218316297140414*10^-6*Lmb^2*z^24 - 0.0003819559341078871*z^25 - 0.0000870287624511909891*Lmb*z^25 + 6.1196341086857785*10^-6*Lmb^2*z^25 - 0.00100400457559398442*z^26 - 0.0000779746573186254866*Lmb*z^26 + 5.40798182831932558*10^-6*Lmb^2*z^26 - 0.000216912921805367066*z^27 - 0.0000701508781950605662*Lmb*z^27 + 4.80272086725497547*10^-6*Lmb^2*z^27 - 0.000938947847314926154*z^28 - 0.00006335375465489375*Lmb*z^28 + 4.28465926385893913*10^-6*Lmb^2*z^28 - 0.000100554744857881242*z^29 - 0.0000574189613277011*Lmb*z^29 + 3.83861978894915606*10^-6*Lmb^2*z^29 - 0.000874751094148145821*z^30 - 0.0000522129024882963112*Lmb*z^30 + 3.45249210697416144*10^-6*Lmb^2*z^30 - 0.0000176691864690447504*z^31 - 0.0000476261907899548324*Lmb*z^31 + 3.11653257928745956*10^-6*Lmb^2*z^31 - 0.000813802950478254305*z^32 - 0.0000435686639005904061*Lmb*z^32 + 2.82284116055194106*10^-6*Lmb^2*z^32 + 0.0000417542348153028211*z^33 - 0.00003996554229741744*Lmb*z^33 + 2.56496650240424269*10^-6*Lmb^2*z^33 - 0.0007571029149454632*z^34 - 0.0000367544420784484525*Lmb*z^34 + 2.33760493745142613*10^-6*Lmb^2*z^34 + 0.0000844611522228267937*z^35 - 0.0000338830342561227807*Lmb*z^35 + 2.1363689409496387*10^-6*Lmb^2*z^35 - 0.000704934595290457441*z^36 - 0.0000313071970600558685*Lmb*z^36 + 1.95760752232796388*10^-6*Lmb^2*z^36 + 0.000115091894402885832*z^37 - 0.0000289895472519174556*Lmb*z^37 + 1.79826579199772077*10^-6*Lmb^2*z^37 - 0.000657218751358556494*z^38 - 0.0000268982650375205585*Lmb*z^38 + 1.65577433936212483*10^-6*Lmb^2*z^38 + 0.000136896634102721017*z^39 - 0.0000250061480489816619*Lmb*z^39 + 1.52796148211666545*10^-6*Lmb^2*z^39 - 0.000613701373822106832*z^40 - 0.0000232898452693846232*Lmb*z^40 + 1.41298319781303333*10^-6*Lmb^2*z^40 + 0.000152188188499396846*z^41 - 0.0000217292332206345928*Lmb*z^41 + 1.30926682533032092*10^-6*Lmb^2*z^41 - 0.000574054481955346743*z^42 - 0.0000203069053133756213*Lmb*z^42 + 1.21546556317117737*10^-6*Lmb^2*z^42 + 0.000162635472459063329*z^43 - 0.0000190077517337851736*Lmb*z^43 + 1.13042148841506714*10^-6*Lmb^2*z^43 - 0.000537929791609856732*z^44 - 0.0000178186121658419249*Lmb*z^44 + 1.05313534140467389*10^-6*Lmb^2*z^44 + 0.0001694576809348348*z^45 - 0.0000167279874167253717*Lmb*z^45 + 9.82741714061130775*10^-7*Lmb^2*z^45 - 0.000504986573128596424*z^46 - 0.0000157257989167997473*Lmb*z^46 + 9.18488577895750438*10^-7*Lmb^2*z^46 + 0.000173555205505791622*z^47 - 0.0000148031873165846932*Lmb*z^47 + 8.59720315665566139*10^-7*Lmb^2*z^47 - 0.000474905272799434245*z^48 - 0.0000139523431582545803*Lmb*z^48 + 8.05863595912911675*10^-7*Lmb^2*z^48 + 0.00017559939718375542*z^49 - 0.000013166363975433119*Lmb*z^49 + 7.56415565307127479*10^-7*Lmb^2*z^49 - 0.0004473932914692626*z^50 - 0.0000124391332599571165*Lmb*z^50 + 7.10933939343087259*10^-7*Lmb^2*z^50 + 0.000176095058420060208*z^51 - 0.0000117652175939332*Lmb*z^51 + 6.69028654662453412*10^-7*Lmb^2*z^51 - 0.000422186497864148819*z^52 - 0.0000111397789299263817*Lmb*z^52 + 6.30354811373961428*10^-7*Lmb^2*z^52 + 0.000175424556922138496*z^53 - 0.0000105584995497514238*Lmb*z^53 + 5.94606685268431676*10^-7*Lmb^2*z^53 - 0.000399048493953581132*z^54 - 0.0000100175176724434145*Lmb*z^54 + 5.61512630790900637*10^-7*Lmb^2*z^54 + 0.000173879362292040961*z^55 - 9.51337203721340361*10^-6*Lmb*z^55 + 5.30830728361945024*10^-7*Lmb^2*z^55 - 0.000377768771889269268*z^56 - 9.04295407511522348*10^-6*Lmb*z^56 + 5.02345055907842672*10^-7*Lmb^2*z^56 + 0.000171682853440025736*z^57 - 8.60346651745253774*10^-6*Lmb*z^57 + 4.75862485632431985*10^-7*Lmb^2*z^57 - 0.000358160402322264071*z^58 - 8.19238748036312705*10^-6*Lmb*z^58 + 4.51209924201875609*10^-7*Lmb^2*z^58 + 0.000169006988640135502*z^59 - 7.80743922196610078*10^-6*Lmb*z^59 + 4.28231928441776879*10^-7*Lmb^2*z^59 - 0.000340057607151689885*z^60 - 7.44656089761304468*10^-6*Lmb*z^60 + 4.06788640009377678*10^-7*Lmb^2*z^60 + 0.000165984608850667112*z^61 - 7.10788474543605217*10^-6*Lmb*z^61 + 3.86753991808837941*10^-7*Lmb^2*z^61 - 0.000323313404643596348*z^62 - 6.78971522274944054*10^-6*Lmb*z^62 + 3.6801414656499705*10^-7*Lmb^2*z^62 + 0.000162718599765850383*z^63 - 6.49051068731001722*10^-6*Lmb*z^63 + 3.50466134277722834*10^-7*Lmb^2*z^63 - 0.000307797419976543027*z^64 - 6.20886727868125646*10^-6*Lmb*z^64 + 3.34016660497419161*10^-7*Lmb^2*z^64 + 0.000159288771057928162*z^65 - 5.94350470616265221*10^-6*Lmb*z^65 + 3.18581061694226213*10^-7*Lmb^2*z^65 - 0.000293393900263581777*z^66 - 5.69325369270273694*10^-6*Lmb*z^66 + 3.04082387600738618*10^-7*Lmb^2*z^66 + 0.000155757060951132434*z^67 - 5.45704486034626808*10^-6*Lmb*z^67 + 2.90450593420983761*10^-7*Lmb^2*z^67 - 0.000279999942989814652*z^68 - 5.23389887324040288*10^-6*Lmb*z^68 + 2.77621827322232624*10^-7*Lmb^2*z^68 + 0.000152171501455917621*z^69 - 5.02291767999530604*10^-6*Lmb*z^69 + 2.65537800746329919*10^-7*Lmb^2*z^69 - 0.000267523930670695361*z^70 - 4.82327671904354105*10^-6*Lmb*z^70 + 2.541452308630848*10^-7*Lmb^2*z^70 + 0.000148569258929098703*z^71 - 4.63421796921271852*10^-6*Lmb*z^71 + 2.43395345996549026*10^-7*Lmb^2*z^71 - 0.000255884156537382671*z^72 - 4.45504374354738747*10^-6*Lmb*z^72 + 2.33243446132144213*10^-7*Lmb^2*z^72 + 0.00014497897948089722*z^73 - 4.28511113792750489*10^-6*Lmb*z^73 + 2.23648511696705063*10^-7*Lmb^2*z^73 - 0.000245007622734437717*z^74 - 4.12382705759560393*10^-6*Lmb*z^74 + 2.145728547259853*10^-7*Lmb^2*z^74 + 0.000141422608071268714*z^75 - 3.97064375462534656*10^-6*Lmb*z^75 + 2.05981807320965819*10^-7*Lmb^2*z^75 - 0.000234828991821607889*z^76 - 3.82505481789256223*10^-6*Lmb*z^76 + 1.9784344296690147*10^-7*Lmb^2*z^76 + 0.000137916806492275254*z^77 - 3.6865915644568323*10^-6*Lmb*z^77 + 1.90128326865292035*10^-7*Lmb^2*z^77 - 0.000225289673091643138*z^78 - 3.55481978760372392*10^-6*Lmb*z^78 + 1.82809291923730759*10^-7*Lmb^2*z^78 + 0.000134474063764816788*z^79 - 3.42933682228319777*10^-6*Lmb*z^79 + 1.7586123747428048*10^-7*Lmb^2*z^79 - 0.000216337026636601353*z^80 - 3.3097688934333478*10^-6*Lmb*z^80 + 1.69260948158044202*10^-7*Lmb^2*z^80 + 0.000131103569311036292*z^81 - 3.19576871680584631*10^-6*Lmb*z^81 + 1.62986930730647887*10^-7*Lmb^2*z^81 - 0.000207923669802507135*z^82 - 3.08701332549934863*10^-6*Lmb*z^82 + 1.57019266817771522*10^-7*Lmb^2*z^82 + 0.000127811902184702725*z^83 - 2.98320209853517008*10^-6*Lmb*z^83 + 1.51339479887828363*10^-7*Lmb^2*z^83 - 0.000200006872433076971*z^84 - 2.884054970539956*10^-6*Lmb*z^84 + 1.45930414915622895*10^-7*Lmb^2*z^84 + 0.000124603576959084061*z^85 - 2.7893108039873656*10^-6*Lmb*z^85 + 1.40776129390735413*10^-7*Lmb^2*z^85 - 0.000192548028991594352*z^86 - 2.69872590754158263*10^-6*Lmb*z^86 + 1.35861794481235476*10^-7*Lmb^2*z^86 + 0.000121481477388736289*z^87 - 2.61207268587949613*10^-6*Lmb*z^87 + 1.31173605300306376*10^-7*Lmb^2*z^87 - 0.000185512197203692475*z^88 - 2.52913840797975557*10^-6*Lmb*z^88 + 1.26698699343184336*10^-7*Lmb^2*z^88 + 0.000118447201824834549*z^89 - 2.44972408228476177*10^-6*Lmb*z^89 + 1.22425082266798176*10^-7*Lmb^2*z^89 - 0.000178867694257691638*z^90 - 2.37364342839116136*10^-6*Lmb*z^90 + 1.18341560276620394*10^-7*Lmb^2*z^90 + 0.000115501338959565119*z^91 - 2.30072193602713248*10^-6*Lmb*z^91 + 1.14437678466208098*10^-7*Lmb^2*z^91 - 0.000172585742829203334*z^92 - 2.23079600304933908*10^-6*Lmb*z^92 + 1.10703664526180334*10^-7*Lmb^2*z^92 + 0.000112643688359156364*z^93 - 2.16371214505497548*10^-6*Lmb*z^93 + 1.07130377302201128*10^-7*Lmb^2*z^93 - 0.000166640160270278759*z^94 - 2.0993262699687476*10^-6*Lmb*z^94 + 1.03709259736995283*10^-7*Lmb^2*z^94 + 0.000109873437092982413*z^95 - 2.03750301164301093*10^-6*Lmb*z^95 + 1.00432295780448795*10^-7*Lmb^2*z^95 - 0.000161007085233365063*z^96 - 1.97811511711207621*10^-6*Lmb*z^96 + 9.72919708952432687*10^-8*Lmb^2*z^96 + 0.000107189301339504341*z^97 - 1.92104288267802037*10^-6*Lmb*z^97 + 9.42812358239414323*10^-8*Lmb^2*z^97 - 0.000155664736801872544*z^98 - 1.86617363448310764*10^-6*Lmb*z^98 + 9.139347331758347*10^-8*Lmb^2*z^98 + 0.000104589639972375997*z^99 - 1.81340124965007277*10^-6*Lmb*z^99 + 8.86224675561966757*10^-8*Lmb^2*z^99 - 0.000150593201887678151*z^100 - 1.76262571445205836*10^-6*Lmb*z^100 + 8.596237601862051*10^-8*Lmb^2*z^100 + ALARM*z^101 - 0.379466813823684268*Log[MH2/muf2] - 1.47036133104537737*Lmb*Log[MH2/muf2] - 0.75*Lmb^2*Log[MH2/muf2] + (0.273087856450841018*Log[MH2/muf2])/z + (0.197530864197530864*Lmb*Log[MH2/muf2])/z + (0.0740740740740740741*Lmb^2*Log[MH2/muf2])/z + 7.41925305222842221*z*Log[MH2/muf2] + 1.73059079578720762*Lmb*z*Log[MH2/muf2] + 1.25*Lmb^2*z*Log[MH2/muf2] - 7.21260108045665516*z^2*Log[MH2/muf2] - 0.699817935963855598*Lmb*z^2*Log[MH2/muf2] - 0.574074074074074074*Lmb^2*z^2*Log[MH2/muf2] - 0.151451292800035018*z^3*Log[MH2/muf2] + 0.197530864197530864*Lmb*z^3*Log[MH2/muf2] - 0.0124543086195983291*z^4*Log[MH2/muf2] + 0.0264660493827160494*Lmb*z^4*Log[MH2/muf2] + 0.0228264426455790656*z^5*Log[MH2/muf2] + 0.00821604938271604938*Lmb*z^5*Log[MH2/muf2] + 0.011039589380278238*z^6*Log[MH2/muf2] + 0.00361199294532627866*Lmb*z^6*Log[MH2/muf2] + 0.00644805894715627522*z^7*Log[MH2/muf2] + 0.00191627973940899111*Lmb*z^7*Log[MH2/muf2] + 0.00575570546238307119*z^8*Log[MH2/muf2] + 0.00114301948733638076*Lmb*z^8*Log[MH2/muf2] + 0.00253178958203959993*z^9*Log[MH2/muf2] + 0.000738550735795003873*Lmb*z^9*Log[MH2/muf2] + 0.00329917315171076507*z^10*Log[MH2/muf2] + 0.000505757160078147732*Lmb*z^10*Log[MH2/muf2] + 0.00118987715721105529*z^11*Log[MH2/muf2] + 0.00036198326495234974*Lmb*z^11*Log[MH2/muf2] + 0.00208596879987631108*z^12*Log[MH2/muf2] + 0.000268242751025120171*Lmb*z^12*Log[MH2/muf2] + 0.000621095785048072164*z^13*Log[MH2/muf2] + 0.000204438556150946325*Lmb*z^13*Log[MH2/muf2] + 0.00141819851249476828*z^14*Log[MH2/muf2] + 0.000159464604177400539*Lmb*z^14*Log[MH2/muf2] + 0.000345209957996799721*z^15*Log[MH2/muf2] + 0.000126829931120878269*Lmb*z^15*Log[MH2/muf2] + 0.00101761722401290697*z^16*Log[MH2/muf2] + 0.00010256191597009174*Lmb*z^16*Log[MH2/muf2] + 0.000198525781637128856*z^17*Log[MH2/muf2] + 0.0000841334500661300874*Lmb*z^17*Log[MH2/muf2] + 0.000760908916210114881*z^18*Log[MH2/muf2] + 0.0000698832427481750921*Lmb*z^18*Log[MH2/muf2] + 0.000115260439336169576*z^19*Log[MH2/muf2] + 0.0000586878117249795773*Lmb*z^19*Log[MH2/muf2] + 0.000587695622491792802*z^20*Log[MH2/muf2] + 0.0000497684069160852841*Lmb*z^20*Log[MH2/muf2] + 0.0000656776417850302578*z^21*Log[MH2/muf2] + 0.0000425734008845923972*Lmb*z^21*Log[MH2/muf2] + 0.000465910033109980245*z^22*Log[MH2/muf2] + 0.000036704467932942075*Lmb*z^22*Log[MH2/muf2] + 0.0000350955367480145474*z^23*Log[MH2/muf2] + 0.0000318690047136942884*Lmb*z^23*Log[MH2/muf2] + 0.000377362796864467245*z^24*Log[MH2/muf2] + 0.0000278487326518856166*Lmb*z^24*Log[MH2/muf2] + 0.0000157506216748304171*z^25*Log[MH2/muf2] + 0.000024478536434743114*Lmb*z^25*Log[MH2/muf2] + 0.000311166027598191295*z^26*Log[MH2/muf2] + 0.0000216319273132773023*Lmb*z^26*Log[MH2/muf2] + 3.306685718081174*10^-6*z^27*Log[MH2/muf2] + 0.0000192108834690199019*Lmb*z^27*Log[MH2/muf2] + 0.000260504613417299135*z^28*Log[MH2/muf2] + 0.0000171386370554357565*Lmb*z^28*Log[MH2/muf2] - 4.76868316577056889*10^-6*z^29*Log[MH2/muf2] + 0.0000153544791557966242*Lmb*z^29*Log[MH2/muf2] + 0.000220949186208024185*z^30*Log[MH2/muf2] + 0.0000138099684278966458*Lmb*z^30*Log[MH2/muf2] - 0.0000100100610752307108*z^31*Log[MH2/muf2] + 0.0000124661303171498382*Lmb*z^31*Log[MH2/muf2] + 0.000189527070272774245*z^32*Log[MH2/muf2] + 0.0000112913646422077642*Lmb*z^32*Log[MH2/muf2] - 0.0000133765468945410402*z^33*Log[MH2/muf2] + 0.0000102598660096169708*Lmb*z^33*Log[MH2/muf2] + 0.000164187215043112596*z^34*Log[MH2/muf2] + 9.35041974980570454*10^-6*Lmb*z^34*Log[MH2/muf2] - 0.0000154834144911347523*z^35*Log[MH2/muf2] + 8.545475763798555*10^-6*Lmb*z^35*Log[MH2/muf2] + 0.000143479911410092133*z^36*Log[MH2/muf2] + 7.83043008931185553*10^-6*Lmb*z^36*Log[MH2/muf2] - 0.0000167342048866916982*z^37*Log[MH2/muf2] + 7.19306316799088308*10^-6*Lmb*z^37*Log[MH2/muf2] + 0.000126358529666154546*z^38*Log[MH2/muf2] + 6.62309735744849931*10^-6*Lmb*z^38*Log[MH2/muf2] - 0.0000173986170889649026*z^39*Log[MH2/muf2] + 6.11184592846666179*10^-6*Lmb*z^39*Log[MH2/muf2] + 0.000112053121862094247*z^40*Log[MH2/muf2] + 5.65193279125213331*10^-6*Lmb*z^40*Log[MH2/muf2] - 0.0000176597993852004783*z^41*Log[MH2/muf2] + 5.23706730132128368*10^-6*Lmb*z^41*Log[MH2/muf2] + 0.0000999877121940340022*z^42*Log[MH2/muf2] + 4.86186225268470949*10^-6*Lmb*z^42*Log[MH2/muf2] - 0.00001764380760984261*z^43*Log[MH2/muf2] + 4.52168595366026855*10^-6*Lmb*z^43*Log[MH2/muf2] + 0.0000897249040012647718*z^44*Log[MH2/muf2] + 4.21254136561869555*10^-6*Lmb*z^44*Log[MH2/muf2] - 0.0000174383750977948856*z^45*Log[MH2/muf2] + 3.930966856244523*10^-6*Lmb*z^45*Log[MH2/muf2] + 0.0000809280013589132293*z^46*Log[MH2/muf2] + 3.67395431158300175*10^-6*Lmb*z^46*Log[MH2/muf2] - 0.0000171051151073128393*z^47*Log[MH2/muf2] + 3.43888126266226456*10^-6*Lmb*z^47*Log[MH2/muf2] + 0.00007333461681726048*z^48*Log[MH2/muf2] + 3.2234543836516465*10^-6*Lmb*z^48*Log[MH2/muf2] - 0.000016687597068696497*z^49*Log[MH2/muf2] + 3.02566226122850992*10^-6*Lmb*z^49*Log[MH2/muf2] + 0.0000667379669466208815*z^50*Log[MH2/muf2] + 2.84373575737234904*10^-6*Lmb*z^50*Log[MH2/muf2] - 0.0000162167782545436063*z^51*Log[MH2/muf2] + 2.67611461864981365*10^-6*Lmb*z^51*Log[MH2/muf2] + 0.0000609734095339490186*z^52*Log[MH2/muf2] + 2.52141924549584571*10^-6*Lmb*z^52*Log[MH2/muf2] - 0.000015714709714397256*z^53*Log[MH2/muf2] + 2.378426741073727*10^-6*Lmb*z^53*Log[MH2/muf2] + 0.0000559086154386503643*z^54*Log[MH2/muf2] + 2.24605052316360255*10^-6*Lmb*z^54*Log[MH2/muf2] - 0.0000151970976028979724*z^55*Log[MH2/muf2] + 2.1233229134477802*10^-6*Lmb*z^55*Log[MH2/muf2] + 0.0000514363000408157514*z^56*Log[MH2/muf2] + 2.00938022363137069*10^-6*Lmb*z^56*Log[MH2/muf2] - 0.0000146750940522033653*z^57*Log[MH2/muf2] + 1.90344994252972794*10^-6*Lmb*z^57*Log[MH2/muf2] + 0.0000474687829856703095*z^58*Log[MH2/muf2] + 1.80483969680750244*10^-6*Lmb*z^58*Log[MH2/muf2] - 0.0000141565624282497064*z^59*Log[MH2/muf2] + 1.71292771376710752*10^-6*Lmb*z^59*Log[MH2/muf2] + 0.00004393387108522788*z^60*Log[MH2/muf2] + 1.62715456003751071*10^-6*Lmb*z^60*Log[MH2/muf2] - 0.0000136469795914840878*z^61*Log[MH2/muf2] + 1.54701596723535177*10^-6*Lmb*z^61*Log[MH2/muf2] + 0.0000407717104791452895*z^62*Log[MH2/muf2] + 1.4720565862599882*10^-6*Lmb*z^62*Log[MH2/muf2] - 0.0000131500846568977851*z^63*Log[MH2/muf2] + 1.40186453711089134*10^-6*Lmb*z^63*Log[MH2/muf2] + 0.000037932356842130906*z^64*Log[MH2/muf2] + 1.33606664198967665*10^-6*Lmb*z^64*Log[MH2/muf2] - 0.0000126683489080179136*z^65*Log[MH2/muf2] + 1.27432424677690485*10^-6*Lmb*z^65*Log[MH2/muf2] + 0.0000353738831300377111*z^66*Log[MH2/muf2] + 1.21632955040295447*10^-6*Lmb*z^66*Log[MH2/muf2] - 0.0000122033183562574011*z^67*Log[MH2/muf2] + 1.16180237368393504*10^-6*Lmb*z^67*Log[MH2/muf2] + 0.0000330608936812166406*z^68*Log[MH2/muf2] + 1.1104873092889306*10^-6*Lmb*z^68*Log[MH2/muf2] - 0.0000117558648408692563*z^69*Log[MH2/muf2] + 1.06215120298531968*10^-6*Lmb*z^69*Log[MH2/muf2] + 0.0000309633483205994956*z^70*Log[MH2/muf2] + 1.01658092345233916*10^-6*Lmb*z^70*Log[MH2/muf2] - 0.0000113263709396828789*z^71*Log[MH2/muf2] + 9.73581383986196103*10^-7*Lmb*z^71*Log[MH2/muf2] + 0.0000290556249916448483*z^72*Log[MH2/muf2] + 9.32973784528576852*10^-7*Lmb*z^72*Log[MH2/muf2] - 0.0000109148666430495065*z^73*Log[MH2/muf2] + 8.94594046786820254*10^-7*Lmb*z^73*Log[MH2/muf2] + 0.0000273157674003510516*z^74*Log[MH2/muf2] + 8.58291418903941198*10^-7*Lmb*z^74*Log[MH2/muf2] - 0.000010521130652190608*z^75*Log[MH2/muf2] + 8.23927229283863276*10^-7*Lmb*z^75*Log[MH2/muf2] + 0.0000257248772504682465*z^76*Log[MH2/muf2] + 7.91373771867605839*10^-7*Lmb*z^76*Log[MH2/muf2] - 0.0000101447655874195976*z^77*Log[MH2/muf2] + 7.605133074611681*10^-7*Lmb*z^77*Log[MH2/muf2] + 0.0000242666202875207086*z^78*Log[MH2/muf2] + 7.31237167694923035*10^-7*Lmb*z^78*Log[MH2/muf2] - 9.78525385820752743*10^-6*z^79*Log[MH2/muf2] + 7.034449498971219*10^-7*Lmb*z^79*Log[MH2/muf2] + 0.0000229268225267920243*z^80*Log[MH2/muf2] + 6.77043792632176807*10^-7*Lmb*z^80*Log[MH2/muf2] - 9.44199913724242262*10^-6*z^81*Log[MH2/muf2] + 6.51947722922591548*10^-7*Lmb*z^81*Log[MH2/muf2] + 0.0000216931384002776132*z^82*Log[MH2/muf2] + 6.28077067271086089*10^-7*Lmb*z^82*Log[MH2/muf2] - 9.11435707785999033*10^-6*z^83*Log[MH2/muf2] + 6.05357919551313452*10^-7*Lmb*z^83*Log[MH2/muf2] + 0.000020554776603152466*z^84*Log[MH2/muf2] + 5.83721659662491582*10^-7*Lmb*z^84*Log[MH2/muf2] - 8.80165796973718671*10^-6*z^85*Log[MH2/muf2] + 5.63104517562941652*10^-7*Lmb*z^85*Log[MH2/muf2] + 0.0000195022724967771012*z^86*Log[MH2/muf2] + 5.43447177924941906*10^-7*Lmb*z^86*Log[MH2/muf2] - 8.50322333844158154*10^-6*z^87*Log[MH2/muf2] + 5.24694421201225504*10^-7*Lmb*z^87*Log[MH2/muf2] + 0.0000185272982814749856*z^88*Log[MH2/muf2] + 5.06794797372737343*10^-7*Lmb*z^88*Log[MH2/muf2] - 8.21837798824848953*10^-6*z^89*Log[MH2/muf2] + 4.89700329067192706*10^-7*Lmb*z^89*Log[MH2/muf2] + 0.0000176225039690980976*z^90*Log[MH2/muf2] + 4.73366241106481578*10^-7*Lmb*z^90*Log[MH2/muf2] - 7.94645861378292655*10^-6*z^91*Log[MH2/muf2] + 4.57750713864832391*10^-7*Lmb*z^91*Log[MH2/muf2] + 0.000016781383595259266*z^92*Log[MH2/muf2] + 4.42814658104721334*10^-7*Lmb*z^92*Log[MH2/muf2] - 7.68681982844319911*10^-6*z^93*Log[MH2/muf2] + 4.28521509208804512*10^-7*Lmb*z^93*Log[MH2/muf2] + 0.0000159981622118904973*z^94*Log[MH2/muf2] + 4.14837038947981133*10^-7*Lmb*z^94*Log[MH2/muf2] - 7.43883825041359488*10^-6*z^95*Log[MH2/muf2] + 4.01729183121795181*10^-7*Lmb*z^95*Log[MH2/muf2] + 0.0000152677000652591323*z^96*Log[MH2/muf2] + 3.89167883580973075*10^-7*Lmb*z^96*Log[MH2/muf2] - 7.20191513178955204*10^-6*z^97*Log[MH2/muf2] + 3.77124943295765729*10^-7*Lmb*z^97*Log[MH2/muf2] + 0.000014585411047246127*z^98*Log[MH2/muf2] + 3.65573893270333892*10^-7*Lmb*z^98*Log[MH2/muf2] - 6.97547789944620328*10^-6*z^99*Log[MH2/muf2] + 3.54489870224786703*10^-7*Lmb*z^99*Log[MH2/muf2] + 0.0000139471930496621393*z^100*Log[MH2/muf2] + 3.43849504074482016*10^-7*Lmb*z^100*Log[MH2/muf2] + 1.38420060478133944*Log[z] - 0.262708528997405662*Lmb*Log[z] + 0.107489011141371073*Lmb^2*Log[z] - 0.125*Lmb^3*Log[z] + 8.32413176211062872*z*Log[z] + 2.46319177946053451*Lmb*z*Log[z] + 1.07668864438392452*Lmb^2*z*Log[z] + 15.023530455992926*z^2*Log[z] - 0.446043140417967817*Lmb*z^2*Log[z] + 1.19444444444444444*Lmb^2*z^2*Log[z] + 0.111111111111111111*Lmb^3*z^2*Log[z] - 0.1298736460737239*z^3*Log[z] - 0.271604938271604938*Lmb*z^3*Log[z] + 0.0388904894434104019*z^4*Log[z] - 0.03780864197530864*Lmb*z^4*Log[z] - 0.0413797363837741951*z^5*Log[z] - 0.0119506172839506173*Lmb*z^5*Log[z] - 0.0548652638073849751*z^6*Log[z] - 0.00530511463844797178*Lmb*z^6*Log[z] - 0.00265242108686193308*z^7*Log[z] - 0.00283086779685419141*Lmb*z^7*Log[z] - 0.0317685967099008307*z^8*Log[z] - 0.00169482199846428871*Lmb*z^8*Log[z] + 0.00234862621395633413*z^9*Log[z] - 0.00109784568834392468*Lmb*z^9*Log[z] - 0.0192552513728259393*z^10*Log[z] - 0.000753138379681589558*Lmb*z^10*Log[z] + 0.00284489063842907119*z^11*Log[z] - 0.000539742903991450058*Lmb*z^11*Log[z] - 0.0126161515157303887*z^12*Log[z] - 0.000400362314962865927*Lmb*z^12*Log[z] + 0.00254274685045402547*z^13*Log[z] - 0.000305363919314071726*Lmb*z^13*Log[z] - 0.00878611018259027271*z^14*Log[z] - 0.000238330250808614935*Lmb*z^14*Log[z] + 0.00213656357697874546*z^15*Log[z] - 0.000189646642289237789*Lmb*z^15*Log[z] - 0.00640902737259061094*z^16*Log[z] - 0.000153419064385013265*Lmb*z^16*Log[z] + 0.00177189014167004799*z^17*Log[z] - 0.000125893118712092467*Lmb*z^17*Log[z] - 0.00484581646611229083*z^18*Log[z] - 0.000104597970476976355*Lmb*z^18*Log[z] + 0.00147163578690714793*z^19*Log[z] - 0.0000878611134836176811*Lmb*z^19*Log[z] - 0.00376957336315779324*z^20*Log[z] - 0.0000745223265863894829*Lmb*z^20*Log[z] + 0.00123007023602822855*z^21*Log[z] - 0.0000637592164906691825*Lmb*z^21*Log[z] - 0.00300070915579637071*z^22*Log[z] - 0.0000549775974426610822*Lmb*z^22*Log[z] + 0.00103627908383325987*z^23*Log[z] - 0.000047740772809294*Lmb*z^23*Log[z] - 0.00243453970512428723*z^24*Log[z] - 0.0000417228305073376566*Lmb*z^24*Log[z] + 0.000880082098745120214*z^25*Log[z] - 0.0000366771426314589516*Lmb*z^25*Log[z] - 0.00200696789354879611*z^26*Log[z] - 0.0000324147131672882276*Lmb*z^26*Log[z] + 0.000753226943787644111*z^27*Log[z] - 0.0000287890370167840859*Lmb*z^27*Log[z] - 0.00167709779351330267*z^28*Log[z] - 0.0000256853452440303686*Lmb*z^28*Log[z] + 0.000649317882204707161*z^29*Log[z] - 0.0000230128557371890437*Lmb*z^29*Log[z] - 0.00141791036323760225*z^30*Log[z] - 0.0000206991155220882064*Lmb*z^30*Log[z] + 0.000563466262537419349*z^31*Log[z] - 0.0000186858197994188026*Lmb*z^31*Log[z] - 0.00121101333333017026*z^32*Log[z] - 0.0000169256874415388015*Lmb*z^32*Log[z] + 0.000491939885734781741*z^33*Log[z] - 0.0000153801015985373494*Lmb*z^33*Log[z] - 0.00104355886744311562*z^34*Log[z] - 0.0000140173107459275909*Lmb*z^34*Log[z] + 0.000431876680881772311*z^35*Log[z] - 0.0000128110446224060549*Lmb*z^35*Log[z] - 0.000906367165283965649*z^36*Log[z] - 0.0000117394403557670607*Lmb*z^36*Log[z] + 0.000381066283504079204*z^37*Log[z] - 0.0000107842026506609941*Lmb*z^37*Log[z] - 0.000792747468579017337*z^38*Log[z] - 9.92994213179956112*10^-6*Lmb*z^38*Log[z] + 0.000337787618554821551*z^39*Log[z] - 9.16365039813903133*10^-6*Lmb*z^39*Log[z] - 0.000697736338303588086*z^40*Log[z] - 8.47428079200543932*10^-6*Lmb*z^40*Log[z] + 0.000300689095525156775*z^41*Log[z] - 7.85241150782764946*10^-6*Lmb*z^41*Log[z] - 0.0006175932139196703*z^42*Log[z] - 7.28997327331205*10^-6*Lmb*z^42*Log[z] + 0.000268700216727815459*z^43*Log[z] - 6.78002799799390932*10^-6*Lmb*z^43*Log[z] - 0.0005494589071388078*z^44*Log[z] - 6.31658789775981803*10^-6*Lmb*z^44*Log[z] + 0.000240966076589987802*z^45*Log[z] - 5.89446695093780154*10^-6*Lmb*z^45*Log[z] - 0.000491119779770174573*z^46*Log[z] - 5.50915832340173091*10^-6*Lmb*z^46*Log[z] + 0.000216798507752150918*z^47*Log[z] - 5.15673276217146418*10^-6*Lmb*z^47*Log[z] - 0.00044084196375443105*z^48*Log[z] - 4.83375400489126471*10^-6*Lmb*z^48*Log[z] + 0.000195639367665937305*z^49*Log[z] - 4.53720806377937128*10^-6*Lmb*z^49*Log[z] - 0.000397252915036906252*z^50*Log[z] - 4.26444387433039454*10^-6*Lmb*z^50*Log[z] + 0.000177032727682641725*z^51*Log[z] - 4.01312329371976365*10^-6*Lmb*z^51*Log[z] - 0.000359255526753543591*z^52*Log[z] - 3.78117882331328784*10^-6*Lmb*z^52*Log[z] + 0.000160603634960064591*z^53*Log[z] - 3.56677773788286209*10^-6*Lmb*z^53*Log[z] - 0.000325965003875257532*z^54*Log[z] - 3.36829154922753944*10^-6*Lmb*z^54*Log[z] + 0.000146041763722663185*z^55*Log[z] - 3.18426992773780481*10^-6*Lmb*z^55*Log[z] - 0.00029666188738641775*z^56*Log[z] - 3.01341836262952476*10^-6*Lmb*z^56*Log[z] + 0.000133088731992214936*z^57*Log[z] - 2.85457896828972976*10^-6*Lmb*z^57*Log[z] - 0.000270756693995703878*z^58*Log[z] - 2.70671394675393579*10^-6*Lmb*z^58*Log[z] + 0.000121528187815119843*z^59*Log[z] - 2.56889129970621995*10^-6*Lmb*z^59*Log[z] - 0.000247763016058778405*z^60*Log[z] - 2.44027245141706858*10^-6*Lmb*z^60*Log[z] + 0.000111178004198109779*z^61*Log[z] - 2.32010149974236808*10^-6*Lmb*z^61*Log[z] - 0.000227276855704057447*z^62*Log[z] - 2.20769585809340197*10^-6*Lmb*z^62*Log[z] + 0.000101884091720192147*z^63*Log[z] - 2.10243808904988079*10^-6*Lmb*z^63*Log[z] - 0.000208960602789324935*z^64*Log[z] - 2.00376876153632714*10^-6*Lmb*z^64*Log[z] + 0.0000935154611727873117*z^65*Log[z] - 1.91118018942370016*10^-6*Lmb*z^65*Log[z] - 0.000192530507022021834*z^66*Log[z] - 1.82421093102139281*10^-6*Lmb*z^66*Log[z] + 0.0000859602589108465792*z^67*Log[z] - 1.74244094696946406*10^-6*Lmb*z^67*Log[z] - 0.000177746804010945124*z^68*Log[z] - 1.66548732915733411*10^-6*Lmb*z^68*Log[z] + 0.0000791225642156424098*z^69*Log[z] - 1.59300052599417352*10^-6*Lmb*z^69*Log[z] - 0.000164405874855709184*z^70*Log[z] - 1.52466100005362208*10^-6*Lmb*z^70*Log[z] + 0.0000729197874584565319*z^71*Log[z] - 1.46017626315065655*10^-6*Lmb*z^71*Log[z] - 0.000152333976793955414*z^72*Log[z] - 1.39927824155928519*10^-6*Lmb*z^72*Log[z] + 0.0000672805448817110377*z^73*Log[z] - 1.3417209305745273*10^-6*Lmb*z^73*Log[z] - 0.000141382197034366785*z^74*Log[z] - 1.28727830314886073*10^-6*Lmb*z^74*Log[z] + 0.0000621429137117470018*z^75*Log[z] - 1.2357424420473215*10^-6*Lmb*z^75*Log[z] - 0.00013142236589156053*z^76*Log[z] - 1.18692186899539901*10^-6*Lmb*z^76*Log[z] + 0.0000574529924792189204*z^77*Log[z] - 1.14064004774667856*10^-6*Lmb*z^77*Log[z] - 0.00012234372745113713*z^78*Log[z] - 1.09673404096187608*10^-6*Lmb*z^78*Log[z] + 0.0000531637075807220656*z^79*Log[z] - 1.05505330334180599*10^-6*Lmb*z^79*Log[z] - 0.000114050212323617501*z^80*Log[z] - 1.01545859565616901*10^-6*Lmb*z^80*Log[z] + 0.0000492338195302777688*z^81*Log[z] - 9.77821006210033173*10^-7*Lmb*z^81*Log[z] - 0.000106458191885969262*z^82*Log[z] - 9.42021067934433004*10^-7*Lmb*z^82*Log[z] + 0.0000456270919467992094*z^83*Log[z] - 9.07947960713640079*10^-7*Lmb*z^83*Log[z] - 0.0000994946198103506727*z^84*Log[z] - 8.75498789800639797*10^-7*Lmb*z^84*Log[z] + 0.0000423115937866333567*z^85*Log[z] - 8.44577932250662417*10^-7*Lmb*z^85*Log[z] - 0.00009309548683154104*z^86*Log[z] - 8.15096444242729469*10^-7*Lmb*z^86*Log[z] + 0.0000392591111662233489*z^87*Log[z] - 7.86971522980191913*10^-7*Lmb*z^87*Log[z] - 0.0000872045301927584178*z^88*Log[z] - 7.60126017579428195*10^-7*Lmb*z^88*Log[z] + 0.0000364446497083490657*z^89*Log[z] - 7.34487983985130749*10^-7*Lmb*z^89*Log[z] - 0.0000817721511915935588*z^90*Log[z] - 7.09990279502819411*10^-7*Lmb*z^90*Log[z] + 0.0000338460119717916563*z^91*Log[z] - 6.86570193024560008*10^-7*Lmb*z^91*Log[z] - 0.0000767545035751988438*z^92*Log[z] - 6.64169107451074751*10^-7*Lmb*z^92*Log[z] + 0.0000314434374047113132*z^93*Log[z] - 6.42732191190022752*10^-7*Lmb*z^93*Log[z] - 0.0000721127228379396936*z^94*Log[z] - 6.22208115942677558*10^-7*Lmb*z^94*Log[z] + 0.0000292192945610028189*z^95*Log[z] - 6.02548798285119798*10^-7*Lmb*z^95*Log[z] - 0.0000678122722267517562*z^96*Log[z] - 5.83709162810225127*10^-7*Lmb*z^96*Log[z] + 0.0000271578171622918895*z^97*Log[z] - 5.65646924827340266*10^-7*Lmb*z^97*Log[z] - 0.0000638223858137243378*z^98*Log[z] - 5.483223908212276*10^-7*Lmb*z^98*Log[z] + 0.0000252448770729330585*z^99*Log[z] - 5.31698275053768596*10^-7*Lmb*z^99*Log[z] - 0.0000601155926199801551*z^100*Log[z] - 5.15739530853787811*10^-7*Lmb*z^100*Log[z] - 0.464552573328161541*Log[MH2/muf2]*Log[z] - 0.903377288767849042*Lmb*Log[MH2/muf2]*Log[z] - 0.25*Lmb^2*Log[MH2/muf2]*Log[z] + 4.89608079797408213*z*Log[MH2/muf2]*Log[z] + 0.640087910869031418*Lmb*z*Log[MH2/muf2]*Log[z] + 2.5541261357016025*z^2*Log[MH2/muf2]*Log[z] - 0.703703703703703704*Lmb*z^2*Log[MH2/muf2]*Log[z] + 0.222222222222222222*Lmb^2*z^2*Log[MH2/muf2]*Log[z] + 0.0941358024691358025*z^3*Log[MH2/muf2]*Log[z] + 0.0839621913580246914*z^4*Log[MH2/muf2]*Log[z] - 0.00267361111111111111*z^5*Log[MH2/muf2]*Log[z] + 0.0136936255983875031*z^6*Log[MH2/muf2]*Log[z] - 0.00151849827232480294*z^7*Log[MH2/muf2]*Log[z] + 0.00477225359757365615*z^8*Log[MH2/muf2]*Log[z] - 0.000811623560603939793*z^9*Log[MH2/muf2]*Log[z] + 0.00224224170787021517*z^10*Log[MH2/muf2]*Log[z] - 0.000473299467483734395*z^11*Log[MH2/muf2]*Log[z] + 0.00123631360546512945*z^12*Log[MH2/muf2]*Log[z] - 0.000295803875000452995*z^13*Log[MH2/muf2]*Log[z] + 0.000753190104650609957*z^14*Log[MH2/muf2]*Log[z] - 0.000194432073484816377*z^15*Log[MH2/muf2]*Log[z] + 0.000491179271399394069*z^16*Log[MH2/muf2]*Log[z] - 0.00013257609319332139*z^17*Log[MH2/muf2]*Log[z] + 0.000336476492651985452*z^18*Log[MH2/muf2]*Log[z] - 0.0000928438891400686593*z^19*Log[MH2/muf2]*Log[z] + 0.000239202557061751137*z^20*Log[MH2/muf2]*Log[z] - 0.0000662682112892430273*z^21*Log[MH2/muf2]*Log[z] + 0.000175001920559009459*z^22*Log[MH2/muf2]*Log[z] - 0.0000479057828851707367*z^23*Log[MH2/muf2]*Log[z] + 0.000130967981235206057*z^24*Log[MH2/muf2]*Log[z] - 0.0000348783456806064672*z^25*Log[MH2/muf2]*Log[z] + 0.0000998071527718809009*z^26*Log[MH2/muf2]*Log[z] - 0.000025432409151751037*z^27*Log[MH2/muf2]*Log[z] + 0.0000771781968024253761*z^28*Log[MH2/muf2]*Log[z] - 0.000018458394336016902*z^29*Log[MH2/muf2]*Log[z] + 0.0000603840531145095721*z^30*Log[MH2/muf2]*Log[z] - 0.0000132311933980860408*z^31*Log[MH2/muf2]*Log[z] + 0.0000476877501413770972*z^32*Log[MH2/muf2]*Log[z] - 9.26366556540229231*10^-6*z^33*Log[MH2/muf2]*Log[z] + 0.0000379358125444655872*z^34*Log[MH2/muf2]*Log[z] - 6.22060315479850698*10^-6*z^35*Log[MH2/muf2]*Log[z] + 0.0000303417269715000455*z^36*Log[MH2/muf2]*Log[z] - 3.86646223568255166*10^-6*z^37*Log[MH2/muf2]*Log[z] + 0.0000243566995958129255*z^38*Log[MH2/muf2]*Log[z] - 2.03264821939394225*10^-6*z^39*Log[MH2/muf2]*Log[z] + 0.0000195899718486056825*z^40*Log[MH2/muf2]*Log[z] - 5.96496289600330026*10^-7*z^41*Log[MH2/muf2]*Log[z] + 0.0000157582735192844743*z^42*Log[MH2/muf2]*Log[z] + 5.32552459382509977*10^-7*z^43*Log[MH2/muf2]*Log[z] + 0.0000126529419862371036*z^44*Log[MH2/muf2]*Log[z] + 1.42223391115308896*10^-6*z^45*Log[MH2/muf2]*Log[z] + 0.000010118048502683539*z^46*Log[MH2/muf2]*Log[z] + 2.12381236850768924*10^-6*z^47*Log[MH2/muf2]*Log[z] + 8.03555148100680285*10^-6*z^48*Log[MH2/muf2]*Log[z] + 2.67650046591536737*10^-6*z^49*Log[MH2/muf2]*Log[z] + 6.31503503887727607*10^-6*z^50*Log[MH2/muf2]*Log[z] + 3.11058258882194933*10^-6*z^51*Log[MH2/muf2]*Log[z] + 4.88649921658310279*10^-6*z^52*Log[MH2/muf2]*Log[z] + 3.44965324888232203*10^-6*z^53*Log[MH2/muf2]*Log[z] + 3.69521796348313533*10^-6*z^54*Log[MH2/muf2]*Log[z] + 3.71224190420450098*10^-6*z^55*Log[MH2/muf2]*Log[z] + 2.69802133153709754*10^-6*z^56*Log[MH2/muf2]*Log[z] + 3.91300637797558118*10^-6*z^57*Log[MH2/muf2]*Log[z] + 1.86057342700126424*10^-6*z^58*Log[MH2/muf2]*Log[z] + 4.06361897839221991*10^-6*z^59*Log[MH2/muf2]*Log[z] + 1.15535622388752725*10^-6*z^60*Log[MH2/muf2]*Log[z] + 4.17343107630358073*10^-6*z^61*Log[MH2/muf2]*Log[z] + 5.60160142900747218*10^-7*z^62*Log[MH2/muf2]*Log[z] + 4.24997617894209253*10^-6*z^63*Log[MH2/muf2]*Log[z] + 5.694276310052923*10^-8*z^64*Log[MH2/muf2]*Log[z] + 4.29935404555706697*10^-6*z^65*Log[MH2/muf2]*Log[z] - 3.69042105038403487*10^-7*z^66*Log[MH2/muf2]*Log[z] + 4.32652633660321246*10^-6*z^67*Log[MH2/muf2]*Log[z] - 7.29914761415795851*10^-7*z^68*Log[MH2/muf2]*Log[z] + 4.33554588003654642*10^-6*z^69*Log[MH2/muf2]*Log[z] - 1.03568972324702731*10^-6*z^70*Log[MH2/muf2]*Log[z] + 4.32973570650932283*10^-6*z^71*Log[MH2/muf2]*Log[z] - 1.29468230659594279*10^-6*z^72*Log[MH2/muf2]*Log[z] + 4.31182977588083987*10^-6*z^73*Log[MH2/muf2]*Log[z] - 1.51382870639794744*10^-6*z^74*Log[MH2/muf2]*Log[z] + 4.28408427176341977*10^-6*z^75*Log[MH2/muf2]*Log[z] - 1.69893964984532322*10^-6*z^76*Log[MH2/muf2]*Log[z] + 4.24836612694930637*10^-6*z^77*Log[MH2/muf2]*Log[z] - 1.85490266340019322*10^-6*z^78*Log[MH2/muf2]*Log[z] + 4.20622381913047483*10^-6*z^79*Log[MH2/muf2]*Log[z] - 1.9858443124380663*10^-6*z^80*Log[MH2/muf2]*Log[z] + 4.15894427596011195*10^-6*z^81*Log[MH2/muf2]*Log[z] - 2.09526105741294922*10^-6*z^82*Log[MH2/muf2]*Log[z] + 4.10759883399318003*10^-6*z^83*Log[MH2/muf2]*Log[z] - 2.18612535147485499*10^-6*z^84*Log[MH2/muf2]*Log[z] + 4.05308052450811565*10^-6*z^85*Log[MH2/muf2]*Log[z] - 2.26097209152476109*10^-6*z^86*Log[MH2/muf2]*Log[z] + 3.99613445153059513*10^-6*z^87*Log[MH2/muf2]*Log[z] - 2.32196939261205769*10^-6*z^88*Log[MH2/muf2]*Log[z] + 3.93738264101830531*10^-6*z^89*Log[MH2/muf2]*Log[z] - 2.37097678745320556*10^-6*z^90*Log[MH2/muf2]*Log[z] + 3.877344444273915*10^-6*z^91*Log[MH2/muf2]*Log[z] - 2.40959328860171251*10^-6*z^92*Log[MH2/muf2]*Log[z] + 3.81645335068713858*10^-6*z^93*Log[MH2/muf2]*Log[z] - 2.43919723935455523*10^-6*z^94*Log[MH2/muf2]*Log[z] + 3.75507088826977095*10^-6*z^95*Log[MH2/muf2]*Log[z] - 2.46097948333255263*10^-6*z^96*Log[MH2/muf2]*Log[z] + 3.69349815283815214*10^-6*z^97*Log[MH2/muf2]*Log[z] - 2.47597107408103931*10^-6*z^98*Log[MH2/muf2]*Log[z] + 3.63198539893669676*10^-6*z^99*Log[MH2/muf2]*Log[z] - 2.48506650434370964*10^-6*z^100*Log[MH2/muf2]*Log[z] + 0.569231719967154142*Log[z]^2 + 0.210444138813238985*Lmb*Log[z]^2 - 0.0416666666666666667*Lmb^2*Log[z]^2 - 0.0416666666666666667*Lmb^3*Log[z]^2 + 0.450439264330334472*z*Log[z]^2 + 1.9957783890401888*Lmb*z*Log[z]^2 + 0.416666666666666667*Lmb^2*z*Log[z]^2 + 0.0833333333333333333*Lmb^3*z*Log[z]^2 - 4.78418513309125364*z^2*Log[z]^2 + 1.30555555555555556*Lmb*z^2*Log[z]^2 - 0.166666666666666667*Lmb^2*z^2*Log[z]^2 - 0.0949074074074074074*z^3*Log[z]^2 - 0.139809027777777778*z^4*Log[z]^2 + 0.004639853395061728*z^5*Log[z]^2 - 0.0210830183925422021*z^6*Log[z]^2 + 0.00160950491307634165*z^7*Log[z]^2 - 0.00604023904443464629*z^8*Log[z]^2 + 0.000526341243158786148*z^9*Log[z]^2 - 0.00217049624835820122*z^10*Log[z]^2 + 0.000118016714435447218*z^11*Log[z]^2 - 0.000805146284381380094*z^12*Log[z]^2 - 0.0000511864410786002015*z^13*Log[z]^2 - 0.000237160215054725916*z^14*Log[z]^2 - 0.000123826843737885077*z^15*Log[z]^2 + 0.000021304523396647777*z^16*Log[z]^2 - 0.000153610048494185325*z^17*Log[z]^2 + 0.000143552933090983877*z^18*Log[z]^2 - 0.000163186901398750416*z^19*Log[z]^2 + 0.0002006325515197301*z^20*Log[z]^2 - 0.000162940869992208376*z^21*Log[z]^2 + 0.000224759097500063286*z^22*Log[z]^2 - 0.000157928464640304965*z^23*Log[z]^2 + 0.000231657456176120572*z^24*Log[z]^2 - 0.000150718141729121929*z^25*Log[z]^2 + 0.000229434946699393572*z^26*Log[z]^2 - 0.000142648921277527694*z^27*Log[z]^2 + 0.000222443600309889194*z^28*Log[z]^2 - 0.000134425433836520729*z^29*Log[z]^2 + 0.000213086934672380902*z^30*Log[z]^2 - 0.000126414183999111571*z^31*Log[z]^2 + 0.000202715600593367265*z^32*Log[z]^2 - 0.000118797348299847061*z^33*Log[z]^2 + 0.000192092881000383765*z^34*Log[z]^2 - 0.000111655340362295216*z^35*Log[z]^2 + 0.000181646243240728796*z^36*Log[z]^2 - 0.00010501232263738739*z^37*Log[z]^2 + 0.000171607725641880034*z^38*Log[z]^2 - 0.0000988617972901298536*z^39*Log[z]^2 + 0.00016209438914014602*z^40*Log[z]^2 - 0.0000931811897250813382*z^41*Log[z]^2 + 0.000153155424239710879*z^42*Log[z]^2 - 0.0000879402121034259652*z^43*Log[z]^2 + 0.000144800204018627769*z^44*Log[z]^2 - 0.0000831056490203913549*z^45*Log[z]^2 + 0.000137015199181733796*z^46*Log[z]^2 - 0.0000786440577416365756*z^47*Log[z]^2 + 0.000129774256777971234*z^48*Log[z]^2 - 0.0000745232425648995667*z^49*Log[z]^2 + 0.000123044861773197271*z^50*Log[z]^2 - 0.0000707130064095967445*z^51*Log[z]^2 + 0.000116791936019168778*z^52*Log[z]^2 - 0.0000671854778727706022*z^53*Log[z]^2 + 0.000110980113266549964*z^54*Log[z]^2 - 0.0000639151921971742092*z^55*Log[z]^2 + 0.000105575065379938403*z^56*Log[z]^2 - 0.0000608790335142917005*z^57*Log[z]^2 + 0.000100544236555586099*z^58*Log[z]^2 - 0.0000580561030314575061*z^59*Log[z]^2 + 0.0000958572091064248542*z^60*Log[z]^2 - 0.000055427551944247885*z^61*Log[z]^2 + 0.0000914858419631080233*z^62*Log[z]^2 - 0.0000529764020508908181*z^63*Log[z]^2 + 0.0000874042714533509589*z^64*Log[z]^2 - 0.0000506873673611046889*z^65*Log[z]^2 + 0.0000835888313069060303*z^66*Log[z]^2 - 0.0000485466840572734144*z^67*Log[z]^2 + 0.0000800179280426090921*z^68*Log[z]^2 - 0.0000465419525459097518*z^69*Log[z]^2 + 0.0000766718945558597757*z^70*Log[z]^2 - 0.0000446619931533347886*z^71*Log[z]^2 + 0.0000735328361308538582*z^72*Log[z]^2 - 0.0000428967157285637857*z^73*Log[z]^2 + 0.0000705844775531749405*z^74*Log[z]^2 - 0.0000412370026805848694*z^75*Log[z]^2 + 0.0000678120164182634326*z^76*Log[z]^2 - 0.0000396746045849190625*z^77*Log[z]^2 + 0.0000652019854308086773*z^78*Log[z]^2 - 0.0000382020473125132718*z^79*Log[z]^2 + 0.0000627421250246322373*z^80*Log[z]^2 - 0.0000368125495788578228*z^81*Log[z]^2 + 0.0000604212667131358127*z^82*Log[z]^2 - 0.0000354999498300246991*z^83*Log[z]^2 + 0.0000582292270178654434*z^84*Log[z]^2 - 0.0000342586414420722232*z^85*Log[z]^2 + 0.0000561567114929792976*z^86*Log[z]^2 - 0.0000330835152904561308*z^87*Log[z]^2 + 0.0000541952281844764472*z^88*Log[z]^2 - 0.0000319699088341935346*z^89*Log[z]^2 + 0.0000523370097808065712*z^90*Log[z]^2 - 0.0000309135609480783538*z^91*Log[z]^2 + 0.0000505749436901415347*z^92*Log[z]^2 - 0.0000299105718209846536*z^93*Log[z]^2 + 0.0000489025092955266099*z^94*Log[z]^2 - 0.0000289573673169725193*z^95*Log[z]^2 + 0.0000473137216768198046*z^96*Log[z]^2 - 0.0000280506672675320947*z^97*Log[z]^2 + 0.0000458030811376530701*z^98*Log[z]^2 - 0.0000271874572276242508*z^99*Log[z]^2 + 0.0000443655279300954188*z^100*Log[z]^2 - 0.357788766636406705*Log[MH2/muf2]*Log[z]^2 - 0.333333333333333333*Lmb*Log[MH2/muf2]*Log[z]^2 - 0.0833333333333333333*Lmb^2*Log[MH2/muf2]*Log[z]^2 + 1.18432753327281341*z*Log[MH2/muf2]*Log[z]^2 + 0.333333333333333333*Lmb*z*Log[MH2/muf2]*Log[z]^2 + 0.166666666666666667*Lmb^2*z*Log[MH2/muf2]*Log[z]^2 - 0.780092592592592593*z^2*Log[MH2/muf2]*Log[z]^2 + 0.222222222222222222*Lmb*z^2*Log[MH2/muf2]*Log[z]^2 + 0.00925925925925925926*z^3*Log[MH2/muf2]*Log[z]^2 - 0.005671296296296297*z^4*Log[MH2/muf2]*Log[z]^2 + 0.00140046296296296296*z^5*Log[MH2/muf2]*Log[z]^2 - 0.00169312169312169312*z^6*Log[MH2/muf2]*Log[z]^2 + 0.000571617535903250189*z^7*Log[MH2/muf2]*Log[z]^2 - 0.000827703766691862*z^8*Log[MH2/muf2]*Log[z]^2 + 0.000314383083480305703*z^9*Log[MH2/muf2]*Log[z]^2 - 0.000494762439206883651*z^10*Log[MH2/muf2]*Log[z]^2 + 0.000199979593918987858*z^11*Log[MH2/muf2]*Log[z]^2 - 0.0003302989098443644*z^12*Log[MH2/muf2]*Log[z]^2 + 0.000138772374349297426*z^13*Log[MH2/muf2]*Log[z]^2 - 0.0002365969398936432*z^14*Log[MH2/muf2]*Log[z]^2 + 0.00010207715564858422*z^15*Log[MH2/muf2]*Log[z]^2 - 0.000178000019452225335*z^16*Log[MH2/muf2]*Log[z]^2 + 0.0000782993787111794609*z^17*Log[MH2/muf2]*Log[z]^2 - 0.000138858910915205053*z^18*Log[MH2/muf2]*Log[z]^2 + 0.0000619932662371059706*z^19*Log[MH2/muf2]*Log[z]^2 - 0.000111392638516368895*z^20*Log[MH2/muf2]*Log[z]^2 + 0.0000503163120644323652*z^21*Log[MH2/muf2]*Log[z]^2 - 0.0000913656475485950359*z^22*Log[MH2/muf2]*Log[z]^2 + 0.0000416633912509492506*z^23*Log[MH2/muf2]*Log[z]^2 - 0.0000763075382049862201*z^24*Log[MH2/muf2]*Log[z]^2 + 0.0000350709928155580329*z^25*Log[MH2/muf2]*Log[z]^2 - 0.0000646967151240655514*z^26*Log[MH2/muf2]*Log[z]^2 + 0.0000299317298367630751*z^27*Log[MH2/muf2]*Log[z]^2 - 0.0000555536032258649786*z^28*Log[MH2/muf2]*Log[z]^2 + 0.0000258470209621994157*z^29*Log[MH2/muf2]*Log[z]^2 - 0.0000482240296593409247*z^30*Log[MH2/muf2]*Log[z]^2 + 0.0000225463743732249958*z^31*Log[MH2/muf2]*Log[z]^2 - 0.0000422574209949827796*z^32*Log[MH2/muf2]*Log[z]^2 + 0.0000198409129070664671*z^33*Log[MH2/muf2]*Log[z]^2 - 0.0000373351279689750907*z^34*Log[MH2/muf2]*Log[z]^2 + 0.0000175954715417559379*z^35*Log[MH2/muf2]*Log[z]^2 - 0.0000332265872648692443*z^36*Log[MH2/muf2]*Log[z]^2 + 0.0000157112352366817358*z^37*Log[MH2/muf2]*Log[z]^2 - 0.0000297616029691595562*z^38*Log[MH2/muf2]*Log[z]^2 + 0.0000141145956722347091*z^39*Log[MH2/muf2]*Log[z]^2 - 0.0000268123060071564071*z^40*Log[MH2/muf2]*Log[z]^2 + 0.0000127498030067185332*z^41*Log[MH2/muf2]*Log[z]^2 - 0.0000242811102062734041*z^42*Log[MH2/muf2]*Log[z]^2 + 0.0000115740029772099089*z^43*Log[MH2/muf2]*Log[z]^2 - 0.0000220924885874817861*z^44*Log[MH2/muf2]*Log[z]^2 + 0.0000105538130089763716*z^45*Log[MH2/muf2]*Log[z]^2 - 0.0000201872441300060207*z^46*Log[MH2/muf2]*Log[z]^2 + 9.66291468473924788*10^-6*z^47*Log[MH2/muf2]*Log[z]^2 - 0.0000185184456442556072*z^48*Log[MH2/muf2]*Log[z]^2 + 8.88033158998631054*10^-6*z^49*Log[MH2/muf2]*Log[z]^2 - 0.000017048497403496545*z^50*Log[MH2/muf2]*Log[z]^2 + 8.18917813480344375*10^-6*z^51*Log[MH2/muf2]*Log[z]^2 - 0.0000157469947227180266*z^52*Log[MH2/muf2]*Log[z]^2 + 7.575737604658238*10^-6*z^53*Log[MH2/muf2]*Log[z]^2 - 0.0000145891333388311795*z^54*Log[MH2/muf2]*Log[z]^2 + 7.02877396967141371*10^-6*z^55*Log[MH2/muf2]*Log[z]^2 - 0.00001355451487647508*z^56*Log[MH2/muf2]*Log[z]^2 + 6.53901205210001247*10^-6*z^57*Log[MH2/muf2]*Log[z]^2 - 0.0000126262394992500669*z^58*Log[MH2/muf2]*Log[z]^2 + 6.09874054981617606*10^-6*z^59*Log[MH2/muf2]*Log[z]^2 - 0.00001179020942500359*z^60*Log[MH2/muf2]*Log[z]^2 + 5.70150580223924529*10^-6*z^61*Log[MH2/muf2]*Log[z]^2 - 0.0000110345890775012065*z^62*Log[MH2/muf2]*Log[z]^2 + 5.34187333353479458*10^-6*z^63*Log[MH2/muf2]*Log[z]^2 - 0.0000103493828529730827*z^64*Log[MH2/muf2]*Log[z]^2 + 5.01524054834351309*10^-6*z^65*Log[MH2/muf2]*Log[z]^2 - 9.72610208989501339*10^-6*z^66*Log[MH2/muf2]*Log[z]^2 + 4.71768840794492328*10^-6*z^67*Log[MH2/muf2]*Log[z]^2 - 9.15750032782865963*10^-6*z^68*Log[MH2/muf2]*Log[z]^2 + 4.44586308019915097*10^-6*z^69*Log[MH2/muf2]*Log[z]^2 - 8.63736130222180965*10^-6*z^70*Log[MH2/muf2]*Log[z]^2 + 4.19688083279347131*10^-6*z^71*Log[MH2/muf2]*Log[z]^2 - 8.16032799803739589*10^-6*z^72*Log[MH2/muf2]*Log[z]^2 + 3.9682510936159*10^-6*z^73*Log[MH2/muf2]*Log[z]^2 - 7.72176391640855166*10^-6*z^74*Log[MH2/muf2]*Log[z]^2 + 3.75781381646655717*10^-6*z^75*Log[MH2/muf2]*Log[z]^2 - 7.3176397968641735*10^-6*z^76*Log[MH2/muf2]*Log[z]^2 + 3.56368819017666016*10^-6*z^77*Log[MH2/muf2]*Log[z]^2 - 6.94444059207210779*10^-6*z^78*Log[MH2/muf2]*Log[z]^2 + 3.38423040190508422*10^-6*z^79*Log[MH2/muf2]*Log[z]^2 - 6.59908865896784796*10^-6*z^80*Log[MH2/muf2]*Log[z]^2 + 3.21799867246348605*10^-6*z^81*Log[MH2/muf2]*Log[z]^2 - 6.2788800132669386*10^-6*z^82*Log[MH2/muf2]*Log[z]^2 + 3.0637241667685572*10^-6*z^83*Log[MH2/muf2]*Log[z]^2 - 5.98143116783203842*10^-6*z^84*Log[MH2/muf2]*Log[z]^2 + 2.92028667738510293*10^-6*z^85*Log[MH2/muf2]*Log[z]^2 - 5.70463459267353884*10^-6*z^86*Log[MH2/muf2]*Log[z]^2 + 2.786694206401518*10^-6*z^87*Log[MH2/muf2]*Log[z]^2 - 5.44662123444385333*10^-6*z^88*Log[MH2/muf2]*Log[z]^2 + 2.66206574723257623*10^-6*z^89*Log[MH2/muf2]*Log[z]^2 - 5.20572884471943233*10^-6*z^90*Log[MH2/muf2]*Log[z]^2 + 2.54561670565196974*10^-6*z^91*Log[MH2/muf2]*Log[z]^2 - 4.98047511029295186*10^-6*z^92*Log[MH2/muf2]*Log[z]^2 + 2.43664650753635748*10^-6*z^93*Log[MH2/muf2]*Log[z]^2 - 4.76953477087801776*10^-6*z^94*Log[MH2/muf2]*Log[z]^2 + 2.33452802627364868*10^-6*z^95*Log[MH2/muf2]*Log[z]^2 - 4.57172006188742323*10^-6*z^96*Log[MH2/muf2]*Log[z]^2 + 2.23869853068744762*10^-6*z^97*Log[MH2/muf2]*Log[z]^2 - 4.38596394122144802*10^-6*z^98*Log[MH2/muf2]*Log[z]^2 + 2.14865190855140546*10^-6*z^99*Log[MH2/muf2]*Log[z]^2 - 4.21130565609299197*10^-6*z^100*Log[MH2/muf2]*Log[z]^2 + 0.229870268493301884*Log[z]^3 + 0.0833333333333333333*Lmb*Log[z]^3 + 0.0138888888888888889*Lmb^2*Log[z]^3 - 0.0361294258754926565*z*Log[z]^3 - 0.0277777777777777778*Lmb^2*z*Log[z]^3 + 1.33796296296296296*z^2*Log[z]^3 - 0.222222222222222222*Lmb*z^2*Log[z]^3 - 0.012345679012345678*z^3*Log[z]^3 + 0.007561728395061728*z^4*Log[z]^3 - 0.00186728395061728395*z^5*Log[z]^3 + 0.00225749559082892416*z^6*Log[z]^3 - 0.000762156714537666919*z^7*Log[z]^3 + 0.00110360502225581591*z^8*Log[z]^3 - 0.000419177444640407603*z^9*Log[z]^3 + 0.000659683252275844868*z^10*Log[z]^3 - 0.000266639458558650478*z^11*Log[z]^3 + 0.0004403985464591525*z^12*Log[z]^3 - 0.000185029832465729902*z^13*Log[z]^3 + 0.000315462586524857587*z^14*Log[z]^3 - 0.000136102874198112293*z^15*Log[z]^3 + 0.000237333359269633779*z^16*Log[z]^3 - 0.000104399171614905948*z^17*Log[z]^3 + 0.000185145214553606737*z^18*Log[z]^3 - 0.0000826576883161412941*z^19*Log[z]^3 + 0.000148523518021825193*z^20*Log[z]^3 - 0.0000670884160859098202*z^21*Log[z]^3 + 0.000121820863398126715*z^22*Log[z]^3 - 0.0000555511883345990008*z^23*Log[z]^3 + 0.00010174338427331496*z^24*Log[z]^3 - 0.0000467613237540773773*z^25*Log[z]^3 + 0.0000862622868320874019*z^26*Log[z]^3 - 0.0000399089731156841002*z^27*Log[z]^3 + 0.0000740714709678199714*z^28*Log[z]^3 - 0.0000344626946162658876*z^29*Log[z]^3 + 0.0000642987062124545663*z^30*Log[z]^3 - 0.0000300618324976333277*z^31*Log[z]^3 + 0.0000563432279933103728*z^32*Log[z]^3 - 0.0000264545505427552895*z^33*Log[z]^3 + 0.0000497801706253001209*z^34*Log[z]^3 - 0.0000234606287223412505*z^35*Log[z]^3 + 0.0000443021163531589924*z^36*Log[z]^3 - 0.0000209483136489089811*z^37*Log[z]^3 + 0.0000396821372922127416*z^38*Log[z]^3 - 0.0000188194608963129455*z^39*Log[z]^3 + 0.0000357497413428752094*z^40*Log[z]^3 - 0.0000169997373422913776*z^41*Log[z]^3 + 0.0000323748136083645388*z^42*Log[z]^3 - 0.0000154320039696132119*z^43*Log[z]^3 + 0.0000294566514499757148*z^44*Log[z]^3 - 0.0000140717506786351622*z^45*Log[z]^3 + 0.0000269163255066746943*z^46*Log[z]^3 - 0.0000128838862463189972*z^47*Log[z]^3 + 0.0000246912608590074762*z^48*Log[z]^3 - 0.0000118404421199817474*z^49*Log[z]^3 + 0.00002273132987132873*z^50*Log[z]^3 - 0.000010918904179737926*z^51*Log[z]^3 + 0.0000209959929636240355*z^52*Log[z]^3 - 0.0000101009834728776508*z^53*Log[z]^3 + 0.0000194521777851082394*z^54*Log[z]^3 - 9.37169862622855162*10^-6*z^55*Log[z]^3 + 0.0000180726865019667734*z^56*Log[z]^3 - 8.71868273613334996*10^-6*z^57*Log[z]^3 + 0.0000168349859990000892*z^58*Log[z]^3 - 8.13165406642156808*10^-6*z^59*Log[z]^3 + 0.0000157202792333381187*z^60*Log[z]^3 - 7.60200773631899373*10^-6*z^61*Log[z]^3 + 0.0000147127854366682753*z^62*Log[z]^3 - 7.12249777804639277*10^-6*z^63*Log[z]^3 + 0.0000137991771372974437*z^64*Log[z]^3 - 6.68698739779135078*10^-6*z^65*Log[z]^3 + 0.0000129681361198600179*z^66*Log[z]^3 - 6.29025121059323104*10^-6*z^67*Log[z]^3 + 0.0000122100004371048795*z^68*Log[z]^3 - 5.92781744026553463*10^-6*z^69*Log[z]^3 + 0.0000115164817362957462*z^70*Log[z]^3 - 5.59584111039129508*10^-6*z^71*Log[z]^3 + 0.0000108804373307165279*z^72*Log[z]^3 - 5.29100145815453333*10^-6*z^73*Log[z]^3 + 0.0000102956852218780689*z^74*Log[z]^3 - 5.01041842195540956*10^-6*z^75*Log[z]^3 + 9.75685306248556479*10^-6*z^76*Log[z]^3 - 4.75158425356888021*10^-6*z^77*Log[z]^3 + 9.25925412276281039*10^-6*z^78*Log[z]^3 - 4.51230720254011229*10^-6*z^79*Log[z]^3 + 8.79878487862379728*10^-6*z^80*Log[z]^3 - 4.290664896617982*10^-6*z^81*Log[z]^3 + 8.37184001768925106*10^-6*z^82*Log[z]^3 - 4.08496555569140947*10^-6*z^83*Log[z]^3 + 7.97524155710938456*10^-6*z^84*Log[z]^3 - 3.89371556984680391*10^-6*z^85*Log[z]^3 + 7.60617945689805178*10^-6*z^86*Log[z]^3 - 3.71559227520202413*10^-6*z^87*Log[z]^3 + 7.26216164592513777*10^-6*z^88*Log[z]^3 - 3.54942099631010163*10^-6*z^89*Log[z]^3 + 6.940971792959243*10^-6*z^90*Log[z]^3 - 3.39415560753595966*10^-6*z^91*Log[z]^3 + 6.64063348039060248*10^-6*z^92*Log[z]^3 - 3.24886201004847664*10^-6*z^93*Log[z]^3 + 6.35937969450402368*10^-6*z^94*Log[z]^3 - 3.11270403503153157*10^-6*z^95*Log[z]^3 + 6.09562674918323097*10^-6*z^96*Log[z]^3 - 2.98493137424993017*10^-6*z^97*Log[z]^3 + 5.84795192162859736*10^-6*z^98*Log[z]^3 - 2.86486921140187395*10^-6*z^99*Log[z]^3 + 5.61507420812398929*10^-6*z^100*Log[z]^3 - 0.0833333333333333333*Log[MH2/muf2]*Log[z]^3 - 0.0555555555555555556*Lmb*Log[MH2/muf2]*Log[z]^3 + 0.28125*z*Log[MH2/muf2]*Log[z]^3 + 0.111111111111111111*Lmb*z*Log[MH2/muf2]*Log[z]^3 + 0.12962962962962962*z^2*Log[MH2/muf2]*Log[z]^3 + 0.0277777777777777778*Log[z]^4 + 0.0208333333333333333*Lmb*Log[z]^4 - 0.140625*z*Log[z]^4 - 0.0416666666666666667*Lmb*z*Log[z]^4 - 0.148148148148148148*z^2*Log[z]^4 - 0.0138888888888888889*Log[MH2/muf2]*Log[z]^4 + 0.0277777777777777778*z*Log[MH2/muf2]*Log[z]^4 + 0.00694444444444444444*Log[z]^5 - 0.0138888888888888889*z*Log[z]^5}}

==> anc/XS_zb.txt <==
{{ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {2.66666666666666667 + 0.888888888888888889*zb^2 + 0.444444444444444444*zb^3 + 0.311111111111111111*zb^4 + 0.244444444444444444*zb^5 + 0.203174603174603175*zb^6 + 0.174603174603174603*zb^7 + 0.153439153439153439*zb^8 + 0.137037037037037037*zb^9 + 0.123905723905723906*zb^10 + 0.113131313131313131*zb^11 + 0.104118104118104118*zb^12 + 0.0964590964590964591*zb^13 + 0.0898656898656898657*zb^14 + 0.08412698412698413*zb^15 + 0.0790849673202614379*zb^16 + 0.0746187363834422658*zb^17 + 0.0706341015938539158*zb^18 + 0.0670565302144249513*zb^19 + 0.0638262322472848789*zb^20 + 0.0608946608946608947*zb^21 + 0.0582219712654495263*zb^22 + 0.0557751427316644708*zb^23 + 0.0535265700483091787*zb^24 + 0.05145299145299145*zb^25 + 0.0495346628679962013*zb^26 + 0.047754714421381086*zb^27 + 0.0460986437997932251*zb^28 + 0.0445539135194307608*zb^29 + 0.0431096279817080707*zb^30 + 0.0417562724014336918*zb^31 + 0.0404855001629195178*zb^32 + 0.0392899584076054664*zb^33 + 0.0381631440454969867*zb^34 + 0.0370992841581076875*zb^35 + 0.0360932360932360932*zb^36 + 0.035140403561456195*zb^37 + 0.03423666581561318*zb^38 + 0.0333783175888439046*zb^39 + 0.0325620179278715864*zb^40 + 0.0317847464188927604*zb^41 + 0.0310437655871575327*zb^42 + 0.0303365884761233598*zb^43 + 0.0296609505911831493*zb^44 + 0.029014785536524666*zb^45 + 0.0283962037893582759*zb^46 + 0.0278034741494500976*zb^47 + 0.0272350074781685724*zb^48 + 0.0266893424036281179*zb^49 + 0.0261651327197545685*zb^50 + ALARM*zb^51 - 2.66666666666666667*Log[MH2/muf2] + 1.33333333333333333*zb*Log[MH2/muf2] - 5.33333333333333333*Log[zb] + 2.66666666666666667*zb*Log[zb], 0.75*zb - 1.25*zb^2 + 0.333333333333333333*zb^3 + 0.145833333333333333*zb^4 + 0.0916666666666666667*zb^5 + 0.0666666666666666667*zb^6 + 0.05238095238095238*zb^7 + 0.0431547619047619048*zb^8 + 0.0367063492063492063*zb^9 + 0.0319444444444444444*zb^10 + 0.0282828282828282828*zb^11 + 0.0253787878787878788*zb^12 + 0.0230186480186480186*zb^13 + 0.0210622710622710623*zb^14 + 0.0194139194139194139*zb^15 + 0.01800595238095238*zb^16 + 0.0167892156862745098*zb^17 + 0.0157271241830065359*zb^18 + 0.0147918816649466804*zb^19 + 0.0139619883040935673*zb^20 + 0.0132205513784461153*zb^21 + 0.0125541125541125541*zb^22 + 0.0119518162996423866*zb^23 + 0.0114048089591567852*zb^24 + 0.0109057971014492754*zb^25 + 0.0104487179487179487*zb^26 + 0.0100284900284900285*zb^27 + 0.00964082214082214082*zb^28 + 0.00928206531654807517*zb^29 + 0.00894909688013136289*zb^30 + 0.00863922877271041898*zb^31 + 0.00835013440860215054*zb^32 + 0.00807978983382209189*zb^33 + 0.00782642602495543672*zb^34 + 0.007588489941431118*zb^35 + 0.007364612511671335*zb^36 + 0.00715358215358215358*zb^37 + 0.00695432274379642801*zb^38 + 0.00676587518692781851*zb^39 + 0.00658738191632928475*zb^40 + 0.00641807379612257661*zb^41 + 0.00625725900116144019*zb^42 + 0.00610431353482970046*zb^43 + 0.00595867310983590053*zb^44 + 0.00581982616866337797*zb^45 + 0.0056873078612209044*zb^46 + 0.00556069482989001953*zb^47 + 0.00543960067838421215*zb^48 + 0.00532367202200028948*zb^49 + 0.00521258503401360544*zb^50 + ALARM*zb^51 + 0.25*Log[MH2/muf2] - 0.5*zb*Log[MH2/muf2] + 0.5*zb^2*Log[MH2/muf2] + 0.5*Log[zb] - 1.*zb*Log[zb] + zb^2*Log[zb], ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {-85.5259225071728255 + 39.4868989972522831*zb + 7.471511593958921*zb^2 - 2.43123005982411188*zb^3 - 2.28267902114017223*zb^4 - 1.44125255333562992*zb^5 - 0.904218955153353323*zb^6 - 0.560712655824895774*zb^7 - 0.327467102903418378*zb^8 - 0.159867273692984155*zb^9 - 0.033719621737317775*zb^10 + 0.0647894651731256938*zb^11 + 0.143989617076405078*zb^12 + 0.209161980335360927*zb^13 + 0.263806215691630483*zb^14 + 0.310331996837702594*zb^15 + 0.350454082693759033*zb^16 + 0.385427742079056664*zb^17 + 0.416194506497506876*zb^18 + 0.443475562593408196*zb^19 + 0.467833465446813742*zb^20 + 0.489714055304353805*zb^21 + 0.509475634997647372*zb^22 + 0.527409729008929452*zb^23 + 0.543756144609087244*zb^24 + 0.558714092032617271*zb^25 + 0.572450525106108629*zb^26 + 0.585106486513207204*zb^27 + 0.596801997499108332*zb^28 + 0.607639870199819973*zb^29 + 0.617708711851043855*zb^30 + 0.627085315422260632*zb^31 + 0.635836579155393796*zb^32 + 0.644021060662375172*zb^33 + 0.651690244833646844*zb^34 + 0.658889585640338032*zb^35 + 0.665659367831694882*zb^36 + 0.672035424072986*zb^37 + 0.678049735225610156*zb^38 + 0.683730935531824393*zb^39 + 0.689104739929219003*zb^40 + 0.694194307225025*zb^41 + 0.699020550147098989*zb^42 + 0.7036024011666367*zb^43 + 0.7079570413168829*zb^44 + 0.712100097907863729*zb^45 + 0.716045815981086219*zb^46 + 0.719807207500987377*zb^47 + 0.723396181596569522*zb^48 + 0.726823658612532183*zb^49 + 0.730099670277617491*zb^50 + ALARM*zb^51 + 3.09186000201733078*Log[MH2/muf2] + 18.5651811101024457*zb*Log[MH2/muf2] - 9.46296296296296296*zb^2*Log[MH2/muf2] - 2.04320987654320988*zb^3*Log[MH2/muf2] - 0.489506172839506173*zb^4*Log[MH2/muf2] - 0.0916049382716049383*zb^5*Log[MH2/muf2] + 0.0571781305114638448*zb^6*Log[MH2/muf2] + 0.126221970269589317*zb^7*Log[MH2/muf2] + 0.163057445200302343*zb^8*Log[MH2/muf2] + 0.18464628649813836*zb^9*Log[MH2/muf2] + 0.198136212210286284*zb^10*Log[MH2/muf2] + 0.206935492491048047*zb^11*Log[MH2/muf2] + 0.212832332276776721*zb^12*Log[MH2/muf2] + 0.216838777263075187*zb^13*Log[MH2/muf2] + 0.219563618220516877*zb^14*Log[MH2/muf2] + 0.221391713078221015*zb^15*Log[MH2/muf2] + 0.222576487298709521*zb^16*Log[MH2/muf2] + 0.223290552888143558*zb^17*Log[MH2/muf2] + 0.223654837640012033*zb^18*Log[MH2/muf2] + 0.223756087562447287*zb^19*Log[MH2/muf2] + 0.223657783159381583*zb^20*Log[MH2/muf2] + 0.223407172380457867*zb^21*Log[MH2/muf2] + 0.223039931899152725*zb^22*Log[MH2/muf2] + 0.22258333427914354*zb^23*Log[MH2/muf2] + 0.222058447631405448*zb^24*Log[MH2/muf2] + 0.221481693244922499*zb^25*Log[MH2/muf2] + 0.220865967766672367*zb^26*Log[MH2/muf2] + 0.220221464200307478*zb^27*Log[MH2/muf2] + 0.219556280891755764*zb^28*Log[MH2/muf2] + 0.218876878881412543*zb^29*Log[MH2/muf2] + 0.218188429236803016*zb^30*Log[MH2/muf2] + 0.217495079510666903*zb^31*Log[MH2/muf2] + 0.216800160038093567*zb^32*Log[MH2/muf2] + 0.216106344992934141*zb^33*Log[MH2/muf2] + 0.21541577908375395*zb^34*Log[MH2/muf2] + 0.21473017791383414*zb^35*Log[MH2/muf2] + 0.214050907985596298*zb^36*Log[MH2/muf2] + 0.213379050849571863*zb^37*Log[MH2/muf2] + 0.212715454814535774*zb^38*Log[MH2/muf2] + 0.212060776834370249*zb^39*Log[MH2/muf2] + 0.211415516589463443*zb^40*Log[MH2/muf2] + 0.210780044330505034*zb^41*Log[MH2/muf2] + 0.210154623711111346*zb^42*Log[MH2/muf2] + 0.209539430574656804*zb^43*Log[MH2/muf2] + 0.208934568459664501*zb^44*Log[MH2/muf2] + 0.208340081432276823*zb^45*Log[MH2/muf2] + 0.207755964732768859*zb^46*Log[MH2/muf2] + 0.207182173627683615*zb^47*Log[MH2/muf2] + 0.206618630783905627*zb^48*Log[MH2/muf2] + 0.206065232421291295*zb^49*Log[MH2/muf2] + 0.205521853452886009*zb^50*Log[MH2/muf2] + 6.11111111111111111*Log[MH2/muf2]^2 - 6.44444444444444444*zb*Log[MH2/muf2]^2 + 1.18518518518518519*zb^2*Log[MH2/muf2]^2 + 0.611111111111111111*zb^3*Log[MH2/muf2]^2 + 0.433333333333333333*zb^4*Log[MH2/muf2]^2 + 0.364814814814814815*zb^5*Log[MH2/muf2]^2 + 0.330158730158730159*zb^6*Log[MH2/muf2]^2 + 0.309523809523809524*zb^7*Log[MH2/muf2]^2 + 0.295855379188712522*zb^8*Log[MH2/muf2]^2 + 0.286111111111111111*zb^9*Log[MH2/muf2]^2 + 0.278787878787878788*zb^10*Log[MH2/muf2]^2 + 0.273063973063973064*zb^11*Log[MH2/muf2]^2 + 0.268453768453768454*zb^12*Log[MH2/muf2]^2 + 0.264652014652014652*zb^13*Log[MH2/muf2]^2 + 0.261457061457061457*zb^14*Log[MH2/muf2]^2 + 0.25873015873015875*zb^15*Log[MH2/muf2]^2 + 0.256372549019607843*zb^16*Log[MH2/muf2]^2 + 0.254311909949164851*zb^17*Log[MH2/muf2]^2 + 0.252493980048159615*zb^18*Log[MH2/muf2]^2 + 0.25087719298245614*zb^19*Log[MH2/muf2]^2 + 0.249429128376496798*zb^20*Log[MH2/muf2]^2 + 0.248124098124098124*zb^21*Log[MH2/muf2]^2 + 0.246941464332768681*zb^22*Log[MH2/muf2]^2 + 0.24586444151661543*zb^23*Log[MH2/muf2]^2 + 0.244879227053140097*zb^24*Log[MH2/muf2]^2 + 0.243974358974358974*zb^25*Log[MH2/muf2]^2 + 0.243140234251345362*zb^26*Log[MH2/muf2]^2 + 0.242368742368742369*zb^27*Log[MH2/muf2]^2 + 0.241652983032293377*zb^28*Log[MH2/muf2]^2 + 0.240987046159459953*zb^29*Log[MH2/muf2]^2 + 0.240365838586083302*zb^30*Log[MH2/muf2]^2 + 0.23978494623655913*zb^31*Log[MH2/muf2]^2 + 0.239240523514717063*zb^32*Log[MH2/muf2]^2 + 0.238729203802733214*zb^33*Log[MH2/muf2]^2 + 0.238248026483320601*zb^34*Log[MH2/muf2]^2 + 0.237794377010063285*zb^35*Log[MH2/muf2]^2 + 0.237365937365937366*zb^36*Log[MH2/muf2]^2 + 0.236960644855381697*zb^37*Log[MH2/muf2]^2 + 0.236576657629289208*zb^38*Log[MH2/muf2]^2 + 0.236212325686009897*zb^39*Log[MH2/muf2]^2 + 0.235866166353971232*zb^40*Log[MH2/muf2]^2 + 0.235536843463672732*zb^41*Log[MH2/muf2]^2 + 0.235223149573688428*zb^42*Log[MH2/muf2]^2 + 0.234923990737944226*zb^43*Log[MH2/muf2]^2 + 0.234638373398063321*zb^44*Log[MH2/muf2]^2 + 0.234365393061045235*zb^45*Log[MH2/muf2]^2 + 0.234104224483502929*zb^46*Log[MH2/muf2]^2 + 0.233854113132559016*zb^47*Log[MH2/muf2]^2 + 0.233614367732908766*zb^48*Log[MH2/muf2]^2 + 0.233384353741496599*zb^49*Log[MH2/muf2]^2 + 0.23316348761726913*zb^50*Log[MH2/muf2]^2 + 8.96149778181243933*Log[zb] + 40.2414733313160026*zb*Log[zb] - 17.2345679012345679*zb^2*Log[zb] - 1.25*zb^3*Log[zb] + 1.61296296296296296*zb^4*Log[zb] + 2.14055555555555556*zb^5*Log[zb] + 2.21649785840262031*zb^6*Log[zb] + 2.17426618795666415*zb^7*Log[zb] + 2.09917520506144845*zb^8*Log[zb] + 2.01752572016460905*zb^9*Log[zb] + 1.93812604156038499*zb^10*Log[zb] + 1.86384445707678031*zb^11*Log[zb] + 1.7953671756313558*zb^12*Log[zb] + 1.73255891668590081*zb^13*Log[zb] + 1.67499172197584896*zb^14*Log[zb] + 1.62215852526368399*zb^15*Log[zb] + 1.57355940868940677*zb^16*Log[zb] + 1.52873425600681944*zb^17*Log[zb] + 1.48727241427697925*zb^18*Log[zb] + 1.44881261366508713*zb^19*Log[zb] + 1.41303902935540078*zb^20*Log[zb] + 1.37967611794361154*zb^21*Log[zb] + 1.34848338395013783*zb^22*Log[zb] + 1.31925055067407856*zb^23*Log[zb] + 1.29179329500780688*zb^24*Log[zb] + 1.2659495638348388*zb^25*Log[zb] + 1.24157642963416438*zb^26*Log[zb] + 1.2185474217166794*zb^27*Log[zb] + 1.19675026623509206*zb^28*Log[zb] + 1.17608497258350286*zb^29*Log[zb] + 1.156462211134571*zb^30*Log[zb] + 1.13780193514443567*zb^31*Log[zb] + 1.1200322070676616*zb^32*Log[zb] + 1.10308819607693376*zb^33*Log[zb] + 1.08691131918732557*zb^34*Log[zb] + 1.07144850309110529*zb^35*Log[zb] + 1.05665154771825061*zb^36*Log[zb] + 1.04247657576567233*zb^37*Log[zb] + 1.0288835550954378*zb^38*Log[zb] + 1.01583588308763242*zb^39*Log[zb] + 1.00330002383124623*zb^40*Log[zb] + 0.991245190517120275*zb^41*Log[zb] + 0.979643066618661188*zb^42*Log[zb] + 0.968467560456264726*zb^43*Log[zb] + 0.957694588578865298*zb^44*Log[zb] + 0.947301884092157966*zb^45*Log[zb] + 0.937268826643301665*zb^46*Log[zb] + 0.927576291256981664*zb^47*Log[zb] + 0.918206513624378121*zb^48*Log[zb] + 0.909142969788516923*zb^49*Log[zb] + 0.900370268457803798*zb^50*Log[zb] + 35.1111111111111111*Log[MH2/muf2]*Log[zb] - 27.5555555555555556*zb*Log[MH2/muf2]*Log[zb] + 8.296296296296296*zb^2*Log[MH2/muf2]*Log[zb] + 4.22222222222222222*zb^3*Log[MH2/muf2]*Log[zb] + 2.97777777777777778*zb^4*Log[MH2/muf2]*Log[zb] + 2.43703703703703704*zb^5*Log[MH2/muf2]*Log[zb] + 2.13333333333333333*zb^6*Log[MH2/muf2]*Log[zb] + 1.93650793650793651*zb^7*Log[MH2/muf2]*Log[zb] + 1.79717813051146384*zb^8*Log[MH2/muf2]*Log[zb] + 1.69259259259259259*zb^9*Log[MH2/muf2]*Log[zb] + 1.61077441077441077*zb^10*Log[MH2/muf2]*Log[zb] + 1.54478114478114478*zb^11*Log[MH2/muf2]*Log[zb] + 1.49028749028749029*zb^12*Log[MH2/muf2]*Log[zb] + 1.44444444444444444*zb^13*Log[MH2/muf2]*Log[zb] + 1.40529100529100529*zb^14*Log[MH2/muf2]*Log[zb] + 1.37142857142857143*zb^15*Log[MH2/muf2]*Log[zb] + 1.34183006535947712*zb^16*Log[MH2/muf2]*Log[zb] + 1.31572258533042847*zb^17*Log[MH2/muf2]*Log[zb] + 1.29251232656805412*zb^18*Log[MH2/muf2]*Log[zb] + 1.27173489278752437*zb^19*Log[MH2/muf2]*Log[zb] + 1.25302144249512671*zb^20*Log[MH2/muf2]*Log[zb] + 1.23607503607503608*zb^21*Log[MH2/muf2]*Log[zb] + 1.22065374239287283*zb^22*Log[MH2/muf2]*Log[zb] + 1.2065583369931197*zb^23*Log[MH2/muf2]*Log[zb] + 1.193623188405797*zb^24*Log[MH2/muf2]*Log[zb] + 1.18170940170940171*zb^25*Log[MH2/muf2]*Log[zb] + 1.17069958847736626*zb^26*Log[MH2/muf2]*Log[zb] + 1.16049382716049383*zb^27*Log[MH2/muf2]*Log[zb] + 1.15100650732834641*zb^28*Log[MH2/muf2]*Log[zb] + 1.14216383871556285*zb^29*Log[MH2/muf2]*Log[zb] + 1.13390186627116549*zb^30*Log[MH2/muf2]*Log[zb] + 1.12616487455197133*zb^31*Log[MH2/muf2]*Log[zb] + 1.11890409471054632*zb^32*Log[MH2/muf2]*Log[zb] + 1.11207664884135472*zb^33*Log[MH2/muf2]*Log[zb] + 1.10564468211527035*zb^34*Log[MH2/muf2]*Log[zb] + 1.09957464467268389*zb^35*Log[MH2/muf2]*Log[zb] + 1.09383669383669384*zb^36*Log[MH2/muf2]*Log[zb] + 1.08840419366735156*zb^37*Log[MH2/muf2]*Log[zb] + 1.08325329377960957*zb^38*Log[MH2/muf2]*Log[zb] + 1.0783625730994153*zb^39*Log[MH2/muf2]*Log[zb] + 1.07371273712737127*zb^40*Log[MH2/muf2]*Log[zb] + 1.06928635953026197*zb^41*Log[MH2/muf2]*Log[zb] + 1.06506766064338384*zb^42*Log[MH2/muf2]*Log[zb] + 1.06104231685627034*zb^43*Log[MH2/muf2]*Log[zb] + 1.05719729595698588*zb^44*Log[MH2/muf2]*Log[zb] + 1.05352071439027961*zb^45*Log[MH2/muf2]*Log[zb] + 1.05000171309144482*zb^46*Log[MH2/muf2]*Log[zb] + 1.04663034912803645*zb^47*Log[MH2/muf2]*Log[zb] + 1.04339750084430935*zb^48*Log[MH2/muf2]*Log[zb] + 1.04029478458049887*zb^49*Log[MH2/muf2]*Log[zb] + 1.03731448134809479*zb^50*Log[MH2/muf2]*Log[zb] - 7.11111111111111111*Log[MH2/muf2]^2*Log[zb] + 3.55555555555555556*zb*Log[MH2/muf2]^2*Log[zb] + 37.7777777777777778*Log[zb]^2 - 28.8888888888888889*zb*Log[zb]^2 + 9.18518518518518519*zb^2*Log[zb]^2 + 4.66666666666666667*zb^3*Log[zb]^2 + 3.28888888888888889*zb^4*Log[zb]^2 + 2.68148148148148148*zb^5*Log[zb]^2 + 2.33650793650793651*zb^6*Log[zb]^2 + 2.11111111111111111*zb^7*Log[zb]^2 + 1.95061728395061728*zb^8*Log[zb]^2 + 1.82962962962962963*zb^9*Log[zb]^2 + 1.73468013468013468*zb^10*Log[zb]^2 + 1.65791245791245791*zb^11*Log[zb]^2 + 1.59440559440559441*zb^12*Log[zb]^2 + 1.540903540903541*zb^13*Log[zb]^2 + 1.49515669515669516*zb^14*Log[zb]^2 + 1.45555555555555556*zb^15*Log[zb]^2 + 1.42091503267973856*zb^16*Log[zb]^2 + 1.39034132171387073*zb^17*Log[zb]^2 + 1.36314642816190804*zb^18*Log[zb]^2 + 1.33879142300194932*zb^19*Log[zb]^2 + 1.31684767474241158*zb^20*Log[zb]^2 + 1.29696969696969697*zb^21*Log[zb]^2 + 1.27887571365832235*zb^22*Log[zb]^2 + 1.26233347972478407*zb^23*Log[zb]^2 + 1.24714975845410628*zb^24*Log[zb]^2 + 1.23316239316239316*zb^25*Log[zb]^2 + 1.22023425134536246*zb^26*Log[zb]^2 + 1.20824854158187492*zb^27*Log[zb]^2 + 1.19710515112813963*zb^28*Log[zb]^2 + 1.18671775223499361*zb^29*Log[zb]^2 + 1.17701149425287356*zb^30*Log[zb]^2 + 1.16792114695340502*zb^31*Log[zb]^2 + 1.15938959487346584*zb^32*Log[zb]^2 + 1.15136660724896019*zb^33*Log[zb]^2 + 1.14380782616076734*zb^34*Log[zb]^2 + 1.13667392883079158*zb^35*Log[zb]^2 + 1.12992992992992993*zb^36*Log[zb]^2 + 1.12354459722880776*zb^37*Log[zb]^2 + 1.11748995959522275*zb^38*Log[zb]^2 + 1.11174089068825911*zb^39*Log[zb]^2 + 1.10627475505524286*zb^40*Log[zb]^2 + 1.10107110594915473*zb^41*Log[zb]^2 + 1.09611142623054138*zb^42*Log[zb]^2 + 1.0913789053323937*zb^43*Log[zb]^2 + 1.08685824654816903*zb^44*Log[zb]^2 + 1.08253549992680427*zb^45*Log[zb]^2 + 1.078397916880803*zb^46*Log[zb]^2 + 1.07443382327748655*zb^47*Log[zb]^2 + 1.07063250832247793*zb^48*Log[zb]^2 + 1.06698412698412698*zb^49*Log[zb]^2 + 1.06347961406784936*zb^50*Log[zb]^2 - 21.3333333333333333*Log[MH2/muf2]*Log[zb]^2 + 10.6666666666666667*zb*Log[MH2/muf2]*Log[zb]^2 - 14.2222222222222222*Log[zb]^3 + 7.11111111111111111*zb*Log[zb]^3, 4.06269956277191905 - 3.65955938781995774*zb - 14.062475405610778*zb^2 + 15.7413651769506722*zb^3 + 1.20602212851091531*zb^4 - 0.379557653183308807*zb^5 - 0.524865084092439491*zb^6 - 0.433361339562453875*zb^7 - 0.311741565728581493*zb^8 - 0.201152264789467365*zb^9 - 0.10782170128375682*zb^10 - 0.0301861848408607261*zb^11 + 0.0346439635130535822*zb^12 + 0.0893245848524171587*zb^13 + 0.13598775643058683*zb^14 + 0.176276453228985373*zb^15 + 0.211443977068687494*zb^16 + 0.242448655781815878*zb^17 + 0.270029095745580149*zb^18 + 0.294760479262805001*zb^19 + 0.317095787813335994*zb^20 + 0.3373958360760672*zb^21 + 0.355951216268304418*zb^22 + 0.372998441992160893*zb^23 + 0.388731930820530471*zb^24 + 0.4033129862277138*zb^25 + 0.4168765992274675*zb^26 + 0.429536651616872781*zb^27 + 0.441389936213942521*zb^28 + 0.452519292983362936*zb^29 + 0.462996078022412268*zb^30 + 0.472882124362770732*zb^31 + 0.482231312124824998*zb^32 + 0.491090835735307954*zb^33 + 0.499502234251017*zb^34 + 0.507502234949679153*zb^35 + 0.515123448606349555*zb^36 + 0.522394946116933168*zb^37 + 0.529342739545984385*zb^38 + 0.535990185685236448*zb^39 + 0.542358326397401044*zb^40 + 0.548466177086674305*zb^41 + 0.554330972364475053*zb^42 + 0.559968376205663323*zb^43 + 0.565392662498021598*zb^44 + 0.570616870787549637*zb^45 + 0.575652941147624463*zb^46 + 0.580511831401040001*zb^47 + 0.585203619362115655*zb^48 + 0.589737592312160277*zb^49 + 0.594122325553032685*zb^50 + ALARM*zb^51 - 1.94052884748699689*Log[MH2/muf2] - 3.45227563835933956*zb*Log[MH2/muf2] + 15.9522756383593396*zb^2*Log[MH2/muf2] - 8.56944444444444444*zb^3*Log[MH2/muf2] - 2.39236111111111111*zb^4*Log[MH2/muf2] - 1.06666666666666667*zb^5*Log[MH2/muf2] - 0.594166666666666667*zb^6*Log[MH2/muf2] - 0.377369614512471655*zb^7*Log[MH2/muf2] - 0.260433201058201058*zb^8*Log[MH2/muf2] - 0.189607741244646007*zb^9*Log[MH2/muf2] - 0.142770061728395062*zb^10*Log[MH2/muf2] - 0.1096011157753582*zb^11*Log[MH2/muf2] - 0.08480885696794788*zb^12*Log[MH2/muf2] - 0.0654665968258625601*zb^13*Log[MH2/muf2] - 0.0498520701588467156*zb^14*Log[MH2/muf2] - 0.0368972998918053863*zb^15*Log[MH2/muf2] - 0.0259096326953469811*zb^16*Log[MH2/muf2] - 0.0164220115703319279*zb^17*Log[MH2/muf2] - 0.00810860755263148573*zb^18*Log[MH2/muf2] - 0.000735224646970582105*zb^19*Log[MH2/muf2] + 0.00587096171045078401*zb^20*Log[MH2/muf2] + 0.0118404919912098268*zb^21*Log[MH2/muf2] + 0.0172740248718798033*zb^22*Log[MH2/muf2] + 0.0222506144381349837*zb^23*Log[MH2/muf2] + 0.0268333697966318261*zb^24*Log[MH2/muf2] + 0.0310734110018869876*zb^25*Log[MH2/muf2] + 0.0350126901756723039*zb^26*Log[MH2/muf2] + 0.0386860405749621858*zb^27*Log[MH2/muf2] + 0.04212269010240485*zb^28*Log[MH2/muf2] + 0.0453473966093821449*zb^29*Log[MH2/muf2] + 0.0483813116690396395*zb^30*Log[MH2/muf2] + 0.0512426464105382028*zb^31*Log[MH2/muf2] + 0.0539471910063560805*zb^32*Log[MH2/muf2] + 0.056508724527629985*zb^33*Log[MH2/muf2] + 0.0589393416627727436*zb^34*Log[MH2/muf2] + 0.0612497156702703771*zb^35*Log[MH2/muf2] + 0.0634493119014472335*zb^36*Log[MH2/muf2] + 0.0655465626243687745*zb^37*Log[MH2/muf2] + 0.0675490112681827877*zb^38*Log[MH2/muf2] + 0.0694634322930693592*zb^39*Log[MH2/muf2] + 0.0712959314731148951*zb^40*Log[MH2/muf2] + 0.0730520303185429138*zb^41*Log[MH2/muf2] + 0.0747367375623637306*zb^42*Log[MH2/muf2] + 0.0763546100256983337*zb^43*Log[MH2/muf2] + 0.0779098047064957491*zb^44*Log[MH2/muf2] + 0.0794061235725039523*zb^45*Log[MH2/muf2] + 0.0808470522552252612*zb^46*Log[MH2/muf2] + 0.0822357936181031742*zb^47*Log[MH2/muf2] + 0.08357529699519022*zb^48*Log[MH2/muf2] + 0.0848682837554457824*zb^49*Log[MH2/muf2] + 0.0861172697346266292*zb^50*Log[MH2/muf2] - 0.125*Log[MH2/muf2]^2 + 2.*zb*Log[MH2/muf2]^2 - 3.25*zb^2*Log[MH2/muf2]^2 + 0.875*zb^3*Log[MH2/muf2]^2 + 0.46875*zb^4*Log[MH2/muf2]^2 + 0.358333333333333333*zb^5*Log[MH2/muf2]^2 + 0.3125*zb^6*Log[MH2/muf2]^2 + 0.289285714285714286*zb^7*Log[MH2/muf2]^2 + 0.276041666666666667*zb^8*Log[MH2/muf2]^2 + 0.267857142857142857*zb^9*Log[MH2/muf2]^2 + 0.2625*zb^10*Log[MH2/muf2]^2 + 0.258838383838383838*zb^11*Log[MH2/muf2]^2 + 0.25625*zb^12*Log[MH2/muf2]^2 + 0.254370629370629371*zb^13*Log[MH2/muf2]^2 + 0.252976190476190476*zb^14*Log[MH2/muf2]^2 + 0.251923076923076923*zb^15*Log[MH2/muf2]^2 + 0.251116071428571429*zb^16*Log[MH2/muf2]^2 + 0.250490196078431373*zb^17*Log[MH2/muf2]^2 + 0.25*zb^18*Log[MH2/muf2]^2 + 0.249613003095975232*zb^19*Log[MH2/muf2]^2 + 0.249305555555555556*zb^20*Log[MH2/muf2]^2 + 0.24906015037593984*zb^21*Log[MH2/muf2]^2 + 0.248863636363636364*zb^22*Log[MH2/muf2]^2 + 0.248706004140786749*zb^23*Log[MH2/muf2]^2 + 0.248579545454545455*zb^24*Log[MH2/muf2]^2 + 0.248478260869565217*zb^25*Log[MH2/muf2]^2 + 0.248397435897435897*zb^26*Log[MH2/muf2]^2 + 0.248333333333333333*zb^27*Log[MH2/muf2]^2 + 0.248282967032967033*zb^28*Log[MH2/muf2]^2 + 0.248243933588761175*zb^29*Log[MH2/muf2]^2 + 0.248214285714285714*zb^30*Log[MH2/muf2]^2 + 0.248192436040044494*zb^31*Log[MH2/muf2]^2 + 0.248177083333333333*zb^32*Log[MH2/muf2]^2 + 0.248167155425219941*zb^33*Log[MH2/muf2]^2 + 0.248161764705882353*zb^34*Log[MH2/muf2]^2 + 0.24816017316017316*zb^35*Log[MH2/muf2]^2 + 0.248161764705882353*zb^36*Log[MH2/muf2]^2 + 0.248166023166023166*zb^37*Log[MH2/muf2]^2 + 0.248172514619883041*zb^38*Log[MH2/muf2]^2 + 0.248180873180873181*zb^39*Log[MH2/muf2]^2 + 0.248190789473684211*zb^40*Log[MH2/muf2]^2 + 0.248202001250781739*zb^41*Log[MH2/muf2]^2 + 0.248214285714285714*zb^42*Log[MH2/muf2]^2 + 0.248227453204764606*zb^43*Log[MH2/muf2]^2 + 0.248241341991341991*zb^44*Log[MH2/muf2]^2 + 0.248255813953488372*zb^45*Log[MH2/muf2]^2 + 0.248270750988142292*zb^46*Log[MH2/muf2]^2 + 0.248286052009456265*zb^47*Log[MH2/muf2]^2 + 0.248301630434782609*zb^48*Log[MH2/muf2]^2 + 0.248317412071211463*zb^49*Log[MH2/muf2]^2 + 0.248333333333333333*zb^50*Log[MH2/muf2]^2 - 3.98522436164066044*Log[zb] - 6.17538461005201245*zb*Log[zb] + 32.8941346100520125*zb^2*Log[zb] - 19.0810185185185185*zb^3*Log[zb] - 4.85271990740740741*zb^4*Log[zb] - 1.92418981481481481*zb^5*Log[zb] - 0.913217592592592593*zb^6*Log[zb] - 0.465897581254724112*zb^7*Log[zb] - 0.234935693027210884*zb^8*Log[zb] - 0.101981830540858319*zb^9*Log[zb] - 0.0188695069077013521*zb^10*Log[zb] + 0.0365945408874701804*zb^11*Log[zb] + 0.0756323425452213331*zb^12*Log[zb] + 0.104348425575115552*zb^13*Log[zb] + 0.126266991640160138*zb^14*Log[zb] + 0.143526248544563563*zb^15*Log[zb] + 0.157479603351069125*zb^16*Log[zb] + 0.169015670516220185*zb^17*Log[zb] + 0.178736895460706615*zb^18*Log[zb] + 0.187063439069918839*zb^19*Log[zb] + 0.194295807381420262*zb^20*Log[zb] + 0.200653830306646073*zb^21*Log[zb] + 0.206301619219902562*zb^22*Log[zb] + 0.211363959706314575*zb^23*Log[zb] + 0.215937329675798329*zb^24*Log[zb] + 0.220097461609242702*zb^25*Log[zb] + 0.223904632932784304*zb^26*Log[zb] + 0.227407432357101309*zb^27*Log[zb] + 0.230645484712890619*zb^28*Log[zb] + 0.233651451783867383*zb^29*Log[zb] + 0.236452521851782693*zb^30*Log[zb] + 0.239071532859262631*zb^31*Log[zb] + 0.24152782944013715*zb^32*Log[zb] + 0.24383792417574615*zb^33*Log[zb] + 0.246016013122541343*zb^34*Log[zb] + 0.248074381655868528*zb^35*Log[zb] + 0.250023726897150457*zb^36*Log[zb] + 0.25187341607819425*zb^37*Log[zb] + 0.253631695250935201*zb^38*Log[zb] + 0.255305859174473509*zb^39*Log[zb] + 0.256902390598028408*zb^40*Log[zb] + 0.258427075230324221*zb^41*Log[zb] + 0.259885097250145903*zb^42*Log[zb] + 0.261281119134259901*zb^43*Log[zb] + 0.262619348761958394*zb^44*Log[zb] + 0.263903596131797712*zb^45*Log[zb] + 0.265137321546361552*zb^46*Log[zb] + 0.266323676749212179*zb^47*Log[zb] + 0.267465540208278278*zb^48*Log[zb] + 0.268565547512303054*zb^49*Log[zb] + 0.269626117667138552*zb^50*Log[zb] - 0.5*Log[MH2/muf2]*Log[zb] + 10.75*zb*Log[MH2/muf2]*Log[zb] - 18.0833333333333333*zb^2*Log[MH2/muf2]*Log[zb] + 5.38888888888888889*zb^3*Log[MH2/muf2]*Log[zb] + 2.70138888888888889*zb^4*Log[MH2/muf2]*Log[zb] + 1.95277777777777778*zb^5*Log[MH2/muf2]*Log[zb] + 1.62777777777777778*zb^6*Log[MH2/muf2]*Log[zb] + 1.45396825396825397*zb^7*Log[MH2/muf2]*Log[zb] + 1.34871031746031746*zb^8*Log[MH2/muf2]*Log[zb] + 1.27943121693121693*zb^9*Log[MH2/muf2]*Log[zb] + 1.23101851851851852*zb^10*Log[MH2/muf2]*Log[zb] + 1.19562289562289562*zb^11*Log[MH2/muf2]*Log[zb] + 1.16881313131313131*zb^12*Log[MH2/muf2]*Log[zb] + 1.14792152292152292*zb^13*Log[MH2/muf2]*Log[zb] + 1.13125763125763126*zb^14*Log[MH2/muf2]*Log[zb] + 1.1177045177045177*zb^15*Log[MH2/muf2]*Log[zb] + 1.10649801587301587*zb^16*Log[MH2/muf2]*Log[zb] + 1.09709967320261438*zb^17*Log[MH2/muf2]*Log[zb] + 1.08912037037037037*zb^18*Log[MH2/muf2]*Log[zb] + 1.08227267515193212*zb^19*Log[MH2/muf2]*Log[zb] + 1.076340155945419*zb^20*Log[MH2/muf2]*Log[zb] + 1.07115705931495405*zb^21*Log[MH2/muf2]*Log[zb] + 1.06659451659451659*zb^22*Log[MH2/muf2]*Log[zb] + 1.06255097559445386*zb^23*Log[MH2/muf2]*Log[zb] + 1.05894543258673693*zb^24*Log[MH2/muf2]*Log[zb] + 1.05571256038647343*zb^25*Log[MH2/muf2]*Log[zb] + 1.0527991452991452*zb^26*Log[MH2/muf2]*Log[zb] + 1.05016144349477683*zb^27*Log[MH2/muf2]*Log[zb] + 1.04776319359652693*zb^28*Log[MH2/muf2]*Log[zb] + 1.04557410448215046*zb^29*Log[MH2/muf2]*Log[zb] + 1.04356869184455391*zb^30*Log[MH2/muf2]*Log[zb] + 1.04172537387220368*zb^31*Log[MH2/muf2]*Log[zb] + 1.04002576164874552*zb^32*Log[MH2/muf2]*Log[zb] + 1.03845409742587162*zb^33*Log[MH2/muf2]*Log[zb] + 1.03699680629827689*zb^34*Log[MH2/muf2]*Log[zb] + 1.03564213564213564*zb^35*Log[MH2/muf2]*Log[zb] + 1.03437986305633364*zb^36*Log[MH2/muf2]*Log[zb] + 1.0332010582010582*zb^37*Log[MH2/muf2]*Log[zb] + 1.03209788736104526*zb^38*Log[MH2/muf2]*Log[zb] + 1.0310634521160837*zb^39*Log[MH2/muf2]*Log[zb] + 1.03009165542060279*zb^40*Log[MH2/muf2]*Log[zb] + 1.02917708984782156*zb^41*Log[MH2/muf2]*Log[zb] + 1.02831494386372435*zb^42*Log[MH2/muf2]*Log[zb] + 1.02750092284976006*zb^43*Log[MH2/muf2]*Log[zb] + 1.02673118225443807*zb^44*Log[MH2/muf2]*Log[zb] + 1.02600227076971263*zb^45*Log[MH2/muf2]*Log[zb] + 1.02531108183282096*zb^46*Log[MH2/muf2]*Log[zb] + 1.0246548120738685*zb^47*Log[MH2/muf2]*Log[zb] + 1.02403092558330764*zb^48*Log[MH2/muf2]*Log[zb] + 1.02343712307618083*zb^49*Log[MH2/muf2]*Log[zb] + 1.02287131519274376*zb^50*Log[MH2/muf2]*Log[zb] + 0.875*Log[MH2/muf2]^2*Log[zb] - 1.75*zb*Log[MH2/muf2]^2*Log[zb] + 1.75*zb^2*Log[MH2/muf2]^2*Log[zb] - 0.5*Log[zb]^2 + 11.*zb*Log[zb]^2 - 18.875*zb^2*Log[zb]^2 + 6.*zb^3*Log[zb]^2 + 2.96875*zb^4*Log[zb]^2 + 2.12083333333333333*zb^5*Log[zb]^2 + 1.75*zb^6*Log[zb]^2 + 1.55*zb^7*Log[zb]^2 + 1.42782738095238095*zb^8*Log[zb]^2 + 1.34672619047619048*zb^9*Log[zb]^2 + 1.28958333333333333*zb^10*Log[zb]^2 + 1.24747474747474747*zb^11*Log[zb]^2 + 1.21534090909090909*zb^12*Log[zb]^2 + 1.19012237762237762*zb^13*Log[zb]^2 + 1.16987179487179487*zb^14*Log[zb]^2 + 1.1532967032967032*zb^15*Log[zb]^2 + 1.13950892857142857*zb^16*Log[zb]^2 + 1.12787990196078431*zb^17*Log[zb]^2 + 1.11795343137254902*zb^18*Log[zb]^2 + 1.10939112487100103*zb^19*Log[zb]^2 + 1.10193713450292398*zb^20*Log[zb]^2 + 1.09539473684210526*zb^21*Log[zb]^2 + 1.08961038961038961*zb^22*Log[zb]^2 + 1.084462638810465*zb^23*Log[zb]^2 + 1.07985424901185771*zb^24*Log[zb]^2 + 1.07570652173913043*zb^25*Log[zb]^2 + 1.07195512820512821*zb^26*Log[zb]^2 + 1.06854700854700855*zb^27*Log[zb]^2 + 1.06543803418803419*zb^28*Log[zb]^2 + 1.06259122422915526*zb^29*Log[zb]^2 + 1.05997536945812808*zb^30*Log[zb]^2 + 1.05756395995550612*zb^31*Log[zb]^2 + 1.05533434139784946*zb^32*Log[zb]^2 + 1.05326704545454545*zb^33*Log[zb]^2 + 1.05134525401069519*zb^34*Log[zb]^2 + 1.04955436720142602*zb^35*Log[zb]^2 + 1.04788165266106443*zb^36*Log[zb]^2 + 1.04631595881595882*zb^37*Log[zb]^2 + 1.04484747905800537*zb^38*Log[zb]^2 + 1.04346755662545136*zb^39*Log[zb]^2 + 1.04216852226720648*zb^40*Log[zb]^2 + 1.04094355847404628*zb^41*Log[zb]^2 + 1.03978658536585366*zb^42*Log[zb]^2 + 1.03869216433028118*zb^43*Log[zb]^2 + 1.03765541628913722*zb^44*Log[zb]^2 + 1.03667195207892882*zb^45*Log[zb]^2 + 1.03573781291172596*zb^46*Log[zb]^2 + 1.03484941926200021*zb^47*Log[zb]^2 + 1.03400352682701203*zb^48*Log[zb]^2 + 1.03319718844984802*zb^49*Log[zb]^2 + 1.03242772108843537*zb^50*Log[zb]^2 + 2.625*Log[MH2/muf2]*Log[zb]^2 - 5.25*zb*Log[MH2/muf2]*Log[zb]^2 + 5.25*zb^2*Log[MH2/muf2]*Log[zb]^2 + 1.78472222222222222*Log[zb]^3 - 3.56944444444444444*zb*Log[zb]^3 + 3.56944444444444444*zb^2*Log[zb]^3, 0.201688644383924521*zb + 0.201688644383924521*zb^3 - 0.138589133393853257*zb^4 - 0.0583229687045125627*zb^5 + 0.000862949071247884316*zb^6 + 0.0381379804181851944*zb^7 + 0.0630133372284636406*zb^8 + 0.0809511718966783317*zb^9 + 0.0948107141668826782*zb^10 + 0.106124128553829442*zb^11 + 0.115749543494977763*zb^12 + 0.124190925035510186*zb^13 + 0.131758341491042523*zb^14 + 0.138651269233061081*zb^15 + 0.145003600976664671*zb^16 + 0.150908880658149285*zb^17 + 0.156434950552916576*zb^18 + 0.161632731455502048*zb^19 + 0.166541646883474107*zb^20 + 0.171193070364708099*zb^21 + 0.175612575987988066*zb^22 + 0.179821445830736095*zb^23 + 0.18383770476692643*zb^24 + 0.187676847805943786*zb^25 + 0.191352363036246951*zb^26 + 0.194876115850708717*zb^27 + 0.198258637130844555*zb^28 + 0.201509343645089382*zb^29 + 0.204636709705997297*zb^30 + 0.207648403146481559*zb^31 + 0.210551394721601861*zb^32 + 0.213352047388949897*zb^33 + 0.216056190112510252*zb^34 + 0.2186691795844621*zb^35 + 0.221195952382282407*zb^36 + 0.223641069454694997*zb^37 + 0.226008754380330664*zb^38 + 0.228302926514543221*zb^39 + 0.230527229896897021*zb^40 + 0.23268505860991728*zb^41 + 0.234779579141817568*zb^42 + 0.236813750200211077*zb^43 + 0.238790340341864374*zb^44 + 0.240711943719342319*zb^45 + 0.242580994194569775*zb^46 + 0.244399778028716805*zb^47 + 0.24617044532505328*zb^48 + 0.247895020374767044*zb^49 + 0.249575411033881571*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[MH2/muf2] + 0.0833333333333333333*zb^2*Log[MH2/muf2] - 0.333333333333333333*zb^3*Log[MH2/muf2] - 0.152777777777777778*zb^4*Log[MH2/muf2] - 0.119814814814814815*zb^5*Log[MH2/muf2] - 0.106296296296296296*zb^6*Log[MH2/muf2] - 0.0968631897203325775*zb^7*Log[MH2/muf2] - 0.0887377173091458806*zb^8*Log[MH2/muf2] - 0.0813234861845972957*zb^9*Log[MH2/muf2] - 0.0744738389182833627*zb^10*Log[MH2/muf2] - 0.06813656040928769*zb^11*Log[MH2/muf2] - 0.0622757153060183363*zb^12*Log[MH2/muf2] - 0.0568560475611757663*zb^13*Log[MH2/muf2] - 0.0518415853580688746*zb^14*Log[MH2/muf2] - 0.0471968683873445778*zb^15*Log[MH2/muf2] - 0.0428881380964714298*zb^16*Log[MH2/muf2] - 0.0388840516381606347*zb^17*Log[MH2/muf2] - 0.0351559880875528703*zb^18*Log[MH2/muf2] - 0.0316780870510072255*zb^19*Log[MH2/muf2] - 0.0284271331146840353*zb^20*Log[MH2/muf2] - 0.0253823620193589234*zb^21*Log[MH2/muf2] - 0.0225252351342978982*zb^22*Log[MH2/muf2] - 0.0198392091439089184*zb^23*Log[MH2/muf2] - 0.0173095155272448138*zb^24*Log[MH2/muf2] - 0.0149229569741516168*zb^25*Log[MH2/muf2] - 0.0126677235426854901*zb^26*Log[MH2/muf2] - 0.0105332289234314191*zb^27*Log[MH2/muf2] - 0.008509965879170956*zb^28*Log[MH2/muf2] - 0.00658937930428057537*zb^29*Log[MH2/muf2] - 0.00476375511195982175*zb^30*Log[MH2/muf2] - 0.00302612313713140627*zb^31*Log[MH2/muf2] - 0.00137017233640611935*zb^32*Log[MH2/muf2] + 0.000209823286087684013*zb^33*Log[MH2/muf2] + 0.0017190694313625836*zb^34*Log[MH2/muf2] + 0.00316230817387241385*zb^35*Log[MH2/muf2] + 0.00454386762503520496*zb^36*Log[MH2/muf2] + 0.00586770552824582806*zb^37*Log[MH2/muf2] + 0.00713744759416086455*zb^38*Log[MH2/muf2] + 0.00835642127325921283*zb^39*Log[MH2/muf2] + 0.00952768556560753254*zb^40*Log[MH2/muf2] + 0.0106540573839904998*zb^41*Log[MH2/muf2] + 0.0117381349145787097*zb^42*Log[MH2/muf2] + 0.0127823183576057116*zb^43*Log[MH2/muf2] + 0.0137888283777184321*zb^44*Log[MH2/muf2] + 0.014759722548499239*zb^45*Log[MH2/muf2] + 0.0156969100370284285*zb^46*Log[MH2/muf2] + 0.01660216474130254*zb^47*Log[MH2/muf2] + 0.0174771370650191889*zb^48*Log[MH2/muf2] + 0.0183233644899753693*zb^49*Log[MH2/muf2] + 0.01914228108550001*zb^50*Log[MH2/muf2] + 0.0833333333333333333*zb*Log[MH2/muf2]^2 + 0.0833333333333333333*zb^3*Log[MH2/muf2]^2 + 0.0833333333333333333*zb^4*Log[MH2/muf2]^2 + 0.0861111111111111111*zb^5*Log[MH2/muf2]^2 + 0.0888888888888888889*zb^6*Log[MH2/muf2]^2 + 0.0912698412698412698*zb^7*Log[MH2/muf2]^2 + 0.09325396825396826*zb^8*Log[MH2/muf2]^2 + 0.0949074074074074074*zb^9*Log[MH2/muf2]^2 + 0.0962962962962962963*zb^10*Log[MH2/muf2]^2 + 0.0974747474747474747*zb^11*Log[MH2/muf2]^2 + 0.0984848484848484848*zb^12*Log[MH2/muf2]^2 + 0.09935897435897435*zb^13*Log[MH2/muf2]^2 + 0.100122100122100122*zb^14*Log[MH2/muf2]^2 + 0.100793650793650794*zb^15*Log[MH2/muf2]^2 + 0.101388888888888889*zb^16*Log[MH2/muf2]^2 + 0.101919934640522876*zb^17*Log[MH2/muf2]^2 + 0.102396514161220044*zb^18*Log[MH2/muf2]^2 + 0.102826510721247563*zb^19*Log[MH2/muf2]^2 + 0.103216374269005848*zb^20*Log[MH2/muf2]^2 + 0.103571428571428571*zb^21*Log[MH2/muf2]^2 + 0.103896103896103896*zb^22*Log[MH2/muf2]^2 + 0.104194115063680281*zb^23*Log[MH2/muf2]^2 + 0.104468599033816425*zb^24*Log[MH2/muf2]^2 + 0.104722222222222222*zb^25*Log[MH2/muf2]^2 + 0.104957264957264957*zb^26*Log[MH2/muf2]^2 + 0.105175688509021842*zb^27*Log[MH2/muf2]^2 + 0.105379188712522046*zb^28*Log[MH2/muf2]^2 + 0.105569239189928845*zb^29*Log[MH2/muf2]^2 + 0.105747126436781609*zb^30*Log[MH2/muf2]^2 + 0.105913978494623656*zb^31*Log[MH2/muf2]^2 + 0.10607078853046595*zb^32*Log[MH2/muf2]^2 + 0.106218434343434343*zb^33*Log[MH2/muf2]^2 + 0.106357694592988711*zb^34*Log[MH2/muf2]^2 + 0.106489262371615313*zb^35*Log[MH2/muf2]^2 + 0.106613756613756614*zb^36*Log[MH2/muf2]^2 + 0.106731731731731732*zb^37*Log[MH2/muf2]^2 + 0.106843685791054212*zb^38*Log[MH2/muf2]^2 + 0.106950067476383266*zb^39*Log[MH2/muf2]^2 + 0.107051282051282051*zb^40*Log[MH2/muf2]^2 + 0.10714769647696477*zb^41*Log[MH2/muf2]^2 + 0.107239643825009679*zb^42*Log[MH2/muf2]^2 + 0.107327427094868955*zb^43*Log[MH2/muf2]^2 + 0.107411322527601597*zb^44*Log[MH2/muf2]^2 + 0.107491582491582492*zb^45*Log[MH2/muf2]^2 + 0.107568438003220612*zb^46*Log[MH2/muf2]^2 + 0.107642100935347929*zb^47*Log[MH2/muf2]^2 + 0.107712765957446809*zb^48*Log[MH2/muf2]^2 + 0.107780612244897959*zb^49*Log[MH2/muf2]^2 + 0.107845804988662132*zb^50*Log[MH2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.166666666666666667*zb^2*Log[zb] - 0.666666666666666667*zb^3*Log[zb] - 0.305555555555555556*zb^4*Log[zb] - 0.23962962962962964*zb^5*Log[zb] - 0.212592592592592593*zb^6*Log[zb] - 0.193726379440665155*zb^7*Log[zb] - 0.177475434618291761*zb^8*Log[zb] - 0.162646972369194591*zb^9*Log[zb] - 0.148947677836566725*zb^10*Log[zb] - 0.136273120818575364*zb^11*Log[zb] - 0.124551430612036673*zb^12*Log[zb] - 0.113712095122351533*zb^13*Log[zb] - 0.103683170716137749*zb^14*Log[zb] - 0.0943937367746891556*zb^15*Log[zb] - 0.0857762761929428596*zb^16*Log[zb] - 0.0777681032763212694*zb^17*Log[zb] - 0.0703119761751057407*zb^18*Log[zb] - 0.0633561741020144511*zb^19*Log[zb] - 0.0568542662293680707*zb^20*Log[zb] - 0.0507647240387178468*zb^21*Log[zb] - 0.0450504702685957963*zb^22*Log[zb] - 0.0396784182878178367*zb^23*Log[zb] - 0.0346190310544896275*zb^24*Log[zb] - 0.0298459139483032335*zb^25*Log[zb] - 0.0253354470853709803*zb^26*Log[zb] - 0.0210664578468628381*zb^27*Log[zb] - 0.0170199317583419118*zb^28*Log[zb] - 0.0131787586085611507*zb^29*Log[zb] - 0.00952751022391964349*zb^30*Log[zb] - 0.00605224627426281255*zb^31*Log[zb] - 0.0027403446728122387*zb^32*Log[zb] + 0.000419646572175368027*zb^33*Log[zb] + 0.0034381388627251672*zb^34*Log[zb] + 0.00632461634774482771*zb^35*Log[zb] + 0.00908773525007040992*zb^36*Log[zb] + 0.0117354110564916561*zb^37*Log[zb] + 0.0142748951883217291*zb^38*Log[zb] + 0.0167128425465184257*zb^39*Log[zb] + 0.0190553711312150651*zb^40*Log[zb] + 0.0213081147679809995*zb^41*Log[zb] + 0.0234762698291574195*zb^42*Log[zb] + 0.0255646367152114231*zb^43*Log[zb] + 0.0275776567554368642*zb^44*Log[zb] + 0.029519445096998477*zb^45*Log[zb] + 0.0313938200740568571*zb^46*Log[zb] + 0.0332043294826050799*zb^47*Log[zb] + 0.0349542741300383779*zb^48*Log[zb] + 0.0366467289799507385*zb^49*Log[zb] + 0.0382845621710000221*zb^50*Log[zb] + 0.333333333333333333*zb*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[MH2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[MH2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[MH2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[MH2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[MH2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[MH2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[MH2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[MH2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[MH2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[MH2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[MH2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[MH2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[MH2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[MH2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[MH2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[MH2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[MH2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[MH2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[MH2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[MH2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[MH2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[MH2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[MH2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[MH2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[MH2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[MH2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[MH2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[MH2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[MH2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[MH2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[MH2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[MH2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[MH2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[MH2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[MH2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[MH2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[MH2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[MH2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[MH2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[MH2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[MH2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[MH2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[MH2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[MH2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[MH2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[MH2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.201688644383924521*zb + 0.201688644383924521*zb^3 - 0.138589133393853257*zb^4 - 0.0583229687045125627*zb^5 + 0.000862949071247884316*zb^6 + 0.0381379804181851944*zb^7 + 0.0630133372284636406*zb^8 + 0.0809511718966783317*zb^9 + 0.0948107141668826782*zb^10 + 0.106124128553829442*zb^11 + 0.115749543494977763*zb^12 + 0.124190925035510186*zb^13 + 0.131758341491042523*zb^14 + 0.138651269233061081*zb^15 + 0.145003600976664671*zb^16 + 0.150908880658149285*zb^17 + 0.156434950552916576*zb^18 + 0.161632731455502048*zb^19 + 0.166541646883474107*zb^20 + 0.171193070364708099*zb^21 + 0.175612575987988066*zb^22 + 0.179821445830736095*zb^23 + 0.18383770476692643*zb^24 + 0.187676847805943786*zb^25 + 0.191352363036246951*zb^26 + 0.194876115850708717*zb^27 + 0.198258637130844555*zb^28 + 0.201509343645089382*zb^29 + 0.204636709705997297*zb^30 + 0.207648403146481559*zb^31 + 0.210551394721601861*zb^32 + 0.213352047388949897*zb^33 + 0.216056190112510252*zb^34 + 0.2186691795844621*zb^35 + 0.221195952382282407*zb^36 + 0.223641069454694997*zb^37 + 0.226008754380330664*zb^38 + 0.228302926514543221*zb^39 + 0.230527229896897021*zb^40 + 0.23268505860991728*zb^41 + 0.234779579141817568*zb^42 + 0.236813750200211077*zb^43 + 0.238790340341864374*zb^44 + 0.240711943719342319*zb^45 + 0.242580994194569775*zb^46 + 0.244399778028716805*zb^47 + 0.24617044532505328*zb^48 + 0.247895020374767044*zb^49 + 0.249575411033881571*zb^50 + ALARM*zb^51 - 0.333333333333333333*zb*Log[MH2/muf2] + 0.0833333333333333333*zb^2*Log[MH2/muf2] - 0.333333333333333333*zb^3*Log[MH2/muf2] - 0.152777777777777778*zb^4*Log[MH2/muf2] - 0.119814814814814815*zb^5*Log[MH2/muf2] - 0.106296296296296296*zb^6*Log[MH2/muf2] - 0.0968631897203325775*zb^7*Log[MH2/muf2] - 0.0887377173091458806*zb^8*Log[MH2/muf2] - 0.0813234861845972957*zb^9*Log[MH2/muf2] - 0.0744738389182833627*zb^10*Log[MH2/muf2] - 0.06813656040928769*zb^11*Log[MH2/muf2] - 0.0622757153060183363*zb^12*Log[MH2/muf2] - 0.0568560475611757663*zb^13*Log[MH2/muf2] - 0.0518415853580688746*zb^14*Log[MH2/muf2] - 0.0471968683873445778*zb^15*Log[MH2/muf2] - 0.0428881380964714298*zb^16*Log[MH2/muf2] - 0.0388840516381606347*zb^17*Log[MH2/muf2] - 0.0351559880875528703*zb^18*Log[MH2/muf2] - 0.0316780870510072255*zb^19*Log[MH2/muf2] - 0.0284271331146840353*zb^20*Log[MH2/muf2] - 0.0253823620193589234*zb^21*Log[MH2/muf2] - 0.0225252351342978982*zb^22*Log[MH2/muf2] - 0.0198392091439089184*zb^23*Log[MH2/muf2] - 0.0173095155272448138*zb^24*Log[MH2/muf2] - 0.0149229569741516168*zb^25*Log[MH2/muf2] - 0.0126677235426854901*zb^26*Log[MH2/muf2] - 0.0105332289234314191*zb^27*Log[MH2/muf2] - 0.008509965879170956*zb^28*Log[MH2/muf2] - 0.00658937930428057537*zb^29*Log[MH2/muf2] - 0.00476375511195982175*zb^30*Log[MH2/muf2] - 0.00302612313713140627*zb^31*Log[MH2/muf2] - 0.00137017233640611935*zb^32*Log[MH2/muf2] + 0.000209823286087684013*zb^33*Log[MH2/muf2] + 0.0017190694313625836*zb^34*Log[MH2/muf2] + 0.00316230817387241385*zb^35*Log[MH2/muf2] + 0.00454386762503520496*zb^36*Log[MH2/muf2] + 0.00586770552824582806*zb^37*Log[MH2/muf2] + 0.00713744759416086455*zb^38*Log[MH2/muf2] + 0.00835642127325921283*zb^39*Log[MH2/muf2] + 0.00952768556560753254*zb^40*Log[MH2/muf2] + 0.0106540573839904998*zb^41*Log[MH2/muf2] + 0.0117381349145787097*zb^42*Log[MH2/muf2] + 0.0127823183576057116*zb^43*Log[MH2/muf2] + 0.0137888283777184321*zb^44*Log[MH2/muf2] + 0.014759722548499239*zb^45*Log[MH2/muf2] + 0.0156969100370284285*zb^46*Log[MH2/muf2] + 0.01660216474130254*zb^47*Log[MH2/muf2] + 0.0174771370650191889*zb^48*Log[MH2/muf2] + 0.0183233644899753693*zb^49*Log[MH2/muf2] + 0.01914228108550001*zb^50*Log[MH2/muf2] + 0.0833333333333333333*zb*Log[MH2/muf2]^2 + 0.0833333333333333333*zb^3*Log[MH2/muf2]^2 + 0.0833333333333333333*zb^4*Log[MH2/muf2]^2 + 0.0861111111111111111*zb^5*Log[MH2/muf2]^2 + 0.0888888888888888889*zb^6*Log[MH2/muf2]^2 + 0.0912698412698412698*zb^7*Log[MH2/muf2]^2 + 0.09325396825396826*zb^8*Log[MH2/muf2]^2 + 0.0949074074074074074*zb^9*Log[MH2/muf2]^2 + 0.0962962962962962963*zb^10*Log[MH2/muf2]^2 + 0.0974747474747474747*zb^11*Log[MH2/muf2]^2 + 0.0984848484848484848*zb^12*Log[MH2/muf2]^2 + 0.09935897435897435*zb^13*Log[MH2/muf2]^2 + 0.100122100122100122*zb^14*Log[MH2/muf2]^2 + 0.100793650793650794*zb^15*Log[MH2/muf2]^2 + 0.101388888888888889*zb^16*Log[MH2/muf2]^2 + 0.101919934640522876*zb^17*Log[MH2/muf2]^2 + 0.102396514161220044*zb^18*Log[MH2/muf2]^2 + 0.102826510721247563*zb^19*Log[MH2/muf2]^2 + 0.103216374269005848*zb^20*Log[MH2/muf2]^2 + 0.103571428571428571*zb^21*Log[MH2/muf2]^2 + 0.103896103896103896*zb^22*Log[MH2/muf2]^2 + 0.104194115063680281*zb^23*Log[MH2/muf2]^2 + 0.104468599033816425*zb^24*Log[MH2/muf2]^2 + 0.104722222222222222*zb^25*Log[MH2/muf2]^2 + 0.104957264957264957*zb^26*Log[MH2/muf2]^2 + 0.105175688509021842*zb^27*Log[MH2/muf2]^2 + 0.105379188712522046*zb^28*Log[MH2/muf2]^2 + 0.105569239189928845*zb^29*Log[MH2/muf2]^2 + 0.105747126436781609*zb^30*Log[MH2/muf2]^2 + 0.105913978494623656*zb^31*Log[MH2/muf2]^2 + 0.10607078853046595*zb^32*Log[MH2/muf2]^2 + 0.106218434343434343*zb^33*Log[MH2/muf2]^2 + 0.106357694592988711*zb^34*Log[MH2/muf2]^2 + 0.106489262371615313*zb^35*Log[MH2/muf2]^2 + 0.106613756613756614*zb^36*Log[MH2/muf2]^2 + 0.106731731731731732*zb^37*Log[MH2/muf2]^2 + 0.106843685791054212*zb^38*Log[MH2/muf2]^2 + 0.106950067476383266*zb^39*Log[MH2/muf2]^2 + 0.107051282051282051*zb^40*Log[MH2/muf2]^2 + 0.10714769647696477*zb^41*Log[MH2/muf2]^2 + 0.107239643825009679*zb^42*Log[MH2/muf2]^2 + 0.107327427094868955*zb^43*Log[MH2/muf2]^2 + 0.107411322527601597*zb^44*Log[MH2/muf2]^2 + 0.107491582491582492*zb^45*Log[MH2/muf2]^2 + 0.107568438003220612*zb^46*Log[MH2/muf2]^2 + 0.107642100935347929*zb^47*Log[MH2/muf2]^2 + 0.107712765957446809*zb^48*Log[MH2/muf2]^2 + 0.107780612244897959*zb^49*Log[MH2/muf2]^2 + 0.107845804988662132*zb^50*Log[MH2/muf2]^2 - 0.666666666666666667*zb*Log[zb] + 0.166666666666666667*zb^2*Log[zb] - 0.666666666666666667*zb^3*Log[zb] - 0.305555555555555556*zb^4*Log[zb] - 0.23962962962962964*zb^5*Log[zb] - 0.212592592592592593*zb^6*Log[zb] - 0.193726379440665155*zb^7*Log[zb] - 0.177475434618291761*zb^8*Log[zb] - 0.162646972369194591*zb^9*Log[zb] - 0.148947677836566725*zb^10*Log[zb] - 0.136273120818575364*zb^11*Log[zb] - 0.124551430612036673*zb^12*Log[zb] - 0.113712095122351533*zb^13*Log[zb] - 0.103683170716137749*zb^14*Log[zb] - 0.0943937367746891556*zb^15*Log[zb] - 0.0857762761929428596*zb^16*Log[zb] - 0.0777681032763212694*zb^17*Log[zb] - 0.0703119761751057407*zb^18*Log[zb] - 0.0633561741020144511*zb^19*Log[zb] - 0.0568542662293680707*zb^20*Log[zb] - 0.0507647240387178468*zb^21*Log[zb] - 0.0450504702685957963*zb^22*Log[zb] - 0.0396784182878178367*zb^23*Log[zb] - 0.0346190310544896275*zb^24*Log[zb] - 0.0298459139483032335*zb^25*Log[zb] - 0.0253354470853709803*zb^26*Log[zb] - 0.0210664578468628381*zb^27*Log[zb] - 0.0170199317583419118*zb^28*Log[zb] - 0.0131787586085611507*zb^29*Log[zb] - 0.00952751022391964349*zb^30*Log[zb] - 0.00605224627426281255*zb^31*Log[zb] - 0.0027403446728122387*zb^32*Log[zb] + 0.000419646572175368027*zb^33*Log[zb] + 0.0034381388627251672*zb^34*Log[zb] + 0.00632461634774482771*zb^35*Log[zb] + 0.00908773525007040992*zb^36*Log[zb] + 0.0117354110564916561*zb^37*Log[zb] + 0.0142748951883217291*zb^38*Log[zb] + 0.0167128425465184257*zb^39*Log[zb] + 0.0190553711312150651*zb^40*Log[zb] + 0.0213081147679809995*zb^41*Log[zb] + 0.0234762698291574195*zb^42*Log[zb] + 0.0255646367152114231*zb^43*Log[zb] + 0.0275776567554368642*zb^44*Log[zb] + 0.029519445096998477*zb^45*Log[zb] + 0.0313938200740568571*zb^46*Log[zb] + 0.0332043294826050799*zb^47*Log[zb] + 0.0349542741300383779*zb^48*Log[zb] + 0.0366467289799507385*zb^49*Log[zb] + 0.0382845621710000221*zb^50*Log[zb] + 0.333333333333333333*zb*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb^3*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb^4*Log[MH2/muf2]*Log[zb] + 0.344444444444444444*zb^5*Log[MH2/muf2]*Log[zb] + 0.355555555555555556*zb^6*Log[MH2/muf2]*Log[zb] + 0.365079365079365079*zb^7*Log[MH2/muf2]*Log[zb] + 0.373015873015873016*zb^8*Log[MH2/muf2]*Log[zb] + 0.37962962962962965*zb^9*Log[MH2/muf2]*Log[zb] + 0.385185185185185185*zb^10*Log[MH2/muf2]*Log[zb] + 0.389898989898989899*zb^11*Log[MH2/muf2]*Log[zb] + 0.393939393939393939*zb^12*Log[MH2/muf2]*Log[zb] + 0.397435897435897436*zb^13*Log[MH2/muf2]*Log[zb] + 0.400488400488400488*zb^14*Log[MH2/muf2]*Log[zb] + 0.403174603174603175*zb^15*Log[MH2/muf2]*Log[zb] + 0.405555555555555556*zb^16*Log[MH2/muf2]*Log[zb] + 0.407679738562091503*zb^17*Log[MH2/muf2]*Log[zb] + 0.409586056644880174*zb^18*Log[MH2/muf2]*Log[zb] + 0.411306042884990253*zb^19*Log[MH2/muf2]*Log[zb] + 0.412865497076023392*zb^20*Log[MH2/muf2]*Log[zb] + 0.414285714285714286*zb^21*Log[MH2/muf2]*Log[zb] + 0.415584415584415584*zb^22*Log[MH2/muf2]*Log[zb] + 0.416776460254721124*zb^23*Log[MH2/muf2]*Log[zb] + 0.4178743961352657*zb^24*Log[MH2/muf2]*Log[zb] + 0.418888888888888889*zb^25*Log[MH2/muf2]*Log[zb] + 0.419829059829059829*zb^26*Log[MH2/muf2]*Log[zb] + 0.420702754036087369*zb^27*Log[MH2/muf2]*Log[zb] + 0.421516754850088183*zb^28*Log[MH2/muf2]*Log[zb] + 0.4222769567597154*zb^29*Log[MH2/muf2]*Log[zb] + 0.422988505747126437*zb^30*Log[MH2/muf2]*Log[zb] + 0.423655913978494624*zb^31*Log[MH2/muf2]*Log[zb] + 0.424283154121863799*zb^32*Log[MH2/muf2]*Log[zb] + 0.424873737373737374*zb^33*Log[MH2/muf2]*Log[zb] + 0.425430778371954843*zb^34*Log[MH2/muf2]*Log[zb] + 0.425957049486461251*zb^35*Log[MH2/muf2]*Log[zb] + 0.426455026455026455*zb^36*Log[MH2/muf2]*Log[zb] + 0.426926926926926927*zb^37*Log[MH2/muf2]*Log[zb] + 0.427374743164216848*zb^38*Log[MH2/muf2]*Log[zb] + 0.427800269905533063*zb^39*Log[MH2/muf2]*Log[zb] + 0.428205128205128205*zb^40*Log[MH2/muf2]*Log[zb] + 0.428590785907859079*zb^41*Log[MH2/muf2]*Log[zb] + 0.428958575300038715*zb^42*Log[MH2/muf2]*Log[zb] + 0.429309708379475821*zb^43*Log[MH2/muf2]*Log[zb] + 0.429645290110406389*zb^44*Log[MH2/muf2]*Log[zb] + 0.429966329966329966*zb^45*Log[MH2/muf2]*Log[zb] + 0.430273752012882448*zb^46*Log[MH2/muf2]*Log[zb] + 0.430568403741391715*zb^47*Log[MH2/muf2]*Log[zb] + 0.430851063829787234*zb^48*Log[MH2/muf2]*Log[zb] + 0.431122448979591837*zb^49*Log[MH2/muf2]*Log[zb] + 0.431383219954648526*zb^50*Log[MH2/muf2]*Log[zb] + 0.333333333333333333*zb*Log[zb]^2 + 0.333333333333333333*zb^3*Log[zb]^2 + 0.333333333333333333*zb^4*Log[zb]^2 + 0.344444444444444444*zb^5*Log[zb]^2 + 0.355555555555555556*zb^6*Log[zb]^2 + 0.365079365079365079*zb^7*Log[zb]^2 + 0.373015873015873016*zb^8*Log[zb]^2 + 0.37962962962962965*zb^9*Log[zb]^2 + 0.385185185185185185*zb^10*Log[zb]^2 + 0.389898989898989899*zb^11*Log[zb]^2 + 0.393939393939393939*zb^12*Log[zb]^2 + 0.397435897435897436*zb^13*Log[zb]^2 + 0.400488400488400488*zb^14*Log[zb]^2 + 0.403174603174603175*zb^15*Log[zb]^2 + 0.405555555555555556*zb^16*Log[zb]^2 + 0.407679738562091503*zb^17*Log[zb]^2 + 0.409586056644880174*zb^18*Log[zb]^2 + 0.411306042884990253*zb^19*Log[zb]^2 + 0.412865497076023392*zb^20*Log[zb]^2 + 0.414285714285714286*zb^21*Log[zb]^2 + 0.415584415584415584*zb^22*Log[zb]^2 + 0.416776460254721124*zb^23*Log[zb]^2 + 0.4178743961352657*zb^24*Log[zb]^2 + 0.418888888888888889*zb^25*Log[zb]^2 + 0.419829059829059829*zb^26*Log[zb]^2 + 0.420702754036087369*zb^27*Log[zb]^2 + 0.421516754850088183*zb^28*Log[zb]^2 + 0.4222769567597154*zb^29*Log[zb]^2 + 0.422988505747126437*zb^30*Log[zb]^2 + 0.423655913978494624*zb^31*Log[zb]^2 + 0.424283154121863799*zb^32*Log[zb]^2 + 0.424873737373737374*zb^33*Log[zb]^2 + 0.425430778371954843*zb^34*Log[zb]^2 + 0.425957049486461251*zb^35*Log[zb]^2 + 0.426455026455026455*zb^36*Log[zb]^2 + 0.426926926926926927*zb^37*Log[zb]^2 + 0.427374743164216848*zb^38*Log[zb]^2 + 0.427800269905533063*zb^39*Log[zb]^2 + 0.428205128205128205*zb^40*Log[zb]^2 + 0.428590785907859079*zb^41*Log[zb]^2 + 0.428958575300038715*zb^42*Log[zb]^2 + 0.429309708379475821*zb^43*Log[zb]^2 + 0.429645290110406389*zb^44*Log[zb]^2 + 0.429966329966329966*zb^45*Log[zb]^2 + 0.430273752012882448*zb^46*Log[zb]^2 + 0.430568403741391715*zb^47*Log[zb]^2 + 0.430851063829787234*zb^48*Log[zb]^2 + 0.431122448979591837*zb^49*Log[zb]^2 + 0.431383219954648526*zb^50*Log[zb]^2, 0.347821733212293487*zb + 0.0972222222222222222*zb^2 + 0.377657124158795544*zb^3 - 0.291903061026389641*zb^4 - 0.0806263900839222447*zb^5 + 0.0709573796239772501*zb^6 + 0.157348847133746482*zb^7 + 0.204934130792636168*zb^8 + 0.231554609514623287*zb^9 + 0.247401829548892468*zb^10 + 0.257977569732589546*zb^11 + 0.266136838667145598*zb^12 + 0.273299205580513353*zb^13 + 0.280129665150462784*zb^14 + 0.286909418996720823*zb^15 + 0.293732623552130678*zb^16 + 0.300608073418208036*zb^17 + 0.307510114610338661*zb^18 + 0.314403035763987997*zb^19 + 0.321251945000276007*zb^20 + 0.328026977539178*zb^21 + 0.334704362909995259*zb^22 + 0.341266126513176863*zb^23 + 0.34769928868962374*zb^24 + 0.353994960133728748*zb^25 + 0.360147501953069392*zb^26 + 0.36615380828233635*zb^27 + 0.372012719448934619*zb^28 + 0.377724553411572252*zb^29 + 0.383290736865222604*zb^30 + 0.3887135172208321*zb^31 + 0.393995738856390162*zb^32 + 0.399140669858176681*zb^33 + 0.404151868185796933*zb^34 + 0.409033078534933346*zb^35 + 0.413788153084195055*zb^36 + 0.418420990830930404*zb^37 + 0.422935491407620741*zb^38 + 0.427335520190279905*zb^39 + 0.431624882220529233*zb^40 + 0.435807303010974784*zb^41 + 0.439886414726665888*zb^42 + 0.443865746562864605*zb^43 + 0.447748718393439851*zb^44 + 0.451538636961961899*zb^45 + 0.455238694041990953*zb^46 + 0.458851966114012717*zb^47 + 0.4623814152015164*zb^48 + 0.465829890583606826*zb^49 + 0.469200131160721391*zb^50 + ALARM*zb^51 - 0.666666666666666667*zb*Log[MH2/muf2] + 0.166666666666666667*zb^2*Log[MH2/muf2] - 0.666666666666666667*zb^3*Log[MH2/muf2] - 0.305555555555555556*zb^4*Log[MH2/muf2] - 0.250740740740740741*zb^5*Log[MH2/muf2] - 0.234814814814814815*zb^6*Log[MH2/muf2] - 0.223885109599395314*zb^7*Log[MH2/muf2] - 0.212396069538926682*zb^8*Log[MH2/muf2] - 0.199963256907701352*zb^9*Log[MH2/muf2] - 0.187101704879482657*zb^10*Log[MH2/muf2] - 0.174314914415924517*zb^11*Log[MH2/muf2] - 0.161938529110246282*zb^12*Log[MH2/muf2] - 0.150158416290894923*zb^13*Log[MH2/muf2] - 0.139057158867903679*zb^14*Log[MH2/muf2] - 0.128653705201324249*zb^15*Log[MH2/muf2] - 0.118930858236413792*zb^16*Log[MH2/muf2] - 0.10985268808149432*zb^17*Log[MH2/muf2] - 0.101374967891692228*zb^18*Log[MH2/muf2] - 0.0934511495822668491*zb^19*Log[MH2/muf2] - 0.08603561610043242*zb^20*Log[MH2/muf2] - 0.0790853236494914219*zb^21*Log[MH2/muf2] - 0.0725605186542400343*zb^22*Log[MH2/muf2] - 0.0664249394316093303*zb^23*Log[MH2/muf2] - 0.0606457430642645803*zb^24*Log[MH2/muf2] - 0.0551932960020374315*zb^25*Log[MH2/muf2] - 0.0500409065809045528*zb^26*Log[MH2/muf2] - 0.0451645424120078269*zb^27*Log[MH2/muf2] - 0.0405425552560086346*zb^28*Log[MH2/muf2] - 0.0361554244132859611*zb^29*Log[MH2/muf2] - 0.0319855231752393081*zb^30*Log[MH2/muf2] - 0.0280169093461595538*zb^31*Log[MH2/muf2] - 0.0242351390013300664*zb^32*Log[MH2/muf2] - 0.0206271017632375206*zb^33*Log[MH2/muf2] - 0.0171808755296415948*zb^34*Log[MH2/muf2] - 0.0138855985298781675*zb^35*Log[MH2/muf2] - 0.0107313566787434389*zb^36*Log[MH2/muf2] - 0.00770908436095711493*zb^37*Log[MH2/muf2] - 0.0048104769691020375*zb^38*Log[MH2/muf2] - 0.00202791371003555432*zb^39*Log[MH2/muf2] + 0.000645610623269796315*zb^40*Log[MH2/muf2] + 0.00321654605134284115*zb^41*Log[MH2/muf2] + 0.00569084096777542241*zb^42*Log[MH2/muf2] + 0.00807398971651674426*zb^43*Log[MH2/muf2] + 0.0103710749306055313*zb^44*Log[MH2/muf2] + 0.0125868052770418949*zb^45*Log[MH2/muf2] + 0.0147255491668957594*zb^46*Log[MH2/muf2] + 0.016791364915888285*zb^47*Log[MH2/muf2] + 0.0187880277770265866*zb^48*Log[MH2/muf2] + 0.0207190542120303109*zb^49*Log[MH2/muf2] + 0.0225877237210320569*zb^50*Log[MH2/muf2] + 0.166666666666666667*zb*Log[MH2/muf2]^2 + 0.166666666666666667*zb^3*Log[MH2/muf2]^2 + 0.166666666666666667*zb^4*Log[MH2/muf2]^2 + 0.172222222222222222*zb^5*Log[MH2/muf2]^2 + 0.177777777777777778*zb^6*Log[MH2/muf2]^2 + 0.18253968253968253*zb^7*Log[MH2/muf2]^2 + 0.186507936507936508*zb^8*Log[MH2/muf2]^2 + 0.189814814814814815*zb^9*Log[MH2/muf2]^2 + 0.192592592592592593*zb^10*Log[MH2/muf2]^2 + 0.194949494949494949*zb^11*Log[MH2/muf2]^2 + 0.19696969696969696*zb^12*Log[MH2/muf2]^2 + 0.198717948717948718*zb^13*Log[MH2/muf2]^2 + 0.200244200244200244*zb^14*Log[MH2/muf2]^2 + 0.201587301587301587*zb^15*Log[MH2/muf2]^2 + 0.202777777777777778*zb^16*Log[MH2/muf2]^2 + 0.203839869281045752*zb^17*Log[MH2/muf2]^2 + 0.204793028322440087*zb^18*Log[MH2/muf2]^2 + 0.205653021442495127*zb^19*Log[MH2/muf2]^2 + 0.206432748538011696*zb^20*Log[MH2/muf2]^2 + 0.207142857142857143*zb^21*Log[MH2/muf2]^2 + 0.207792207792207792*zb^22*Log[MH2/muf2]^2 + 0.208388230127360562*zb^23*Log[MH2/muf2]^2 + 0.20893719806763286*zb^24*Log[MH2/muf2]^2 + 0.209444444444444444*zb^25*Log[MH2/muf2]^2 + 0.209914529914529915*zb^26*Log[MH2/muf2]^2 + 0.210351377018043685*zb^27*Log[MH2/muf2]^2 + 0.210758377425044092*zb^28*Log[MH2/muf2]^2 + 0.2111384783798577*zb^29*Log[MH2/muf2]^2 + 0.211494252873563218*zb^30*Log[MH2/muf2]^2 + 0.211827956989247312*zb^31*Log[MH2/muf2]^2 + 0.2121415770609319*zb^32*Log[MH2/muf2]^2 + 0.212436868686868687*zb^33*Log[MH2/muf2]^2 + 0.212715389185977421*zb^34*Log[MH2/muf2]^2 + 0.212978524743230626*zb^35*Log[MH2/muf2]^2 + 0.213227513227513228*zb^36*Log[MH2/muf2]^2 + 0.213463463463463463*zb^37*Log[MH2/muf2]^2 + 0.213687371582108424*zb^38*Log[MH2/muf2]^2 + 0.213900134952766532*zb^39*Log[MH2/muf2]^2 + 0.214102564102564103*zb^40*Log[MH2/muf2]^2 + 0.214295392953929539*zb^41*Log[MH2/muf2]^2 + 0.214479287650019357*zb^42*Log[MH2/muf2]^2 + 0.214654854189737911*zb^43*Log[MH2/muf2]^2 + 0.214822645055203195*zb^44*Log[MH2/muf2]^2 + 0.214983164983164983*zb^45*Log[MH2/muf2]^2 + 0.215136876006441224*zb^46*Log[MH2/muf2]^2 + 0.215284201870695858*zb^47*Log[MH2/muf2]^2 + 0.215425531914893617*zb^48*Log[MH2/muf2]^2 + 0.215561224489795918*zb^49*Log[MH2/muf2]^2 + 0.215691609977324263*zb^50*Log[MH2/muf2]^2 - 1.33333333333333333*zb*Log[zb] + 0.333333333333333333*zb^2*Log[zb] - 1.33333333333333333*zb^3*Log[zb] - 0.611111111111111111*zb^4*Log[zb] - 0.501481481481481481*zb^5*Log[zb] - 0.4696296296296296*zb^6*Log[zb] - 0.447770219198790627*zb^7*Log[zb] - 0.424792139077853364*zb^8*Log[zb] - 0.399926513815402704*zb^9*Log[zb] - 0.374203409758965315*zb^10*Log[zb] - 0.348629828831849034*zb^11*Log[zb] - 0.323877058220492564*zb^12*Log[zb] - 0.300316832581789847*zb^13*Log[zb] - 0.278114317735807357*zb^14*Log[zb] - 0.257307410402648498*zb^15*Log[zb] - 0.237861716472827584*zb^16*Log[zb] - 0.21970537616298863*zb^17*Log[zb] - 0.202749935783384457*zb^18*Log[zb] - 0.186902299164533698*zb^19*Log[zb] - 0.172071232200864848*zb^20*Log[zb] - 0.158170647298982844*zb^21*Log[zb] - 0.145121037308480069*zb^22*Log[zb] - 0.132849878863218661*zb^23*Log[zb] - 0.121291486128529161*zb^24*Log[zb] - 0.110386592004074863*zb^25*Log[zb] - 0.100081813161809106*zb^26*Log[zb] - 0.0903290848240156538*zb^27*Log[zb] - 0.0810851105120172693*zb^28*Log[zb] - 0.0723108488265719222*zb^29*Log[zb] - 0.0639710463504786163*zb^30*Log[zb] - 0.0560338186923191077*zb^31*Log[zb] - 0.0484702780026601328*zb^32*Log[zb] - 0.0412542035264750412*zb^33*Log[zb] - 0.0343617510592831897*zb^34*Log[zb] - 0.027771197059756336*zb^35*Log[zb] - 0.0214627133574868779*zb^36*Log[zb] - 0.0154181687219142299*zb^37*Log[zb] - 0.00962095393820407439*zb^38*Log[zb] - 0.00405582742007110863*zb^39*Log[zb] + 0.00129122124653959263*zb^40*Log[zb] + 0.0064330921026856825*zb^41*Log[zb] + 0.0113816819355508448*zb^42*Log[zb] + 0.0161479794330334885*zb^43*Log[zb] + 0.0207421498612110626*zb^44*Log[zb] + 0.0251736105540837898*zb^45*Log[zb] + 0.0294510983337915188*zb^46*Log[zb] + 0.0335827298317765699*zb^47*Log[zb] + 0.0375760555540531733*zb^48*Log[zb] + 0.0414381084240606218*zb^49*Log[zb] + 0.0451754474420641139*zb^50*Log[zb] + 0.666666666666666667*zb*Log[MH2/muf2]*Log[zb] + 0.666666666666666667*zb^3*Log[MH2/muf2]*Log[zb] + 0.666666666666666667*zb^4*Log[MH2/muf2]*Log[zb] + 0.688888888888888889*zb^5*Log[MH2/muf2]*Log[zb] + 0.711111111111111111*zb^6*Log[MH2/muf2]*Log[zb] + 0.730158730158730159*zb^7*Log[MH2/muf2]*Log[zb] + 0.746031746031746032*zb^8*Log[MH2/muf2]*Log[zb] + 0.759259259259259259*zb^9*Log[MH2/muf2]*Log[zb] + 0.7703703703703704*zb^10*Log[MH2/muf2]*Log[zb] + 0.779797979797979798*zb^11*Log[MH2/muf2]*Log[zb] + 0.787878787878787879*zb^12*Log[MH2/muf2]*Log[zb] + 0.794871794871794872*zb^13*Log[MH2/muf2]*Log[zb] + 0.800976800976800977*zb^14*Log[MH2/muf2]*Log[zb] + 0.806349206349206349*zb^15*Log[MH2/muf2]*Log[zb] + 0.811111111111111111*zb^16*Log[MH2/muf2]*Log[zb] + 0.815359477124183007*zb^17*Log[MH2/muf2]*Log[zb] + 0.819172113289760349*zb^18*Log[MH2/muf2]*Log[zb] + 0.822612085769980507*zb^19*Log[MH2/muf2]*Log[zb] + 0.825730994152046784*zb^20*Log[MH2/muf2]*Log[zb] + 0.828571428571428571*zb^21*Log[MH2/muf2]*Log[zb] + 0.831168831168831169*zb^22*Log[MH2/muf2]*Log[zb] + 0.833552920509442249*zb^23*Log[MH2/muf2]*Log[zb] + 0.835748792270531401*zb^24*Log[MH2/muf2]*Log[zb] + 0.837777777777777778*zb^25*Log[MH2/muf2]*Log[zb] + 0.839658119658119658*zb^26*Log[MH2/muf2]*Log[zb] + 0.841405508072174739*zb^27*Log[MH2/muf2]*Log[zb] + 0.843033509700176367*zb^28*Log[MH2/muf2]*Log[zb] + 0.844553913519430761*zb^29*Log[MH2/muf2]*Log[zb] + 0.845977011494252874*zb^30*Log[MH2/muf2]*Log[zb] + 0.847311827956989247*zb^31*Log[MH2/muf2]*Log[zb] + 0.848566308243727599*zb^32*Log[MH2/muf2]*Log[zb] + 0.849747474747474747*zb^33*Log[MH2/muf2]*Log[zb] + 0.850861556743909685*zb^34*Log[MH2/muf2]*Log[zb] + 0.851914098972922502*zb^35*Log[MH2/muf2]*Log[zb] + 0.852910052910053*zb^36*Log[MH2/muf2]*Log[zb] + 0.853853853853853854*zb^37*Log[MH2/muf2]*Log[zb] + 0.854749486328433697*zb^38*Log[MH2/muf2]*Log[zb] + 0.855600539811066127*zb^39*Log[MH2/muf2]*Log[zb] + 0.8564102564102564*zb^40*Log[MH2/muf2]*Log[zb] + 0.857181571815718157*zb^41*Log[MH2/muf2]*Log[zb] + 0.857917150600077429*zb^42*Log[MH2/muf2]*Log[zb] + 0.858619416758951643*zb^43*Log[MH2/muf2]*Log[zb] + 0.859290580220812779*zb^44*Log[MH2/muf2]*Log[zb] + 0.859932659932659933*zb^45*Log[MH2/muf2]*Log[zb] + 0.860547504025764895*zb^46*Log[MH2/muf2]*Log[zb] + 0.861136807482783431*zb^47*Log[MH2/muf2]*Log[zb] + 0.861702127659574468*zb^48*Log[MH2/muf2]*Log[zb] + 0.862244897959183673*zb^49*Log[MH2/muf2]*Log[zb] + 0.862766439909297052*zb^50*Log[MH2/muf2]*Log[zb] + 0.666666666666666667*zb*Log[zb]^2 + 0.666666666666666667*zb^3*Log[zb]^2 + 0.666666666666666667*zb^4*Log[zb]^2 + 0.688888888888888889*zb^5*Log[zb]^2 + 0.711111111111111111*zb^6*Log[zb]^2 + 0.730158730158730159*zb^7*Log[zb]^2 + 0.746031746031746032*zb^8*Log[zb]^2 + 0.759259259259259259*zb^9*Log[zb]^2 + 0.7703703703703704*zb^10*Log[zb]^2 + 0.779797979797979798*zb^11*Log[zb]^2 + 0.787878787878787879*zb^12*Log[zb]^2 + 0.794871794871794872*zb^13*Log[zb]^2 + 0.800976800976800977*zb^14*Log[zb]^2 + 0.806349206349206349*zb^15*Log[zb]^2 + 0.811111111111111111*zb^16*Log[zb]^2 + 0.815359477124183007*zb^17*Log[zb]^2 + 0.819172113289760349*zb^18*Log[zb]^2 + 0.822612085769980507*zb^19*Log[zb]^2 + 0.825730994152046784*zb^20*Log[zb]^2 + 0.828571428571428571*zb^21*Log[zb]^2 + 0.831168831168831169*zb^22*Log[zb]^2 + 0.833552920509442249*zb^23*Log[zb]^2 + 0.835748792270531401*zb^24*Log[zb]^2 + 0.837777777777777778*zb^25*Log[zb]^2 + 0.839658119658119658*zb^26*Log[zb]^2 + 0.841405508072174739*zb^27*Log[zb]^2 + 0.843033509700176367*zb^28*Log[zb]^2 + 0.844553913519430761*zb^29*Log[zb]^2 + 0.845977011494252874*zb^30*Log[zb]^2 + 0.847311827956989247*zb^31*Log[zb]^2 + 0.848566308243727599*zb^32*Log[zb]^2 + 0.849747474747474747*zb^33*Log[zb]^2 + 0.850861556743909685*zb^34*Log[zb]^2 + 0.851914098972922502*zb^35*Log[zb]^2 + 0.852910052910053*zb^36*Log[zb]^2 + 0.853853853853853854*zb^37*Log[zb]^2 + 0.854749486328433697*zb^38*Log[zb]^2 + 0.855600539811066127*zb^39*Log[zb]^2 + 0.8564102564102564*zb^40*Log[zb]^2 + 0.857181571815718157*zb^41*Log[zb]^2 + 0.857917150600077429*zb^42*Log[zb]^2 + 0.858619416758951643*zb^43*Log[zb]^2 + 0.859290580220812779*zb^44*Log[zb]^2 + 0.859932659932659933*zb^45*Log[zb]^2 + 0.860547504025764895*zb^46*Log[zb]^2 + 0.861136807482783431*zb^47*Log[zb]^2 + 0.861702127659574468*zb^48*Log[zb]^2 + 0.862244897959183673*zb^49*Log[zb]^2 + 0.862766439909297052*zb^50*Log[zb]^2, 0.177532966575886782*zb - 1.39911194986383017*zb^2 + 1.931005188798109*zb^3 - 0.338103737522694971*zb^4 - 0.196901275752844725*zb^5 - 0.104586402416485396*zb^6 - 0.0586426263235137753*zb^7 - 0.0344826141437606776*zb^8 - 0.0207721679546225275*zb^9 - 0.01242816078180365*zb^10 - 0.00703191071078870856*zb^11 - 0.00335440903008515409*zb^12 - 0.000732694402144475612*zb^13 + 0.00121007181686644248*zb^14 + 0.00269811124272847491*zb^15 + 0.003870318421511601*zb^16 + 0.00481587474644314628*zb^17 + 0.00559392432928366272*zb^18 + 0.006244863429908298*zb^19 + 0.00679703891421293907*zb^20 + 0.00727084376040425982*zb^21 + 0.00768128987757343544*zb^22 + 0.008039664798946276*zb^23 + 0.008354622990897296*zb^24 + 0.00863292004172630575*zb^25 + 0.00887991640840396514*zb^26 + 0.00909992949067903418*zb^27 + 0.00929648401595800145*zb^28 + 0.00947249305451087578*zb^29 + 0.00963039093302386977*zb^30 + 0.00977223227430209646*zb^31 + 0.00989976682999035097*zb^32 + 0.0100144967714412473*zb^33 + 0.0101177210987081739*zb^34 + 0.0102105704692387206*zb^35 + 0.0102940348152214221*zb^36 + 0.0103689854700493621*zb^37 + 0.0104361930679414188*zb^38 + 0.0104963421557718758*zb^39 + 0.0105500432221677654*zb^40 + 0.0105978426786546447*zb^41 + 0.0106402312024421692*zb^42 + 0.0106776507574912509*zb^43 + 0.0107105005408362823*zb^44 + 0.0107391420484405357*zb^45 + 0.0107639034146553643*zb^46 + 0.0107850831484159319*zb^47 + 0.0108029533653078556*zb^48 + 0.0108177625958788935*zb^49 + 0.0108297382357948223*zb^50 + ALARM*zb^51 - 0.5*zb*Log[MH2/muf2] + 1.25*zb^2*Log[MH2/muf2] - 1.08333333333333333*zb^3*Log[MH2/muf2] - 0.03125*zb^4*Log[MH2/muf2] + 0.0269444444444444444*zb^5*Log[MH2/muf2] + 0.0254166666666666667*zb^6*Log[MH2/muf2] + 0.0204251700680272109*zb^7*Log[MH2/muf2] + 0.0169430272108843537*zb^8*Log[MH2/muf2] + 0.0148384353741496599*zb^9*Log[MH2/muf2] + 0.0136078042328042328*zb^10*Log[MH2/muf2] + 0.0128930903552115673*zb^11*Log[MH2/muf2] + 0.0124768381870654598*zb^12*Log[MH2/muf2] + 0.0122315233329219343*zb^13*Log[MH2/muf2] + 0.0120827445346676116*zb^14*Log[MH2/muf2] + 0.0119869980446903524*zb^15*Log[MH2/muf2] + 0.0119188103563103563*zb^16*Log[MH2/muf2] + 0.0118633213032001959*zb^17*Log[MH2/muf2] + 0.0118119739497334653*zb^18*Log[MH2/muf2] + 0.0117599796047602985*zb^19*Log[MH2/muf2] + 0.0117048082788927257*zb^20*Log[MH2/muf2] + 0.0116452797437282644*zb^21*Log[MH2/muf2] + 0.0115810113611141917*zb^22*Log[MH2/muf2] + 0.0115120806609576279*zb^23*Log[MH2/muf2] + 0.0114388187014324046*zb^24*Log[MH2/muf2] + 0.0113616838573871676*zb^25*Log[MH2/muf2] + 0.0112811854427112201*zb^26*Log[MH2/muf2] + 0.0111978383608268743*zb^27*Log[MH2/muf2] + 0.0111121371073544639*zb^28*Log[MH2/muf2] + 0.0110245418157839521*zb^29*Log[MH2/muf2] + 0.0109354717418324014*zb^30*Log[MH2/muf2] + 0.0108453032743034928*zb^31*Log[MH2/muf2] + 0.0107543706278939247*zb^32*Log[MH2/muf2] + 0.0106629680517098563*zb^33*Log[MH2/muf2] + 0.0105713528205206824*zb^34*Log[MH2/muf2] + 0.0104797485534713902*zb^35*Log[MH2/muf2] + 0.010388348583183906*zb^36*Log[MH2/muf2] + 0.0102973192123855945*zb^37*Log[MH2/muf2] + 0.0102068027680477538*zb^38*Log[MH2/muf2] + 0.0101169204090488353*zb^39*Log[MH2/muf2] + 0.0100277746720075309*zb^40*Log[MH2/muf2] + 0.00993945175727912161*zb^41*Log[MH2/muf2] + 0.00985202356716944713*zb^42*Log[MH2/muf2] + 0.00976554951380956303*zb^43*Log[MH2/muf2] + 0.00968007811656432972*zb^44*Log[MH2/muf2] + 0.00959564840944215152*zb^45*Log[MH2/muf2] + 0.00951229117846368303*zb^46*Log[MH2/muf2] + 0.00943003004781023949*zb^47*Log[MH2/muf2] + 0.00934888243211363155*zb^48*Log[MH2/muf2] + 0.00926886037066165407*zb^49*Log[MH2/muf2] + 0.009189971257696944*zb^50*Log[MH2/muf2] + 0.125*zb*Log[MH2/muf2]^2 - 0.1875*zb^2*Log[MH2/muf2]^2 + 0.125*zb^3*Log[MH2/muf2]^2 + 0.03125*zb^4*Log[MH2/muf2]^2 + 0.0166666666666666667*zb^5*Log[MH2/muf2]^2 + 0.0125*zb^6*Log[MH2/muf2]^2 + 0.0107142857142857143*zb^7*Log[MH2/muf2]^2 + 0.00967261904761904762*zb^8*Log[MH2/muf2]^2 + 0.00892857142857142857*zb^9*Log[MH2/muf2]^2 + 0.00833333333333333333*zb^10*Log[MH2/muf2]^2 + 0.00782828282828282828*zb^11*Log[MH2/muf2]^2 + 0.00738636363636363636*zb^12*Log[MH2/muf2]^2 + 0.00699300699300699301*zb^13*Log[MH2/muf2]^2 + 0.00663919413919413919*zb^14*Log[MH2/muf2]^2 + 0.00631868131868131868*zb^15*Log[MH2/muf2]^2 + 0.00602678571428571429*zb^16*Log[MH2/muf2]^2 + 0.00575980392156862745*zb^17*Log[MH2/muf2]^2 + 0.00551470588235294118*zb^18*Log[MH2/muf2]^2 + 0.00528895768833849329*zb^19*Log[MH2/muf2]^2 + 0.005080409356725146*zb^20*Log[MH2/muf2]^2 + 0.00488721804511278195*zb^21*Log[MH2/muf2]^2 + 0.00470779220779220779*zb^22*Log[MH2/muf2]^2 + 0.00454074910596649727*zb^23*Log[MH2/muf2]^2 + 0.00438488142292490119*zb^24*Log[MH2/muf2]^2 + 0.004239130434782609*zb^25*Log[MH2/muf2]^2 + 0.00410256410256410256*zb^26*Log[MH2/muf2]^2 + 0.00397435897435897436*zb^27*Log[MH2/muf2]^2 + 0.00385378510378510379*zb^28*Log[MH2/muf2]^2 + 0.00374019339536580916*zb^29*Log[MH2/muf2]^2 + 0.00363300492610837438*zb^30*Log[MH2/muf2]^2 + 0.00353170189098998888*zb^31*Log[MH2/muf2]^2 + 0.00343581989247311828*zb^32*Log[MH2/muf2]^2 + 0.00334494134897360704*zb^33*Log[MH2/muf2]^2 + 0.00325868983957219251*zb^34*Log[MH2/muf2]^2 + 0.00317672523554876496*zb^35*Log[MH2/muf2]^2 + 0.00309873949579831933*zb^36*Log[MH2/muf2]^2 + 0.00302445302445302445*zb^37*Log[MH2/muf2]^2 + 0.00295361150624308519*zb^38*Log[MH2/muf2]^2 + 0.00288598314914104388*zb^39*Log[MH2/muf2]^2 + 0.00282135627530364372*zb^40*Log[MH2/muf2]^2 + 0.00275953721075672295*zb^41*Log[MH2/muf2]^2 + 0.00270034843205574913*zb^42*Log[MH2/muf2]^2 + 0.00264362693460821651*zb^43*Log[MH2/muf2]^2 + 0.002589222792711165*zb^44*Log[MH2/muf2]^2 + 0.00253699788583509514*zb^45*Log[MH2/muf2]^2 + 0.00248682476943346509*zb^46*Log[MH2/muf2]^2 + 0.00243858567170315551*zb^47*Log[MH2/muf2]^2 + 0.00239217160037002775*zb^48*Log[MH2/muf2]^2 + 0.00234748154580981329*zb^49*Log[MH2/muf2]^2 + 0.00230442176870748299*zb^50*Log[MH2/muf2]^2 - 1.*zb*Log[zb] + 2.5*zb^2*Log[zb] - 2.16666666666666667*zb^3*Log[zb] - 0.0625*zb^4*Log[zb] + 0.0538888888888888889*zb^5*Log[zb] + 0.0508333333333333333*zb^6*Log[zb] + 0.0408503401360544218*zb^7*Log[zb] + 0.0338860544217687075*zb^8*Log[zb] + 0.0296768707482993197*zb^9*Log[zb] + 0.0272156084656084656*zb^10*Log[zb] + 0.0257861807104231347*zb^11*Log[zb] + 0.0249536763741309196*zb^12*Log[zb] + 0.0244630466658438686*zb^13*Log[zb] + 0.0241654890693352232*zb^14*Log[zb] + 0.0239739960893807048*zb^15*Log[zb] + 0.0238376207126207126*zb^16*Log[zb] + 0.0237266426064003919*zb^17*Log[zb] + 0.0236239478994669306*zb^18*Log[zb] + 0.0235199592095205971*zb^19*Log[zb] + 0.0234096165577854514*zb^20*Log[zb] + 0.0232905594874565288*zb^21*Log[zb] + 0.0231620227222283834*zb^22*Log[zb] + 0.0230241613219152558*zb^23*Log[zb] + 0.0228776374028648093*zb^24*Log[zb] + 0.0227233677147743351*zb^25*Log[zb] + 0.0225623708854224401*zb^26*Log[zb] + 0.0223956767216537486*zb^27*Log[zb] + 0.0222242742147089279*zb^28*Log[zb] + 0.0220490836315679041*zb^29*Log[zb] + 0.0218709434836648028*zb^30*Log[zb] + 0.0216906065486069855*zb^31*Log[zb] + 0.0215087412557878494*zb^32*Log[zb] + 0.0213259361034197126*zb^33*Log[zb] + 0.0211427056410413648*zb^34*Log[zb] + 0.0209594971069427804*zb^35*Log[zb] + 0.0207766971663678119*zb^36*Log[zb] + 0.0205946384247711889*zb^37*Log[zb] + 0.0204136055360955076*zb^38*Log[zb] + 0.0202338408180976706*zb^39*Log[zb] + 0.0200555493440150618*zb^40*Log[zb] + 0.0198789035145582432*zb^41*Log[zb] + 0.0197040471343388943*zb^42*Log[zb] + 0.0195310990276191261*zb^43*Log[zb] + 0.0193601562331286594*zb^44*Log[zb] + 0.019191296818884304*zb^45*Log[zb] + 0.0190245823569273661*zb^46*Log[zb] + 0.018860060095620478*zb^47*Log[zb] + 0.0186977648642272631*zb^48*Log[zb] + 0.0185377207413233081*zb^49*Log[zb] + 0.0183799425153938882*zb^50*Log[zb] + 0.5*zb*Log[MH2/muf2]*Log[zb] - 0.75*zb^2*Log[MH2/muf2]*Log[zb] + 0.5*zb^3*Log[MH2/muf2]*Log[zb] + 0.125*zb^4*Log[MH2/muf2]*Log[zb] + 0.0666666666666666667*zb^5*Log[MH2/muf2]*Log[zb] + 0.05*zb^6*Log[MH2/muf2]*Log[zb] + 0.0428571428571428571*zb^7*Log[MH2/muf2]*Log[zb] + 0.0386904761904761905*zb^8*Log[MH2/muf2]*Log[zb] + 0.0357142857142857143*zb^9*Log[MH2/muf2]*Log[zb] + 0.0333333333333333333*zb^10*Log[MH2/muf2]*Log[zb] + 0.0313131313131313131*zb^11*Log[MH2/muf2]*Log[zb] + 0.0295454545454545455*zb^12*Log[MH2/muf2]*Log[zb] + 0.027972027972027972*zb^13*Log[MH2/muf2]*Log[zb] + 0.0265567765567765568*zb^14*Log[MH2/muf2]*Log[zb] + 0.0252747252747252747*zb^15*Log[MH2/muf2]*Log[zb] + 0.0241071428571428571*zb^16*Log[MH2/muf2]*Log[zb] + 0.0230392156862745098*zb^17*Log[MH2/muf2]*Log[zb] + 0.0220588235294117647*zb^18*Log[MH2/muf2]*Log[zb] + 0.0211558307533539732*zb^19*Log[MH2/muf2]*Log[zb] + 0.0203216374269005848*zb^20*Log[MH2/muf2]*Log[zb] + 0.0195488721804511278*zb^21*Log[MH2/muf2]*Log[zb] + 0.0188311688311688312*zb^22*Log[MH2/muf2]*Log[zb] + 0.0181629964238659891*zb^23*Log[MH2/muf2]*Log[zb] + 0.0175395256916996047*zb^24*Log[MH2/muf2]*Log[zb] + 0.0169565217391304348*zb^25*Log[MH2/muf2]*Log[zb] + 0.0164102564102564103*zb^26*Log[MH2/muf2]*Log[zb] + 0.0158974358974358974*zb^27*Log[MH2/muf2]*Log[zb] + 0.0154151404151404151*zb^28*Log[MH2/muf2]*Log[zb] + 0.0149607735814632366*zb^29*Log[MH2/muf2]*Log[zb] + 0.0145320197044334975*zb^30*Log[MH2/muf2]*Log[zb] + 0.0141268075639599555*zb^31*Log[MH2/muf2]*Log[zb] + 0.0137432795698924731*zb^32*Log[MH2/muf2]*Log[zb] + 0.0133797653958944282*zb^33*Log[MH2/muf2]*Log[zb] + 0.0130347593582887701*zb^34*Log[MH2/muf2]*Log[zb] + 0.0127069009421950598*zb^35*Log[MH2/muf2]*Log[zb] + 0.0123949579831932773*zb^36*Log[MH2/muf2]*Log[zb] + 0.0120978120978120978*zb^37*Log[MH2/muf2]*Log[zb] + 0.0118144460249723408*zb^38*Log[MH2/muf2]*Log[zb] + 0.0115439325965641755*zb^39*Log[MH2/muf2]*Log[zb] + 0.0112854251012145749*zb^40*Log[MH2/muf2]*Log[zb] + 0.0110381488430268918*zb^41*Log[MH2/muf2]*Log[zb] + 0.0108013937282229965*zb^42*Log[MH2/muf2]*Log[zb] + 0.0105745077384328661*zb^43*Log[MH2/muf2]*Log[zb] + 0.0103568911708446592*zb^44*Log[MH2/muf2]*Log[zb] + 0.0101479915433403805*zb^45*Log[MH2/muf2]*Log[zb] + 0.00994729907773386034*zb^46*Log[MH2/muf2]*Log[zb] + 0.00975434268681262206*zb^47*Log[MH2/muf2]*Log[zb] + 0.00956868640148011101*zb^48*Log[MH2/muf2]*Log[zb] + 0.00938992618323925315*zb^49*Log[MH2/muf2]*Log[zb] + 0.00921768707482993197*zb^50*Log[MH2/muf2]*Log[zb] + 0.5*zb*Log[zb]^2 - 0.75*zb^2*Log[zb]^2 + 0.5*zb^3*Log[zb]^2 + 0.125*zb^4*Log[zb]^2 + 0.0666666666666666667*zb^5*Log[zb]^2 + 0.05*zb^6*Log[zb]^2 + 0.0428571428571428571*zb^7*Log[zb]^2 + 0.0386904761904761905*zb^8*Log[zb]^2 + 0.0357142857142857143*zb^9*Log[zb]^2 + 0.0333333333333333333*zb^10*Log[zb]^2 + 0.0313131313131313131*zb^11*Log[zb]^2 + 0.0295454545454545455*zb^12*Log[zb]^2 + 0.027972027972027972*zb^13*Log[zb]^2 + 0.0265567765567765568*zb^14*Log[zb]^2 + 0.0252747252747252747*zb^15*Log[zb]^2 + 0.0241071428571428571*zb^16*Log[zb]^2 + 0.0230392156862745098*zb^17*Log[zb]^2 + 0.0220588235294117647*zb^18*Log[zb]^2 + 0.0211558307533539732*zb^19*Log[zb]^2 + 0.0203216374269005848*zb^20*Log[zb]^2 + 0.0195488721804511278*zb^21*Log[zb]^2 + 0.0188311688311688312*zb^22*Log[zb]^2 + 0.0181629964238659891*zb^23*Log[zb]^2 + 0.0175395256916996047*zb^24*Log[zb]^2 + 0.0169565217391304348*zb^25*Log[zb]^2 + 0.0164102564102564103*zb^26*Log[zb]^2 + 0.0158974358974358974*zb^27*Log[zb]^2 + 0.0154151404151404151*zb^28*Log[zb]^2 + 0.0149607735814632366*zb^29*Log[zb]^2 + 0.0145320197044334975*zb^30*Log[zb]^2 + 0.0141268075639599555*zb^31*Log[zb]^2 + 0.0137432795698924731*zb^32*Log[zb]^2 + 0.0133797653958944282*zb^33*Log[zb]^2 + 0.0130347593582887701*zb^34*Log[zb]^2 + 0.0127069009421950598*zb^35*Log[zb]^2 + 0.0123949579831932773*zb^36*Log[zb]^2 + 0.0120978120978120978*zb^37*Log[zb]^2 + 0.0118144460249723408*zb^38*Log[zb]^2 + 0.0115439325965641755*zb^39*Log[zb]^2 + 0.0112854251012145749*zb^40*Log[zb]^2 + 0.0110381488430268918*zb^41*Log[zb]^2 + 0.0108013937282229965*zb^42*Log[zb]^2 + 0.0105745077384328661*zb^43*Log[zb]^2 + 0.0103568911708446592*zb^44*Log[zb]^2 + 0.0101479915433403805*zb^45*Log[zb]^2 + 0.00994729907773386034*zb^46*Log[zb]^2 + 0.00975434268681262206*zb^47*Log[zb]^2 + 0.00956868640148011101*zb^48*Log[zb]^2 + 0.00938992618323925315*zb^49*Log[zb]^2 + 0.00921768707482993197*zb^50*Log[zb]^2, 0.0111111111111111111*zb^5 + 0.0148148148148148148*zb^6 + 0.0153439153439153439*zb^7 + 0.0146825396825396825*zb^8 + 0.0136390358612580835*zb^9 + 0.0125367430922986479*zb^10 + 0.011498583720805942*zb^11 + 0.010563973063973064*zb^12 + 0.00973810140476807143*zb^13 + 0.00901305484638817972*zb^14 + 0.00837684948796059907*zb^15 + 0.00781717767828879*zb^16 + 0.00732282907119508427*zb^17 + 0.00688410324848233345*zb^18 + 0.00649280423102232528*zb^19 + 0.00614208029799705066*zb^20 + 0.00582622386777382109*zb^21 + 0.00554047854277595297*zb^22 + 0.00528087002195333552*zb^23 + 0.00504406437999077954*zb^24 + 0.00482725189807420106*zb^25 + 0.00462805286607465755*zb^26 + 0.00444444153836109618*zb^27 + 0.004274684783957694*zb^28 + 0.00411729250914039161*zb^29 + 0.00397097747012655768*zb^30 + 0.00383462256929988925*zb^31 + 0.00370725412368359766*zb^32 + 0.00358801991272879002*zb^33 + 0.00347617106463796825*zb^34 + 0.00337104703842824677*zb^35 + 0.00327206311378495951*zb^36 + 0.00317869992175506115*zb^37 + 0.00309049464397921962*zb^38 + 0.00300703358237170342*zb^39 + 0.0029279458595253527*zb^40 + 0.00285289805619619718*zb^41 + 0.00278158962874295127*zb^42 + 0.00271374897846457457*zb^43 + 0.00264913006801476344*zb^44 + 0.00258750949872622826*zb^45 + 0.00252868397771786991*zb^46 + 0.00247246811583614006*zb^47 + 0.00241869250738378702*zb^48 + 0.00236720205067320728*zb^49 + 0.00231785447506778894*zb^50 + ALARM*zb^51, ALARM*zb^51}, {-913.545974917383854 + 1022.38273131750478*zb - 233.623437878435454*zb^2 - 108.534487553490608*zb^3 - 43.5990123617194979*zb^4 - 11.0254876021267287*zb^5 - 1.05659979262637767*zb^6 + 2.17277399886354908*zb^7 + 3.17486048084850475*zb^8 + 3.3666272746568593*zb^9 + 3.24522272412170185*zb^10 + 3.0006387781636916*zb^11 + 2.71036771110278205*zb^12 + 2.40749985431923536*zb^13 + 2.10654677026465148*zb^14 + 1.81386352083416967*zb^15 + 1.53208562457352538*zb^16 + 1.26210333650394989*zb^17 + 1.00397522660227266*zb^18 + 0.7573654110416581*zb^19 + 0.521758906254083791*zb^20 + 0.296570036403347924*zb^21 + 0.08119766371694577*zb^22 - 0.124946782205386839*zb^23 - 0.322425528865234387*zb^24 - 0.511768293976570015*zb^25 - 0.6934702212855381*zb^26 - 0.867992023223012178*zb^27 - 1.03576128358651996*zb^28 - 1.19717433324945862*zb^29 - 1.35259836699217973*zb^30 - 1.50237361411393159*zb^31 - 1.64681545883872955*zb^32 - 1.78621645519009843*zb^33 - 1.92084820959847279*zb^34 - 2.05096312127477161*zb^35 - 2.17679598009748391*zb^36 - 2.2985654272216913*zb^37 - 2.41647528650461085*zb^38 - 2.53071577617177107*zb^39 - 2.64146461054555938*zb^40 - 2.74888800150956046*zb^41 - 2.85314156892716761*zb^42 - 2.95437116861945036*zb^43 - 3.0527136458261954*zb^44 - 3.14829752138036987*zb^45 - 3.24124361715225101*zb^46 - 3.33166562668301726*zb^47 - 3.41967063633768483*zb^48 - 3.50535960176722263*zb^49 - 3.58882778397953666*zb^50 + ALARM*zb^51 + 926.3190110985549*Log[MH2/muf2] - 493.585462626362269*zb*Log[MH2/muf2] - 84.3988124274749839*zb^2*Log[MH2/muf2] + 27.29790842381403*zb^3*Log[MH2/muf2] + 26.2919447858558035*zb^4*Log[MH2/muf2] + 13.2037580187408815*zb^5*Log[MH2/muf2] + 6.79541144080962356*zb^6*Log[MH2/muf2] + 3.52872837777037678*zb^7*Log[MH2/muf2] + 1.70727489634202958*zb^8*Log[MH2/muf2] + 0.604419814070195373*zb^9*Log[MH2/muf2] - 0.110866855847561699*zb^10*Log[MH2/muf2] - 0.601174548856075327*zb^11*Log[MH2/muf2] - 0.9521759647353767*zb^12*Log[MH2/muf2] - 1.2119543699582314*zb^13*Log[MH2/muf2] - 1.40905848837515801*zb^14*Log[MH2/muf2] - 1.56130973229455427*zb^15*Log[MH2/muf2] - 1.68033909775112931*zb^16*Log[MH2/muf2] - 1.77404180237048874*zb^17*Log[MH2/muf2] - 1.84796566097599946*zb^18*Log[MH2/muf2] - 1.90612874849541553*zb^19*Log[MH2/muf2] - 1.95151902629088804*zb^20*Log[MH2/muf2] - 1.98641007569534544*zb^21*Log[MH2/muf2] - 2.01256683599755699*zb^22*Log[MH2/muf2] - 2.03138346457901399*zb^23*Log[MH2/muf2] - 2.04397809085587089*zb^24*Log[MH2/muf2] - 2.05125946367997177*zb^25*Log[MH2/muf2] - 2.05397482274880055*zb^26*Log[MH2/muf2] - 2.05274494467958608*zb^27*Log[MH2/muf2] - 2.04809024746101331*zb^28*Log[MH2/muf2] - 2.04045054272488891*zb^29*Log[MH2/muf2] - 2.030200196802413*zb^30*Log[MH2/muf2] - 2.01765992023934427*zb^31*Log[MH2/muf2] - 2.00310604498467428*zb^32*Log[MH2/muf2] - 1.98677790413018424*zb^33*Log[MH2/muf2] - 1.96888376069318166*zb^34*Log[MH2/muf2] - 1.94960561408846636*zb^35*Log[MH2/muf2] - 1.92910312926320054*zb^36*Log[MH2/muf2] - 1.90751687325465097*zb^37*Log[MH2/muf2] - 1.88497100004939057*zb^38*Log[MH2/muf2] - 1.86157549226383818*zb^39*Log[MH2/muf2] - 1.8374280440387214*zb^40*Log[MH2/muf2] - 1.81261565136244325*zb^41*Log[MH2/muf2] - 1.78721596220900689*zb^42*Log[MH2/muf2] - 1.76129842825807248*zb^43*Log[MH2/muf2] - 1.73492529174162061*zb^44*Log[MH2/muf2] - 1.70815243454152968*zb^45*Log[MH2/muf2] - 1.6810301116114028*zb^46*Log[MH2/muf2] - 1.65360358679351867*zb^47*Log[MH2/muf2] - 1.62591368590859084*zb^48*Log[MH2/muf2] - 1.59799727943211248*zb^49*Log[MH2/muf2] - 1.56988770499997082*zb^50*Log[MH2/muf2] - 172.7117447768012*Log[MH2/muf2]^2 - 29.2773039489522878*zb*Log[MH2/muf2]^2 + 64.7139100804359788*zb^2*Log[MH2/muf2]^2 + 14.2252721081689805*zb^3*Log[MH2/muf2]^2 + 3.91100967017765776*zb^4*Log[MH2/muf2]^2 + 2.50287857495307551*zb^5*Log[MH2/muf2]^2 + 2.1638258335845713*zb^6*Log[MH2/muf2]^2 + 2.03007414722611957*zb^7*Log[MH2/muf2]^2 + 1.9486288218829828*zb^8*Log[MH2/muf2]^2 + 1.88533575504012824*zb^9*Log[MH2/muf2]^2 + 1.83129153085282086*zb^10*Log[MH2/muf2]^2 + 1.78372872419965227*zb^11*Log[MH2/muf2]^2 + 1.74149204372457757*zb^12*Log[MH2/muf2]^2 + 1.70387914070501938*zb^13*Log[MH2/muf2]^2 + 1.67033643621996279*zb^14*Log[MH2/muf2]^2 + 1.64038181947949317*zb^15*Log[MH2/muf2]^2 + 1.61358642301156416*zb^16*Log[MH2/muf2]^2 + 1.58956989712523252*zb^17*Log[MH2/muf2]^2 + 1.56799746501722858*zb^18*Log[MH2/muf2]^2 + 1.54857638126175822*zb^19*Log[MH2/muf2]^2 + 1.53105177763083245*zb^20*Log[MH2/muf2]^2 + 1.51520229651176969*zb^21*Log[MH2/muf2]^2 + 1.50083584717192523*zb^22*Log[MH2/muf2]^2 + 1.4877856838232382*zb^23*Log[MH2/muf2]^2 + 1.47590689582196803*zb^24*Log[MH2/muf2]^2 + 1.46507333102088419*zb^25*Log[MH2/muf2]^2 + 1.455174934423368*zb^26*Log[MH2/muf2]^2 + 1.44611546531519499*zb^27*Log[MH2/muf2]^2 + 1.43781054895564109*zb^28*Log[MH2/muf2]^2 + 1.43018601841369052*zb^29*Log[MH2/muf2]^2 + 1.42317650499760148*zb^30*Log[MH2/muf2]^2 + 1.41672424005537403*zb^31*Log[MH2/muf2]^2 + 1.410778035666392*zb^32*Log[MH2/muf2]^2 + 1.40529241634850496*zb^33*Log[MH2/muf2]^2 + 1.40022687810839732*zb^34*Log[MH2/muf2]^2 + 1.39554525486740146*zb^35*Log[MH2/muf2]^2 + 1.39121517548839606*zb^36*Log[MH2/muf2]^2 + 1.38720759734411039*zb^37*Log[MH2/muf2]^2 + 1.3834964046539302*zb^38*Log[MH2/muf2]^2 + 1.38005806173145798*zb^39*Log[MH2/muf2]^2 + 1.37687131288332233*zb^40*Log[MH2/muf2]^2 + 1.37391692203087081*zb^41*Log[MH2/muf2]^2 + 1.37117744623416879*zb^42*Log[MH2/muf2]^2 + 1.36863703821963509*zb^43*Log[MH2/muf2]^2 + 1.36628127378036891*zb^44*Log[MH2/muf2]^2 + 1.36409700055824021*zb^45*Log[MH2/muf2]^2 + 1.36207220525114019*zb^46*Log[MH2/muf2]^2 + 1.3601958967356287*zb^47*Log[MH2/muf2]^2 + 1.3584580029695952*zb^48*Log[MH2/muf2]^2 + 1.35684927985385575*zb^49*Log[MH2/muf2]^2 + 1.35536123049602555*zb^50*Log[MH2/muf2]^2 + 5.51616497949923337*Log[MH2/muf2]^3 + 14.31290516457137*zb*Log[MH2/muf2]^3 - 6.74382716049382716*zb^2*Log[MH2/muf2]^3 - 2.91666666666666667*zb^3*Log[MH2/muf2]^3 - 1.759567901234568*zb^4*Log[MH2/muf2]^3 - 1.39171124828532236*zb^5*Log[MH2/muf2]^3 - 1.22095923966294337*zb^6*Log[MH2/muf2]^3 - 1.12164833011393858*zb^7*Log[MH2/muf2]^3 - 1.05483084180174127*zb^8*Log[MH2/muf2]^3 - 1.00532150205761317*zb^9*Log[MH2/muf2]^3 - 0.966167361445139223*zb^10*Log[MH2/muf2]^3 - 0.933776569068376027*zb^11*Log[MH2/muf2]^3 - 0.906110321226763427*zb^12*Log[MH2/muf2]^3 - 0.881920887854614622*zb^13*Log[MH2/muf2]^3 - 0.860396612449590336*zb^14*Log[MH2/muf2]^3 - 0.840982438751398187*zb^15*Log[MH2/muf2]^3 - 0.823282789220516163*zb^16*Log[MH2/muf2]^3 - 0.807005894659492546*zb^17*Log[MH2/muf2]^3 - 0.791930272523520697*zb^18*Log[MH2/muf2]^3 - 0.777883664769824144*zb^19*Log[MH2/muf2]^3 - 0.764729305473608504*zb^20*Log[MH2/muf2]^3 - 0.752356672991820724*zb^21*Log[MH2/muf2]^3 - 0.740675082560554187*zb^22*Log[MH2/muf2]^3 - 0.729609134092691745*zb^23*Log[MH2/muf2]^3 - 0.719095405304827732*zb^24*Log[MH2/muf2]^3 - 0.709080001510074894*zb^25*Log[MH2/muf2]^3 - 0.6995167078105083*zb^26*Log[MH2/muf2]^3 - 0.690365573360544896*zb^27*Log[MH2/muf2]^3 - 0.681591811124795203*zb^28*Log[MH2/muf2]^3 - 0.673164931770203981*zb^29*Log[MH2/muf2]^3 - 0.665058053890519405*zb^30*Log[MH2/muf2]^3 - 0.657247348824447743*zb^31*Log[MH2/muf2]^3 - 0.649711589475518148*zb^32*Log[MH2/muf2]^3 - 0.642431780402484091*zb^33*Log[MH2/muf2]^3 - 0.635390852075832136*zb^34*Log[MH2/muf2]^3 - 0.628573406279416142*zb^35*Log[MH2/muf2]^3 - 0.621965502637711684*zb^36*Log[MH2/muf2]^3 - 0.615554478481637874*zb^37*Log[MH2/muf2]^3 - 0.609328795944725671*zb^38*Log[MH2/muf2]^3 - 0.603277911456916134*zb^39*Log[MH2/muf2]^3 - 0.597392163781653432*zb^40*Log[MH2/muf2]^3 - 0.5916626774991437*zb^41*Log[MH2/muf2]^3 - 0.5860812794296028*zb^42*Log[MH2/muf2]^3 - 0.580640425955149061*zb^43*Log[MH2/muf2]^3 - 0.575333139567326632*zb^44*Log[MH2/muf2]^3 - 0.570152953261140461*zb^45*Log[MH2/muf2]^3 - 0.565093861632516459*zb^46*Log[MH2/muf2]^3 - 0.560150277726838137*zb^47*Log[MH2/muf2]^3 - 0.555316994841242488*zb^48*Log[MH2/muf2]^3 - 0.550589152610063925*zb^49*Log[MH2/muf2]^3 - 0.545962206806912148*zb^50*Log[MH2/muf2]^3 + 2026.96658183231045*Log[zb] - 1050.50525872463744*zb*Log[zb] - 110.823629149139168*zb^2*Log[zb] + 97.4560592434508222*zb^3*Log[zb] + 75.1287776698662842*zb^4*Log[zb] + 40.0137098078768544*zb^5*Log[zb] + 23.2762573907027895*zb^6*Log[zb] + 14.7818532805767039*zb^7*Log[zb] + 10.0737255279336314*zb^8*Log[zb] + 7.26765406106640952*zb^9*Log[zb] + 5.50196927855363117*zb^10*Log[zb] + 4.34839934938830113*zb^11*Log[zb] + 3.57763630762020268*zb^12*Log[zb] + 3.05867015610459343*zb^13*Log[zb] + 2.71233631392195158*zb^14*Log[zb] + 2.48843358135580877*zb^15*Log[zb] + 2.35378316586071178*zb^16*Log[zb] + 2.28566748727557702*zb^17*Log[zb] + 2.26805536418614302*zb^18*Log[zb] + 2.28933900044321801*zb^19*Log[zb] + 2.34092647451861337*zb^20*Log[zb] + 2.41633709378932377*zb^21*Log[zb] + 2.51060268370687416*zb^22*Log[zb] + 2.61986088262719288*zb^23*Log[zb] + 2.74107237329563088*zb^24*Log[zb] + 2.87182016692505177*zb^25*Log[zb] + 3.01016446683297519*zb^26*Log[zb] + 3.15453596487289901*zb^27*Log[zb] + 3.3036562143719093*zb^28*Log[zb] + 3.45647740406376398*zb^29*Log[zb] + 3.61213624832984105*zb^30*Log[zb] + 3.76991829310650043*zb^31*Log[zb] + 3.92923000562596502*zb^32*Log[zb] + 4.08957674950266696*zb^33*Log[zb] + 4.25054525767560839*zb^34*Log[zb] + 4.41178957689285753*zb^35*Log[zb] + 4.57301971609076469*zb^36*Log[zb] + 4.73399241854893306*zb^37*Log[zb] + 4.89450361520831172*zb^38*Log[zb] + 5.05438221843787159*zb^39*Log[zb] + 5.21348499179385194*zb^40*Log[zb] + 5.37169228891376833*zb^41*Log[zb] + 5.52890449856787377*zb^42*Log[zb] + 5.68503906659172325*zb^43*Log[zb] + 5.84002799150342079*zb^44*Log[zb] + 5.99381571093583436*zb^45*Log[zb] + 6.14635731196340404*zb^46*Log[zb] + 6.2976170109972465*zb^47*Log[zb] + 6.44756685892648353*zb^48*Log[zb] + 6.59618563517565779*zb^49*Log[zb] + 6.74345790076664808*zb^50*Log[zb] - 1020.24275201182297*Log[MH2/muf2]*Log[zb] + 28.6078280630696864*zb*Log[MH2/muf2]*Log[zb] + 308.077096139447316*zb^2*Log[MH2/muf2]*Log[zb] + 43.6898266964844921*zb^3*Log[MH2/muf2]*Log[zb] + 1.60999375704887612*zb^4*Log[MH2/muf2]*Log[zb] - 0.576909463238189064*zb^5*Log[MH2/muf2]*Log[zb] + 0.440945719852668771*zb^6*Log[MH2/muf2]*Log[zb] + 1.51056378786837751*zb^7*Log[MH2/muf2]*Log[zb] + 2.33157624981626641*zb^8*Log[MH2/muf2]*Log[zb] + 2.94333733462301153*zb^9*Log[MH2/muf2]*Log[zb] + 3.40827199797809482*zb^10*Log[MH2/muf2]*Log[zb] + 3.77253088256490994*zb^11*Log[MH2/muf2]*Log[zb] + 4.06675016106830381*zb^12*Log[MH2/muf2]*Log[zb] + 4.31097906158478133*zb^13*Log[MH2/muf2]*Log[zb] + 4.51850464667916961*zb^14*Log[MH2/muf2]*Log[zb] + 4.69832576805681985*zb^15*Log[MH2/muf2]*Log[zb] + 4.85668848264394265*zb^16*Log[MH2/muf2]*Log[zb] + 4.99803708688356724*zb^17*Log[MH2/muf2]*Log[zb] + 5.12561050986086774*zb^18*Log[MH2/muf2]*Log[zb] + 5.24182310588768378*zb^19*Log[MH2/muf2]*Log[zb] + 5.34851271333559154*zb^20*Log[MH2/muf2]*Log[zb] + 5.44710558904251695*zb^21*Log[MH2/muf2]*Log[zb] + 5.53872830030252753*zb^22*Log[MH2/muf2]*Log[zb] + 5.62428511692335225*zb^23*Log[MH2/muf2]*Log[zb] + 5.70451253783354714*zb^24*Log[MH2/muf2]*Log[zb] + 5.78001838532202051*zb^25*Log[MH2/muf2]*Log[zb] + 5.85131030099168134*zb^26*Log[MH2/muf2]*Log[zb] + 5.91881684186218489*zb^27*Log[MH2/muf2]*Log[zb] + 5.98290332808966552*zb^28*Log[MH2/muf2]*Log[zb] + 6.04388391250664195*zb^29*Log[MH2/muf2]*Log[zb] + 6.10203089182342919*zb^30*Log[MH2/muf2]*Log[zb] + 6.15758197707974556*zb^31*Log[MH2/muf2]*Log[zb] + 6.21074603513941983*zb^32*Log[MH2/muf2]*Log[zb] + 6.26170767096451014*zb^33*Log[MH2/muf2]*Log[zb] + 6.310630921057615*zb^34*Log[MH2/muf2]*Log[zb] + 6.35766225811344254*zb^35*Log[MH2/muf2]*Log[zb] + 6.40293305651474842*zb^36*Log[MH2/muf2]*Log[zb] + 6.44656163178114481*zb^37*Log[MH2/muf2]*Log[zb] + 6.48865494032434145*zb^38*Log[MH2/muf2]*Log[zb] + 6.52931000606408647*zb^39*Log[MH2/muf2]*Log[zb] + 6.56861512566308665*zb^40*Log[MH2/muf2]*Log[zb] + 6.60665089297842447*zb^41*Log[MH2/muf2]*Log[zb] + 6.64349107483288275*zb^42*Log[MH2/muf2]*Log[zb] + 6.67920336368966932*zb^43*Log[MH2/muf2]*Log[zb] + 6.71385002776855247*zb^44*Log[MH2/muf2]*Log[zb] + 6.74748847520644457*zb^45*Log[MH2/muf2]*Log[zb] + 6.78017174577368314*zb^46*Log[MH2/muf2]*Log[zb] + 6.81194894121065918*zb^47*Log[MH2/muf2]*Log[zb] + 6.84286560330020942*zb^48*Log[MH2/muf2]*Log[zb] + 6.872964047228108*zb^49*Log[MH2/muf2]*Log[zb] + 6.90228365652277934*zb^50*Log[MH2/muf2]*Log[zb] + 15.4311231386325742*Log[MH2/muf2]^2*Log[zb] + 149.7011050973504*zb*Log[MH2/muf2]^2*Log[zb] - 74.6203703703703704*zb^2*Log[MH2/muf2]^2*Log[zb] - 25.7078189300411523*zb^3*Log[MH2/muf2]^2*Log[zb] - 12.8618312757201646*zb^4*Log[MH2/muf2]^2*Log[zb] - 8.89279835390946502*zb^5*Log[MH2/muf2]^2*Log[zb] - 7.06049382716049383*zb^6*Log[MH2/muf2]^2*Log[zb] - 5.99318468127991938*zb^7*Log[MH2/muf2]^2*Log[zb] - 5.27407197446879987*zb^8*Log[MH2/muf2]^2*Log[zb] - 4.74181233261480175*zb^9*Log[MH2/muf2]^2*Log[zb] - 4.32242676619219829*zb^10*Log[MH2/muf2]^2*Log[zb] - 3.97743407297279351*zb^11*Log[MH2/muf2]^2*Log[zb] - 3.68477623978465729*zb^12*Log[MH2/muf2]^2*Log[zb] - 3.43080794772390214*zb^13*Log[MH2/muf2]^2*Log[zb] - 3.20656066080771005*zb^14*Log[MH2/muf2]^2*Log[zb] - 3.00584535296175508*zb^15*Log[MH2/muf2]^2*Log[zb] - 2.824218572468845*zb^16*Log[MH2/muf2]^2*Log[zb] - 2.65838464620770571*zb^17*Log[MH2/muf2]^2*Log[zb] - 2.50583228483049402*zb^18*Log[MH2/muf2]^2*Log[zb] - 2.36460402198561451*zb^19*Log[MH2/muf2]^2*Log[zb] - 2.23314445398840145*zb^20*Log[MH2/muf2]^2*Log[zb] - 2.11019712212357931*zb^21*Log[MH2/muf2]^2*Log[zb] - 1.99473248352569272*zb^22*Log[MH2/muf2]^2*Log[zb] - 1.88589636759308998*zb^23*Log[MH2/muf2]^2*Log[zb] - 1.78297229999441653*zb^24*Log[MH2/muf2]^2*Log[zb] - 1.685353441377564*zb^25*Log[MH2/muf2]^2*Log[zb] - 1.59252133558554681*zb^26*Log[MH2/muf2]^2*Log[zb] - 1.50402957333060544*zb^27*Log[MH2/muf2]^2*Log[zb] - 1.41949106529659275*zb^28*Log[MH2/muf2]^2*Log[zb] - 1.33856800683513744*zb^29*Log[MH2/muf2]^2*Log[zb] - 1.26096387803287016*zb^30*Log[MH2/muf2]^2*Log[zb] - 1.18641700257036166*zb^31*Log[MH2/muf2]^2*Log[zb] - 1.11469531428201604*zb^32*Log[MH2/muf2]^2*Log[zb] - 1.0455920693711167*zb^33*Log[MH2/muf2]^2*Log[zb] - 0.978922306335836901*zb^34*Log[MH2/muf2]^2*Log[zb] - 0.914519902423339368*zb^35*Log[MH2/muf2]^2*Log[zb] - 0.852235109960863921*zb^36*Log[MH2/muf2]^2*Log[zb] - 0.791932481703751059*zb^37*Log[MH2/muf2]^2*Log[zb] - 0.733489113806500575*zb^38*Log[MH2/muf2]^2*Log[zb] - 0.676793149859501573*zb^39*Log[MH2/muf2]^2*Log[zb] - 0.621742500845411538*zb^40*Log[MH2/muf2]^2*Log[zb] - 0.5682437447209657*zb^41*Log[MH2/muf2]^2*Log[zb] - 0.516211176251191609*zb^42*Log[MH2/muf2]^2*Log[zb] - 0.465565983175171452*zb^43*Log[MH2/muf2]^2*Log[zb] - 0.416235529107650847*zb^44*Log[MH2/muf2]^2*Log[zb] - 0.368152727034596652*zb^45*Log[MH2/muf2]^2*Log[zb] - 0.321255490036029088*zb^46*Log[MH2/muf2]^2*Log[zb] - 0.275486248112548309*zb^47*Log[MH2/muf2]^2*Log[zb] - 0.230791521815089639*zb^48*Log[MH2/muf2]^2*Log[zb] - 0.187121544867034086*zb^49*Log[MH2/muf2]^2*Log[zb] - 0.144429929190987473*zb^50*Log[MH2/muf2]^2*Log[zb] + 23.1111111111111111*Log[MH2/muf2]^3*Log[zb] - 20.5*zb*Log[MH2/muf2]^3*Log[zb] + 3.16049382716049383*zb^2*Log[MH2/muf2]^3*Log[zb] + 1.72222222222222222*zb^3*Log[MH2/muf2]^3*Log[zb] + 1.24814814814814815*zb^4*Log[MH2/muf2]^3*Log[zb] + 1.06851851851851852*zb^5*Log[MH2/muf2]^3*Log[zb] + 0.979188712522045855*zb^6*Log[MH2/muf2]^3*Log[zb] + 0.926807760141093474*zb^7*Log[MH2/muf2]^3*Log[zb] + 0.892563198118753674*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.868415637860082305*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.850430228208005986*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.836475869809203143*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.825304325304325304*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.816137566137566138*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.808465608465608466*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.801940035273368607*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.796314451706608569*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.791409465020576132*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.787091184752003465*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.783257526532380334*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.7798292026362201*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.776743626743626744*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.773950686994165255*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.771409749670619236*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.769087493290391841*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.766956315289648623*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.764993141289437586*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.763178522437781697*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.761495942211140168*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.759931277747369701*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.758472376714868372*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.757108721624850657*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.755831161073096557*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.754631692744437842*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.7535032868366202*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.752439741328630218*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.751435562546673658*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.750485865982942006*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.749586293445942569*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.748732943469785575*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.747922312556458898*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.747151245321977029*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.746416892002068784*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.745716672073261221*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.745048242981059519*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.744409473153434506*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.743798418626252936*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.743213302726099519*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.742652498351586497*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.742114512471655329*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.7415979725223423*zb^50*Log[MH2/muf2]^3*Log[zb] - 1135.10321686896652*Log[zb]^2 + 78.4519791073573727*zb*Log[zb]^2 + 327.356397933012202*zb^2*Log[zb]^2 + 40.2692977965184312*zb^3*Log[zb]^2 - 0.409488025120641935*zb^4*Log[zb]^2 - 0.472449989792707267*zb^5*Log[zb]^2 + 1.86339417943415751*zb^6*Log[zb]^2 + 3.76317898448820305*zb^7*Log[zb]^2 + 5.13411334673413575*zb^8*Log[zb]^2 + 6.12675596616165268*zb^9*Log[zb]^2 + 6.86479349479413795*zb^10*Log[zb]^2 + 7.43006205858113047*zb^11*Log[zb]^2 + 7.87511528210783814*zb^12*Log[zb]^2 + 8.23410868649338296*zb^13*Log[zb]^2 + 8.52977588173006391*zb^14*Log[zb]^2 + 8.77765793480762715*zb^15*Log[zb]^2 + 8.988662007721079*zb^16*Log[zb]^2 + 9.17063406513818996*zb^17*Log[zb]^2 + 9.32934693023831416*zb^18*Log[zb]^2 + 9.46913589461125869*zb^19*Log[zb]^2 + 9.59331731053279784*zb^20*Log[zb]^2 + 9.70447053201050784*zb^21*Log[zb]^2 + 9.80463187175279162*zb^22*Log[zb]^2 + 9.89543068280750382*zb^23*Log[zb]^2 + 9.97818659016201459*zb^24*Log[zb]^2 + 10.0539801425943966*zb^25*Log[zb]^2 + 10.1237049538767932*zb^26*Log[zb]^2 + 10.1881067380010247*zb^27*Log[zb]^2 + 10.2478129213977386*zb^28*Log[zb]^2 + 10.3033553827183894*zb^29*Log[zb]^2 + 10.3551881133886865*zb^30*Log[zb]^2 + 10.4037010775855849*zb^31*Log[zb]^2 + 10.4492311954928616*zb^32*Log[zb]^2 + 10.4920711256326532*zb^33*Log[zb]^2 + 10.5324763463648009*zb^34*Log[zb]^2 + 10.5706709106554807*zb^35*Log[zb]^2 + 10.6068521568279854*zb^36*Log[zb]^2 + 10.6411945909959448*zb^37*Log[zb]^2 + 10.6738531072362252*zb^38*Log[zb]^2 + 10.704965674426878*zb^39*Log[zb]^2 + 10.734655590647776*zb^40*Log[zb]^2 + 10.7630333847030099*zb^41*Log[zb]^2 + 10.7901984279454974*zb^42*Log[zb]^2 + 10.8162403069154201*zb^43*Log[zb]^2 + 10.8412399974329268*zb^44*Log[zb]^2 + 10.8652708730407272*zb^45*Log[zb]^2 + 10.8883995745755875*zb^46*Log[zb]^2 + 10.9106867627867293*zb^47*Log[zb]^2 + 10.9321877720329335*zb^48*Log[zb]^2 + 10.9529531799656467*zb^49*Log[zb]^2 + 10.9730293055796976*zb^50*Log[zb]^2 + 24.0111943537171371*Log[MH2/muf2]*Log[zb]^2 + 379.026810230548839*zb*Log[MH2/muf2]*Log[zb]^2 - 181.071502057613169*zb^2*Log[MH2/muf2]*Log[zb]^2 - 51.1013374485596708*zb^3*Log[MH2/muf2]*Log[zb]^2 - 19.536522633744855*zb^4*Log[MH2/muf2]*Log[zb]^2 - 10.4687397119341564*zb^5*Log[MH2/muf2]*Log[zb]^2 - 6.58988872092046695*zb^6*Log[MH2/muf2]*Log[zb]^2 - 4.48311182497690434*zb^7*Log[MH2/muf2]*Log[zb]^2 - 3.14276356461651876*zb^8*Log[MH2/muf2]*Log[zb]^2 - 2.19284132291462538*zb^9*Log[MH2/muf2]*Log[zb]^2 - 1.46724138666338442*zb^10*Log[MH2/muf2]*Log[zb]^2 - 0.8828406175754661*zb^11*Log[MH2/muf2]*Log[zb]^2 - 0.393806845152027747*zb^12*Log[MH2/muf2]*Log[zb]^2 + 0.0271597440286390225*zb^13*Log[MH2/muf2]*Log[zb]^2 + 0.397369515348758328*zb^14*Log[MH2/muf2]*Log[zb]^2 + 0.728375922284652443*zb^15*Log[MH2/muf2]*Log[zb]^2 + 1.02822437909561852*zb^16*Log[MH2/muf2]*Log[zb]^2 + 1.30271969006698771*zb^17*Log[MH2/muf2]*Log[zb]^2 + 1.5561771594505323*zb^18*Log[MH2/muf2]*Log[zb]^2 + 1.79188738117311791*zb^19*Log[MH2/muf2]*Log[zb]^2 + 2.0124148333109027*zb^20*Log[MH2/muf2]*Log[zb]^2 + 2.21979607758323292*zb^21*Log[MH2/muf2]*Log[zb]^2 + 2.41567514687414082*zb^22*Log[MH2/muf2]*Log[zb]^2 + 2.60139839612552858*zb^23*Log[MH2/muf2]*Log[zb]^2 + 2.77808246088365319*zb^24*Log[MH2/muf2]*Log[zb]^2 + 2.94666393055246091*zb^25*Log[MH2/muf2]*Log[zb]^2 + 3.10793631117989071*zb^26*Log[MH2/muf2]*Log[zb]^2 + 3.26257797564036006*zb^27*Log[MH2/muf2]*Log[zb]^2 + 3.4111736074862775*zb^28*Log[MH2/muf2]*Log[zb]^2 + 3.55423087068419811*zb^29*Log[MH2/muf2]*Log[zb]^2 + 3.69219352398430938*zb^30*Log[MH2/muf2]*Log[zb]^2 + 3.82545185148232796*zb^31*Log[MH2/muf2]*Log[zb]^2 + 3.95435104201670938*zb^32*Log[MH2/muf2]*Log[zb]^2 + 4.07919798296005531*zb^33*Log[MH2/muf2]*Log[zb]^2 + 4.20026681536305535*zb^34*Log[MH2/muf2]*Log[zb]^2 + 4.31780351205795551*zb^35*Log[MH2/muf2]*Log[zb]^2 + 4.43202967811776097*zb^36*Log[MH2/muf2]*Log[zb]^2 + 4.54314572718388207*zb^37*Log[MH2/muf2]*Log[zb]^2 + 4.65133355295921642*zb^38*Log[MH2/muf2]*Log[zb]^2 + 4.75675878938561275*zb^39*Log[MH2/muf2]*Log[zb]^2 + 4.85957273341649738*zb^40*Log[MH2/muf2]*Log[zb]^2 + 4.959913989245993*zb^41*Log[MH2/muf2]*Log[zb]^2 + 5.05790988120765274*zb^42*Log[MH2/muf2]*Log[zb]^2 + 5.15367767346869389*zb^43*Log[MH2/muf2]*Log[zb]^2 + 5.24732562750335225*zb^44*Log[MH2/muf2]*Log[zb]^2 + 5.33895392267583513*zb^45*Log[MH2/muf2]*Log[zb]^2 + 5.42865546075914801*zb^46*Log[MH2/muf2]*Log[zb]^2 + 5.51651657160470121*zb^47*Log[MH2/muf2]*Log[zb]^2 + 5.60261763426486904*zb^48*Log[MH2/muf2]*Log[zb]^2 + 5.68703362550814811*zb^49*Log[MH2/muf2]*Log[zb]^2 + 5.76983460574003852*zb^50*Log[MH2/muf2]*Log[zb]^2 + 127.703703703703704*Log[MH2/muf2]^2*Log[zb]^2 - 103.740740740740741*zb*Log[MH2/muf2]^2*Log[zb]^2 + 22.1234567901234568*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 11.8641975308641975*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 8.54567901234567901*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 7.17654320987654321*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 6.43950617283950617*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 5.97707231040564374*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 5.657554379776602*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 5.42201646090534979*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 5.24025439580995137*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 5.09517396184062851*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 4.97634464301130968*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 4.87701804368471035*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 4.79261972595305929*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 4.719929453262787*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 4.65660856935366739*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 4.60091382231905108*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 4.55151677305100078*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 4.50738574832142084*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 4.46770630279402209*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 4.43182619849286516*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 4.39921645718747168*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 4.36944322451568828*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 4.34214707461084273*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 4.31702754036087369*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 4.29383138123878865*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 4.27234356863986494*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 4.252380276645922*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 4.23378337286383263*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 4.21641604526291215*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 4.20015929908403027*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 4.18490912711342819*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 4.170574206113422*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 4.15707400805440021*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 4.14433724106926721*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 4.13230055452277674*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 4.12090745716476711*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 4.11010740835302239*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 4.09985505073224371*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 4.09010955921525027*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 4.08083408611863896*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 4.07199528621347491*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 4.06356290852414883*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 4.055509444139935*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 4.04780982123977293*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 4.04044114008139088*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 4.03338244195475154*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 4.02661450711096101*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 4.02011967750062988*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 4.01388170082847954*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 9.48148148148148148*Log[MH2/muf2]^3*Log[zb]^2 + 4.74074074074074074*zb*Log[MH2/muf2]^3*Log[zb]^2 + 13.1761871823134823*Log[zb]^3 + 265.138758260695111*zb*Log[zb]^3 - 125.411351165980796*zb^2*Log[zb]^3 - 32.0994513031550069*zb^3*Log[zb]^3 - 9.96709533607681756*zb^4*Log[zb]^3 - 3.77583333333333333*zb^5*Log[zb]^3 - 1.20853657512387671*zb^6*Log[zb]^3 + 0.142823549172755522*zb^7*Log[zb]^3 + 0.979158968113994569*zb^8*Log[zb]^3 + 1.55915590230147843*zb^9*Log[zb]^3 + 1.99539711871174647*zb^10*Log[zb]^3 + 2.34329136590640519*zb^11*Log[zb]^3 + 2.63284703028832356*zb^12*Log[zb]^3 + 2.88160851632225937*zb^13*Log[zb]^3 + 3.10049327359054669*zb^14*Log[zb]^3 + 3.29665453855048211*zb^15*Log[zb]^3 + 3.47498586087196504*zb^16*Log[zb]^3 + 3.638959258452062*zb^17*Log[zb]^3 + 3.7911159528272353*zb^18*Log[zb]^3 + 3.93336627907853443*zb^19*Log[zb]^3 + 4.06717993480881595*zb^20*Log[zb]^3 + 4.19371066947920736*zb^21*Log[zb]^3 + 4.31388039076784005*zb^22*Log[zb]^3 + 4.42843736169800869*zb^23*Log[zb]^3 + 4.537997395376603*zb^24*Log[zb]^3 + 4.64307361401289938*zb^25*Log[zb]^3 + 4.74409834396111239*zb^26*Log[zb]^3 + 4.841439493579861*zb^27*Log[zb]^3 + 4.93541298941295865*zb^28*Log[zb]^3 + 5.02629234932941672*zb^29*Log[zb]^3 + 5.11431614442867957*zb^30*Log[zb]^3 + 5.199693882382958*zb^31*Log[zb]^3 + 5.28261069536020279*zb^32*Log[zb]^3 + 5.36323111197458121*zb^33*Log[zb]^3 + 5.441702119715115*zb^34*Log[zb]^3 + 5.51815567220165641*zb^35*Log[zb]^3 + 5.59271075794822007*zb^36*Log[zb]^3 + 5.66547511975123853*zb^37*Log[zb]^3 + 5.73654669342637888*zb^38*Log[zb]^3 + 5.80601481936960154*zb^39*Log[zb]^3 + 5.87396126890561558*zb^40*Log[zb]^3 + 5.94046111861466239*zb^41*Log[zb]^3 + 6.00558349908647547*zb^42*Log[zb]^3 + 6.06939223932624443*zb^43*Log[zb]^3 + 6.13194642395852317*zb^44*Log[zb]^3 + 6.19330087716711091*zb^45*Log[zb]^3 + 6.25350658476868229*zb^46*Log[zb]^3 + 6.31261106379328847*zb^47*Log[zb]^3 + 6.37065868732117492*zb^48*Log[zb]^3 + 6.42769097101560462*zb^49*Log[zb]^3 + 6.48374682672894554*zb^50*Log[zb]^3 + 211.753086419753086*Log[MH2/muf2]*Log[zb]^3 - 167.626543209876543*zb*Log[MH2/muf2]*Log[zb]^3 + 40.2962962962962963*zb^2*Log[MH2/muf2]*Log[zb]^3 + 21.6080246913580247*zb^3*Log[MH2/muf2]*Log[zb]^3 + 15.5635802469135802*zb^4*Log[MH2/muf2]*Log[zb]^3 + 13.0114197530864198*zb^5*Log[MH2/muf2]*Log[zb]^3 + 11.6105820105820106*zb^6*Log[MH2/muf2]*Log[zb]^3 + 10.7182539682539683*zb^7*Log[MH2/muf2]*Log[zb]^3 + 10.0945767195767196*zb^8*Log[MH2/muf2]*Log[zb]^3 + 9.63081275720164609*zb^9*Log[MH2/muf2]*Log[zb]^3 + 9.27055742611298167*zb^10*Log[MH2/muf2]*Log[zb]^3 + 8.98153759820426487*zb^11*Log[MH2/muf2]*Log[zb]^3 + 8.74387032720366054*zb^12*Log[MH2/muf2]*Log[zb]^3 + 8.54458350291683625*zb^13*Log[MH2/muf2]*Log[zb]^3 + 8.37482024148690815*zb^14*Log[MH2/muf2]*Log[zb]^3 + 8.22830687830687831*zb^15*Log[MH2/muf2]*Log[zb]^3 + 8.10046296296296296*zb^16*Log[MH2/muf2]*Log[zb]^3 + 7.98785856935366739*zb^17*Log[MH2/muf2]*Log[zb]^3 + 7.88786963778363847*zb^18*Log[MH2/muf2]*Log[zb]^3 + 7.79845137535196015*zb^19*Log[MH2/muf2]*Log[zb]^3 + 7.71798477675670658*zb^20*Log[MH2/muf2]*Log[zb]^3 + 7.64516995350328684*zb^21*Log[MH2/muf2]*Log[zb]^3 + 7.57895030358798475*zb^22*Log[MH2/muf2]*Log[zb]^3 + 7.51845752208071049*zb^23*Log[MH2/muf2]*Log[zb]^3 + 7.46297101449275362*zb^24*Log[MH2/muf2]*Log[zb]^3 + 7.41188746438746439*zb^25*Log[MH2/muf2]*Log[zb]^3 + 7.36469768914213359*zb^26*Log[MH2/muf2]*Log[zb]^3 + 7.32096881170955245*zb^27*Log[MH2/muf2]*Log[zb]^3 + 7.28033036685654821*zb^28*Log[MH2/muf2]*Log[zb]^3 + 7.24246335826795597*zb^29*Log[MH2/muf2]*Log[zb]^3 + 7.20709155577527843*zb^30*Log[MH2/muf2]*Log[zb]^3 + 7.17397451214655516*zb^31*Log[MH2/muf2]*Log[zb]^3 + 7.14290191339922523*zb^32*Log[MH2/muf2]*Log[zb]^3 + 7.11368897306397306*zb^33*Log[MH2/muf2]*Log[zb]^3 + 7.08617265087853323*zb^34*Log[MH2/muf2]*Log[zb]^3 + 7.06020852785558668*zb^35*Log[MH2/muf2]*Log[zb]^3 + 7.03566820789043011*zb^36*Log[MH2/muf2]*Log[zb]^3 + 7.01243714474708627*zb^37*Log[MH2/muf2]*Log[zb]^3 + 6.99041281497421848*zb^38*Log[MH2/muf2]*Log[zb]^3 + 6.969503173889139*zb^39*Log[MH2/muf2]*Log[zb]^3 + 6.94962534454404373*zb^40*Log[MH2/muf2]*Log[zb]^3 + 6.93070449950531251*zb^41*Log[MH2/muf2]*Log[zb]^3 + 6.91267290303024846*zb^42*Log[MH2/muf2]*Log[zb]^3 + 6.89546908732955245*zb^43*Log[MH2/muf2]*Log[zb]^3 + 6.87903714144024222*zb^44*Log[MH2/muf2]*Log[zb]^3 + 6.86332609508938011*zb^45*Log[MH2/muf2]*Log[zb]^3 + 6.84828938302059897*zb^46*Log[MH2/muf2]*Log[zb]^3 + 6.83388437774808419*zb^47*Log[MH2/muf2]*Log[zb]^3 + 6.82007198072294324*zb^48*Log[MH2/muf2]*Log[zb]^3 + 6.80681626354245402*zb^49*Log[MH2/muf2]*Log[zb]^3 + 6.79408415217939027*zb^50*Log[MH2/muf2]*Log[zb]^3 - 37.9259259259259259*Log[MH2/muf2]^2*Log[zb]^3 + 18.962962962962962*zb*Log[MH2/muf2]^2*Log[zb]^3 + 109.432098765432099*Log[zb]^4 - 85.4675925925925926*zb*Log[zb]^4 + 21.3333333333333333*zb^2*Log[zb]^4 + 11.5200617283950617*zb^3*Log[zb]^4 + 8.32006172839506173*zb^4*Log[zb]^4 + 6.95920781893004115*zb^5*Log[zb]^4 + 6.20787771898883*zb^6*Log[zb]^4 + 5.72714579659024103*zb^7*Log[zb]^4 + 5.39002792475014697*zb^8*Log[zb]^4 + 5.13872599451303155*zb^9*Log[zb]^4 + 4.94314752462900611*zb^10*Log[zb]^4 + 4.78601758323980546*zb^11*Log[zb]^4 + 4.65666278166278166*zb^12*Log[zb]^4 + 4.5481023606023605*zb^13*Log[zb]^4 + 4.4555600777823*zb^14*Log[zb]^4 + 4.375646678424456*zb^15*Log[zb]^4 + 4.30588386589203583*zb^16*Log[zb]^4 + 4.24441342895182764*zb^17*Log[zb]^4 + 4.18981216051506156*zb^18*Log[zb]^4 + 4.14096996606743195*zb^19*Log[zb]^4 + 4.09700717843992698*zb^20*Log[zb]^4 + 4.05721701138367805*zb^21*Log[zb]^4 + 4.02102460073474566*zb^22*Log[zb]^4 + 3.98795726996210088*zb^23*Log[zb]^4 + 3.95762256217570227*zb^24*Log[zb]^4 + 3.9296917537195317*zb^25*Log[zb]^4 + 3.90388730610952833*zb^26*Log[zb]^4 + 3.87997319324479818*zb^27*Log[zb]^4 + 3.85774735843914218*zb^28*Log[zb]^4 + 3.83703577003385433*zb^29*Log[zb]^4 + 3.81768769139922273*zb^30*Log[zb]^4 + 3.79957188371166866*zb^31*Log[zb]^4 + 3.78257353251752893*zb^32*Log[zb]^4 + 3.76659174121388174*zb^33*Log[zb]^4 + 3.75153747245250513*zb^34*Log[zb]^4 + 3.73733184631877442*zb^35*Log[zb]^4 + 3.72390472483065076*zb^36*Log[zb]^4 + 3.71119352783582803*zb^37*Log[zb]^4 + 3.69914223715393306*zb^38*Log[zb]^4 + 3.68770055480581796*zb^39*Log[zb]^4 + 3.67682318810367591*zb^40*Log[zb]^4 + 3.66646923975853515*zb^41*Log[zb]^4 + 3.65660168537208936*zb^42*Log[zb]^4 + 3.64718692399570953*zb^43*Log[zb]^4 + 3.63819439006777508*zb^44*Log[zb]^4 + 3.62959621713647479*zb^45*Log[zb]^4 + 3.62136694545643735*zb^46*Log[zb]^4 + 3.61348326690345397*zb^47*Log[zb]^4 + 3.60592380175080276*zb^48*Log[zb]^4 + 3.5986689027462835*zb^49*Log[zb]^4 + 3.59170048266220068*zb^50*Log[zb]^4 - 47.4074074074074074*Log[MH2/muf2]*Log[zb]^4 + 23.7037037037037037*zb*Log[MH2/muf2]*Log[zb]^4 - 18.962962962962962*Log[zb]^5 + 9.48148148148148148*zb*Log[zb]^5, -4.96191891199048055 - 77.5891596406270443*zb + 83.3410117267990693*zb^2 + 100.744360238776027*zb^3 - 59.3297674251779622*zb^4 - 34.7537383970039351*zb^5 - 14.3722501867618374*zb^6 - 4.60638273708506122*zb^7 - 0.222258013064369425*zb^8 + 1.62161427963199494*zb^9 + 2.25138879823145881*zb^10 + 2.29317103086972462*zb^11 + 2.05189493632798767*zb^12 + 1.68024026043615245*zb^13 + 1.25600943488838833*zb^14 + 0.819023032752206183*zb^15 + 0.389371153004460494*zb^16 - 0.0232682020517295024*zb^17 - 0.414749960342834108*zb^18 - 0.783856889409187184*zb^19 - 1.1308895037047324*zb^20 - 1.45689695496553669*zb^21 - 1.76325739143663112*zb^22 - 2.05145117067210651*zb^23 - 2.32294132991455343*zb^24 - 2.57911387120955533*zb^25 - 2.82125127599846644*zb^26 - 3.05052423563292853*zb^27 - 3.26799308446877354*zb^28 - 3.47461411062914848*zb^29 - 3.67124802861750538*zb^30 - 3.85866910991415295*zb^31 - 4.03757416518558214*zb^32 - 4.20859097197103309*zb^33 - 4.37228596924682839*zb^34 - 4.52917116718406119*zb^35 - 4.67971028873119427*zb^36 - 4.82432419401100874*zb^37 - 4.96339565342464409*zb^38 - 5.09727353935122165*zb^39 - 5.22627650444589997*zb^40 - 5.350696209708072*zb^41 - 5.47080015940680594*zb^42 - 5.58683419356452152*zb^43 - 5.69902468252556909*zb^44 - 5.80758046242914675*zb^45 - 5.91269454527193162*zb^46 - 6.01454563270671991*zb^47 - 6.11329945875582305*zb^48 - 6.20910998317613578*zb^49 - 6.30212045424186775*zb^50 + ALARM*zb^51 - 40.1331117690350899*Log[MH2/muf2] + 100.804435958727513*zb*Log[MH2/muf2] + 51.7505169241854681*zb^2*Log[MH2/muf2] - 197.850467729339824*zb^3*Log[MH2/muf2] + 8.64794666239929435*zb^4*Log[MH2/muf2] + 16.0783642277815509*zb^5*Log[MH2/muf2] + 10.1074990649580175*zb^6*Log[MH2/muf2] + 5.16143635609083767*zb^7*Log[MH2/muf2] + 1.88480407819927252*zb^8*Log[MH2/muf2] - 0.233508240688848305*zb^9*Log[MH2/muf2] - 1.61768575099036043*zb^10*Log[MH2/muf2] - 2.53811636891880428*zb^11*Log[MH2/muf2] - 3.1604724251585417*zb^12*Log[MH2/muf2] - 3.58686550670225233*zb^13*Log[MH2/muf2] - 3.88140899249832692*zb^14*Log[MH2/muf2] - 4.08525149631692481*zb^15*Log[MH2/muf2] - 4.22539823264080633*zb^16*Log[MH2/muf2] - 4.31995852038957683*zb^17*Log[MH2/muf2] - 4.381326659502451*zb^18*Log[MH2/muf2] - 4.41814940361522112*zb^19*Log[MH2/muf2] - 4.43656762622879291*zb^20*Log[MH2/muf2] - 4.44101534597024489*zb^21*Log[MH2/muf2] - 4.434743580394929*zb^22*Log[MH2/muf2] - 4.42016993426300751*zb^23*Log[MH2/muf2] - 4.39911584437222872*zb^24*Log[MH2/muf2] - 4.37297015896730682*zb^25*Log[MH2/muf2] - 4.342803625570081*zb^26*Log[MH2/muf2] - 4.30945015665892848*zb^27*Log[MH2/muf2] - 4.27356528240472062*zb^28*Log[MH2/muf2] - 4.23566872047755911*zb^29*Log[MH2/muf2] - 4.19617574250249651*zb^30*Log[MH2/muf2] - 4.15542054001252949*zb^31*Log[MH2/muf2] - 4.11367381029365345*zb^32*Log[MH2/muf2] - 4.07115612024959914*zb^33*Log[MH2/muf2] - 4.02804815434721267*zb^34*Log[MH2/muf2] - 3.98449864041032785*zb^35*Log[MH2/muf2] - 3.94063052882635176*zb^36*Log[MH2/muf2] - 3.89654584661017683*zb^37*Log[MH2/muf2] - 3.85232953778943745*zb^38*Log[MH2/muf2] - 3.80805252232269619*zb^39*Log[MH2/muf2] - 3.76377414812072601*zb^40*Log[MH2/muf2] - 3.71954416844685018*zb^41*Log[MH2/muf2] - 3.67540434567827462*zb^42*Log[MH2/muf2] - 3.63138975907049262*zb^43*Log[MH2/muf2] - 3.58752987662707424*zb^44*Log[MH2/muf2] - 3.54384943790069813*zb^45*Log[MH2/muf2] - 3.50036918443253958*zb^46*Log[MH2/muf2] - 3.45710646677428854*zb^47*Log[MH2/muf2] - 3.41407575104418479*zb^48*Log[MH2/muf2] - 3.37128904331416799*zb^49*Log[MH2/muf2] - 3.32875624648977358*zb^50*Log[MH2/muf2] + 19.1912958227157002*Log[MH2/muf2]^2 - 13.4411681390353245*zb*Log[MH2/muf2]^2 - 67.1917939122838364*zb^2*Log[MH2/muf2]^2 + 70.3966551132701605*zb^3*Log[MH2/muf2]^2 + 13.3909452168860348*zb^4*Log[MH2/muf2]^2 + 4.88992188816184395*zb^5*Log[MH2/muf2]^2 + 2.84719591652434934*zb^6*Log[MH2/muf2]^2 + 2.23528914175223246*zb^7*Log[MH2/muf2]^2 + 2.02545418969069084*zb^8*Log[MH2/muf2]^2 + 1.94330622645161079*zb^9*Log[MH2/muf2]^2 + 1.90373365478658814*zb^10*Log[MH2/muf2]^2 + 1.87805385865595191*zb^11*Log[MH2/muf2]^2 + 1.85633792374544975*zb^12*Log[MH2/muf2]^2 + 1.83529719693950323*zb^13*Log[MH2/muf2]^2 + 1.81404622121859365*zb^14*Log[MH2/muf2]^2 + 1.79254159003697261*zb^15*Log[MH2/muf2]^2 + 1.77099454492187418*zb^16*Log[MH2/muf2]^2 + 1.74965406621159659*zb^17*Log[MH2/muf2]^2 + 1.72873390656295398*zb^18*Log[MH2/muf2]^2 + 1.70839507254760193*zb^19*Log[MH2/muf2]^2 + 1.68874845946383724*zb^20*Log[MH2/muf2]^2 + 1.66986358351687832*zb^21*Log[MH2/muf2]^2 + 1.65177801135539951*zb^22*Log[MH2/muf2]^2 + 1.63450562618247237*zb^23*Log[MH2/muf2]^2 + 1.61804328578352943*zb^24*Log[MH2/muf2]^2 + 1.60237595721711705*zb^25*Log[MH2/muf2]^2 + 1.5874805764707418*zb^26*Log[MH2/muf2]^2 + 1.57332890044545963*zb^27*Log[MH2/muf2]^2 + 1.55988958672125049*zb^28*Log[MH2/muf2]^2 + 1.54712969208275047*zb^29*Log[MH2/muf2]^2 + 1.53501573843626523*zb^30*Log[MH2/muf2]^2 + 1.52351445917606217*zb^31*Log[MH2/muf2]^2 + 1.51259331086679767*zb^32*Log[MH2/muf2]^2 + 1.5022208134481565*zb^33*Log[MH2/muf2]^2 + 1.49236676581248929*zb^34*Log[MH2/muf2]^2 + 1.48300237138009651*zb^35*Log[MH2/muf2]^2 + 1.47410029920904277*zb^36*Log[MH2/muf2]^2 + 1.46563469944184071*zb^37*Log[MH2/muf2]^2 + 1.45758118690783151*zb^38*Log[MH2/muf2]^2 + 1.44991680301413532*zb^39*Log[MH2/muf2]^2 + 1.44261996333182848*zb^40*Log[MH2/muf2]^2 + 1.4356703962673072*zb^41*Log[MH2/muf2]^2 + 1.42904907671685395*zb^42*Log[MH2/muf2]^2 + 1.42273815749892905*zb^43*Log[MH2/muf2]^2 + 1.41672090054311831*zb^44*Log[MH2/muf2]^2 + 1.41098160921269281*zb^45*Log[MH2/muf2]^2 + 1.40550556269447757*zb^46*Log[MH2/muf2]^2 + 1.40027895306446932*zb^47*Log[MH2/muf2]^2 + 1.39528882540019622*zb^48*Log[MH2/muf2]^2 + 1.39052302113870735*zb^49*Log[MH2/muf2]^2 + 1.38597012475558571*zb^50*Log[MH2/muf2]^2 - 2.44487398392524217*Log[MH2/muf2]^3 - 2.27923351363099714*zb*Log[MH2/muf2]^3 + 11.1322427728902564*zb^2*Log[MH2/muf2]^3 - 6.34323559670781893*zb^3*Log[MH2/muf2]^3 - 2.55041152263374486*zb^4*Log[MH2/muf2]^3 - 1.69111368312757202*zb^5*Log[MH2/muf2]^3 - 1.36748456790123457*zb^6*Log[MH2/muf2]^3 - 1.20970206601158982*zb^7*Log[MH2/muf2]^3 - 1.11850962800243554*zb^8*Log[MH2/muf2]^3 - 1.05885547162966696*zb^9*Log[MH2/muf2]^3 - 1.01601938606375335*zb^10*Log[MH2/muf2]^3 - 0.983012638341622629*zb^11*Log[MH2/muf2]^3 - 0.956193226102211792*zb^12*Log[MH2/muf2]^3 - 0.933516945897158277*zb^13*Log[MH2/muf2]^3 - 0.913763880373948547*zb^14*Log[MH2/muf2]^3 - 0.896167182327387863*zb^15*Log[MH2/muf2]^3 - 0.880222651435345714*zb^16*Log[MH2/muf2]^3 - 0.865585456321406237*zb^17*Log[MH2/muf2]^3 - 0.852011394952536381*zb^18*Log[MH2/muf2]^3 - 0.839322081225618198*zb^19*Log[MH2/muf2]^3 - 0.827383551025757835*zb^20*Log[MH2/muf2]^3 - 0.816092684598539503*zb^21*Log[MH2/muf2]^3 - 0.805368336583504768*zb^22*Log[MH2/muf2]^3 - 0.795145387615562955*zb^23*Log[MH2/muf2]^3 - 0.785370658723169802*zb^24*Log[MH2/muf2]^3 - 0.776000042997801102*zb^25*Log[MH2/muf2]^3 - 0.766996450796163777*zb^26*Log[MH2/muf2]^3 - 0.758328310013633302*zb^27*Log[MH2/muf2]^3 - 0.749968452396056687*zb^28*Log[MH2/muf2]^3 - 0.7418932731420119*zb^29*Log[MH2/muf2]^3 - 0.734082087203806383*zb^30*Log[MH2/muf2]^3 - 0.726516629364732219*zb^31*Log[MH2/muf2]^3 - 0.719180660939469265*zb^32*Log[MH2/muf2]^3 - 0.712059656624216152*zb^33*Log[MH2/muf2]^3 - 0.705140552367577676*zb^34*Log[MH2/muf2]^3 - 0.698411540257207626*zb^35*Log[MH2/muf2]^3 - 0.691861900040742218*zb^36*Log[MH2/muf2]^3 - 0.685481859494953637*zb^37*Log[MH2/muf2]^3 - 0.679262477738600657*zb^38*Log[MH2/muf2]^3 - 0.673195546964169665*zb^39*Log[MH2/muf2]^3 - 0.667273509086453528*zb^40*Log[MH2/muf2]^3 - 0.6614893845719042*zb^41*Log[MH2/muf2]^3 - 0.655836711292020356*zb^42*Log[MH2/muf2]^3 - 0.650309491686279581*zb^43*Log[MH2/muf2]^3 - 0.644902146860736624*zb^44*Log[MH2/muf2]^3 - 0.639609476512967926*zb^45*Log[MH2/muf2]^3 - 0.634426623781190695*zb^46*Log[MH2/muf2]^3 - 0.629349044278830644*zb^47*Log[MH2/muf2]^3 - 0.624372478705723763*zb^48*Log[MH2/muf2]^3 - 0.619492928531118263*zb^49*Log[MH2/muf2]^3 - 0.614706634327425267*zb^50*Log[MH2/muf2]^3 - 85.0595384304386857*Log[zb] + 254.929605759704312*zb*Log[zb] + 32.0731084972231404*zb^2*Log[zb] - 411.262728577502237*zb^3*Log[zb] + 41.3662188420984904*zb^4*Log[zb] + 45.3516017027738877*zb^5*Log[zb] + 26.8335468279477249*zb^6*Log[zb] + 13.5702347722289854*zb^7*Log[zb] + 5.29104833912402906*zb^8*Log[zb] + 0.184204178112012191*zb^9*Log[zb] - 2.98943905139485048*zb^10*Log[zb] - 4.97257902667494145*zb^11*Log[zb] - 6.20617354952968684*zb^12*Log[zb] - 6.95658474327957817*zb^13*Log[zb] - 7.38857586803306148*zb^14*Log[zb] - 7.60658132398078803*zb^15*Log[zb] - 7.67835470087621271*zb^16*Log[zb] - 7.64881156987069442*zb^17*Log[zb] - 7.54832256539854002*zb^18*Log[zb] - 7.39779613603647497*zb^19*Log[zb] - 7.21186211562078734*zb^20*Log[zb] - 7.00090697273220855*zb^21*Log[zb] - 6.77240017873765207*zb^22*Log[zb] - 6.53177430085678634*zb^23*Log[zb] - 6.28301889893475163*zb^24*Log[zb] - 6.02908765533798818*zb^25*Log[zb] - 5.77218160359768169*zb^26*Log[zb] - 5.51394887779851973*zb^27*Log[zb] - 5.25562739132847263*zb^28*Log[zb] - 4.99814796093027156*zb^29*Log[zb] - 4.74220966117320541*zb^30*Log[zb] - 4.48833544668644589*zb^31*Log[zb] - 4.23691359410536736*zb^32*Log[zb] - 3.98822884543053649*zb^33*Log[zb] - 3.74248599779335703*zb^34*Log[zb] - 3.49982790170970814*zb^35*Log[zb] - 3.26034928451294186*zb^36*Log[zb] - 3.02410743162460554*zb^37*Log[zb] - 2.79113048514249111*zb^38*Log[zb] - 2.56142392302381455*zb^39*Log[zb] - 2.33497563993821511*zb^40*Log[zb] - 2.11175994690921569*zb^41*Log[zb] - 1.89174073024643975*zb^42*Log[zb] - 1.67487395336823431*zb^43*Log[zb] - 1.46110964254445674*zb^44*Log[zb] - 1.25039346552188939*zb^45*Log[zb] - 1.04266798768096212*zb^46*Log[zb] - 0.837873671823327292*zb^47*Log[zb] - 0.635949673455572618*zb^48*Log[zb] - 0.436834472450535459*zb^49*Log[zb] - 0.240466373447393472*zb^50*Log[zb] + 103.921521666953639*Log[MH2/muf2]*Log[zb] - 96.6307403620490432*zb*Log[MH2/muf2]*Log[zb] - 307.930290879198734*zb^2*Log[MH2/muf2]*Log[zb] + 372.415647400447803*zb^3*Log[MH2/muf2]*Log[zb] + 55.7531229438260232*zb^4*Log[MH2/muf2]*Log[zb] + 13.8863131526203538*zb^5*Log[MH2/muf2]*Log[zb] + 5.74961825098170808*zb^6*Log[MH2/muf2]*Log[zb] + 4.37526771067956195*zb^7*Log[MH2/muf2]*Log[zb] + 4.59949025202370254*zb^8*Log[MH2/muf2]*Log[zb] + 5.16541415972848178*zb^9*Log[MH2/muf2]*Log[zb] + 5.73806243311972868*zb^10*Log[MH2/muf2]*Log[zb] + 6.23470058331733261*zb^11*Log[MH2/muf2]*Log[zb] + 6.64570743197904146*zb^12*Log[MH2/muf2]*Log[zb] + 6.98147514928739321*zb^13*Log[MH2/muf2]*Log[zb] + 7.256018367883418*zb^14*Log[MH2/muf2]*Log[zb] + 7.482128062178701*zb^15*Log[MH2/muf2]*Log[zb] + 7.67026912032535746*zb^16*Log[MH2/muf2]*Log[zb] + 7.82865302716934671*zb^17*Log[MH2/muf2]*Log[zb] + 7.96361889259671988*zb^18*Log[MH2/muf2]*Log[zb] + 8.08003744845909275*zb^19*Log[MH2/muf2]*Log[zb] + 8.18165539288387032*zb^20*Log[MH2/muf2]*Log[zb] + 8.27136686891080785*zb^21*Log[MH2/muf2]*Log[zb] + 8.35142046131159866*zb^22*Log[MH2/muf2]*Log[zb] + 8.42357478688454206*zb^23*Log[MH2/muf2]*Log[zb] + 8.48921488621773927*zb^24*Log[MH2/muf2]*Log[zb] + 8.54943932206743511*zb^25*Log[MH2/muf2]*Log[zb] + 8.60512556732711965*zb^26*Log[MH2/muf2]*Log[zb] + 8.65697933339350806*zb^27*Log[MH2/muf2]*Log[zb] + 8.70557199858983939*zb^28*Log[MH2/muf2]*Log[zb] + 8.75136918507942903*zb^29*Log[MH2/muf2]*Log[zb] + 8.79475271836301711*zb^30*Log[MH2/muf2]*Log[zb] + 8.83603761099936992*zb^31*Log[MH2/muf2]*Log[zb] + 8.87548528196800171*zb^32*Log[MH2/muf2]*Log[zb] + 8.91331391026218422*zb^33*Log[MH2/muf2]*Log[zb] + 8.949706593076272*zb^34*Log[MH2/muf2]*Log[zb] + 8.98481781169929394*zb^35*Log[MH2/muf2]*Log[zb] + 9.01877858501412174*zb^36*Log[MH2/muf2]*Log[zb] + 9.05170059921752734*zb^37*Log[MH2/muf2]*Log[zb] + 9.08367953434951371*zb^38*Log[MH2/muf2]*Log[zb] + 9.11479775722286009*zb^39*Log[MH2/muf2]*Log[zb] + 9.14512651188574083*zb^40*Log[MH2/muf2]*Log[zb] + 9.17472770957824962*zb^41*Log[MH2/muf2]*Log[zb] + 9.20365539788840313*zb^42*Log[MH2/muf2]*Log[zb] + 9.23195697173965681*zb^43*Log[MH2/muf2]*Log[zb] + 9.25967417567244246*zb^44*Log[MH2/muf2]*Log[zb] + 9.28684393667051615*zb^45*Log[MH2/muf2]*Log[zb] + 9.31349905882431971*zb^46*Log[MH2/muf2]*Log[zb] + 9.33966880489042981*zb^47*Log[MH2/muf2]*Log[zb] + 9.36537938490119757*zb^48*Log[MH2/muf2]*Log[zb] + 9.39065436810115598*zb^49*Log[MH2/muf2]*Log[zb] + 9.415515031407903*zb^50*Log[MH2/muf2]*Log[zb] - 20.5210896057054291*Log[MH2/muf2]^2*Log[zb] - 30.162681899700253*zb*Log[MH2/muf2]^2*Log[zb] + 134.357126344144697*zb^2*Log[MH2/muf2]^2*Log[zb] - 75.7345679012345679*zb^3*Log[MH2/muf2]^2*Log[zb] - 25.503954475308642*zb^4*Log[MH2/muf2]^2*Log[zb] - 14.3382716049382716*zb^5*Log[MH2/muf2]^2*Log[zb] - 10.169945987654321*zb^6*Log[MH2/muf2]^2*Log[zb] - 8.14263353489543966*zb^7*Log[MH2/muf2]^2*Log[zb] - 6.97031919249181154*zb^8*Log[MH2/muf2]^2*Log[zb] - 6.20281003733798046*zb^9*Log[MH2/muf2]^2*Log[zb] - 5.65196743949637468*zb^10*Log[MH2/muf2]^2*Log[zb] - 5.22860797225906654*zb^11*Log[MH2/muf2]^2*Log[zb] - 4.88618964415681587*zb^12*Log[MH2/muf2]^2*Log[zb] - 4.59848171443329757*zb^13*Log[MH2/muf2]^2*Log[zb] - 4.34972979031663403*zb^14*Log[MH2/muf2]^2*Log[zb] - 4.12994838110833227*zb^15*Log[MH2/muf2]^2*Log[zb] - 3.93250883621357332*zb^16*Log[MH2/muf2]^2*Log[zb] - 3.75283065124218467*zb^17*Log[MH2/muf2]^2*Log[zb] - 3.58763575041957054*zb^18*Log[MH2/muf2]^2*Log[zb] - 3.4345050416744227*zb^19*Log[MH2/muf2]^2*Log[zb] - 3.29160461384109856*zb^20*Log[MH2/muf2]^2*Log[zb] - 3.15751092231081751*zb^21*Log[MH2/muf2]^2*Log[zb] - 3.03109577162695838*zb^22*Log[MH2/muf2]^2*Log[zb] - 2.91144856036007045*zb^23*Log[MH2/muf2]^2*Log[zb] - 2.79782240708766465*zb^24*Log[MH2/muf2]^2*Log[zb] - 2.68959597722264138*zb^25*Log[MH2/muf2]^2*Log[zb] - 2.58624587594735519*zb^26*Log[MH2/muf2]^2*Log[zb] - 2.48732630538004814*zb^27*Log[MH2/muf2]^2*Log[zb] - 2.39245381511319206*zb^28*Log[MH2/muf2]^2*Log[zb] - 2.30129568939598954*zb^29*Log[MH2/muf2]^2*Log[zb] - 2.21356097479480746*zb^30*Log[MH2/muf2]^2*Log[zb] - 2.12899345507091532*zb^31*Log[MH2/muf2]^2*Log[zb] - 2.04736608288969477*zb^32*Log[MH2/muf2]^2*Log[zb] - 1.96847651617448612*zb^33*Log[MH2/muf2]^2*Log[zb] - 1.89214350256000651*zb^34*Log[MH2/muf2]^2*Log[zb] - 1.81820392257612581*zb^35*Log[MH2/muf2]^2*Log[zb] - 1.74651035003367319*zb^36*Log[MH2/muf2]^2*Log[zb] - 1.67692902260138147*zb^37*Log[MH2/muf2]^2*Log[zb] - 1.60933814077432803*zb^38*Log[MH2/muf2]^2*Log[zb] - 1.54362643206184407*zb^39*Log[MH2/muf2]^2*Log[zb] - 1.47969193113650427*zb^40*Log[MH2/muf2]^2*Log[zb] - 1.41744093718558251*zb^41*Log[MH2/muf2]^2*Log[zb] - 1.35678711770706506*zb^42*Log[MH2/muf2]^2*Log[zb] - 1.29765073414487622*zb^43*Log[MH2/muf2]^2*Log[zb] - 1.23995796953050521*zb^44*Log[MH2/muf2]^2*Log[zb] - 1.18364034203077756*zb^45*Log[MH2/muf2]^2*Log[zb] - 1.1286341912434947*zb^46*Log[MH2/muf2]^2*Log[zb] - 1.07488022641866791*zb^47*Log[MH2/muf2]^2*Log[zb] - 1.02232312765091583*zb^48*Log[MH2/muf2]^2*Log[zb] - 0.970911192592044632*zb^49*Log[MH2/muf2]^2*Log[zb] - 0.920596022450595621*zb^50*Log[MH2/muf2]^2*Log[zb] - 1.24421296296296296*Log[MH2/muf2]^3*Log[zb] + 8.72916666666666667*zb*Log[MH2/muf2]^3*Log[zb] - 13.1273148148148148*zb^2*Log[MH2/muf2]^3*Log[zb] + 3.12037037037037037*zb^3*Log[MH2/muf2]^3*Log[zb] + 1.70138888888888889*zb^4*Log[MH2/muf2]^3*Log[zb] + 1.31358024691358025*zb^5*Log[MH2/muf2]^3*Log[zb] + 1.15277777777777778*zb^6*Log[MH2/muf2]^3*Log[zb] + 1.07169312169312169*zb^7*Log[MH2/muf2]^3*Log[zb] + 1.02573853615520282*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.997574955908289242*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.979320987654320988*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.966984661429105874*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.958375420875420875*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.952214452214452214*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.947717406050739384*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.944383394383394383*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.941881613756613757*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.939987291212781409*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.938543936092955701*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.937440278255551733*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.936595733160060645*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.9359509885825675*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.935461760461760462*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.935094561906156109*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.934823781291172596*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.9346296296296296*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.9344966761633429*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.934412788857233302*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.934368357979469091*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.934355720434903066*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.934368728334245576*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.934402422444691633*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.934452782755874154*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.9345165363310525*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.934591008120419885*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.934674004281847419*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.934763720302935989*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.934858668192001525*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.934957618437150601*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.935059553480606112*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.935163630229419703*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.935269149700044009*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.935375532326751839*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.935482297790862737*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.935589048476645376*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.9356954558504946*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.935801249207046308*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.935906206339961094*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.936010145784081954*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.936112920345443142*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.936214411690602167*zb^50*Log[MH2/muf2]^3*Log[zb] + 116.858099176963203*Log[zb]^2 - 128.763034848252025*zb*Log[zb]^2 - 292.573591016779239*zb^2*Log[zb]^2 + 406.021946249993121*zb^3*Log[zb]^2 + 52.0788869557908252*zb^4*Log[zb]^2 + 9.33837414142514267*zb^5*Log[zb]^2 + 2.48939073992787241*zb^6*Log[zb]^2 + 2.28874306838671684*zb^7*Log[zb]^2 + 3.410141986975007*zb^8*Log[zb]^2 + 4.65339201072038488*zb^9*Log[zb]^2 + 5.74645280294432595*zb^10*Log[zb]^2 + 6.65244337308790439*zb^11*Log[zb]^2 + 7.39301146650968335*zb^12*Log[zb]^2 + 7.99978911798156584*zb^13*Log[zb]^2 + 8.50142266455355374*zb^14*Log[zb]^2 + 8.92097941471716382*zb^15*Log[zb]^2 + 9.27629100927948953*zb^16*Log[zb]^2 + 9.58095645115565747*zb^17*Log[zb]^2 + 9.84532992299848922*zb^18*Log[zb]^2 + 10.0773273395984757*zb^19*Log[zb]^2 + 10.2830426432277259*zb^20*Log[zb]^2 + 10.4672063369549047*zb^21*Log[zb]^2 + 10.6335233959803859*zb^22*Log[zb]^2 + 10.7849220056217137*zb^23*Log[zb]^2 + 10.9237372680173488*zb^24*Log[zb]^2 + 11.0518476620639448*zb^25*Log[zb]^2 + 11.1707771256057043*zb^26*Log[zb]^2 + 11.2817720117875823*zb^27*Log[zb]^2 + 11.3858595687052466*zb^28*Log[zb]^2 + 11.4838927359123739*zb^29*Log[zb]^2 + 11.5765847314697244*zb^30*Log[zb]^2 + 11.6645359627336824*zb^31*Log[zb]^2 + 11.7482551211488318*zb^32*Log[zb]^2 + 11.8281758371260823*zb^33*Log[zb]^2 + 11.9046699204749726*zb^34*Log[zb]^2 + 11.9780579562204631*zb^35*Log[zb]^2 + 12.048617837920442*zb^36*Log[zb]^2 + 12.1165916817763295*zb^37*Log[zb]^2 + 12.182191461432913*zb^38*Log[zb]^2 + 12.2456036258162779*zb^39*Log[zb]^2 + 12.3069929038019164*zb^40*Log[zb]^2 + 12.366505454995535*zb^41*Log[zb]^2 + 12.424271491860052*zb^42*Log[zb]^2 + 12.4804074722140752*zb^43*Log[zb]^2 + 12.5350179408334724*zb^44*Log[zb]^2 + 12.588197083083477*zb^45*Log[zb]^2 + 12.6400300411322063*zb^46*Log[zb]^2 + 12.6905940335526604*zb^47*Log[zb]^2 + 12.7399593114094105*zb^48*Log[zb]^2 + 12.7881899777939527*zb^49*Log[zb]^2 + 12.8353446928725399*zb^50*Log[zb]^2 - 48.1998864831227535*Log[MH2/muf2]*Log[zb]^2 - 71.3745325893100486*zb*Log[MH2/muf2]*Log[zb]^2 + 341.574185367087826*zb^2*Log[MH2/muf2]*Log[zb]^2 - 202.036651234567901*zb^3*Log[MH2/muf2]*Log[zb]^2 - 62.0668885030864198*zb^4*Log[MH2/muf2]*Log[zb]^2 - 31.7901813271604938*zb^5*Log[MH2/muf2]*Log[zb]^2 - 20.6913310185185185*zb^6*Log[MH2/muf2]*Log[zb]^2 - 15.3782459372637944*zb^7*Log[MH2/muf2]*Log[zb]^2 - 12.3499958171926178*zb^8*Log[MH2/muf2]*Log[zb]^2 - 10.3925712794119705*zb^9*Log[MH2/muf2]*Log[zb]^2 - 9.00271015517832647*zb^10*Log[MH2/muf2]*Log[zb]^2 - 7.943631613857835*zb^11*Log[MH2/muf2]*Log[zb]^2 - 7.09266162443640348*zb^12*Log[MH2/muf2]*Log[zb]^2 - 6.38115591799061108*zb^13*Log[MH2/muf2]*Log[zb]^2 - 5.76817758357078412*zb^14*Log[MH2/muf2]*Log[zb]^2 - 5.22796002945919002*zb^15*Log[MH2/muf2]*Log[zb]^2 - 4.74351394303883763*zb^16*Log[MH2/muf2]*Log[zb]^2 - 4.30317514261094405*zb^17*Log[MH2/muf2]*Log[zb]^2 - 3.898646787570331*zb^18*Log[MH2/muf2]*Log[zb]^2 - 3.52384066690483487*zb^19*Log[MH2/muf2]*Log[zb]^2 - 3.17416512762495939*zb^20*Log[MH2/muf2]*Log[zb]^2 - 2.84607256707401249*zb^21*Log[MH2/muf2]*Log[zb]^2 - 2.53676308765223503*zb^22*Log[MH2/muf2]*Log[zb]^2 - 2.24398507056851705*zb^23*Log[MH2/muf2]*Log[zb]^2 - 1.96589761455627117*zb^24*Log[MH2/muf2]*Log[zb]^2 - 1.70097348609209189*zb^25*Log[MH2/muf2]*Log[zb]^2 - 1.44792922497040744*zb^26*Log[MH2/muf2]*Log[zb]^2 - 1.20567384687396776*zb^27*Log[MH2/muf2]*Log[zb]^2 - 0.973270535822018308*zb^28*Log[MH2/muf2]*Log[zb]^2 - 0.749907576959725168*zb^29*Log[MH2/muf2]*Log[zb]^2 - 0.534875974398617435*zb^30*Log[MH2/muf2]*Log[zb]^2 - 0.327551981811593456*zb^31*Log[MH2/muf2]*Log[zb]^2 - 0.127383296283913906*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.0661219790379703101*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.253404252993541145*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.434859723103636237*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.610846367058243565*zb^36*Log[MH2/muf2]*Log[zb]^2 + 0.781688917508885842*zb^37*Log[MH2/muf2]*Log[zb]^2 + 0.9476830248527743*zb^38*Log[MH2/muf2]*Log[zb]^2 + 1.10909876566783582*zb^39*Log[MH2/muf2]*Log[zb]^2 + 1.26618361942473766*zb^40*Log[MH2/muf2]*Log[zb]^2 + 1.41916500973338614*zb^41*Log[MH2/muf2]*Log[zb]^2 + 1.5682524863391536*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.71363960870882824*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1.85550558014740283*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1.99401667210152686*zb^45*Log[MH2/muf2]*Log[zb]^2 + 2.12932747100236819*zb^46*Log[MH2/muf2]*Log[zb]^2 + 2.26158197421356053*zb^47*Log[MH2/muf2]*Log[zb]^2 + 2.39091455703151542*zb^48*Log[MH2/muf2]*Log[zb]^2 + 2.51745082897476415*zb^49*Log[MH2/muf2]*Log[zb]^2 + 2.64130839459861472*zb^50*Log[MH2/muf2]*Log[zb]^2 - 5.55034722222222222*Log[MH2/muf2]^2*Log[zb]^2 + 47.7118055555555556*zb*Log[MH2/muf2]^2*Log[zb]^2 - 75.0034722222222222*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 20.3449074074074074*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 10.6174768518518519*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 7.91574074074074074*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 6.759953703703704*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 6.153902116402117*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 5.79484953703703704*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 5.56387786596119929*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 5.40617283950617284*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 5.29350448933782267*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 5.21009048821548822*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 5.14652939652939653*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 5.09692969067969068*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 5.05744301994301994*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 5.02546709656084656*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 4.99918981481481481*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 4.97731708424110385*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 4.95890427321025876*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 4.94324845679012346*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 4.92981759955444166*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 4.91820286195286195*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 4.90808577493360102*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 4.89921520458205241*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 4.89139090177133655*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 4.88445156695156695*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 4.87826606521050965*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 4.87272687446298557*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 4.86774513977579112*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 4.86324689837620872*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 4.859170168499979*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 4.85546268294504182*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 4.85208010888454437*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 4.84898463804713805*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 4.84614386158503806*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 4.84352986564996369*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 4.84111849945183279*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 4.8388887791300075*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 4.83682239932239932*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 4.83490333070925176*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 4.83311748662358418*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 4.83145244547683572*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 4.82989721854582887*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 4.82844205482286878*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 4.827078276303083*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 4.825798138388718*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 4.82459471111567935*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 4.82346177771781958*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 4.82239374768820058*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 4.82138558201058201*zb^50*Log[MH2/muf2]^2*Log[zb]^2 + 1.56018518518518519*Log[MH2/muf2]^3*Log[zb]^2 - 3.12037037037037037*zb*Log[MH2/muf2]^3*Log[zb]^2 + 3.12037037037037037*zb^2*Log[MH2/muf2]^3*Log[zb]^2 - 33.3338076437337921*Log[zb]^3 - 46.2417211322855021*zb*Log[zb]^3 + 237.647971132285502*zb^2*Log[zb]^3 - 147.088691700960219*zb^3*Log[zb]^3 - 43.0669420867626886*zb^4*Log[zb]^3 - 20.9347436556927298*zb^5*Log[zb]^3 - 12.8990903635116598*zb^6*Log[zb]^3 - 9.08026236317572296*zb^7*Log[zb]^3 - 6.915893798684597*zb^8*Log[zb]^3 - 5.52247232068982142*zb^9*Log[zb]^3 - 4.535492973223811*zb^10*Log[zb]^3 - 3.78421512936582615*zb^11*Log[zb]^3 - 3.18055546939148581*zb^12*Log[zb]^3 - 2.67543072050566871*zb^13*Log[zb]^3 - 2.23968865313503507*zb^14*Log[zb]^3 - 1.85505240497774584*zb^15*Log[zb]^3 - 1.50951594223455789*zb^16*Log[zb]^3 - 1.1948647719126537*zb^17*Log[zb]^3 - 0.905273915323955617*zb^18*Log[zb]^3 - 0.636480521903636885*zb^19*Log[zb]^3 - 0.385276887627600476*zb^20*Log[zb]^3 - 0.149189214493257355*zb^21*Log[zb]^3 + 0.0737321622492833953*zb^22*Log[zb]^3 + 0.285053542023078589*zb^23*Log[zb]^3 + 0.486054692236840461*zb^24*Log[zb]^3 + 0.6777969848523022*zb^25*Log[zb]^3 + 0.861172345774481716*zb^26*Log[zb]^3 + 1.03693909680583092*zb^27*Log[zb]^3 + 1.20574866432332002*zb^28*Log[zb]^3 + 1.36816580620516373*zb^29*Log[zb]^3 + 1.52468415994082436*zb^30*Log[zb]^3 + 1.67573835962859278*zb^31*Log[zb]^3 + 1.82171359960518408*zb^32*Log[zb]^3 + 1.96295327172073829*zb^33*Log[zb]^3 + 2.09976513062908529*zb^34*Log[zb]^3 + 2.23242632080796578*zb^35*Log[zb]^3 + 2.361187513517172*zb^36*Log[zb]^3 + 2.48627634050463946*zb^37*Log[zb]^3 + 2.60790026663536642*zb^38*Log[zb]^3 + 2.72624901078833977*zb^39*Log[zb]^3 + 2.84149659995234819*zb^40*Log[zb]^3 + 2.95380312310528617*zb^41*Log[zb]^3 + 3.06331623753837955*zb^42*Log[zb]^3 + 3.17017246962110489*zb^43*Log[zb]^3 + 3.27449834375956267*zb^44*Log[zb]^3 + 3.37641136687663842*zb^45*Log[zb]^3 + 3.47602089069513597*zb^46*Log[zb]^3 + 3.57342887010979705*zb^47*Log[zb]^3 + 3.66873053274869145*zb^48*Log[zb]^3 + 3.76201497226731176*zb^49*Log[zb]^3 + 3.85336567585255428*zb^50*Log[zb]^3 - 8.25578703703703704*Log[MH2/muf2]*Log[zb]^3 + 78.9606481481481481*zb*Log[MH2/muf2]*Log[zb]^3 - 127.233796296296296*zb^2*Log[MH2/muf2]*Log[zb]^3 + 37.1203703703703704*zb^3*Log[MH2/muf2]*Log[zb]^3 + 19.0659722222222222*zb^4*Log[MH2/muf2]*Log[zb]^3 + 14.0205246913580247*zb^5*Log[MH2/muf2]*Log[zb]^3 + 11.8388888888888889*zb^6*Log[MH2/muf2]*Log[zb]^3 + 10.6804232804232804*zb^7*Log[MH2/muf2]*Log[zb]^3 + 9.98481591710758377*zb^8*Log[MH2/muf2]*Log[zb]^3 + 9.53113977072310406*zb^9*Log[MH2/muf2]*Log[zb]^3 + 9.21705246913580247*zb^10*Log[MH2/muf2]*Log[zb]^3 + 8.98954358398802843*zb^11*Log[MH2/muf2]*Log[zb]^3 + 8.81879208754208754*zb^12*Log[MH2/muf2]*Log[zb]^3 + 8.68691724941724942*zb^13*Log[MH2/muf2]*Log[zb]^3 + 8.582638040971375*zb^14*Log[MH2/muf2]*Log[zb]^3 + 8.49853479853479853*zb^15*Log[MH2/muf2]*Log[zb]^3 + 8.42955522486772487*zb^16*Log[MH2/muf2]*Log[zb]^3 + 8.37215640885984023*zb^17*Log[MH2/muf2]*Log[zb]^3 + 8.32379039578794481*zb^18*Log[MH2/muf2]*Log[zb]^3 + 8.28258418377097428*zb^19*Log[MH2/muf2]*Log[zb]^3 + 8.24713423218540178*zb^20*Log[MH2/muf2]*Log[zb]^3 + 8.216370788081315*zb^21*Log[MH2/muf2]*Log[zb]^3 + 8.18946608946608947*zb^22*Log[MH2/muf2]*Log[zb]^3 + 8.16577089040857157*zb^23*Log[MH2/muf2]*Log[zb]^3 + 8.14476970794905578*zb^24*Log[MH2/muf2]*Log[zb]^3 + 8.12604871175523349*zb^25*Log[MH2/muf2]*Log[zb]^3 + 8.10927231718898386*zb^26*Log[MH2/muf2]*Log[zb]^3 + 8.09416587527698639*zb^27*Log[MH2/muf2]*Log[zb]^3 + 8.08050270203047981*zb^28*Log[MH2/muf2]*Log[zb]^3 + 8.068094241386067*zb^29*Log[MH2/muf2]*Log[zb]^3 + 8.05678252143769385*zb^30*Log[MH2/muf2]*Log[zb]^3 + 8.046434309726857*zb^31*Log[MH2/muf2]*Log[zb]^3 + 8.03693654171644763*zb^32*Log[MH2/muf2]*Log[zb]^3 + 8.02819271342456826*zb^33*Log[MH2/muf2]*Log[zb]^3 + 8.02012001138839374*zb^34*Log[MH2/muf2]*Log[zb]^3 + 8.01264701166661951*zb^35*Log[MH2/muf2]*Log[zb]^3 + 8.00571182176574333*zb^36*Log[MH2/muf2]*Log[zb]^3 + 7.99926057009390343*zb^37*Log[MH2/muf2]*Log[zb]^3 + 7.99324617014675494*zb^38*Log[MH2/muf2]*Log[zb]^3 + 7.987627303416777*zb^39*Log[MH2/muf2]*Log[zb]^3 + 7.98236757759784076*zb^40*Log[MH2/muf2]*Log[zb]^3 + 7.97743482616450096*zb^41*Log[MH2/muf2]*Log[zb]^3 + 7.97280052264808362*zb^42*Log[MH2/muf2]*Log[zb]^3 + 7.96843928849033784*zb^43*Log[MH2/muf2]*Log[zb]^3 + 7.96432847765212106*zb^44*Log[MH2/muf2]*Log[zb]^3 + 7.960447824498212*zb^45*Log[MH2/muf2]*Log[zb]^3 + 7.95677914409798468*zb^46*Log[MH2/muf2]*Log[zb]^3 + 7.95330607614501129*zb^47*Log[MH2/muf2]*Log[zb]^3 + 7.95001386533388152*zb^48*Log[MH2/muf2]*Log[zb]^3 + 7.94688917233560091*zb^49*Log[MH2/muf2]*Log[zb]^3 + 7.94391991055681532*zb^50*Log[MH2/muf2]*Log[zb]^3 + 6.29861111111111111*Log[MH2/muf2]^2*Log[zb]^3 - 12.5972222222222222*zb*Log[MH2/muf2]^2*Log[zb]^3 + 12.5972222222222222*zb^2*Log[MH2/muf2]^2*Log[zb]^3 - 4.239052854938271*Log[zb]^4 + 41.03520447530864*zb*Log[zb]^4 - 66.8064236111111111*zb^2*Log[zb]^4 + 20.2491640946502058*zb^3*Log[zb]^4 + 10.3370788323045267*zb^4*Log[zb]^4 + 7.55725308641975309*zb^5*Log[zb]^4 + 6.349157664609053*zb^6*Log[zb]^4 + 5.704043577307466*zb^7*Log[zb]^4 + 5.314446235670194*zb^8*Log[zb]^4 + 5.05889152214383696*zb^9*Log[zb]^4 + 4.88097136488340192*zb^10*Log[zb]^4 + 4.75139005798728021*zb^11*Log[zb]^4 + 4.65362098999251777*zb^12*Log[zb]^4 + 4.577726157587269*zb^13*Log[zb]^4 + 4.51741728564645231*zb^14*Log[zb]^4 + 4.46854635847691403*zb^15*Log[zb]^4 + 4.42828058403145209*zb^16*Log[zb]^4 + 4.39462770061728395*zb^17*Log[zb]^4 + 4.36615081346324538*zb^18*Log[zb]^4 + 4.34179066227964003*zb^19*Log[zb]^4 + 4.32075126570283734*zb^20*Log[zb]^4 + 4.30242427055292552*zb^21*Log[zb]^4 + 4.28633766567794346*zb^22*Log[zb]^4 + 4.27212024924887244*zb^23*Log[zb]^4 + 4.25947652729997235*zb^24*Log[zb]^4 + 4.24816866836643407*zb^25*Log[zb]^4 + 4.23800332383665717*zb^26*Log[zb]^4 + 4.22882186257957863*zb^27*Log[zb]^4 + 4.220493039696358*zb^28*Log[zb]^4 + 4.21290742599012075*zb^29*Log[zb]^4 + 4.20597312812949786*zb^30*Log[zb]^4 + 4.19961246664103233*zb^31*Log[zb]^4 + 4.19375937282208284*zb^32*Log[zb]^4 + 4.18835733096345776*zb^33*Log[zb]^4 + 4.18335773826225215*zb^34*Log[zb]^4 + 4.17871858760339152*zb^35*Log[zb]^4 + 4.17440340205012046*zb^36*Log[zb]^4 + 4.170380367139626*zb^37*Log[zb]^4 + 4.16662161979230693*zb^38*Log[zb]^4 + 4.16310266209754514*zb^39*Log[zb]^4 + 4.15980187533321671*zb^40*Log[zb]^4 + 4.15670011494452551*zb^41*Log[zb]^4 + 4.15378037130239027*zb^42*Log[zb]^4 + 4.15102748420818157*zb^43*Log[zb]^4 + 4.14842790154684535*zb^44*Log[zb]^4 + 4.14596947438786371*zb^45*Log[zb]^4 + 4.14364128232133466*zb^46*Log[zb]^4 + 4.14143348399020873*zb^47*Log[zb]^4 + 4.13933718871106048*zb^48*Log[zb]^4 + 4.13734434581883712*zb^49*Log[zb]^4 + 4.13544764896699421*zb^50*Log[zb]^4 + 8.09606481481481481*Log[MH2/muf2]*Log[zb]^4 - 16.1921296296296296*zb*Log[MH2/muf2]*Log[zb]^4 + 16.1921296296296296*zb^2*Log[MH2/muf2]*Log[zb]^4 + 3.37210648148148148*Log[zb]^5 - 6.74421296296296296*zb*Log[zb]^5 + 6.74421296296296296*zb^2*Log[zb]^5, 0.990546463957848322*zb + 5.37490261318501083*zb^2 + 0.299203323991565754*zb^3 - 6.12594830011824215*zb^4 - 0.398976020240299319*zb^5 + 1.07700512775256637*zb^6 + 1.29623463941138285*zb^7 + 1.16451100505460059*zb^8 + 0.945660311007723691*zb^9 + 0.719050164336911258*zb^10 + 0.507517622088967845*zb^11 + 0.315848442871067578*zb^12 + 0.143171954560252512*zb^13 - 0.0128874518988844144*zb^14 - 0.154829033326424463*zb^15 - 0.284858983978358929*zb^16 - 0.404809660629343045*zb^17 - 0.516168707981488915*zb^18 - 0.6201364519820632*zb^19 - 0.717683269177013047*zb^20 - 0.809598484301157973*zb^21 - 0.896529531954553679*zb^22 - 0.979012473851780099*zb^23 - 1.0574955102043684*zb^24 - 1.13235703815854231*zb^25 - 1.20391954467111681*zb^26 - 1.27246034189139802*zb^27 - 1.33821991320486384*zb^28 - 1.40140844778746395*zb^29 - 1.46221099614379323*zb^30 - 1.520791570113698*zb^31 - 1.57729642984179874*zb^32 - 1.63185674020981383*zb^33 - 1.68459073477636586*zb^34 - 1.73560549224652709*zb^35 - 1.78499840586809927*zb^36 - 1.83285840769998821*zb^37 - 1.87926699579761735*zb^38 - 1.92429910182804404*zb^39 - 1.9680238285992664*zb^40 - 2.01050508083128254*zb^41 - 2.05180210774546434*zb^42 - 2.09196997236008035*zb^43 - 2.13105995949826734*zb^44 - 2.16911993225015601*zb^45 - 2.20619464484048111*zb^46 - 2.24232601842925745*zb^47 - 2.27755338523439937*zb^48 - 2.311913705449315*zb^49 - 2.34544176068786316*zb^50 + ALARM*zb^51 - 3.91823683674950268*zb*Log[MH2/muf2] + 0.0602184550814828233*zb^2*Log[MH2/muf2] - 9.24443927239293249*zb^3*Log[MH2/muf2] + 0.799957343934816185*zb^4*Log[MH2/muf2] - 0.801937716701457755*zb^5*Log[MH2/muf2] - 1.6189241830022738*zb^6*Log[MH2/muf2] - 1.9378535800033856*zb^7*Log[MH2/muf2] - 2.04054769352751534*zb^8*Log[MH2/muf2] - 2.05125209035996761*zb^9*Log[MH2/muf2] - 2.02313250649568022*zb^10*Log[MH2/muf2] - 1.97949820535811029*zb^11*Log[MH2/muf2] - 1.93077313041523247*zb^12*Log[MH2/muf2] - 1.88161352946697481*zb^13*Log[MH2/muf2] - 1.83401801478212965*zb^14*Log[MH2/muf2] - 1.7887412781958454*zb^15*Log[MH2/muf2] - 1.74595763602823253*zb^16*Log[MH2/muf2] - 1.70557952334030461*zb^17*Log[MH2/muf2] - 1.66741201725899461*zb^18*Log[MH2/muf2] - 1.63122745835122268*zb^19*Log[MH2/muf2] - 1.59680047242477972*zb^20*Log[MH2/muf2] - 1.56392322276512888*zb^21*Log[MH2/muf2] - 1.53241084458631457*zb^22*Log[MH2/muf2] - 1.50210212144329562*zb^23*Log[MH2/muf2] - 1.4728579891810845*zb^24*Log[MH2/muf2] - 1.44455918163087808*zb^25*Log[MH2/muf2] - 1.41710367222248825*zb^26*Log[MH2/muf2] - 1.39040422177798075*zb^27*Log[MH2/muf2] - 1.36438616447995268*zb^28*Log[MH2/muf2] - 1.33898547324072381*zb^29*Log[MH2/muf2] - 1.31414710128309301*zb^30*Log[MH2/muf2] - 1.28982357676410742*zb^31*Log[MH2/muf2] - 1.26597381997934046*zb^32*Log[MH2/muf2] - 1.24256215176257304*zb^33*Log[MH2/muf2] - 1.21955746376665368*zb^34*Log[MH2/muf2] - 1.19693252459250723*zb^35*Log[MH2/muf2] - 1.17466339930914906*zb^36*Log[MH2/muf2] - 1.15272896333267234*zb^37*Log[MH2/muf2] - 1.13111049471290056*zb^38*Log[MH2/muf2] - 1.10979133155092313*zb^39*Log[MH2/muf2] - 1.08875658354322614*zb^40*Log[MH2/muf2] - 1.06799288855303059*zb^41*Log[MH2/muf2] - 1.0474882066924582*zb^42*Log[MH2/muf2] - 1.02723164570749076*zb^43*Log[MH2/muf2] - 1.00721331253547147*zb^44*Log[MH2/muf2] - 0.987424186791161267*zb^45*Log[MH2/muf2] - 0.967856012665628845*zb^46*Log[MH2/muf2] - 0.948501206320729704*zb^47*Log[MH2/muf2] - 0.929352776354066959*zb^48*Log[MH2/muf2] - 0.910404255314452387*zb^49*Log[MH2/muf2] - 0.891649640581845617*zb^50*Log[MH2/muf2] + 2.51831033684539061*zb*Log[MH2/muf2]^2 - 1.06944444444444444*zb^2*Log[MH2/muf2]^2 + 4.44192144795650172*zb^3*Log[MH2/muf2]^2 + 1.85800941091946469*zb^4*Log[MH2/muf2]^2 + 1.63517325342336454*zb^5*Log[MH2/muf2]^2 + 1.58314728111244958*zb^6*Log[MH2/muf2]^2 + 1.54031327723914112*zb^7*Log[MH2/muf2]^2 + 1.49393015462782818*zb^8*Log[MH2/muf2]^2 + 1.44624491739268072*zb^9*Log[MH2/muf2]^2 + 1.39971109732066621*zb^10*Log[MH2/muf2]^2 + 1.35568727285504965*zb^11*Log[MH2/muf2]^2 + 1.31474610749410844*zb^12*Log[MH2/muf2]^2 + 1.27701684956217822*zb^13*Log[MH2/muf2]^2 + 1.24240195751529966*zb^14*Log[MH2/muf2]^2 + 1.21069884607675872*zb^15*Log[MH2/muf2]^2 + 1.18166519051215232*zb^16*Log[MH2/muf2]^2 + 1.15505275317647427*zb^17*Log[MH2/muf2]^2 + 1.13062405613029695*zb^18*Log[MH2/muf2]^2 + 1.10815982492781721*zb^19*Log[MH2/muf2]^2 + 1.08746154354750788*zb^20*Log[MH2/muf2]^2 + 1.06835149138388753*zb^21*Log[MH2/muf2]^2 + 1.05067155453978982*zb^22*Log[MH2/muf2]^2 + 1.03428151078759243*zb^23*Log[MH2/muf2]^2 + 1.01905716038322373*zb^24*Log[MH2/muf2]^2 + 1.00488849401377249*zb^25*Log[MH2/muf2]^2 + 0.991677989406276077*zb^26*Log[MH2/muf2]^2 + 0.979339073678152571*zb^27*Log[MH2/muf2]^2 + 0.967794759453396038*zb^28*Log[MH2/muf2]^2 + 0.956976447939185153*zb^29*Log[MH2/muf2]^2 + 0.946822885251643668*zb^30*Log[MH2/muf2]^2 + 0.937279255721331787*zb^31*Log[MH2/muf2]^2 + 0.928296395667404827*zb^32*Log[MH2/muf2]^2 + 0.919830112054191272*zb^33*Log[MH2/muf2]^2 + 0.911840591890478137*zb^34*Log[MH2/muf2]^2 + 0.904291889845763673*zb^35*Log[MH2/muf2]^2 + 0.897151483151580092*zb^36*Log[MH2/muf2]^2 + 0.890389884337212236*zb^37*Log[MH2/muf2]^2 + 0.883980303678725225*zb^38*Log[MH2/muf2]^2 + 0.877898354408463603*zb^39*Log[MH2/muf2]^2 + 0.872121794744740432*zb^40*Log[MH2/muf2]^2 + 0.866630301671285153*zb^41*Log[MH2/muf2]^2 + 0.861405272138995069*zb^42*Log[MH2/muf2]^2 + 0.856429647994858768*zb^43*Log[MH2/muf2]^2 + 0.851687761479940103*zb^44*Log[MH2/muf2]^2 + 0.847165198593926153*zb^45*Log[MH2/muf2]^2 + 0.842848678010200735*zb^46*Log[MH2/muf2]^2 + 0.838725943553317151*zb^47*Log[MH2/muf2]^2 + 0.834785668529195867*zb^48*Log[MH2/muf2]^2 + 0.8310173704350857*zb^49*Log[MH2/muf2]^2 + 0.827411334777827623*zb^50*Log[MH2/muf2]^2 - 0.402777777777777778*zb*Log[MH2/muf2]^3 + 0.134259259259259259*zb^2*Log[MH2/muf2]^3 - 0.538580246913580247*zb^3*Log[MH2/muf2]^3 - 0.426697530864197531*zb^4*Log[MH2/muf2]^3 - 0.407474279835390947*zb^5*Log[MH2/muf2]^3 - 0.401676954732510288*zb^6*Log[MH2/muf2]^3 - 0.398068363147728227*zb^7*Log[MH2/muf2]^3 - 0.394517405727723188*zb^8*Log[MH2/muf2]^3 - 0.390665519465673787*zb^9*Log[MH2/muf2]^3 - 0.386537739238356522*zb^10*Log[MH2/muf2]^3 - 0.382227028178206629*zb^11*Log[MH2/muf2]^3 - 0.377820012089793235*zb^12*Log[MH2/muf2]^3 - 0.373383097724265815*zb^13*Log[MH2/muf2]^3 - 0.368963671260679808*zb^14*Log[MH2/muf2]^3 - 0.364594265718604343*zb^15*Log[MH2/muf2]^3 - 0.360296530458567496*zb^16*Log[MH2/muf2]^3 - 0.35608434851229087*zb^17*Log[MH2/muf2]^3 - 0.351966129311781625*zb^18*Log[MH2/muf2]^3 - 0.347946451616623132*zb^19*Log[MH2/muf2]^3 - 0.344027229025971097*zb^20*Log[MH2/muf2]^3 - 0.340208534403642271*zb^21*Log[MH2/muf2]^3 - 0.336489183186963176*zb^22*Log[MH2/muf2]^3 - 0.332867146671920948*zb^23*Log[MH2/muf2]^3 - 0.329339845225218201*zb^24*Log[MH2/muf2]^3 - 0.325904356409451121*zb^25*Log[MH2/muf2]^3 - 0.322557562561346905*zb^26*Log[MH2/muf2]^3 - 0.319296255101216669*zb^27*Log[MH2/muf2]^3 - 0.316117207799419043*zb^28*Log[MH2/muf2]^3 - 0.313017227697862844*zb^29*Log[MH2/muf2]^3 - 0.309993189908902496*zb^30*Log[MH2/muf2]^3 - 0.307042060766584611*zb^31*Log[MH2/muf2]^3 - 0.304160912564362744*zb^32*Log[MH2/muf2]^3 - 0.301346932226909615*zb^33*Log[MH2/muf2]^3 - 0.298597425626585985*zb^34*Log[MH2/muf2]^3 - 0.295909818794725723*zb^35*Log[MH2/muf2]^3 - 0.293281656943427677*zb^36*Log[MH2/muf2]^3 - 0.290710601969391712*zb^37*Log[MH2/muf2]^3 - 0.28819442893233904*zb^38*Log[MH2/muf2]^3 - 0.285731021868828391*zb^39*Log[MH2/muf2]^3 - 0.283318369205025217*zb^40*Log[MH2/muf2]^3 - 0.280954558959990202*zb^41*Log[MH2/muf2]^3 - 0.278637773877665139*zb^42*Log[MH2/muf2]^3 - 0.276366286586093551*zb^43*Log[MH2/muf2]^3 - 0.274138454852976174*zb^44*Log[MH2/muf2]^3 - 0.271952716984817262*zb^45*Log[MH2/muf2]^3 - 0.269807587400741601*zb^46*Log[MH2/muf2]^3 - 0.267701652400125904*zb^47*Log[MH2/muf2]^3 - 0.265633566134429002*zb^48*Log[MH2/muf2]^3 - 0.263602046787228746*zb^49*Log[MH2/muf2]^3 - 0.261605872961884965*zb^50*Log[MH2/muf2]^3 - 5.98651960933912572*zb*Log[zb] - 0.634783226660412073*zb^2*Log[zb] - 16.0050600397221242*zb^3*Log[zb] + 3.4119735979757255*zb^4*Log[zb] - 0.239219673855822067*zb^5*Log[zb] - 1.8888027561107952*zb^6*Log[zb] - 2.43358910516662465*zb^7*Log[zb] - 2.52290538374991684*zb^8*Log[zb] - 2.4276975865190407*zb^9*Log[zb] - 2.25978187403709391*zb^10*Log[zb] - 2.06656054448779816*zb^11*Log[zb] - 1.86843473352328563*zb^12*Log[zb] - 1.67404852116697283*zb^13*Log[zb] - 1.48678705155420168*zb^14*Log[zb] - 1.30766064237687149*zb^15*Log[zb] - 1.13662486450998844*zb^16*Log[zb] - 0.9731962592287137*zb^17*Log[zb] - 0.816740628215797544*zb^18*Log[zb] - 0.666605611035612301*zb^19*Log[zb] - 0.522178268587775789*zb^20*Log[zb] - 0.382906550467918458*zb^21*Log[zb] - 0.248303690045318485*zb^22*Log[zb] - 0.117944933449768745*zb^23*Log[zb] + 0.00853876370470318031*zb^24*Log[zb] + 0.131467831235110421*zb^25*Log[zb] + 0.2511209368040474*zb^26*Log[zb] + 0.3677411673425876*zb^27*Log[zb] + 0.481541409514609794*zb^28*Log[zb] + 0.592708940292970931*zb^29*Log[zb] + 0.701409299424429695*zb^30*Log[zb] + 0.8077895360100797*zb^31*Log[zb] + 0.9119809224694913*zb^32*Log[zb] + 1.01410122157203832*zb^33*Log[zb] + 1.11425658149052087*zb^34*Log[zb] + 1.2125431226508978*zb^35*Log[zb] + 1.30904826974697157*zb^36*Log[zb] + 1.40385187313665577*zb^37*Log[zb] + 1.49702715603812957*zb^38*Log[zb] + 1.58864151742519789*zb^39*Log[zb] + 1.67875721513548751*zb^40*Log[zb] + 1.76743194928771718*zb^41*Log[zb] + 1.85471936249644807*zb^42*Log[zb] + 1.9406694704326153*zb^43*Log[zb] + 2.02532903388410505*zb^44*Log[zb] + 2.108741881520851*zb^45*Log[zb] + 2.19094919097945234*zb^46*Log[zb] + 2.27198973458465627*zb^47*Log[zb] + 2.35190009496366388*zb^48*Log[zb] + 2.43071485493917369*zb^49*Log[zb] + 2.50846676537222107*zb^50*Log[zb] + 9.35704761376580281*zb*Log[MH2/muf2]*Log[zb] - 4.35416666666666667*zb^2*Log[MH2/muf2]*Log[zb] + 17.4002574903090127*zb^3*Log[MH2/muf2]*Log[zb] + 5.47240255203740775*zb^4*Log[MH2/muf2]*Log[zb] + 4.82592476673495097*zb^5*Log[MH2/muf2]*Log[zb] + 4.80038576744072465*zb^6*Log[MH2/muf2]*Log[zb] + 4.74365561395864187*zb^7*Log[MH2/muf2]*Log[zb] + 4.63918568336731187*zb^8*Log[MH2/muf2]*Log[zb] + 4.513701080496306*zb^9*Log[MH2/muf2]*Log[zb] + 4.38506267940058204*zb^10*Log[MH2/muf2]*Log[zb] + 4.26230212172791487*zb^11*Log[MH2/muf2]*Log[zb] + 4.14931460611429927*zb^12*Log[MH2/muf2]*Log[zb] + 4.04732539306528998*zb^13*Log[MH2/muf2]*Log[zb] + 3.956249296623641*zb^14*Log[MH2/muf2]*Log[zb] + 3.87540259523462323*zb^15*Log[MH2/muf2]*Log[zb] + 3.80386772555722289*zb^16*Log[MH2/muf2]*Log[zb] + 3.74067591932973795*zb^17*Log[MH2/muf2]*Log[zb] + 3.68489490315621832*zb^18*Log[MH2/muf2]*Log[zb] + 3.63566729869693079*zb^19*Log[MH2/muf2]*Log[zb] + 3.59222371030246289*zb^20*Log[MH2/muf2]*Log[zb] + 3.55388316546319269*zb^21*Log[MH2/muf2]*Log[zb] + 3.52004760304979806*zb^22*Log[MH2/muf2]*Log[zb] + 3.49019392660957013*zb^23*Log[MH2/muf2]*Log[zb] + 3.4638654364446584*zb^24*Log[MH2/muf2]*Log[zb] + 3.44066353814853075*zb^25*Log[MH2/muf2]*Log[zb] + 3.42024013431949236*zb^26*Log[MH2/muf2]*Log[zb] + 3.402290846463149*zb^27*Log[MH2/muf2]*Log[zb] + 3.38654908067245854*zb^28*Log[MH2/muf2]*Log[zb] + 3.37278088610548465*zb^29*Log[MH2/muf2]*Log[zb] + 3.36078052790663483*zb^30*Log[MH2/muf2]*Log[zb] + 3.35036668850999317*zb^31*Log[MH2/muf2]*Log[zb] + 3.34137921352437758*zb^32*Log[MH2/muf2]*Log[zb] + 3.33367632529712172*zb^33*Log[MH2/muf2]*Log[zb] + 3.32713223590249887*zb^34*Log[MH2/muf2]*Log[zb] + 3.32163510018791489*zb^35*Log[MH2/muf2]*Log[zb] + 3.31708525788852906*zb^36*Log[MH2/muf2]*Log[zb] + 3.31339372136274307*zb^37*Log[MH2/muf2]*Log[zb] + 3.31048087210822697*zb^38*Log[MH2/muf2]*Log[zb] + 3.30827533490930134*zb^39*Log[MH2/muf2]*Log[zb] + 3.30671300331572936*zb^40*Log[MH2/muf2]*Log[zb] + 3.30573619425625095*zb^41*Log[MH2/muf2]*Log[zb] + 3.30529291304721224*zb^42*Log[MH2/muf2]*Log[zb] + 3.30533621296176884*zb^43*Log[MH2/muf2]*Log[zb] + 3.30582363596334511*zb^44*Log[MH2/muf2]*Log[zb] + 3.30671672325260186*zb^45*Log[MH2/muf2]*Log[zb] + 3.30798058599383903*zb^46*Log[MH2/muf2]*Log[zb] + 3.30958352802855569*zb^47*Log[MH2/muf2]*Log[zb] + 3.31149671359621892*zb^48*Log[MH2/muf2]*Log[zb] + 3.31369387410312676*zb^49*Log[MH2/muf2]*Log[zb] + 3.31615104884123128*zb^50*Log[MH2/muf2]*Log[zb] - 3.29166666666666667*zb*Log[MH2/muf2]^2*Log[zb] + 1.20833333333333333*zb^2*Log[MH2/muf2]^2*Log[zb] - 4.16666666666666667*zb^3*Log[MH2/muf2]^2*Log[zb] - 2.77083333333333333*zb^4*Log[MH2/muf2]^2*Log[zb] - 2.4632716049382717*zb^5*Log[MH2/muf2]^2*Log[zb] - 2.315432098765432*zb^6*Log[MH2/muf2]^2*Log[zb] - 2.20362181909800957*zb^7*Log[MH2/muf2]^2*Log[zb] - 2.10356827916351726*zb^8*Log[MH2/muf2]^2*Log[zb] - 2.00971732314324907*zb^9*Log[MH2/muf2]^2*Log[zb] - 1.92070791691162062*zb^10*Log[MH2/muf2]^2*Log[zb] - 1.83614802425408486*zb^11*Log[MH2/muf2]^2*Log[zb] - 1.75583398316984176*zb^12*Log[MH2/muf2]^2*Log[zb] - 1.67956877919484757*zb^13*Log[MH2/muf2]^2*Log[zb] - 1.60713299893702824*zb^14*Log[MH2/muf2]^2*Log[zb] - 1.53829153356931135*zb^15*Log[MH2/muf2]^2*Log[zb] - 1.47280510256204701*zb^16*Log[MH2/muf2]^2*Log[zb] - 1.41043932092086648*zb^17*Log[MH2/muf2]^2*Log[zb] - 1.35097046588219855*zb^18*Log[MH2/muf2]^2*Log[zb] - 1.29418861854456668*zb^19*Log[MH2/muf2]^2*Log[zb] - 1.23989900994168144*zb^20*Log[MH2/muf2]^2*Log[zb] - 1.1879222313968185*zb^21*Log[MH2/muf2]^2*Log[zb] - 1.13809377028093941*zb^22*Log[MH2/muf2]^2*Log[zb] - 1.09026317459428801*zb^23*Log[MH2/muf2]^2*Log[zb] - 1.04429303873256443*zb^24*Log[MH2/muf2]^2*Log[zb] - 1.00005792864829243*zb^25*Log[MH2/muf2]^2*Log[zb] - 0.957443316523510738*zb^26*Log[MH2/muf2]^2*Log[zb] - 0.916344564469857393*zb^27*Log[MH2/muf2]^2*Log[zb] - 0.876665977621261174*zb^28*Log[MH2/muf2]^2*Log[zb] - 0.838319935217222448*zb^29*Log[MH2/muf2]^2*Log[zb] - 0.801226101222013775*zb^30*Log[MH2/muf2]^2*Log[zb] - 0.765310711956981782*zb^31*Log[MH2/muf2]^2*Log[zb] - 0.730505936026041481*zb^32*Log[MH2/muf2]^2*Log[zb] - 0.696749300775157328*zb^33*Log[MH2/muf2]^2*Log[zb] - 0.663983179190020311*zb^34*Log[MH2/muf2]^2*Log[zb] - 0.632154331213281681*zb^35*Log[MH2/muf2]^2*Log[zb] - 0.601213493771329594*zb^36*Log[MH2/muf2]^2*Log[zb] - 0.571115014226910549*zb^37*Log[MH2/muf2]^2*Log[zb] - 0.541816522447984397*zb^38*Log[MH2/muf2]^2*Log[zb] - 0.513278637163155361*zb^39*Log[MH2/muf2]^2*Log[zb] - 0.485464702735734186*zb^40*Log[MH2/muf2]^2*Log[zb] - 0.458340552919061613*zb^41*Log[MH2/muf2]^2*Log[zb] - 0.431874298549232256*zb^42*Log[MH2/muf2]^2*Log[zb] - 0.406036136486113397*zb^43*Log[MH2/muf2]^2*Log[zb] - 0.380798177430364044*zb^44*Log[MH2/muf2]^2*Log[zb] - 0.356134290525221996*zb^45*Log[MH2/muf2]^2*Log[zb] - 0.332019962900027752*zb^46*Log[MH2/muf2]^2*Log[zb] - 0.308432172530942313*zb^47*Log[MH2/muf2]^2*Log[zb] - 0.285349272986243344*zb^48*Log[MH2/muf2]^2*Log[zb] - 0.262750888791958999*zb^49*Log[MH2/muf2]^2*Log[zb] - 0.240617820301207297*zb^50*Log[MH2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[MH2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[MH2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[MH2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[MH2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[MH2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[MH2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[MH2/muf2]^3*Log[zb] + 8.40438057354988503*zb*Log[zb]^2 - 4.35300925925925926*zb^2*Log[zb]^2 + 16.8457385982412431*zb^3*Log[zb]^2 + 4.37316272375564634*zb^4*Log[zb]^2 + 3.79370809129647242*zb^5*Log[zb]^2 + 3.81850886007186639*zb^6*Log[zb]^2 + 3.79673350461291303*zb^7*Log[zb]^2 + 3.72218451505146754*zb^8*Log[zb]^2 + 3.62579385422664267*zb^9*Log[zb]^2 + 3.52668487887049927*zb^10*Log[zb]^2 + 3.43404653648665488*zb^11*Log[zb]^2 + 3.35157424844090406*zb^12*Log[zb]^2 + 3.28021811458205136*zb^13*Log[zb]^2 + 3.21964025986939271*zb^14*Log[zb]^2 + 3.16895401973436947*zb^15*Log[zb]^2 + 3.12708997945577894*zb^16*Log[zb]^2 + 3.09297154156248836*zb^17*Log[zb]^2 + 3.06559385451511957*zb^18*Log[zb]^2 + 3.04405413153385902*zb^19*Log[zb]^2 + 3.02755802598868727*zb^20*Log[zb]^2 + 3.01541475929561421*zb^21*Log[zb]^2 + 3.00702751028218775*zb^22*Log[zb]^2 + 3.00188235182698677*zb^23*Log[zb]^2 + 2.9995373343446303*zb^24*Log[zb]^2 + 2.99961243536661287*zb^25*Log[zb]^2 + 3.00178064038490727*zb^26*Log[zb]^2 + 3.00576019250388746*zb^27*Log[zb]^2 + 3.01130794099949597*zb^28*Log[zb]^2 + 3.0182136745982824*zb^29*Log[zb]^2 + 3.0262953134445056*zb^30*Log[zb]^2 + 3.03539483778167025*zb^31*Log[zb]^2 + 3.04537484250020357*zb^32*Log[zb]^2 + 3.05611562026294903*zb^33*Log[zb]^2 + 3.067512689574326*zb^34*Log[zb]^2 + 3.07947469680912886*zb^35*Log[zb]^2 + 3.09192163242748464*zb^36*Log[zb]^2 + 3.10478331128118044*zb^37*Log[zb]^2 + 3.11799807513900756*zb^38*Log[zb]^2 + 3.13151168247336447*zb^39*Log[zb]^2 + 3.14527635632821104*zb^40*Log[zb]^2 + 3.15924996589789397*zb^41*Log[zb]^2 + 3.1733953214412405*zb^42*Log[zb]^2 + 3.18767956547064445*zb^43*Log[zb]^2 + 3.20207364590719575*zb^44*Log[zb]^2 + 3.216551859177604*zb^45*Log[zb]^2 + 3.23109145312791549*zb^46*Log[zb]^2 + 3.24567228121012224*zb^47*Log[zb]^2 + 3.26027650071617667*zb^48*Log[zb]^2 + 3.27488830893536111*zb^49*Log[zb]^2 + 3.289493712032921*zb^50*Log[zb]^2 - 7.52083333333333333*zb*Log[MH2/muf2]*Log[zb]^2 + 2.9375*zb^2*Log[MH2/muf2]*Log[zb]^2 - 9.41898148148148148*zb^3*Log[MH2/muf2]*Log[zb]^2 - 5.72916666666666667*zb^4*Log[MH2/muf2]*Log[zb]^2 - 4.85827932098765432*zb^5*Log[MH2/muf2]*Log[zb]^2 - 4.40552469135802469*zb^6*Log[MH2/muf2]*Log[zb]^2 - 4.05519494834971025*zb^7*Log[MH2/muf2]*Log[zb]^2 - 3.74435193058704963*zb^8*Log[MH2/muf2]*Log[zb]^2 - 3.45735213967274152*zb^9*Log[MH2/muf2]*Log[zb]^2 - 3.1893214775622183*zb^10*Log[MH2/muf2]*Log[zb]^2 - 2.93807837574883029*zb^11*Log[MH2/muf2]*Log[zb]^2 - 2.70214799813915976*zb^12*Log[MH2/muf2]*Log[zb]^2 - 2.48026505437028941*zb^13*Log[MH2/muf2]*Log[zb]^2 - 2.27126128687483999*zb^14*Log[MH2/muf2]*Log[zb]^2 - 2.07404915007097547*zb^15*Log[MH2/muf2]*Log[zb]^2 - 1.88762450673040951*zb^16*Log[MH2/muf2]*Log[zb]^2 - 1.71106910072745028*zb^17*Log[MH2/muf2]*Log[zb]^2 - 1.54354946017287424*zb^18*Log[MH2/muf2]*Log[zb]^2 - 1.38431283093263363*zb^19*Log[MH2/muf2]*Log[zb]^2 - 1.23268134545100421*zb^20*Log[MH2/muf2]*Log[zb]^2 - 1.08804541157562958*zb^21*Log[MH2/muf2]*Log[zb]^2 - 0.949856974547712087*zb^22*Log[MH2/muf2]*Log[zb]^2 - 0.817623037719287099*zb^23*Log[MH2/muf2]*Log[zb]^2 - 0.690899644578826523*zb^24*Log[MH2/muf2]*Log[zb]^2 - 0.569286409300159889*zb^25*Log[MH2/muf2]*Log[zb]^2 - 0.4524216144156273*zb^26*Log[MH2/muf2]*Log[zb]^2 - 0.339977855827776559*zb^27*Log[MH2/muf2]*Log[zb]^2 - 0.231658195743121246*zb^28*Log[MH2/muf2]*Log[zb]^2 - 0.127192775736425304*zb^29*Log[MH2/muf2]*Log[zb]^2 - 0.0263358402937890118*zb^30*Log[MH2/muf2]*Log[zb]^2 + 0.0711368770905275997*zb^31*Log[MH2/muf2]*Log[zb]^2 + 0.165430449647085839*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.256732774969535755*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.345216350160516359*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.431039835778329919*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.5143494358975549*zb^36*Log[MH2/muf2]*Log[zb]^2 + 0.595280118014876084*zb^37*Log[MH2/muf2]*Log[zb]^2 + 0.673956693361322582*zb^38*Log[MH2/muf2]*Log[zb]^2 + 0.750494775407469483*zb^39*Log[MH2/muf2]*Log[zb]^2 + 0.825001631937626594*zb^40*Log[MH2/muf2]*Log[zb]^2 + 0.897576943985131487*zb^41*Log[MH2/muf2]*Log[zb]^2 + 0.968313483125023888*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.03729771707572566*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1.10461035223404022*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1.17032682062755347*zb^45*Log[MH2/muf2]*Log[zb]^2 + 1.23451771778876119*zb^46*Log[MH2/muf2]*Log[zb]^2 + 1.29724919721284471*zb^47*Log[MH2/muf2]*Log[zb]^2 + 1.35858332633603598*zb^48*Log[MH2/muf2]*Log[zb]^2 + 1.41857840834686186*zb^49*Log[MH2/muf2]*Log[zb]^2 + 1.47728927360363428*zb^50*Log[MH2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[MH2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 2.11188271604938272*zb^2*Log[zb]^3 - 6.41049382716049383*zb^3*Log[zb]^3 - 3.72620884773662551*zb^4*Log[zb]^3 - 3.05913751714677641*zb^5*Log[zb]^3 - 2.69594993141289438*zb^6*Log[zb]^3 - 2.41112650821645531*zb^7*Log[zb]^3 - 2.1589759875143475*zb^8*Log[zb]^3 - 1.9275469427025498*zb^9*Log[zb]^3 - 1.71269732401419644*zb^10*Log[zb]^3 - 1.51233907402818738*zb^11*Log[zb]^3 - 1.32499982117686944*zb^12*Log[zb]^3 - 1.14944417502584644*zb^13*Log[zb]^3 - 0.984573305920477268*zb^14*Log[zb]^3 - 0.829397681161349592*zb^15*Log[zb]^3 - 0.683027195355513257*zb^16*Log[zb]^3 - 0.5446640847630951*zb^17*Log[zb]^3 - 0.413595485828654695*zb^18*Log[zb]^3 - 0.289185489606408461*zb^19*Log[zb]^3 - 0.170867127313874629*zb^20*Log[zb]^3 - 0.0581346812520846462*zb^21*Log[zb]^3 + 0.0494634363814797817*zb^22*Log[zb]^3 + 0.152331124276685082*zb^23*Log[zb]^3 + 0.250830326889202901*zb^24*Log[zb]^3 + 0.345286089033078559*zb^25*Log[zb]^3 + 0.435990982301685889*zb^26*Log[zb]^3 + 0.523208966530765479*zb^27*Log[zb]^3 + 0.607178751615593937*zb^28*Log[zb]^3 + 0.688116722191288781*zb^29*Log[zb]^3 + 0.766219482485931713*zb^30*Log[zb]^3 + 0.841666072531171565*zb^31*Log[zb]^3 + 0.914619900689589081*zb^32*Log[zb]^3 + 0.985230431566492932*zb^33*Log[zb]^3 + 1.05363466301896076*zb^34*Log[zb]^3 + 1.11995842122733715*zb^35*Log[zb]^3 + 1.18431749865176367*zb^36*Log[zb]^3 + 1.24681865611908784*zb^37*Log[zb]^3 + 1.30756050721754319*zb^38*Log[zb]^3 + 1.36663430055689407*zb^39*Log[zb]^3 + 1.42412461322072266*zb^40*Log[zb]^3 + 1.48010996684020869*zb^41*Log[zb]^3 + 1.53466337610601997*zb^42*Log[zb]^3 + 1.58785283816388047*zb^43*Log[zb]^3 + 1.63974177017302204*zb^44*Log[zb]^3 + 1.69038940131346983*zb^45*Log[zb]^3 + 1.73985112468115711*zb^46*Log[zb]^3 + 1.78817881378656384*zb^47*Log[zb]^3 + 1.83542110775383642*zb^48*Log[zb]^3 + 1.88162366878711221*zb^49*Log[zb]^3 + 1.92682941501553258*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[MH2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[MH2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[MH2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[MH2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[MH2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[MH2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[MH2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[MH2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[MH2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[MH2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[MH2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[MH2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[MH2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[MH2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[MH2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[MH2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[MH2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[MH2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[MH2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[MH2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[MH2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[MH2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[MH2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[MH2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[MH2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[MH2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[MH2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[MH2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[MH2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[MH2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[MH2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[MH2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[MH2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[MH2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[MH2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[MH2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[MH2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[MH2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[MH2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[MH2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[MH2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[MH2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[MH2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[MH2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[MH2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[MH2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[MH2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[MH2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[MH2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 1.67963013809546648*zb + 5.30331318547713652*zb^2 + 2.31583807420533222*zb^3 - 5.58689833566042518*zb^4 - 0.233474352131791455*zb^5 + 1.09134449084492508*zb^6 + 1.23462077353031013*zb^7 + 1.06177102368370921*zb^8 + 0.8208369521350022*zb^9 + 0.583491582779551988*zb^10 + 0.368311928127858336*zb^11 + 0.177540255432788462*zb^12 + 0.00871134248434993231*zb^13 - 0.141584922321790651*zb^14 - 0.276536179995513953*zb^15 - 0.398815478811397314*zb^16 - 0.510576215895070018*zb^17 - 0.613528868716386561*zb^18 - 0.709029179585257746*zb^19 - 0.798155927223665991*zb^20 - 0.881773627377839951*zb^21 - 0.960581202693640014*zb^22 - 1.03514915251599771*zb^23 - 1.10594778169747457*zb^24 - 1.17336864288900189*zb^25 - 1.23774088047188067*zb^26 - 1.29934375589905995*zb^27 - 1.35841630970190064*zb^28 - 1.41516486867740024*zb^29 - 1.46976892314072566*zb^30 - 1.52238576382727415*zb^31 - 1.57315416869977664*zb^32 - 1.62219735698563063*zb^33 - 1.66962537408998927*zb^34 - 1.71553703136445775*zb^35 - 1.76002149525852461*zb^36 - 1.80315959839247526*zb^37 - 1.84502492857964749*zb^38 - 1.88568473935371331*zb^39 - 1.9252007160779863*zb^40 - 1.96362962446612193*zb^41 - 2.001023862768223*zb^42 - 2.03743193456168297*zb^43 - 2.07289885572728231*zb^44 - 2.10746650656117305*zb^45 - 2.1411739379024937*zb^46 - 2.17405763851659824*zb^47 - 2.20615176966839898*zb^48 - 2.23748837177547787*zb^49 - 2.26809754719001718*zb^50 + ALARM*zb^51 - 4.18695936460293037*zb*Log[MH2/muf2] + 0.0803481865881809395*zb^2*Log[MH2/muf2] - 9.81375118756261978*zb^3*Log[MH2/muf2] + 0.455753538354043995*zb^4*Log[MH2/muf2] - 1.01741864374885635*zb^5*Log[MH2/muf2] - 1.75225538985215379*zb^6*Log[MH2/muf2] - 2.01386610135156256*zb^7*Log[MH2/muf2] - 2.07431466268786403*zb^8*Log[MH2/muf2] - 2.05272843894770657*zb^9*Log[MH2/muf2] - 1.99927269375039076*zb^10*Log[MH2/muf2] - 1.93536034017639953*zb^11*Log[MH2/muf2] - 1.87015090007248087*zb^12*Log[MH2/muf2] - 1.8074226741729957*zb^13*Log[MH2/muf2] - 1.74854472023086446*zb^14*Log[MH2/muf2] - 1.69380819595750414*zb^15*Log[MH2/muf2] - 1.64303847006963202*zb^16*Log[MH2/muf2] - 1.5958802860201695*zb^17*Log[MH2/muf2] - 1.55193000123350587*zb^18*Log[MH2/muf2] - 1.5107949042854738*zb^19*Log[MH2/muf2] - 1.47211747696273668*zb^20*Log[MH2/muf2] - 1.43558292408565775*zb^21*Log[MH2/muf2] - 1.40091896322862238*zb^22*Log[MH2/muf2] - 1.36789230738464233*zb^23*Log[MH2/muf2] - 1.33630400748523301*zb^24*Log[MH2/muf2] - 1.30598468350803364*zb^25*Log[MH2/muf2] - 1.27679010003002394*zb^26*Log[MH2/muf2] - 1.24859725638464655*zb^27*Log[MH2/muf2] - 1.22130102289666484*zb^28*Log[MH2/muf2] - 1.19481129128348726*zb^29*Log[MH2/muf2] - 1.1690505821314223*zb^30*Log[MH2/muf2] - 1.14395204608219628*zb^31*Log[MH2/muf2] - 1.1194577979660378*zb^32*Log[MH2/muf2] - 1.0955175294253012*zb^33*Log[MH2/muf2] - 1.07208735298590488*zb^34*Log[MH2/muf2] - 1.04912883780350003*zb^35*Log[MH2/muf2] - 1.02660820389342218*zb^36*Log[MH2/muf2] - 1.00449564736477792*zb^37*Log[MH2/muf2] - 0.982764774012830229*zb^38*Log[MH2/muf2] - 0.961392122653121145*zb^39*Log[MH2/muf2] - 0.9403567629078258*zb^40*Log[MH2/muf2] - 0.919639954886232603*zb^41*Log[MH2/muf2] - 0.899224860436187024*zb^42*Log[MH2/muf2] - 0.879096297469038228*zb^43*Log[MH2/muf2] - 0.859240530351329072*zb^44*Log[MH2/muf2] - 0.839645090574081712*zb^45*Log[MH2/muf2] - 0.820298622906059713*zb^46*Log[MH2/muf2] - 0.801190753052489616*zb^47*Log[MH2/muf2] - 0.7823119735092615*zb^48*Log[MH2/muf2] - 0.763653544852033466*zb^49*Log[MH2/muf2] - 0.745207410152131107*zb^50*Log[MH2/muf2] + 2.51831033684539061*zb*Log[MH2/muf2]^2 - 1.06944444444444444*zb^2*Log[MH2/muf2]^2 + 4.44192144795650172*zb^3*Log[MH2/muf2]^2 + 1.85800941091946469*zb^4*Log[MH2/muf2]^2 + 1.63517325342336454*zb^5*Log[MH2/muf2]^2 + 1.58314728111244958*zb^6*Log[MH2/muf2]^2 + 1.54031327723914112*zb^7*Log[MH2/muf2]^2 + 1.49393015462782818*zb^8*Log[MH2/muf2]^2 + 1.44624491739268072*zb^9*Log[MH2/muf2]^2 + 1.39971109732066621*zb^10*Log[MH2/muf2]^2 + 1.35568727285504965*zb^11*Log[MH2/muf2]^2 + 1.31474610749410844*zb^12*Log[MH2/muf2]^2 + 1.27701684956217822*zb^13*Log[MH2/muf2]^2 + 1.24240195751529966*zb^14*Log[MH2/muf2]^2 + 1.21069884607675872*zb^15*Log[MH2/muf2]^2 + 1.18166519051215232*zb^16*Log[MH2/muf2]^2 + 1.15505275317647427*zb^17*Log[MH2/muf2]^2 + 1.13062405613029695*zb^18*Log[MH2/muf2]^2 + 1.10815982492781721*zb^19*Log[MH2/muf2]^2 + 1.08746154354750788*zb^20*Log[MH2/muf2]^2 + 1.06835149138388753*zb^21*Log[MH2/muf2]^2 + 1.05067155453978982*zb^22*Log[MH2/muf2]^2 + 1.03428151078759243*zb^23*Log[MH2/muf2]^2 + 1.01905716038322373*zb^24*Log[MH2/muf2]^2 + 1.00488849401377249*zb^25*Log[MH2/muf2]^2 + 0.991677989406276077*zb^26*Log[MH2/muf2]^2 + 0.979339073678152571*zb^27*Log[MH2/muf2]^2 + 0.967794759453396038*zb^28*Log[MH2/muf2]^2 + 0.956976447939185153*zb^29*Log[MH2/muf2]^2 + 0.946822885251643668*zb^30*Log[MH2/muf2]^2 + 0.937279255721331787*zb^31*Log[MH2/muf2]^2 + 0.928296395667404827*zb^32*Log[MH2/muf2]^2 + 0.919830112054191272*zb^33*Log[MH2/muf2]^2 + 0.911840591890478137*zb^34*Log[MH2/muf2]^2 + 0.904291889845763673*zb^35*Log[MH2/muf2]^2 + 0.897151483151580092*zb^36*Log[MH2/muf2]^2 + 0.890389884337212236*zb^37*Log[MH2/muf2]^2 + 0.883980303678725225*zb^38*Log[MH2/muf2]^2 + 0.877898354408463603*zb^39*Log[MH2/muf2]^2 + 0.872121794744740432*zb^40*Log[MH2/muf2]^2 + 0.866630301671285153*zb^41*Log[MH2/muf2]^2 + 0.861405272138995069*zb^42*Log[MH2/muf2]^2 + 0.856429647994858768*zb^43*Log[MH2/muf2]^2 + 0.851687761479940103*zb^44*Log[MH2/muf2]^2 + 0.847165198593926153*zb^45*Log[MH2/muf2]^2 + 0.842848678010200735*zb^46*Log[MH2/muf2]^2 + 0.838725943553317151*zb^47*Log[MH2/muf2]^2 + 0.834785668529195867*zb^48*Log[MH2/muf2]^2 + 0.8310173704350857*zb^49*Log[MH2/muf2]^2 + 0.827411334777827623*zb^50*Log[MH2/muf2]^2 - 0.402777777777777778*zb*Log[MH2/muf2]^3 + 0.134259259259259259*zb^2*Log[MH2/muf2]^3 - 0.538580246913580247*zb^3*Log[MH2/muf2]^3 - 0.426697530864197531*zb^4*Log[MH2/muf2]^3 - 0.407474279835390947*zb^5*Log[MH2/muf2]^3 - 0.401676954732510288*zb^6*Log[MH2/muf2]^3 - 0.398068363147728227*zb^7*Log[MH2/muf2]^3 - 0.394517405727723188*zb^8*Log[MH2/muf2]^3 - 0.390665519465673787*zb^9*Log[MH2/muf2]^3 - 0.386537739238356522*zb^10*Log[MH2/muf2]^3 - 0.382227028178206629*zb^11*Log[MH2/muf2]^3 - 0.377820012089793235*zb^12*Log[MH2/muf2]^3 - 0.373383097724265815*zb^13*Log[MH2/muf2]^3 - 0.368963671260679808*zb^14*Log[MH2/muf2]^3 - 0.364594265718604343*zb^15*Log[MH2/muf2]^3 - 0.360296530458567496*zb^16*Log[MH2/muf2]^3 - 0.35608434851229087*zb^17*Log[MH2/muf2]^3 - 0.351966129311781625*zb^18*Log[MH2/muf2]^3 - 0.347946451616623132*zb^19*Log[MH2/muf2]^3 - 0.344027229025971097*zb^20*Log[MH2/muf2]^3 - 0.340208534403642271*zb^21*Log[MH2/muf2]^3 - 0.336489183186963176*zb^22*Log[MH2/muf2]^3 - 0.332867146671920948*zb^23*Log[MH2/muf2]^3 - 0.329339845225218201*zb^24*Log[MH2/muf2]^3 - 0.325904356409451121*zb^25*Log[MH2/muf2]^3 - 0.322557562561346905*zb^26*Log[MH2/muf2]^3 - 0.319296255101216669*zb^27*Log[MH2/muf2]^3 - 0.316117207799419043*zb^28*Log[MH2/muf2]^3 - 0.313017227697862844*zb^29*Log[MH2/muf2]^3 - 0.309993189908902496*zb^30*Log[MH2/muf2]^3 - 0.307042060766584611*zb^31*Log[MH2/muf2]^3 - 0.304160912564362744*zb^32*Log[MH2/muf2]^3 - 0.301346932226909615*zb^33*Log[MH2/muf2]^3 - 0.298597425626585985*zb^34*Log[MH2/muf2]^3 - 0.295909818794725723*zb^35*Log[MH2/muf2]^3 - 0.293281656943427677*zb^36*Log[MH2/muf2]^3 - 0.290710601969391712*zb^37*Log[MH2/muf2]^3 - 0.28819442893233904*zb^38*Log[MH2/muf2]^3 - 0.285731021868828391*zb^39*Log[MH2/muf2]^3 - 0.283318369205025217*zb^40*Log[MH2/muf2]^3 - 0.280954558959990202*zb^41*Log[MH2/muf2]^3 - 0.278637773877665139*zb^42*Log[MH2/muf2]^3 - 0.276366286586093551*zb^43*Log[MH2/muf2]^3 - 0.274138454852976174*zb^44*Log[MH2/muf2]^3 - 0.271952716984817262*zb^45*Log[MH2/muf2]^3 - 0.269807587400741601*zb^46*Log[MH2/muf2]^3 - 0.267701652400125904*zb^47*Log[MH2/muf2]^3 - 0.265633566134429002*zb^48*Log[MH2/muf2]^3 - 0.263602046787228746*zb^49*Log[MH2/muf2]^3 - 0.261605872961884965*zb^50*Log[MH2/muf2]^3 - 6.53372068174076095*zb*Log[zb] - 0.643838476584762168*zb^2*Log[zb] - 18.8495737221696399*zb^3*Log[zb] + 1.74181210697028981*zb^4*Log[zb] - 1.33861500389873394*zb^5*Log[zb] - 2.64599232146299258*zb^6*Log[zb] - 2.95737324434367674*zb^7*Log[zb] - 2.8752537654401342*zb^8*Log[zb] - 2.64818045371332311*zb^9*Log[zb] - 2.37561007638366581*zb^10*Log[zb] - 2.09742411600048112*zb^11*Log[zb] - 1.82912044579773472*zb^12*Log[zb] - 1.57597966039763038*zb^13*Log[zb] - 1.33898764852618555*zb^14*Log[zb] - 1.11738927533883838*zb^15*Log[zb] - 0.909807768494147455*zb^16*Log[zb] - 0.714732893063949888*zb^17*Log[zb] - 0.530725095460894267*zb^18*Log[zb] - 0.356490782354405788*zb^19*Log[zb] - 0.190899815857035996*zb^20*Log[zb] - 0.0329782685076567136*zb^21*Log[zb] + 0.11810817056872248*zb^22*Log[zb] + 0.2630730867801871*zb^23*Log[zb] + 0.402527452724158593*zb^24*Log[zb] + 0.536995777048814386*zb^25*Log[zb] + 0.666929985225866291*zb^26*Log[zb] + 0.792721118089623122*zb^27*Log[zb] + 0.9147090868470638*zb^28*Log[zb] + 1.03319076396106504*zb^29*Log[zb] + 1.1484266797095442*zb^30*Log[zb] + 1.26064656463764711*zb^31*Log[zb] + 1.37005394304211879*zb^32*Log[zb] + 1.47682994862742187*zb^33*Log[zb] + 1.5811365031958349*zb^34*Log[zb] + 1.68311897342587056*zb^35*Log[zb] + 1.78290839933414077*zb^36*Log[zb] + 1.8806233704313222*zb^37*Log[zb] + 1.97637161129685971*zb^38*Log[zb] + 2.07025132674652173*zb^39*Log[zb] + 2.16235234744991782*zb^40*Log[zb] + 2.25275710934461757*zb^41*Log[zb] + 2.34154149413624574*zb^42*Log[zb] + 2.42877555328220058*zb^43*Log[zb] + 2.51452413389866229*zb^44*Log[zb] + 2.59884742182066652*zb^45*Log[zb] + 2.6818014144350313*zb^46*Log[zb] + 2.76343833377776032*zb^47*Log[zb] + 2.84380698864713271*zb^48*Log[zb] + 2.92295309305606513*zb^49*Log[zb] + 3.00091954717264307*zb^50*Log[zb] + 9.39730707677919904*zb*Log[MH2/muf2]*Log[zb] - 4.35416666666666667*zb^2*Log[MH2/muf2]*Log[zb] + 17.8571836199890756*zb^3*Log[MH2/muf2]*Log[zb] + 5.92932868171747065*zb^4*Log[MH2/muf2]*Log[zb] + 5.26451695258953449*zb^5*Log[MH2/muf2]*Log[zb] + 5.22064400946982877*zb^6*Log[MH2/muf2]*Log[zb] + 5.14709675422551852*zb^7*Log[MH2/muf2]*Log[zb] + 5.02732656393521294*zb^8*Log[MH2/muf2]*Log[zb] + 4.88788687741343446*zb^9*Log[MH2/muf2]*Log[zb] + 4.74646690270009113*zb^10*Log[MH2/muf2]*Log[zb] + 4.61195011694839797*zb^11*Log[MH2/muf2]*Log[zb] + 4.488107055820278*zb^12*Log[MH2/muf2]*Log[zb] + 4.37605813391481089*zb^13*Log[MH2/muf2]*Log[zb] + 4.27562945198298261*zb^14*Log[MH2/muf2]*Log[zb] + 4.18606166405995731*zb^15*Log[MH2/muf2]*Log[zb] + 4.10637226826307879*zb^16*Log[MH2/muf2]*Log[zb] + 4.03553636055758886*zb^17*Log[MH2/muf2]*Log[zb] + 3.97257285054997753*zb^18*Log[MH2/muf2]*Log[zb] + 3.91658168023787843*zb^19*Log[MH2/muf2]*Log[zb] + 3.86675596045411394*zb^20*Log[MH2/muf2]*Log[zb] + 3.82238163721928962*zb^21*Log[MH2/muf2]*Log[zb] + 3.78283134385838943*zb^22*Log[MH2/muf2]*Log[zb] + 3.74755592707058039*zb^23*Log[MH2/muf2]*Log[zb] + 3.71607543877016531*zb^24*Log[MH2/muf2]*Log[zb] + 3.68797047462189042*zb^25*Log[MH2/muf2]*Log[zb] + 3.66287425299418644*zb^26*Log[MH2/muf2]*Log[zb] + 3.64046557112953715*zb^27*Log[MH2/muf2]*Log[zb] + 3.62046264400169601*zb^28*Log[MH2/muf2]*Log[zb] + 3.60261776836058278*zb^29*Log[MH2/muf2]*Log[zb] + 3.58671272833046643*zb^30*Log[MH2/muf2]*Log[zb] + 3.57255485219149995*zb^31*Log[MH2/muf2]*Log[zb] + 3.55997363300561461*zb^32*Log[MH2/muf2]*Log[zb] + 3.54881783326086479*zb^33*Log[MH2/muf2]*Log[zb] + 3.53895300285347312*zb^34*Log[MH2/muf2]*Log[zb] + 3.53025934901673096*zb^35*Log[MH2/muf2]*Log[zb] + 3.52262990551217635*zb^36*Log[MH2/muf2]*Log[zb] + 3.51596895621004063*zb^37*Log[MH2/muf2]*Log[zb] + 3.5101906750156475*zb^38*Log[MH2/muf2]*Log[zb] + 3.505217949973841*zb^39*Log[MH2/muf2]*Log[zb] + 3.50098136438594912*zb^40*Log[MH2/muf2]*Log[zb] + 3.49741831200493083*zb^41*Log[MH2/muf2]*Log[zb] + 3.49447222693845671*zb^42*Log[MH2/muf2]*Log[zb] + 3.49209191188479357*zb^43*Log[MH2/muf2]*Log[zb] + 3.49023095084042004*zb^44*Log[MH2/muf2]*Log[zb] + 3.48884719452801487*zb^45*Log[MH2/muf2]*Log[zb] + 3.48790230856452636*zb^46*Log[MH2/muf2]*Log[zb] + 3.4873613758770823*zb^47*Log[MH2/muf2]*Log[zb] + 3.48719254612627313*zb^48*Log[MH2/muf2]*Log[zb] + 3.48736672595089265*zb^49*Log[MH2/muf2]*Log[zb] + 3.4878573047381116*zb^50*Log[MH2/muf2]*Log[zb] - 3.29166666666666667*zb*Log[MH2/muf2]^2*Log[zb] + 1.20833333333333333*zb^2*Log[MH2/muf2]^2*Log[zb] - 4.16666666666666667*zb^3*Log[MH2/muf2]^2*Log[zb] - 2.77083333333333333*zb^4*Log[MH2/muf2]^2*Log[zb] - 2.4632716049382717*zb^5*Log[MH2/muf2]^2*Log[zb] - 2.315432098765432*zb^6*Log[MH2/muf2]^2*Log[zb] - 2.20362181909800957*zb^7*Log[MH2/muf2]^2*Log[zb] - 2.10356827916351726*zb^8*Log[MH2/muf2]^2*Log[zb] - 2.00971732314324907*zb^9*Log[MH2/muf2]^2*Log[zb] - 1.92070791691162062*zb^10*Log[MH2/muf2]^2*Log[zb] - 1.83614802425408486*zb^11*Log[MH2/muf2]^2*Log[zb] - 1.75583398316984176*zb^12*Log[MH2/muf2]^2*Log[zb] - 1.67956877919484757*zb^13*Log[MH2/muf2]^2*Log[zb] - 1.60713299893702824*zb^14*Log[MH2/muf2]^2*Log[zb] - 1.53829153356931135*zb^15*Log[MH2/muf2]^2*Log[zb] - 1.47280510256204701*zb^16*Log[MH2/muf2]^2*Log[zb] - 1.41043932092086648*zb^17*Log[MH2/muf2]^2*Log[zb] - 1.35097046588219855*zb^18*Log[MH2/muf2]^2*Log[zb] - 1.29418861854456668*zb^19*Log[MH2/muf2]^2*Log[zb] - 1.23989900994168144*zb^20*Log[MH2/muf2]^2*Log[zb] - 1.1879222313968185*zb^21*Log[MH2/muf2]^2*Log[zb] - 1.13809377028093941*zb^22*Log[MH2/muf2]^2*Log[zb] - 1.09026317459428801*zb^23*Log[MH2/muf2]^2*Log[zb] - 1.04429303873256443*zb^24*Log[MH2/muf2]^2*Log[zb] - 1.00005792864829243*zb^25*Log[MH2/muf2]^2*Log[zb] - 0.957443316523510738*zb^26*Log[MH2/muf2]^2*Log[zb] - 0.916344564469857393*zb^27*Log[MH2/muf2]^2*Log[zb] - 0.876665977621261174*zb^28*Log[MH2/muf2]^2*Log[zb] - 0.838319935217222448*zb^29*Log[MH2/muf2]^2*Log[zb] - 0.801226101222013775*zb^30*Log[MH2/muf2]^2*Log[zb] - 0.765310711956981782*zb^31*Log[MH2/muf2]^2*Log[zb] - 0.730505936026041481*zb^32*Log[MH2/muf2]^2*Log[zb] - 0.696749300775157328*zb^33*Log[MH2/muf2]^2*Log[zb] - 0.663983179190020311*zb^34*Log[MH2/muf2]^2*Log[zb] - 0.632154331213281681*zb^35*Log[MH2/muf2]^2*Log[zb] - 0.601213493771329594*zb^36*Log[MH2/muf2]^2*Log[zb] - 0.571115014226910549*zb^37*Log[MH2/muf2]^2*Log[zb] - 0.541816522447984397*zb^38*Log[MH2/muf2]^2*Log[zb] - 0.513278637163155361*zb^39*Log[MH2/muf2]^2*Log[zb] - 0.485464702735734186*zb^40*Log[MH2/muf2]^2*Log[zb] - 0.458340552919061613*zb^41*Log[MH2/muf2]^2*Log[zb] - 0.431874298549232256*zb^42*Log[MH2/muf2]^2*Log[zb] - 0.406036136486113397*zb^43*Log[MH2/muf2]^2*Log[zb] - 0.380798177430364044*zb^44*Log[MH2/muf2]^2*Log[zb] - 0.356134290525221996*zb^45*Log[MH2/muf2]^2*Log[zb] - 0.332019962900027752*zb^46*Log[MH2/muf2]^2*Log[zb] - 0.308432172530942313*zb^47*Log[MH2/muf2]^2*Log[zb] - 0.285349272986243344*zb^48*Log[MH2/muf2]^2*Log[zb] - 0.262750888791958999*zb^49*Log[MH2/muf2]^2*Log[zb] - 0.240617820301207297*zb^50*Log[MH2/muf2]^2*Log[zb] + 0.268518518518518519*zb*Log[MH2/muf2]^3*Log[zb] + 0.268518518518518519*zb^3*Log[MH2/muf2]^3*Log[zb] + 0.268518518518518519*zb^4*Log[MH2/muf2]^3*Log[zb] + 0.277469135802469136*zb^5*Log[MH2/muf2]^3*Log[zb] + 0.286419753086419753*zb^6*Log[MH2/muf2]^3*Log[zb] + 0.294091710758377425*zb^7*Log[MH2/muf2]^3*Log[zb] + 0.300485008818342152*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.305812757201646091*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.310288065843621399*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.314085297418630752*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.31734006734006737*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.320156695156695157*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.322615655948989282*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.324779541446208113*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.326697530864197531*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.328408678286129267*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.329944323408375696*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.331329867879575482*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.332586094866796621*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.3337301587301587*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.334776334776334776*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.335736592982969795*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.336621041331186259*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.337438271604938272*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.338195631528964862*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.338899440751292603*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.339555163629237703*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.340167548500881834*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.340740740740740741*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.341278375149342891*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.341783651931501394*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.342259399551066218*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.342708127021852512*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.343132067641871563*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.343533215755437978*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.343913357802246691*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.344274098660063572*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.344616884090568301*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.344943019943019943*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.345253688647997591*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.345549963436142298*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.345832820639022189*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.346103150366716258*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.346361765806210251*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.346609411343710861*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.346846769680565549*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.347074468085106383*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.347293083900226757*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.347503149407911313*zb^50*Log[MH2/muf2]^3*Log[zb] + 8.47818958907444479*zb*Log[zb]^2 - 4.35300925925925926*zb^2*Log[zb]^2 + 17.6950105767287658*zb^3*Log[zb]^2 + 5.19542852940366289*zb^4*Log[zb]^2 + 4.57406691351135701*zb^5*Log[zb]^2 + 4.56259341490300174*zb^6*Log[zb]^2 + 4.50942453690112868*zb^7*Log[zb]^2 + 4.40713213849624763*zb^8*Log[zb]^2 + 4.28583526453591045*zb^9*Log[zb]^2 + 4.16412088927194104*zb^10*Log[zb]^2 + 4.05080188783323401*zb^11*Log[zb]^2 + 3.94929461484364906*zb^12*Log[zb]^2 + 3.86033271673713919*zb^13*Log[zb]^2 + 3.78340476892266648*zb^14*Log[zb]^2 + 3.71748146939401973*zb^15*Log[zb]^2 + 3.66137396521995*zb^16*Log[zb]^2 + 3.61390420868850094*zb^17*Log[zb]^2 + 3.5739802105905274*zb^18*Log[zb]^2 + 3.5406236696035163*zb^19*Log[zb]^2 + 3.51297431751566388*zb^20*Log[zb]^2 + 3.49028347444633644*zb^21*Log[zb]^2 + 3.47190319373647274*zb^22*Log[zb]^2 + 3.45727419655804254*zb^23*Log[zb]^2 + 3.44591413705157684*zb^24*Log[zb]^2 + 3.43740687574280985*zb^25*Log[zb]^2 + 3.43139299628389959*zb^26*Log[zb]^2 + 3.42756158066287964*zb^27*Log[zb]^2 + 3.42564315596203055*zb^28*Log[zb]^2 + 3.42540368531137396*zb^29*Log[zb]^2 + 3.42663946665965102*zb^30*Log[zb]^2 + 3.4291728091519875*zb^31*Log[zb]^2 + 3.43284836963409996*zb^32*Log[zb]^2 + 3.43753004660433189*zb^33*Log[zb]^2 + 3.44309834356219037*zb^34*Log[zb]^2 + 3.44944812712395759*zb^35*Log[zb]^2 + 3.45648671710472171*zb^36*Log[zb]^2 + 3.46413225594435643*zb^37*Log[zb]^2 + 3.47231231348401465*zb^38*Log[zb]^2 + 3.48096269034748635*zb^39*Log[zb]^2 + 3.49002638923423939*zb^40*Log[zb]^2 + 3.49945272846793384*zb^41*Log[zb]^2 + 3.50919657632850937*zb^42*Log[zb]^2 + 3.51921768816966413*zb^43*Log[zb]^2 + 3.52948013120784319*zb^44*Log[zb]^2 + 3.53995178426559387*zb^45*Log[zb]^2 + 3.55060390174614548*zb^46*Log[zb]^2 + 3.56141073277753975*zb^47*Log[zb]^2 + 3.57234918785146483*zb^48*Log[zb]^2 + 3.58339854644175857*zb^49*Log[zb]^2 + 3.59454020005948787*zb^50*Log[zb]^2 - 7.52083333333333333*zb*Log[MH2/muf2]*Log[zb]^2 + 2.9375*zb^2*Log[MH2/muf2]*Log[zb]^2 - 9.41898148148148148*zb^3*Log[MH2/muf2]*Log[zb]^2 - 5.72916666666666667*zb^4*Log[MH2/muf2]*Log[zb]^2 - 4.85827932098765432*zb^5*Log[MH2/muf2]*Log[zb]^2 - 4.40552469135802469*zb^6*Log[MH2/muf2]*Log[zb]^2 - 4.05519494834971025*zb^7*Log[MH2/muf2]*Log[zb]^2 - 3.74435193058704963*zb^8*Log[MH2/muf2]*Log[zb]^2 - 3.45735213967274152*zb^9*Log[MH2/muf2]*Log[zb]^2 - 3.1893214775622183*zb^10*Log[MH2/muf2]*Log[zb]^2 - 2.93807837574883029*zb^11*Log[MH2/muf2]*Log[zb]^2 - 2.70214799813915976*zb^12*Log[MH2/muf2]*Log[zb]^2 - 2.48026505437028941*zb^13*Log[MH2/muf2]*Log[zb]^2 - 2.27126128687483999*zb^14*Log[MH2/muf2]*Log[zb]^2 - 2.07404915007097547*zb^15*Log[MH2/muf2]*Log[zb]^2 - 1.88762450673040951*zb^16*Log[MH2/muf2]*Log[zb]^2 - 1.71106910072745028*zb^17*Log[MH2/muf2]*Log[zb]^2 - 1.54354946017287424*zb^18*Log[MH2/muf2]*Log[zb]^2 - 1.38431283093263363*zb^19*Log[MH2/muf2]*Log[zb]^2 - 1.23268134545100421*zb^20*Log[MH2/muf2]*Log[zb]^2 - 1.08804541157562958*zb^21*Log[MH2/muf2]*Log[zb]^2 - 0.949856974547712087*zb^22*Log[MH2/muf2]*Log[zb]^2 - 0.817623037719287099*zb^23*Log[MH2/muf2]*Log[zb]^2 - 0.690899644578826523*zb^24*Log[MH2/muf2]*Log[zb]^2 - 0.569286409300159889*zb^25*Log[MH2/muf2]*Log[zb]^2 - 0.4524216144156273*zb^26*Log[MH2/muf2]*Log[zb]^2 - 0.339977855827776559*zb^27*Log[MH2/muf2]*Log[zb]^2 - 0.231658195743121246*zb^28*Log[MH2/muf2]*Log[zb]^2 - 0.127192775736425304*zb^29*Log[MH2/muf2]*Log[zb]^2 - 0.0263358402937890118*zb^30*Log[MH2/muf2]*Log[zb]^2 + 0.0711368770905275997*zb^31*Log[MH2/muf2]*Log[zb]^2 + 0.165430449647085839*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.256732774969535755*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.345216350160516359*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.431039835778329919*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.5143494358975549*zb^36*Log[MH2/muf2]*Log[zb]^2 + 0.595280118014876084*zb^37*Log[MH2/muf2]*Log[zb]^2 + 0.673956693361322582*zb^38*Log[MH2/muf2]*Log[zb]^2 + 0.750494775407469483*zb^39*Log[MH2/muf2]*Log[zb]^2 + 0.825001631937626594*zb^40*Log[MH2/muf2]*Log[zb]^2 + 0.897576943985131487*zb^41*Log[MH2/muf2]*Log[zb]^2 + 0.968313483125023888*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.03729771707572566*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1.10461035223404022*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1.17032682062755347*zb^45*Log[MH2/muf2]*Log[zb]^2 + 1.23451771778876119*zb^46*Log[MH2/muf2]*Log[zb]^2 + 1.29724919721284471*zb^47*Log[MH2/muf2]*Log[zb]^2 + 1.35858332633603598*zb^48*Log[MH2/muf2]*Log[zb]^2 + 1.41857840834686186*zb^49*Log[MH2/muf2]*Log[zb]^2 + 1.47728927360363428*zb^50*Log[MH2/muf2]*Log[zb]^2 + 1.38888888888888889*zb*Log[MH2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 1.38888888888888889*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 1.43518518518518519*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 1.48148148148148148*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 1.52116402116402116*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 1.55423280423280423*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 1.58179012345679012*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 1.60493827160493827*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 1.62457912457912458*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 1.64141414141414141*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 1.65598290598290598*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 1.6687016687016687*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 1.67989417989417989*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 1.68981481481481481*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 1.69866557734204793*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 1.70660856935366739*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 1.71377517868745939*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 1.7202729044834308*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 1.72619047619047619*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 1.7316017316017316*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 1.73656858439467135*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 1.74114331723027375*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 1.74537037037037037*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 1.74928774928774929*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 1.75292814181703071*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 1.75631981187536743*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 1.75948731983214742*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 1.76245210727969349*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 1.76523297491039427*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 1.76784647550776583*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 1.77030723905723906*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 1.77262824321647851*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 1.77482103952692188*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 1.77689594356261023*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 1.7788621955288622*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 1.7807280965175702*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 1.78250112460638776*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 1.78418803418803419*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 1.78579494128274616*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 1.78732739708349464*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 1.78879045158114926*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 1.79018870879335996*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 1.79152637485970819*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 1.79280730005367687*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 1.79403501558913215*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 1.79521276595744681*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 1.79634353741496599*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 1.79743008314436886*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 5.05015432098765432*zb*Log[zb]^3 + 2.11188271604938272*zb^2*Log[zb]^3 - 6.41049382716049383*zb^3*Log[zb]^3 - 3.72620884773662551*zb^4*Log[zb]^3 - 3.05913751714677641*zb^5*Log[zb]^3 - 2.69594993141289438*zb^6*Log[zb]^3 - 2.41112650821645531*zb^7*Log[zb]^3 - 2.1589759875143475*zb^8*Log[zb]^3 - 1.9275469427025498*zb^9*Log[zb]^3 - 1.71269732401419644*zb^10*Log[zb]^3 - 1.51233907402818738*zb^11*Log[zb]^3 - 1.32499982117686944*zb^12*Log[zb]^3 - 1.14944417502584644*zb^13*Log[zb]^3 - 0.984573305920477268*zb^14*Log[zb]^3 - 0.829397681161349592*zb^15*Log[zb]^3 - 0.683027195355513257*zb^16*Log[zb]^3 - 0.5446640847630951*zb^17*Log[zb]^3 - 0.413595485828654695*zb^18*Log[zb]^3 - 0.289185489606408461*zb^19*Log[zb]^3 - 0.170867127313874629*zb^20*Log[zb]^3 - 0.0581346812520846462*zb^21*Log[zb]^3 + 0.0494634363814797817*zb^22*Log[zb]^3 + 0.152331124276685082*zb^23*Log[zb]^3 + 0.250830326889202901*zb^24*Log[zb]^3 + 0.345286089033078559*zb^25*Log[zb]^3 + 0.435990982301685889*zb^26*Log[zb]^3 + 0.523208966530765479*zb^27*Log[zb]^3 + 0.607178751615593937*zb^28*Log[zb]^3 + 0.688116722191288781*zb^29*Log[zb]^3 + 0.766219482485931713*zb^30*Log[zb]^3 + 0.841666072531171565*zb^31*Log[zb]^3 + 0.914619900689589081*zb^32*Log[zb]^3 + 0.985230431566492932*zb^33*Log[zb]^3 + 1.05363466301896076*zb^34*Log[zb]^3 + 1.11995842122733715*zb^35*Log[zb]^3 + 1.18431749865176367*zb^36*Log[zb]^3 + 1.24681865611908784*zb^37*Log[zb]^3 + 1.30756050721754319*zb^38*Log[zb]^3 + 1.36663430055689407*zb^39*Log[zb]^3 + 1.42412461322072266*zb^40*Log[zb]^3 + 1.48010996684020869*zb^41*Log[zb]^3 + 1.53466337610601997*zb^42*Log[zb]^3 + 1.58785283816388047*zb^43*Log[zb]^3 + 1.63974177017302204*zb^44*Log[zb]^3 + 1.69038940131346983*zb^45*Log[zb]^3 + 1.73985112468115711*zb^46*Log[zb]^3 + 1.78817881378656384*zb^47*Log[zb]^3 + 1.83542110775383642*zb^48*Log[zb]^3 + 1.88162366878711221*zb^49*Log[zb]^3 + 1.92682941501553258*zb^50*Log[zb]^3 + 2.31018518518518519*zb*Log[MH2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^3*Log[MH2/muf2]*Log[zb]^3 + 2.31018518518518519*zb^4*Log[MH2/muf2]*Log[zb]^3 + 2.38719135802469136*zb^5*Log[MH2/muf2]*Log[zb]^3 + 2.46419753086419753*zb^6*Log[MH2/muf2]*Log[zb]^3 + 2.53020282186948854*zb^7*Log[MH2/muf2]*Log[zb]^3 + 2.58520723104056437*zb^8*Log[MH2/muf2]*Log[zb]^3 + 2.63104423868312757*zb^9*Log[MH2/muf2]*Log[zb]^3 + 2.66954732510288066*zb^10*Log[MH2/muf2]*Log[zb]^3 + 2.70221661054994388*zb^11*Log[MH2/muf2]*Log[zb]^3 + 2.73021885521885522*zb^12*Log[MH2/muf2]*Log[zb]^3 + 2.75445156695156695*zb^13*Log[MH2/muf2]*Log[zb]^3 + 2.77560710894044227*zb^14*Log[MH2/muf2]*Log[zb]^3 + 2.79422398589065256*zb^15*Log[MH2/muf2]*Log[zb]^3 + 2.81072530864197531*zb^16*Log[MH2/muf2]*Log[zb]^3 + 2.82544707697893972*zb^17*Log[MH2/muf2]*Log[zb]^3 + 2.83865892035826676*zb^18*Log[MH2/muf2]*Log[zb]^3 + 2.85057938055014078*zb^19*Log[MH2/muf2]*Log[zb]^3 + 2.86138726445744*zb^20*Log[MH2/muf2]*Log[zb]^3 + 2.87123015873015873*zb^21*Log[MH2/muf2]*Log[zb]^3 + 2.88023088023088023*zb^22*Log[MH2/muf2]*Log[zb]^3 + 2.88849241204313668*zb^23*Log[MH2/muf2]*Log[zb]^3 + 2.89610171765968867*zb^24*Log[MH2/muf2]*Log[zb]^3 + 2.90313271604938272*zb^25*Log[MH2/muf2]*Log[zb]^3 + 2.90964862298195632*zb^26*Log[MH2/muf2]*Log[zb]^3 + 2.91570380922232774*zb^27*Log[MH2/muf2]*Log[zb]^3 + 2.92134528708602783*zb^28*Log[MH2/muf2]*Log[zb]^3 + 2.92661390865413854*zb^29*Log[MH2/muf2]*Log[zb]^3 + 2.93154533844189017*zb^30*Log[MH2/muf2]*Log[zb]^3 + 2.93617084826762246*zb^31*Log[MH2/muf2]*Log[zb]^3 + 2.94051797092791716*zb^32*Log[MH2/muf2]*Log[zb]^3 + 2.94461104096520763*zb^33*Log[MH2/muf2]*Log[zb]^3 + 2.94847164455007592*zb^34*Log[MH2/muf2]*Log[zb]^3 + 2.95211899574644673*zb^35*Log[MH2/muf2]*Log[zb]^3 + 2.95557025279247501*zb^36*Log[MH2/muf2]*Log[zb]^3 + 2.95884078522967412*zb^37*Log[MH2/muf2]*Log[zb]^3 + 2.96194440054089177*zb^38*Log[MH2/muf2]*Log[zb]^3 + 2.96489353726195831*zb^39*Log[MH2/muf2]*Log[zb]^3 + 2.9676994301994304*zb^40*Log[MH2/muf2]*Log[zb]^3 + 2.97037225233363445*zb^41*Log[MH2/muf2]*Log[zb]^3 + 2.97292123714887943*zb^42*Log[MH2/muf2]*Log[zb]^3 + 2.9753547844633115*zb^43*Log[MH2/muf2]*Log[zb]^3 + 2.97768055229295539*zb^44*Log[MH2/muf2]*Log[zb]^3 + 2.97990553684998129*zb^45*Log[MH2/muf2]*Log[zb]^3 + 2.98203614242261585*zb^46*Log[MH2/muf2]*Log[zb]^3 + 2.98407824259658981*zb^47*Log[MH2/muf2]*Log[zb]^3 + 2.98603723404255319*zb^48*Log[MH2/muf2]*Log[zb]^3 + 2.98791808390022676*zb^49*Log[MH2/muf2]*Log[zb]^3 + 2.98972537163013353*zb^50*Log[MH2/muf2]*Log[zb]^3 + 1.21682098765432099*zb*Log[zb]^4 + 1.21682098765432099*zb^3*Log[zb]^4 + 1.21682098765432099*zb^4*Log[zb]^4 + 1.25738168724279835*zb^5*Log[zb]^4 + 1.29794238683127572*zb^6*Log[zb]^4 + 1.33270870076425632*zb^7*Log[zb]^4 + 1.36168062904174015*zb^8*Log[zb]^4 + 1.38582390260631001*zb^9*Log[zb]^4 + 1.4061042524005487*zb^10*Log[zb]^4 + 1.42331182192293303*zb^11*Log[zb]^4 + 1.43806116722783389*zb^12*Log[zb]^4 + 1.45082502374169041*zb^13*Log[zb]^4 + 1.46196807307918419*zb^14*Log[zb]^4 + 1.47177395649617872*zb^15*Log[zb]^4 + 1.48046553497942387*zb^16*Log[zb]^4 + 1.48821978637133866*zb^17*Log[zb]^4 + 1.49517872992818527*zb^18*Log[zb]^4 + 1.50145747599451303*zb^19*Log[zb]^4 + 1.50715020576131687*zb^20*Log[zb]^4 + 1.51233465608465608*zb^21*Log[zb]^4 + 1.51707551707551708*zb^22*Log[zb]^4 + 1.52142703199466484*zb^23*Log[zb]^4 + 1.52543500626230095*zb^24*Log[zb]^4 + 1.52913837448559671*zb^25*Log[zb]^4 + 1.53257043368154479*zb^26*Log[zb]^4 + 1.53575982202525412*zb^27*Log[zb]^4 + 1.5387313018485858*zb^28*Log[zb]^4 + 1.5415063907640536*zb^29*Log[zb]^4 + 1.54410387398893146*zb^30*Log[zb]^4 + 1.54654022301871764*zb^31*Log[zb]^4 + 1.5488299399309704*zb^32*Log[zb]^4 + 1.55098584221848111*zb^33*Log[zb]^4 + 1.553019299751326*zb^34*Log[zb]^4 + 1.55494043296330878*zb^35*Log[zb]^4 + 1.55675827944346463*zb^36*Log[zb]^4 + 1.55848093463834205*zb^37*Log[zb]^4 + 1.56011567122678234*zb^38*Log[zb]^4 + 1.5616690408357075*zb^39*Log[zb]^4 + 1.56314696106362773*zb^40*Log[zb]^4 + 1.56455479022382816*zb^41*Log[zb]^4 + 1.56589739177815059*zb^42*Log[zb]^4 + 1.56717919007970688*zb^43*Log[zb]^4 + 1.56840421875951592*zb^44*Log[zb]^4 + 1.5695761628632*zb^45*Log[zb]^4 + 1.57069839565813801*zb^46*Log[zb]^4 + 1.57177401088003411*zb^47*Log[zb]^4 + 1.57280585106382979*zb^48*Log[zb]^4 + 1.57379653250188964*zb^49*Log[zb]^4 + 1.57474846728814983*zb^50*Log[zb]^4, 1.17950562573654685*zb + 13.5582480600716763*zb^2 + 0.884027481417238166*zb^3 - 11.6789965547096184*zb^4 + 0.869806250700608244*zb^5 + 4.107837141012381*zb^6 + 4.29948745387207624*zb^7 + 3.59686927616159101*zb^8 + 2.71553666303331488*zb^9 + 1.88953643285408134*zb^10 + 1.18095465062621293*zb^11 + 0.590833014318942916*zb^12 + 0.101351575375173926*zb^13 - 0.308243554548250597*zb^14 - 0.656209060961772659*zb^15 - 0.957027902446910376*zb^16 - 1.2216507514104915*zb^17 - 1.45817289621888029*zb^18 - 1.67253045835313167*zb^19 - 1.86908138176368618*zb^20 - 2.05104919203619348*zb^21 - 2.22084693926804649*zb^22 - 2.38030802812877841*zb^23 - 2.53084875411591135*zb^24 - 2.67358230792243698*zb^25 - 2.80939887829475704*zb^26 - 2.93902226422956443*zb^27 - 3.063050240804371*zb^28 - 3.18198365931822126*zb^29 - 3.2962476886823464*zb^30 - 3.40620752811450996*zb^31 - 3.51218019026621652*zb^32 - 3.61444345916015567*zb^33 - 3.71324279200823261*zb^34 - 3.80879670576325885*zb^35 - 3.90130103290501283*zb^36 - 3.99093232295186466*zb^37 - 4.07785059085979771*zb^38 - 4.16220156038514251*zb^39 - 4.24411851266835387*zb^40 - 4.32372382305336975*zb^41 - 4.401130249315079*zb^42 - 4.47644201985846171*zb^43 - 4.54975575958356462*zb^44 - 4.62116128294161895*zb^45 - 4.69074227750910827*zb^46 - 4.758576896660129*zb^47 - 4.82473827625123287*zb^48 - 4.88929498737795278*zb^49 - 4.95231143502157098*zb^50 + ALARM*zb^51 - 7.68832552535085722*zb*Log[MH2/muf2] - 0.715211237985182502*zb^2*Log[MH2/muf2] - 18.8772205894955719*zb^3*Log[MH2/muf2] + 1.11101520435307255*zb^4*Log[MH2/muf2] - 2.75272385302672211*zb^5*Log[MH2/muf2] - 4.74325654941247066*zb^6*Log[MH2/muf2] - 5.43719120628083816*zb^7*Log[MH2/muf2] - 5.52973517220945568*zb^8*Log[MH2/muf2] - 5.370906762777698*zb^9*Log[MH2/muf2] - 5.12432304630380927*zb^10*Log[MH2/muf2] - 4.86305013010416135*zb^11*Log[MH2/muf2] - 4.61700912352961605*zb^12*Log[MH2/muf2] - 4.396091202420608*zb^13*Log[MH2/muf2] - 4.20136782993201749*zb^14*Log[MH2/muf2] - 4.03043087469689995*zb^15*Log[MH2/muf2] - 3.87984399011727004*zb^16*Log[MH2/muf2] - 3.74619252330140903*zb^17*Log[MH2/muf2] - 3.62647253291127954*zb^18*Log[MH2/muf2] - 3.51818311845403301*zb^19*Log[MH2/muf2] - 3.41929705722934629*zb^20*Log[MH2/muf2] - 3.32819072213465913*zb^21*Log[MH2/muf2] - 3.24356845066849128*zb^22*Log[MH2/muf2] - 3.16439489241502961*zb^23*Log[MH2/muf2] - 3.0898391126336864*zb^24*Log[MH2/muf2] - 3.01923018675242221*zb^25*Log[MH2/muf2] - 2.95202261387193499*zb^26*Log[MH2/muf2] - 2.88776961611480561*zb^27*Log[MH2/muf2] - 2.82610257351669448*zb^28*Log[MH2/muf2] - 2.76671515663535004*zb^29*Log[MH2/muf2] - 2.7093510311055002*zb^30*Log[MH2/muf2] - 2.65379427459520739*zb^31*Log[MH2/muf2] - 2.59986185813087479*zb^32*Log[MH2/muf2] - 2.54739770570274813*zb^33*Log[MH2/muf2] - 2.49626796764630869*zb^34*Log[MH2/muf2] - 2.44635723370171021*zb^35*Log[MH2/muf2] - 2.39756547864991491*zb^36*Log[MH2/muf2] - 2.34980558310469891*zb^37*Log[MH2/muf2] - 2.3030013090018318*zb^38*Log[MH2/muf2] - 2.25708563696505819*zb^39*Log[MH2/muf2] - 2.21199939352123483*zb^40*Log[MH2/muf2] - 2.16769011188459686*zb^41*Log[MH2/muf2] - 2.12411108203997339*zb^42*Log[MH2/muf2] - 2.08122055507825475*zb^43*Log[MH2/muf2] - 2.03898107386982593*zb^44*Log[MH2/muf2] - 1.99735890771393182*zb^45*Log[MH2/muf2] - 1.95632357295180113*zb^46*Log[MH2/muf2] - 1.91584742496002599*zb^47*Log[MH2/muf2] - 1.87590530965893161*zb^48*Log[MH2/muf2] - 1.8364742648375214*zb^49*Log[MH2/muf2] - 1.79753326333288644*zb^50*Log[MH2/muf2] + 5.03662067369078123*zb*Log[MH2/muf2]^2 - 2.13888888888888889*zb^2*Log[MH2/muf2]^2 + 8.88384289591300345*zb^3*Log[MH2/muf2]^2 + 3.71601882183892937*zb^4*Log[MH2/muf2]^2 + 3.3592971241306797*zb^5*Log[MH2/muf2]^2 + 3.32938098197798557*zb^6*Log[MH2/muf2]^2 + 3.28522846931829231*zb^7*Log[MH2/muf2]^2 + 3.20805935183565131*zb^8*Log[MH2/muf2]^2 + 3.11219027165878478*zb^9*Log[MH2/muf2]^2 + 3.01007383435528843*zb^10*Log[MH2/muf2]^2 + 2.90921021372480638*zb^11*Log[MH2/muf2]^2 + 2.813458997561835*zb^12*Log[MH2/muf2]^2 + 2.72447554094527958*zb^13*Log[MH2/muf2]^2 + 2.64269564771651417*zb^14*Log[MH2/muf2]^2 + 2.56793008884437141*zb^15*Log[MH2/muf2]^2 + 2.49970156857781193*zb^16*Log[MH2/muf2]^2 + 2.43742684857186315*zb^17*Log[MH2/muf2]^2 + 2.38051025312229591*zb^18*Log[MH2/muf2]^2 + 2.32838820122872132*zb^19*Log[MH2/muf2]^2 + 2.28054754756748285*zb^20*Log[MH2/muf2]^2 + 2.23653045757897578*zb^21*Log[MH2/muf2]^2 + 2.19593275411739433*zb^22*Log[MH2/muf2]^2 + 2.158399422587055*zb^23*Log[MH2/muf2]^2 + 2.1236191715091874*zb^24*Log[MH2/muf2]^2 + 2.09131897806733231*zb^25*Log[MH2/muf2]^2 + 2.06125903627466204*zb^26*Log[MH2/muf2]^2 + 2.03322826195956793*zb^27*Log[MH2/muf2]^2 + 2.00704037877905381*zb^28*Log[MH2/muf2]^2 + 1.98253054987962869*zb^29*Log[MH2/muf2]^2 + 1.95955249646624967*zb^30*Log[MH2/muf2]^2 + 1.93797603914134295*zb^31*Log[MH2/muf2]^2 + 1.91768500082407408*zb^32*Log[MH2/muf2]^2 + 1.89857541640699727*zb^33*Log[MH2/muf2]^2 + 1.88055400159188069*zb^34*Log[MH2/muf2]^2 + 1.86353684041399006*zb^35*Log[MH2/muf2]^2 + 1.84744825733178648*zb^36*Log[MH2/muf2]^2 + 1.83221984527948112*zb^37*Log[MH2/muf2]^2 + 1.81778962576427275*zb^38*Log[MH2/muf2]^2 + 1.80410132101692417*zb^39*Log[MH2/muf2]^2 + 1.79110372147414135*zb^40*Log[MH2/muf2]^2 + 1.77875013458491085*zb^41*Log[MH2/muf2]^2 + 1.76699790318246841*zb^42*Log[MH2/muf2]^2 + 1.75580798352871845*zb^43*Log[MH2/muf2]^2 + 1.74514457468611792*zb^44*Log[MH2/muf2]^2 + 1.73497479215935126*zb^45*Log[MH2/muf2]^2 + 1.72526837982176876*zb^46*Log[MH2/muf2]^2 + 1.71599745503743785*zb^47*Log[MH2/muf2]^2 + 1.70713628263976674*zb^48*Log[MH2/muf2]^2 + 1.69866107405734588*zb^49*Log[MH2/muf2]^2 + 1.69054980840763516*zb^50*Log[MH2/muf2]^2 - 0.805555555555555556*zb*Log[MH2/muf2]^3 + 0.268518518518518519*zb^2*Log[MH2/muf2]^3 - 1.07716049382716049*zb^3*Log[MH2/muf2]^3 - 0.853395061728395062*zb^4*Log[MH2/muf2]^3 - 0.814948559670781893*zb^5*Log[MH2/muf2]^3 - 0.803353909465020576*zb^6*Log[MH2/muf2]^3 - 0.796136726295456454*zb^7*Log[MH2/muf2]^3 - 0.789034811455446376*zb^8*Log[MH2/muf2]^3 - 0.781331038931347573*zb^9*Log[MH2/muf2]^3 - 0.773075478476713045*zb^10*Log[MH2/muf2]^3 - 0.764454056356413259*zb^11*Log[MH2/muf2]^3 - 0.755640024179586469*zb^12*Log[MH2/muf2]^3 - 0.746766195448531631*zb^13*Log[MH2/muf2]^3 - 0.737927342521359615*zb^14*Log[MH2/muf2]^3 - 0.729188531437208686*zb^15*Log[MH2/muf2]^3 - 0.720593060917134991*zb^16*Log[MH2/muf2]^3 - 0.7121686970245817*zb^17*Log[MH2/muf2]^3 - 0.7039322586235632*zb^18*Log[MH2/muf2]^3 - 0.695892903233246265*zb^19*Log[MH2/muf2]^3 - 0.688054458051942195*zb^20*Log[MH2/muf2]^3 - 0.680417068807284543*zb^21*Log[MH2/muf2]^3 - 0.672978366373926352*zb^22*Log[MH2/muf2]^3 - 0.665734293343841895*zb^23*Log[MH2/muf2]^3 - 0.658679690450436403*zb^24*Log[MH2/muf2]^3 - 0.651808712818902242*zb^25*Log[MH2/muf2]^3 - 0.6451151251226938*zb^26*Log[MH2/muf2]^3 - 0.638592510202433338*zb^27*Log[MH2/muf2]^3 - 0.632234415598838086*zb^28*Log[MH2/muf2]^3 - 0.626034455395725688*zb^29*Log[MH2/muf2]^3 - 0.619986379817804992*zb^30*Log[MH2/muf2]^3 - 0.614084121533169221*zb^31*Log[MH2/muf2]^3 - 0.608321825128725489*zb^32*Log[MH2/muf2]^3 - 0.602693864453819231*zb^33*Log[MH2/muf2]^3 - 0.597194851253172*zb^34*Log[MH2/muf2]^3 - 0.591819637589451447*zb^35*Log[MH2/muf2]^3 - 0.586563313886855353*zb^36*Log[MH2/muf2]^3 - 0.581421203938783423*zb^37*Log[MH2/muf2]^3 - 0.576388857864678041*zb^38*Log[MH2/muf2]^3 - 0.571462043737656781*zb^39*Log[MH2/muf2]^3 - 0.566636738410050434*zb^40*Log[MH2/muf2]^3 - 0.561909117919980404*zb^41*Log[MH2/muf2]^3 - 0.557275547755330279*zb^42*Log[MH2/muf2]^3 - 0.552732573172187103*zb^43*Log[MH2/muf2]^3 - 0.548276909705952348*zb^44*Log[MH2/muf2]^3 - 0.543905433969634524*zb^45*Log[MH2/muf2]^3 - 0.539615174801483202*zb^46*Log[MH2/muf2]^3 - 0.535403304800251809*zb^47*Log[MH2/muf2]^3 - 0.531267132268858003*zb^48*Log[MH2/muf2]^3 - 0.527204093574457492*zb^49*Log[MH2/muf2]^3 - 0.523211745923769931*zb^50*Log[MH2/muf2]^3 - 11.7709453371833211*zb*Log[zb] - 2.54117139159242908*zb^2*Log[zb] - 33.3745307627289628*zb^3*Log[zb] + 5.45070866423243678*zb^4*Log[zb] - 2.74610413413620255*zb^5*Log[zb] - 6.42725556023143375*zb^6*Log[zb] - 7.45609248240337955*zb^7*Log[zb] - 7.36091719352565745*zb^8*Log[zb] - 6.83790976353632899*zb^9*Log[zb] - 6.18720600223055039*zb^10*Log[zb] - 5.53244156064927735*zb^11*Log[zb] - 4.91928502969637877*zb^12*Log[zb] - 4.359805390033713*zb^13*Log[zb] - 3.85250060948791459*zb^14*Log[zb] - 3.3911960292739445*zb^15*Log[zb] - 2.96882740267815775*zb^16*Log[zb] - 2.57890042181746949*zb^17*Log[zb] - 2.2159287352206283*zb^18*Log[zb] - 1.87545187004397167*zb^19*Log[zb] - 1.55390381143788674*zb^20*Log[zb] - 1.24844823202556991*zb^21*Log[zb] - 0.956825450832121674*zb^22*Log[zb] - 0.677224946486754628*zb^23*Log[zb] - 0.408184417589598891*zb^24*Log[zb] - 0.148511841660467501*zb^25*Log[zb] + 0.102774025035155267*zb^26*Log[zb] + 0.346488916847707839*zb^27*Log[zb] + 0.583317554983597504*zb^28*Log[zb] + 0.813840056703252443*zb^29*Log[zb] + 1.0385522852639788*zb^30*Log[zb] + 1.25788164971599288*zb^31*Log[zb] + 1.47219947115295046*zb^32*Log[zb] + 1.68183074121298037*zb^33*Log[zb] + 1.88706188537506635*zb^34*Log[zb] + 2.08814698777101406*zb^35*Log[zb] + 2.28531282028036319*zb^36*Log[zb] + 2.47876293503862588*zb^37*Log[zb] + 2.66868101776477177*zb^38*Log[zb] + 2.85523365345769471*zb^39*Log[zb] + 3.03857262169530609*zb^40*Log[zb] + 3.21883681289494031*zb^41*Log[zb] + 3.39615383723487176*zb^42*Log[zb] + 3.57064138288874313*zb^43*Log[zb] + 3.74240836862257833*zb^44*Log[zb] + 3.91155592679648322*zb^45*Log[zb] + 4.07817824577351213*zb^46*Log[zb] + 4.24236329520186115*zb^47*Log[zb] + 4.40419345325645834*zb^48*Log[zb] + 4.56374605144101077*zb^49*Log[zb] + 4.72109384976377394*zb^50*Log[zb] + 18.5659470793834575*zb*Log[MH2/muf2]*Log[zb] - 8.44907407407407407*zb^2*Log[MH2/muf2]*Log[zb] + 34.9756218108232496*zb^3*Log[MH2/muf2]*Log[zb] + 11.1492329219343607*zb^4*Log[MH2/muf2]*Log[zb] + 10.268251381668348*zb^5*Log[MH2/muf2]*Log[zb] + 10.5083202529249691*zb^6*Log[MH2/muf2]*Log[zb] + 10.513436699853084*zb^7*Log[MH2/muf2]*Log[zb] + 10.3036496956207402*zb^8*Log[MH2/muf2]*Log[zb] + 9.98760001319569717*zb^9*Log[MH2/muf2]*Log[zb] + 9.63829720482632464*zb^10*Log[MH2/muf2]*Log[zb] + 9.29499433329536275*zb^11*Log[MH2/muf2]*Log[zb] + 8.97600756586375409*zb^12*Log[MH2/muf2]*Log[zb] + 8.68813929500033832*zb^13*Log[MH2/muf2]*Log[zb] + 8.43232429029577782*zb^14*Log[MH2/muf2]*Log[zb] + 8.20676028037173*zb^15*Log[MH2/muf2]*Log[zb] + 8.00855897889182508*zb^16*Log[MH2/muf2]*Log[zb] + 7.83457410520249095*zb^17*Log[MH2/muf2]*Log[zb] + 7.68178817688176799*zb^18*Log[MH2/muf2]*Log[zb] + 7.54747067884182202*zb^19*Log[MH2/muf2]*Log[zb] + 7.42922259420539627*zb^20*Log[MH2/muf2]*Log[zb] + 7.32496791115886444*zb^21*Log[MH2/muf2]*Log[zb] + 7.232923167170375*zb^22*Log[MH2/muf2]*Log[zb] + 7.15156035762255156*zb^23*Log[MH2/muf2]*Log[zb] + 7.07957033437360764*zb^24*Log[MH2/muf2]*Log[zb] + 7.01582965324852879*zb^25*Log[MH2/muf2]*Log[zb] + 6.95937178798021362*zb^26*Log[MH2/muf2]*Log[zb] + 6.90936268461147548*zb^27*Log[MH2/muf2]*Log[zb] + 6.86508024037982144*zb^28*Log[MH2/muf2]*Log[zb] + 6.82589717034346305*zb^29*Log[MH2/muf2]*Log[zb] + 6.79126672768432246*zb^30*Log[MH2/muf2]*Log[zb] + 6.760710796782564*zb^31*Log[MH2/muf2]*Log[zb] + 6.73380994659081967*zb^32*Log[MH2/muf2]*Log[zb] + 6.71019509956428069*zb^33*Log[MH2/muf2]*Log[zb] + 6.6895405319965535*zb^34*Log[MH2/muf2]*Log[zb] + 6.671557973211382*zb^35*Log[MH2/muf2]*Log[zb] + 6.65599161385601669*zb^36*Log[MH2/muf2]*Log[zb] + 6.64261386852784998*zb^37*Log[MH2/muf2]*Log[zb] + 6.63122176635321577*zb^38*Log[MH2/muf2]*Log[zb] + 6.62163386609395109*zb^39*Log[MH2/muf2]*Log[zb] + 6.61368761090894169*zb^40*Log[MH2/muf2]*Log[zb] + 6.60723705290358256*zb^41*Log[MH2/muf2]*Log[zb] + 6.60215088976150353*zb^42*Log[MH2/muf2]*Log[zb] + 6.59831076563494722*zb^43*Log[MH2/muf2]*Log[zb] + 6.59560979652419784*zb^44*Log[MH2/muf2]*Log[zb] + 6.59395128696178691*zb^45*Log[MH2/muf2]*Log[zb] + 6.59324761021963628*zb^46*Log[MH2/muf2]*Log[zb] + 6.593419228704269*zb^47*Log[MH2/muf2]*Log[zb] + 6.59439383487801274*zb^48*Log[MH2/muf2]*Log[zb] + 6.59610559608760383*zb^49*Log[MH2/muf2]*Log[zb] + 6.59849448921178069*zb^50*Log[MH2/muf2]*Log[zb] - 6.58333333333333333*zb*Log[MH2/muf2]^2*Log[zb] + 2.41666666666666667*zb^2*Log[MH2/muf2]^2*Log[zb] - 8.33333333333333333*zb^3*Log[MH2/muf2]^2*Log[zb] - 5.54166666666666667*zb^4*Log[MH2/muf2]^2*Log[zb] - 4.95617283950617284*zb^5*Log[MH2/muf2]^2*Log[zb] - 4.69012345679012346*zb^6*Log[MH2/muf2]^2*Log[zb] - 4.48766691861929957*zb^7*Log[MH2/muf2]^2*Log[zb] - 4.30025825144872764*zb^8*Log[MH2/muf2]^2*Log[zb] - 4.11894473838918283*zb^9*Log[MH2/muf2]^2*Log[zb] - 3.94315990593768372*zb^10*Log[MH2/muf2]^2*Log[zb] - 3.77374083143443413*zb^11*Log[MH2/muf2]^2*Log[zb] - 3.61136689566824247*zb^12*Log[MH2/muf2]^2*Log[zb] - 3.45632774817247752*zb^13*Log[MH2/muf2]^2*Log[zb] - 3.30859663294543229*zb^14*Log[MH2/muf2]^2*Log[zb] - 3.16794298294298294*zb^15*Log[MH2/muf2]^2*Log[zb] - 3.03402242390668317*zb^16*Log[MH2/muf2]^2*Log[zb] - 2.90643753465552774*zb^17*Log[MH2/muf2]^2*Log[zb] - 2.78477557634196107*zb^18*Log[MH2/muf2]^2*Log[zb] - 2.66863050503647309*zb^19*Log[MH2/muf2]^2*Log[zb] - 2.55761495287286783*zb^20*Log[MH2/muf2]^2*Log[zb] - 2.45136606175570007*zb^21*Log[MH2/muf2]^2*Log[zb] - 2.34954766959026345*zb^22*Log[MH2/muf2]^2*Log[zb] - 2.25185040557202*zb^23*Log[MH2/muf2]^2*Log[zb] - 2.15799064282452874*zb^24*Log[MH2/muf2]^2*Log[zb] - 2.06770887610654271*zb^25*Log[MH2/muf2]^2*Log[zb] - 1.98076785836844434*zb^26*Log[MH2/muf2]^2*Log[zb] - 1.89695068778010142*zb^27*Log[MH2/muf2]^2*Log[zb] - 1.81605895123630028*zb^28*Log[MH2/muf2]^2*Log[zb] - 1.73791097924704439*zb^29*Log[MH2/muf2]^2*Log[zb] - 1.66234023698087999*zb^30*Log[MH2/muf2]^2*Log[zb] - 1.58919385877235487*zb^31*Log[MH2/muf2]^2*Log[zb] - 1.51833132359479717*zb^32*Log[MH2/muf2]^2*Log[zb] - 1.44962326377808236*zb^33*Log[MH2/muf2]^2*Log[zb] - 1.38295039675968532*zb^34*Log[MH2/muf2]^2*Log[zb] - 1.31820256876689135*zb^35*Log[MH2/muf2]^2*Log[zb] - 1.25527789935282945*zb^36*Log[MH2/muf2]^2*Log[zb] - 1.19408201623368449*zb^37*Log[MH2/muf2]^2*Log[zb] - 1.13452737064909884*zb^38*Log[MH2/muf2]^2*Log[zb] - 1.076532624343788*zb^39*Log[MH2/muf2]^2*Log[zb] - 1.02002210015932242*zb^40*Log[MH2/muf2]^2*Log[zb] - 0.964925289082491648*zb^41*Log[MH2/muf2]^2*Log[zb] - 0.9111764073954832*zb^42*Log[MH2/muf2]^2*Log[zb] - 0.858713998302079271*zb^43*Log[MH2/muf2]^2*Log[zb] - 0.807480573060278309*zb^44*Log[MH2/muf2]^2*Log[zb] - 0.757422287236994874*zb^45*Log[MH2/muf2]^2*Log[zb] - 0.708488648219151765*zb^46*Log[MH2/muf2]^2*Log[zb] - 0.660632250573129412*zb^47*Log[MH2/muf2]^2*Log[zb] - 0.613808536247184798*zb^48*Log[MH2/muf2]^2*Log[zb] - 0.567975576965039138*zb^49*Log[MH2/muf2]^2*Log[zb] - 0.523093876468995834*zb^50*Log[MH2/muf2]^2*Log[zb] + 0.537037037037037037*zb*Log[MH2/muf2]^3*Log[zb] + 0.537037037037037037*zb^3*Log[MH2/muf2]^3*Log[zb] + 0.537037037037037037*zb^4*Log[MH2/muf2]^3*Log[zb] + 0.554938271604938272*zb^5*Log[MH2/muf2]^3*Log[zb] + 0.572839506172839506*zb^6*Log[MH2/muf2]^3*Log[zb] + 0.5881834215167548*zb^7*Log[MH2/muf2]^3*Log[zb] + 0.600970017636684303*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.611625514403292181*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.620576131687242798*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.628170594837261504*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.6346801346801347*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.640313390313390313*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.645231311897978565*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.649559082892416226*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.653395061728395062*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.656817356572258533*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.659888646816751392*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.662659735759150964*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.665172189733593242*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.6674603174603174*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.669552669552669553*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.671473185965939589*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.673242082662372517*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.674876543209876543*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.676391263057929725*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.677798881502585206*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.679110327258475407*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.680335097001763668*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.681481481481481481*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.682556750298685783*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.683567303863002788*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.684518799102132435*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.685416254043705024*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.686264135283743127*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.687066431510875955*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.687826715604493382*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.688548197320127145*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.689233768181136602*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.689886039886039886*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.690507377295995182*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.691099926872284596*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.691665641278044379*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.692206300733432516*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.692723531612420501*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.693218822687421721*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.693693539361131097*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.694148936170212766*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.694586167800453515*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.695006298815822625*zb^50*Log[MH2/muf2]^3*Log[zb] + 16.6606129989516219*zb*Log[zb]^2 - 8.44675925925925926*zb^2*Log[zb]^2 + 34.0604030472862568*zb^3*Log[zb]^2 + 9.15061652465251194*zb^4*Log[zb]^2 + 8.33939753163348874*zb^5*Log[zb]^2 + 8.60406777043888255*zb^6*Log[zb]^2 + 8.61535398760218748*zb^7*Log[zb]^2 + 8.41918986434133456*zb^8*Log[zb]^2 + 8.13045053907194254*zb^9*Log[zb]^2 + 7.8207431125034965*zb^10*Log[zb]^2 + 7.52605624514915146*zb^11*Log[zb]^2 + 7.26160695374858549*zb^12*Log[zb]^2 + 7.03178264569870746*zb^13*Log[zb]^2 + 6.835785719476676*zb^14*Log[zb]^2 + 6.67062319184480894*zb^15*Log[zb]^2 + 6.53260921567042919*zb^16*Log[zb]^2 + 6.41807371212259101*zb^17*Log[zb]^2 + 6.32366236816374235*zb^18*Log[zb]^2 + 6.24643455266553161*zb^19*Log[zb]^2 + 6.18386689509888281*zb^20*Log[zb]^2 + 6.13381716323505813*zb^21*Log[zb]^2 + 6.09447515097833286*zb^22*Log[zb]^2 + 6.06431291617588158*zb^23*Log[zb]^2 + 6.04203950032380188*zb^24*Log[zb]^2 + 6.02656177503872945*zb^25*Log[zb]^2 + 6.01695146857255638*zb^26*Log[zb]^2 + 6.01241777550685666*zb^27*Log[zb]^2 + 6.01228475317730493*zb^28*Log[zb]^2 + 6.015972711495299*zb^29*Log[zb]^2 + 6.02298288671852487*zb^30*Log[zb]^2 + 6.03288479670395801*zb^31*Log[zb]^2 + 6.04530577975889639*zb^32*Log[zb]^2 + 6.05992231156353794*zb^33*Log[zb]^2 + 6.07645277226175752*zb^34*Log[zb]^2 + 6.09465139935983772*zb^35*Log[zb]^2 + 6.11430321335634769*zb^36*Log[zb]^2 + 6.13521974411753495*zb^37*Log[zb]^2 + 6.15723541883867708*zb^38*Log[zb]^2 + 6.180204498645834*zb^39*Log[zb]^2 + 6.20399847185340132*zb^40*Log[zb]^2 + 6.22850382869265685*zb^41*Log[zb]^2 + 6.25362015583128475*zb^42*Log[zb]^2 + 6.27925849989631001*zb^43*Log[zb]^2 + 6.30533995802953371*zb^44*Log[zb]^2 + 6.33179446066700822*zb^45*Log[zb]^2 + 6.35855971757398*zb^46*Log[zb]^2 + 6.38558030294552889*zb^47*Log[zb]^2 + 6.41280685930756988*zb^48*Log[zb]^2 + 6.44019540318693661*zb^49*Log[zb]^2 + 6.46770671819340908*zb^50*Log[zb]^2 - 15.0416666666666667*zb*Log[MH2/muf2]*Log[zb]^2 + 5.875*zb^2*Log[MH2/muf2]*Log[zb]^2 - 18.837962962962962*zb^3*Log[MH2/muf2]*Log[zb]^2 - 11.4583333333333333*zb^4*Log[MH2/muf2]*Log[zb]^2 - 9.80544753086419753*zb^5*Log[MH2/muf2]*Log[zb]^2 - 8.98882716049382716*zb^6*Log[MH2/muf2]*Log[zb]^2 - 8.35165973796926178*zb^7*Log[MH2/muf2]*Log[zb]^2 - 7.76806894053917863*zb^8*Log[MH2/muf2]*Log[zb]^2 - 7.21323455565353714*zb^9*Log[MH2/muf2]*Log[zb]^2 - 6.68387517146776406*zb^10*Log[MH2/muf2]*Log[zb]^2 - 6.18049110027645381*zb^11*Log[MH2/muf2]*Log[zb]^2 - 5.70339278426399639*zb^12*Log[MH2/muf2]*Log[zb]^2 - 5.25210067808892595*zb^13*Log[MH2/muf2]*Log[zb]^2 - 4.82551447896380741*zb^14*Log[MH2/muf2]*Log[zb]^2 - 4.42217804755503168*zb^15*Log[MH2/muf2]*Log[zb]^2 - 4.04048566980858648*zb^16*Log[MH2/muf2]*Log[zb]^2 - 3.67881487989628488*zb^17*Log[MH2/muf2]*Log[zb]^2 - 3.33560285407844039*zb^18*Log[MH2/muf2]*Log[zb]^2 - 3.00938546570728645*zb^19*Log[MH2/muf2]*Log[zb]^2 - 2.69881348987052326*zb^20*Log[MH2/muf2]*Log[zb]^2 - 2.40265562003744777*zb^21*Log[MH2/muf2]*Log[zb]^2 - 2.11979433618057808*zb^22*Log[MH2/muf2]*Log[zb]^2 - 1.84921824458890615*zb^23*Log[MH2/muf2]*Log[zb]^2 - 1.59001298523585267*zb^24*Log[MH2/muf2]*Log[zb]^2 - 1.34135187503019336*zb^25*Log[MH2/muf2]*Log[zb]^2 - 1.1024869047955232*zb^26*Log[MH2/muf2]*Log[zb]^2 - 0.872740388176713029*zb^27*Log[MH2/muf2]*Log[zb]^2 - 0.651497379467576274*zb^28*Log[MH2/muf2]*Log[zb]^2 - 0.438198877910649091*zb^29*Log[MH2/muf2]*Log[zb]^2 - 0.232335784198135341*zb^30*Log[MH2/muf2]*Log[zb]^2 - 0.0334435503941187309*zb^31*Log[MH2/muf2]*Log[zb]^2 + 0.158902544666029057*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.3450915632557684*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.5254805851820986*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.700397952535675877*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.870146136364599049*zb^36*Log[MH2/muf2]*Log[zb]^2 + 1.035004272690162*zb^37*Log[MH2/muf2]*Log[zb]^2 + 1.19523040946325503*zb^38*Log[MH2/muf2]*Log[zb]^2 + 1.35106350076250713*zb^39*Log[MH2/muf2]*Log[zb]^2 + 1.50272517981169104*zb^40*Log[MH2/muf2]*Log[zb]^2 + 1.65042133823715771*zb^41*Log[MH2/muf2]*Log[zb]^2 + 1.7943435353589918*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.934670258161894*zb^43*Log[MH2/muf2]*Log[zb]^2 + 2.07156804986942977*zb^44*Log[MH2/muf2]*Log[zb]^2 + 2.20519252269545429*zb^45*Log[MH2/muf2]*Log[zb]^2 + 2.3356892683202335*zb^46*Log[MH2/muf2]*Log[zb]^2 + 2.46319467789195507*zb^47*Log[MH2/muf2]*Log[zb]^2 + 2.58783668184797763*zb^48*Log[MH2/muf2]*Log[zb]^2 + 2.70973541855036029*zb^49*Log[MH2/muf2]*Log[zb]^2 + 2.82900383960752484*zb^50*Log[MH2/muf2]*Log[zb]^2 + 2.77777777777777778*zb*Log[MH2/muf2]^2*Log[zb]^2 + 2.77777777777777778*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 2.77777777777777778*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 2.87037037037037037*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 2.96296296296296296*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 3.04232804232804233*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 3.10846560846560847*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 3.16358024691358025*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 3.20987654320987654*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 3.24915824915824916*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 3.28282828282828283*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 3.31196581196581197*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 3.3374033374033374*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 3.35978835978835979*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 3.37962962962962963*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 3.39733115468409586*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 3.41321713870733479*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 3.42755035737491878*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 3.4405458089668617*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 3.45238095238095238*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 3.463203463203463*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 3.473137168789343*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 3.4822866344605474*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 3.49074074074074074*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 3.49857549857549858*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 3.50585628363406141*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 3.51263962375073486*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 3.51897463966429484*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 3.52490421455938697*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 3.53046594982078853*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 3.53569295101553166*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 3.54061447811447811*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 3.54525648643295702*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 3.54964207905384376*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 3.55379188712522046*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 3.55772439105772439*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 3.5614561930351405*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 3.56500224921277553*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 3.56837606837606838*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 3.57158988256549232*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 3.57465479416698929*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 3.57758090316229851*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 3.58037741758671991*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 3.58305274971941639*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 3.58561460010735373*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 3.5880700311782645*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 3.59042553191489362*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 3.59268707482993197*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 3.59486016628873772*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 10.1003086419753086*zb*Log[zb]^3 + 4.22376543209876543*zb^2*Log[zb]^3 - 12.8209876543209877*zb^3*Log[zb]^3 - 7.45241769547325103*zb^4*Log[zb]^3 - 6.17753429355281207*zb^5*Log[zb]^3 - 5.51041838134430727*zb^6*Log[zb]^3 - 4.98309957727947146*zb^7*Log[zb]^3 - 4.50419536127208085*zb^8*Log[zb]^3 - 4.05411406961046879*zb^9*Log[zb]^3 - 3.62888279225727785*zb^10*Log[zb]^3 - 3.22756771390890358*zb^11*Log[zb]^3 - 2.84939750101085679*zb^12*Log[zb]^3 - 2.49326872961725763*zb^13*Log[zb]^3 - 2.15780788198370616*zb^14*Log[zb]^3 - 1.84151519393141968*zb^15*Log[zb]^3 - 1.54287882827620482*zb^16*Log[zb]^3 - 1.26044595515377987*zb^17*Log[zb]^3 - 0.992860260812437326*zb^18*Log[zb]^3 - 0.738877515107496379*zb^19*Log[zb]^3 - 0.497368120606759142*zb^20*Log[zb]^3 - 0.267312560428295026*zb^21*Log[zb]^3 - 0.047793385293809706*zb^22*Log[zb]^3 + 0.162014135786482197*zb^23*Log[zb]^3 + 0.362851523059606055*zb^24*Log[zb]^3 + 0.555386140446241395*zb^25*Log[zb]^3 + 0.740219513960526059*zb^26*Log[zb]^3 + 0.917894815380757684*zb^27*Log[zb]^3 + 1.08890351124363202*zb^28*Log[zb]^3 + 1.25369122675737857*zb^29*Log[zb]^3 + 1.41266289589815855*zb^30*Log[zb]^3 + 1.56618727534556051*zb^31*Log[zb]^3 + 1.71460089829374975*zb^32*Log[zb]^3 + 1.85821153867745046*zb^33*Log[zb]^3 + 1.99730124927863212*zb^34*Log[zb]^3 + 2.13212902977401833*zb^35*Log[zb]^3 + 2.26293317368318681*zb^36*Log[zb]^3 + 2.3899333366784488*zb^37*Log[zb]^3 + 2.5133323629288262*zb^38*Log[zb]^3 + 2.63331790107883359*zb^39*Log[zb]^3 + 2.75006383706573722*zb^40*Log[zb]^3 + 2.86373156719168053*zb^41*Log[zb]^3 + 2.97447113161800262*zb^42*Log[zb]^3 + 3.08242222566805599*zb^43*Log[zb]^3 + 3.18771510394694364*zb^44*Log[zb]^3 + 3.29047139025383789*zb^45*Log[zb]^3 + 3.39080480452412171*zb^46*Log[zb]^3 + 3.48882181655063811*zb^47*Log[zb]^3 + 3.58462223495827661*zb^48*Log[zb]^3 + 3.67829973881198214*zb^49*Log[zb]^3 + 3.76994235829790268*zb^50*Log[zb]^3 + 4.62037037037037037*zb*Log[MH2/muf2]*Log[zb]^3 + 4.62037037037037037*zb^3*Log[MH2/muf2]*Log[zb]^3 + 4.62037037037037037*zb^4*Log[MH2/muf2]*Log[zb]^3 + 4.77438271604938272*zb^5*Log[MH2/muf2]*Log[zb]^3 + 4.92839506172839506*zb^6*Log[MH2/muf2]*Log[zb]^3 + 5.06040564373897707*zb^7*Log[MH2/muf2]*Log[zb]^3 + 5.17041446208112875*zb^8*Log[MH2/muf2]*Log[zb]^3 + 5.26208847736625514*zb^9*Log[MH2/muf2]*Log[zb]^3 + 5.33909465020576132*zb^10*Log[MH2/muf2]*Log[zb]^3 + 5.40443322109988777*zb^11*Log[MH2/muf2]*Log[zb]^3 + 5.46043771043771044*zb^12*Log[MH2/muf2]*Log[zb]^3 + 5.508903133903134*zb^13*Log[MH2/muf2]*Log[zb]^3 + 5.55121421788088455*zb^14*Log[MH2/muf2]*Log[zb]^3 + 5.58844797178130511*zb^15*Log[MH2/muf2]*Log[zb]^3 + 5.62145061728395062*zb^16*Log[MH2/muf2]*Log[zb]^3 + 5.65089415395787945*zb^17*Log[MH2/muf2]*Log[zb]^3 + 5.67731784071653353*zb^18*Log[MH2/muf2]*Log[zb]^3 + 5.70115876110028157*zb^19*Log[MH2/muf2]*Log[zb]^3 + 5.72277452891487979*zb^20*Log[MH2/muf2]*Log[zb]^3 + 5.74246031746031746*zb^21*Log[MH2/muf2]*Log[zb]^3 + 5.76046176046176046*zb^22*Log[MH2/muf2]*Log[zb]^3 + 5.77698482408627336*zb^23*Log[MH2/muf2]*Log[zb]^3 + 5.79220343531937735*zb^24*Log[MH2/muf2]*Log[zb]^3 + 5.80626543209876543*zb^25*Log[MH2/muf2]*Log[zb]^3 + 5.81929724596391263*zb^26*Log[MH2/muf2]*Log[zb]^3 + 5.83140761844465548*zb^27*Log[MH2/muf2]*Log[zb]^3 + 5.84269057417205565*zb^28*Log[MH2/muf2]*Log[zb]^3 + 5.85322781730827708*zb^29*Log[MH2/muf2]*Log[zb]^3 + 5.86309067688378033*zb^30*Log[MH2/muf2]*Log[zb]^3 + 5.87234169653524492*zb^31*Log[MH2/muf2]*Log[zb]^3 + 5.88103594185583433*zb^32*Log[MH2/muf2]*Log[zb]^3 + 5.88922208193041526*zb^33*Log[MH2/muf2]*Log[zb]^3 + 5.89694328910015185*zb^34*Log[MH2/muf2]*Log[zb]^3 + 5.90423799149289345*zb^35*Log[MH2/muf2]*Log[zb]^3 + 5.91114050558495003*zb^36*Log[MH2/muf2]*Log[zb]^3 + 5.91768157045934824*zb^37*Log[MH2/muf2]*Log[zb]^3 + 5.92388880108178354*zb^38*Log[MH2/muf2]*Log[zb]^3 + 5.92978707452391663*zb^39*Log[MH2/muf2]*Log[zb]^3 + 5.935398860398861*zb^40*Log[MH2/muf2]*Log[zb]^3 + 5.94074450466726889*zb^41*Log[MH2/muf2]*Log[zb]^3 + 5.94584247429775885*zb^42*Log[MH2/muf2]*Log[zb]^3 + 5.95070956892662319*zb^43*Log[MH2/muf2]*Log[zb]^3 + 5.95536110458591079*zb^44*Log[MH2/muf2]*Log[zb]^3 + 5.95981107369996259*zb^45*Log[MH2/muf2]*Log[zb]^3 + 5.96407228484523171*zb^46*Log[MH2/muf2]*Log[zb]^3 + 5.96815648519317961*zb^47*Log[MH2/muf2]*Log[zb]^3 + 5.97207446808510638*zb^48*Log[MH2/muf2]*Log[zb]^3 + 5.97583616780045351*zb^49*Log[MH2/muf2]*Log[zb]^3 + 5.97945074326026707*zb^50*Log[MH2/muf2]*Log[zb]^3 + 2.43364197530864198*zb*Log[zb]^4 + 2.43364197530864198*zb^3*Log[zb]^4 + 2.43364197530864198*zb^4*Log[zb]^4 + 2.51476337448559671*zb^5*Log[zb]^4 + 2.59588477366255144*zb^6*Log[zb]^4 + 2.66541740152851264*zb^7*Log[zb]^4 + 2.72336125808348031*zb^8*Log[zb]^4 + 2.77164780521262003*zb^9*Log[zb]^4 + 2.81220850480109739*zb^10*Log[zb]^4 + 2.84662364384586607*zb^11*Log[zb]^4 + 2.87612233445566779*zb^12*Log[zb]^4 + 2.90165004748338082*zb^13*Log[zb]^4 + 2.92393614615836838*zb^14*Log[zb]^4 + 2.94354791299235744*zb^15*Log[zb]^4 + 2.96093106995884774*zb^16*Log[zb]^4 + 2.97643957274267732*zb^17*Log[zb]^4 + 2.99035745985637053*zb^18*Log[zb]^4 + 3.00291495198902606*zb^19*Log[zb]^4 + 3.01430041152263374*zb^20*Log[zb]^4 + 3.02466931216931217*zb^21*Log[zb]^4 + 3.03415103415103415*zb^22*Log[zb]^4 + 3.04285406398932969*zb^23*Log[zb]^4 + 3.050870012524602*zb^24*Log[zb]^4 + 3.05827674897119342*zb^25*Log[zb]^4 + 3.06514086736308959*zb^26*Log[zb]^4 + 3.07151964405050825*zb^27*Log[zb]^4 + 3.0774626036971715*zb^28*Log[zb]^4 + 3.083012781528107*zb^29*Log[zb]^4 + 3.08820774797786292*zb^30*Log[zb]^4 + 3.09308044603743528*zb^31*Log[zb]^4 + 3.09765987986194079*zb^32*Log[zb]^4 + 3.10197168443696221*zb^33*Log[zb]^4 + 3.10603859950265179*zb^34*Log[zb]^4 + 3.10988086592661756*zb^35*Log[zb]^4 + 3.11351655888692926*zb^36*Log[zb]^4 + 3.11696186927668409*zb^37*Log[zb]^4 + 3.12023134245356468*zb^38*Log[zb]^4 + 3.123338081671415*zb^39*Log[zb]^4 + 3.12629392212725546*zb^40*Log[zb]^4 + 3.12910958044765633*zb^41*Log[zb]^4 + 3.13179478355630117*zb^42*Log[zb]^4 + 3.13435838015941375*zb^43*Log[zb]^4 + 3.13680843751903183*zb^44*Log[zb]^4 + 3.1391523257264*zb^45*Log[zb]^4 + 3.14139679131627602*zb^46*Log[zb]^4 + 3.14354802176006822*zb^47*Log[zb]^4 + 3.14561170212765957*zb^48*Log[zb]^4 + 3.14759306500377929*zb^49*Log[zb]^4 + 3.14949693457629966*zb^50*Log[zb]^4, -5.387604262092064*zb - 7.12780378530526101*zb^2 + 43.9943871245322544*zb^3 - 31.0068944747869493*zb^4 - 4.72874742562534742*zb^5 + 0.300901903318262327*zb^6 + 1.08958371448511669*zb^7 + 0.998581900026575755*zb^8 + 0.753626834331044547*zb^9 + 0.519562228258912361*zb^10 + 0.327713408946904775*zb^11 + 0.176943011807808974*zb^12 + 0.0595082846933262164*zb^13 - 0.0322877688974484664*zb^14 - 0.104667940991527035*zb^15 - 0.162351456752428966*zb^16 - 0.208841120099696146*zb^17 - 0.246724856277964449*zb^18 - 0.27792062060619516*zb^19 - 0.303859690342818729*zb^20 - 0.325619616089669162*zb^21 - 0.344019590980859459*zb^22 - 0.359688750076480609*zb^23 - 0.373115241083884164*zb^24 - 0.384681685613436451*zb^25 - 0.394690991355578874*zb^26 - 0.403385291265120146*zb^27 - 0.410959956357712465*zb^28 - 0.417574051974087362*zb^29 - 0.423358206724077609*zb^30 - 0.428420584299854268*zb^31 - 0.432851453129905116*zb^32 - 0.436726711467030689*zb^33 - 0.440110628197810078*zb^34 - 0.443057990262156865*zb^35 - 0.445615797724065149*zb^36 - 0.447824611473171702*zb^37 - 0.449719632261556485*zb^38 - 0.451331570499568063*zb^39 - 0.452687351987474949*zb^40 - 0.453810694160034315*zb^41 - 0.454722579481986807*zb^42 - 0.455441646647216133*zb^43 - 0.4559845156931857*zb^44 - 0.4563660596753902*zb^45 - 0.456599632883777921*zb^46 - 0.456697263525860718*zb^47 - 0.456669817202713047*zb^48 - 0.456527136255067994*zb^49 - 0.456278159075526568*zb^50 + ALARM*zb^51 - 1.59163096872479324*zb*Log[MH2/muf2] + 26.3413175493569364*zb^2*Log[MH2/muf2] - 53.4712943822913365*zb^3*Log[MH2/muf2] + 19.6913727875197751*zb^4*Log[MH2/muf2] + 6.91819104672645296*zb^5*Log[MH2/muf2] + 2.58112941780917535*zb^6*Log[MH2/muf2] + 1.08846035426214893*zb^7*Log[MH2/muf2] + 0.534579818341450693*zb^8*Log[MH2/muf2] + 0.320663154634750846*zb^9*Log[MH2/muf2] + 0.239491341590356725*zb^10*Log[MH2/muf2] + 0.212682533856152332*zb^11*Log[MH2/muf2] + 0.208515258752108158*zb^12*Log[MH2/muf2] + 0.213545930766006142*zb^13*Log[MH2/muf2] + 0.221936470031599724*zb^14*Log[MH2/muf2] + 0.231155234875718971*zb^15*Log[MH2/muf2] + 0.240148551961109178*zb^16*Log[MH2/muf2] + 0.248530178642850073*zb^17*Log[MH2/muf2] + 0.256211374199374996*zb^18*Log[MH2/muf2] + 0.263229267544529782*zb^19*Log[MH2/muf2] + 0.269667126949533377*zb^20*Log[MH2/muf2] + 0.275618070056685111*zb^21*Log[MH2/muf2] + 0.281169492368044844*zb^22*Log[MH2/muf2] + 0.286397331129589918*zb^23*Log[MH2/muf2] + 0.291364882219768935*zb^24*Log[MH2/muf2] + 0.296123596216890554*zb^25*Log[MH2/muf2] + 0.300714610460884443*zb^26*Log[MH2/muf2] + 0.305170433361669337*zb^27*Log[MH2/muf2] + 0.309516524070329972*zb^28*Log[MH2/muf2] + 0.313772670782631679*zb^29*Log[MH2/muf2] + 0.317954147078878358*zb^30*Log[MH2/muf2] + 0.322072659600046942*zb^31*Log[MH2/muf2] + 0.326137113308142191*zb^32*Log[MH2/muf2] + 0.330154223459241058*zb^33*Log[MH2/muf2] + 0.334129001766197589*zb^34*Log[MH2/muf2] + 0.338065140818645183*zb^35*Log[MH2/muf2] + 0.341965317007140545*zb^36*Log[MH2/muf2] + 0.345831428578542993*zb^37*Log[MH2/muf2] + 0.349664782272316498*zb^38*Log[MH2/muf2] + 0.353466239311922596*zb^39*Log[MH2/muf2] + 0.357236329327864671*zb^40*Log[MH2/muf2] + 0.360975339011854974*zb^41*Log[MH2/muf2] + 0.364683380878927738*zb^42*Log[MH2/muf2] + 0.368360446382826072*zb^43*Log[MH2/muf2] + 0.372006446733808388*zb^44*Log[MH2/muf2] + 0.375621244060035543*zb^45*Log[MH2/muf2] + 0.3792046749952054*zb^46*Log[MH2/muf2] + 0.382756568334830927*zb^47*Log[MH2/muf2] + 0.386276758056533985*zb^48*Log[MH2/muf2] + 0.389765092726131955*zb^49*Log[MH2/muf2] + 0.3932214420954944*zb^50*Log[MH2/muf2] + 3.15910393571016662*zb*Log[MH2/muf2]^2 - 13.3011559035652499*zb^2*Log[MH2/muf2]^2 + 16.6081780097842407*zb^3*Log[MH2/muf2]^2 - 2.56540341422060649*zb^4*Log[MH2/muf2]^2 - 1.74329617276950865*zb^5*Log[MH2/muf2]^2 - 1.09996344902157593*zb^6*Log[MH2/muf2]^2 - 0.787037764100342267*zb^7*Log[MH2/muf2]^2 - 0.633503247420728702*zb^8*Log[MH2/muf2]^2 - 0.554245804351276236*zb^9*Log[MH2/muf2]^2 - 0.510907868139534425*zb^10*Log[MH2/muf2]^2 - 0.485687735920527347*zb^11*Log[MH2/muf2]^2 - 0.469946162568363761*zb^12*Log[MH2/muf2]^2 - 0.459312325932316354*zb^13*Log[MH2/muf2]^2 - 0.451496416110733587*zb^14*Log[MH2/muf2]^2 - 0.445265161931310528*zb^15*Log[MH2/muf2]^2 - 0.439940466046188052*zb^16*Log[MH2/muf2]^2 - 0.435144329503954726*zb^17*Log[MH2/muf2]^2 - 0.430664665180770959*zb^18*Log[MH2/muf2]^2 - 0.426382676738678376*zb^19*Log[MH2/muf2]^2 - 0.422232617097588969*zb^20*Log[MH2/muf2]^2 - 0.418179057731854874*zb^21*Log[MH2/muf2]^2 - 0.414203856994762366*zb^22*Log[MH2/muf2]^2 - 0.410298610566386073*zb^23*Log[MH2/muf2]^2 - 0.406460253068233908*zb^24*Log[MH2/muf2]^2 - 0.402688495524642876*zb^25*Log[MH2/muf2]^2 - 0.398984343158470134*zb^26*Log[MH2/muf2]^2 - 0.395349252981771776*zb^27*Log[MH2/muf2]^2 - 0.391784671101083251*zb^28*Log[MH2/muf2]^2 - 0.388291794698037535*zb^29*Log[MH2/muf2]^2 - 0.384871465628545817*zb^30*Log[MH2/muf2]^2 - 0.381524139581962265*zb^31*Log[MH2/muf2]^2 - 0.378249897034149201*zb^32*Log[MH2/muf2]^2 - 0.375048475756043642*zb^33*Log[MH2/muf2]^2 - 0.371919312886451834*zb^34*Log[MH2/muf2]^2 - 0.368861589614690316*zb^35*Log[MH2/muf2]^2 - 0.365874274589857044*zb^36*Log[MH2/muf2]^2 - 0.362956164034667474*zb^37*Log[MH2/muf2]^2 - 0.360105917655830103*zb^38*Log[MH2/muf2]^2 - 0.357322090095455137*zb^39*Log[MH2/muf2]^2 - 0.354603158036179025*zb^40*Log[MH2/muf2]^2 - 0.351947543266908321*zb^41*Log[MH2/muf2]^2 - 0.349353632105207388*zb^42*Log[MH2/muf2]^2 - 0.346819791599331634*zb^43*Log[MH2/muf2]^2 - 0.3443443829244429*zb^44*Log[MH2/muf2]^2 - 0.341925772360113173*zb^45*Log[MH2/muf2]^2 - 0.33956234019986464*zb^46*Log[MH2/muf2]^2 - 0.337252487904199116*zb^47*Log[MH2/muf2]^2 - 0.3349946437697865*zb^48*Log[MH2/muf2]^2 - 0.332787267351087069*zb^49*Log[MH2/muf2]^2 - 0.330628852837581653*zb^50*Log[MH2/muf2]^2 - 0.666666666666666667*zb*Log[MH2/muf2]^3 + 1.67708333333333333*zb^2*Log[MH2/muf2]^3 - 1.43055555555555556*zb^3*Log[MH2/muf2]^3 - 0.0303819444444444444*zb^4*Log[MH2/muf2]^3 + 0.0684259259259259259*zb^5*Log[MH2/muf2]^3 + 0.0774768518518518519*zb^6*Log[MH2/muf2]^3 + 0.0784930083144368859*zb^7*Log[MH2/muf2]^3 + 0.0800964309334845049*zb^8*Log[MH2/muf2]^3 + 0.0827251039304610733*zb^9*Log[MH2/muf2]^3 + 0.0859380511463844797*zb^10*Log[MH2/muf2]^3 + 0.0893702021416667881*zb^11*Log[MH2/muf2]^3 + 0.0928019257327969449*zb^12*Log[MH2/muf2]^3 + 0.09611532897517747*zb^13*Log[MH2/muf2]^3 + 0.0992534113813875719*zb^14*Log[MH2/muf2]^3 + 0.102193687044877521*zb^15*Log[MH2/muf2]^3 + 0.104932592794385949*zb^16*Log[MH2/muf2]^3 + 0.10747653650668718*zb^17*Log[MH2/muf2]^3 + 0.109836820386999405*zb^18*Log[MH2/muf2]^3 + 0.112026790866129308*zb^19*Log[MH2/muf2]^3 + 0.114060264405618123*zb^20*Log[MH2/muf2]^3 + 0.115950684786384232*zb^21*Log[MH2/muf2]^3 + 0.117710699362064154*zb^22*Log[MH2/muf2]^3 + 0.1193519738955462*zb^23*Log[MH2/muf2]^3 + 0.12088514130598613*zb^24*Log[MH2/muf2]^3 + 0.122319823386585693*zb^25*Log[MH2/muf2]^3 + 0.123664690029834358*zb^26*Log[MH2/muf2]^3 + 0.12492753544809111*zb^27*Log[MH2/muf2]^3 + 0.12611535969900023*zb^28*Log[MH2/muf2]^3 + 0.127234449043179168*zb^29*Log[MH2/muf2]^3 + 0.128290451743424077*zb^30*Log[MH2/muf2]^3 + 0.129288447722077682*zb^31*Log[MH2/muf2]^3 + 0.130233011537145663*zb^32*Log[MH2/muf2]^3 + 0.131128268723773904*zb^33*Log[MH2/muf2]^3 + 0.131977945859794256*zb^34*Log[MH2/muf2]^3 + 0.132785414863564*zb^35*Log[MH2/muf2]^3 + 0.1335537320868494*zb^36*Log[MH2/muf2]^3 + 0.134285672766060023*zb^37*Log[MH2/muf2]^3 + 0.13498376136653498*zb^38*Log[MH2/muf2]^3 + 0.135650298311695111*zb^39*Log[MH2/muf2]^3 + 0.136287383540481051*zb^40*Log[MH2/muf2]^3 + 0.136896937287639993*zb^41*Log[MH2/muf2]^3 + 0.137480718434862415*zb^42*Log[MH2/muf2]^3 + 0.138040340737880461*zb^43*Log[MH2/muf2]^3 + 0.138577287195980259*zb^44*Log[MH2/muf2]^3 + 0.139092922796029698*zb^45*Log[MH2/muf2]^3 + 0.139588505832897572*zb^46*Log[MH2/muf2]^3 + 0.140065197981721281*zb^47*Log[MH2/muf2]^3 + 0.140524073274494135*zb^48*Log[MH2/muf2]^3 + 0.140966126113504467*zb^49*Log[MH2/muf2]^3 + 0.141392278436896776*zb^50*Log[MH2/muf2]^3 - 3.03868236661299451*zb*Log[zb] + 51.6776805770715148*zb^2*Log[zb] - 108.249314799084773*zb^3*Log[zb] + 41.7695147788838246*zb^4*Log[zb] + 14.1192803744498832*zb^5*Log[zb] + 4.99902391715439874*zb^6*Log[zb] + 1.94361804496388048*zb^7*Log[zb] + 0.855038684458319159*zb^8*Log[zb] + 0.464975922234646444*zb^9*Log[zb] + 0.340503758519750479*zb^10*Log[zb] + 0.320331620873430027*zb^11*Log[zb] + 0.340474040137811203*zb^12*Log[zb] + 0.374582065388854427*zb^13*Log[zb] + 0.411721810452308178*zb^14*Log[zb] + 0.447517447207654236*zb^15*Log[zb] + 0.480433490278105547*zb^16*Log[zb] + 0.510154745844100053*zb^17*Log[zb] + 0.536864248916082099*zb^18*Log[zb] + 0.560919663077546201*zb^19*Log[zb] + 0.582710937084322652*zb^20*Log[zb] + 0.602601446364269423*zb^21*Log[zb] + 0.6209074743875759*zb^22*Log[zb] + 0.637894845256718915*zb^23*Log[zb] + 0.653782708624982028*zb^24*Log[zb] + 0.668749800711169022*zb^25*Log[zb] + 0.682941063211660698*zb^26*Log[zb] + 0.6964737316395909*zb^27*Log[zb] + 0.709442587831077432*zb^28*Log[zb] + 0.721924338063002827*zb^29*Log[zb] + 0.733981190543799418*zb^30*Log[zb] + 0.745663744325621896*zb^31*Log[zb] + 0.757013305867564847*zb^32*Log[zb] + 0.7680637392589977*zb^33*Log[zb] + 0.778842941021571219*zb^34*Log[zb] + 0.789374014865035464*zb^35*Log[zb] + 0.799676207644154072*zb^36*Log[zb] + 0.809765655678335888*zb^37*Log[zb] + 0.819655980600660587*zb^38*Log[zb] + 0.829358765802463586*zb^39*Log[zb] + 0.838883938055879631*zb^40*Log[zb] + 0.848240073746959332*zb^41*Log[zb] + 0.857434645080675634*zb^42*Log[zb] + 0.866474218408768*zb^43*Log[zb] + 0.875364614302809435*zb^44*Log[zb] + 0.884111037003645*zb^45*Log[zb] + 0.892718179309396675*zb^46*Log[zb] + 0.9011903077266978*zb^47*Log[zb] + 0.909531331732328542*zb^48*Log[zb] + 0.917744860219030173*zb^49*Log[zb] + 0.925834247586252646*zb^50*Log[zb] + 13.5098919313361759*zb*Log[MH2/muf2]*Log[zb] - 59.3585878970042638*zb^2*Log[MH2/muf2]*Log[zb] + 76.4277160054102499*zb^3*Log[MH2/muf2]*Log[zb] - 12.9720640542029931*zb^4*Log[MH2/muf2]*Log[zb] - 8.29449164680949754*zb^5*Log[MH2/muf2]*Log[zb] - 5.02065895501453056*zb^6*Log[MH2/muf2]*Log[zb] - 3.45082808658949828*zb^7*Log[MH2/muf2]*Log[zb] - 2.67887722026711078*zb^8*Log[MH2/muf2]*Log[zb] - 2.27547868947598444*zb^9*Log[MH2/muf2]*Log[zb] - 2.05038711448265112*zb^10*Log[MH2/muf2]*Log[zb] - 1.91593577802325023*zb^11*Log[MH2/muf2]*Log[zb] - 1.82964185930164796*zb^12*Log[MH2/muf2]*Log[zb] - 1.76994370856591988*zb^13*Log[MH2/muf2]*Log[zb] - 1.72545584840144781*zb^14*Log[MH2/muf2]*Log[zb] - 1.68996350778065702*zb^15*Log[MH2/muf2]*Log[zb] - 1.65997948751298912*zb^16*Log[MH2/muf2]*Log[zb] - 1.63350165833862964*zb^17*Log[MH2/muf2]*Log[zb] - 1.60935817295082489*zb^18*Log[MH2/muf2]*Log[zb] - 1.58685168606337083*zb^19*Log[MH2/muf2]*Log[zb] - 1.56556092629936159*zb^20*Log[MH2/muf2]*Log[zb] - 1.54522754924183286*zb^21*Log[MH2/muf2]*Log[zb] - 1.52569040991364829*zb^22*Log[MH2/muf2]*Log[zb] - 1.50684679360870852*zb^23*Log[MH2/muf2]*Log[zb] - 1.48862926828484986*zb^24*Log[MH2/muf2]*Log[zb] - 1.47099173770316695*zb^25*Log[MH2/muf2]*Log[zb] - 1.45390098795595467*zb^26*Log[MH2/muf2]*Log[zb] - 1.43733155041074743*zb^27*Log[MH2/muf2]*Log[zb] - 1.42126258396955609*zb^28*Log[MH2/muf2]*Log[zb] - 1.40567599411819578*zb^29*Log[MH2/muf2]*Log[zb] - 1.39055531175843761*zb^30*Log[MH2/muf2]*Log[zb] - 1.37588503863163953*zb^31*Log[MH2/muf2]*Log[zb] - 1.36165027801662452*zb^32*Log[MH2/muf2]*Log[zb] - 1.34783653814468297*zb^33*Log[MH2/muf2]*Log[zb] - 1.33442963837995037*zb^34*Log[MH2/muf2]*Log[zb] - 1.32141567478085731*zb^35*Log[MH2/muf2]*Log[zb] - 1.30878101829922912*zb^36*Log[MH2/muf2]*Log[zb] - 1.29651232932164078*zb^37*Log[MH2/muf2]*Log[zb] - 1.284596578817028*zb^38*Log[MH2/muf2]*Log[zb] - 1.2730210704600593*zb^39*Log[MH2/muf2]*Log[zb] - 1.2617734606516653*zb^40*Log[MH2/muf2]*Log[zb] - 1.25084177492500926*zb^41*Log[MH2/muf2]*Log[zb] - 1.24021442016809622*zb^42*Log[MH2/muf2]*Log[zb] - 1.22988019264328684*zb^43*Log[MH2/muf2]*Log[zb] - 1.21982828208625537*zb^44*Log[MH2/muf2]*Log[zb] - 1.21004827231643841*zb^45*Log[MH2/muf2]*Log[zb] - 1.200530138847807*zb^46*Log[MH2/muf2]*Log[zb] - 1.19126424399105215*zb^47*Log[MH2/muf2]*Log[zb] - 1.18224132991013078*zb^48*Log[MH2/muf2]*Log[zb] - 1.17345251005260205*zb^49*Log[MH2/muf2]*Log[zb] - 1.16488925932355366*zb^50*Log[MH2/muf2]*Log[zb] - 6.16666666666666667*zb*Log[MH2/muf2]^2*Log[zb] + 15.5416666666666667*zb^2*Log[MH2/muf2]^2*Log[zb] - 13.5138888888888889*zb^3*Log[MH2/muf2]^2*Log[zb] - 0.185763888888888889*zb^4*Log[MH2/muf2]^2*Log[zb] + 0.628009259259259259*zb^5*Log[MH2/muf2]^2*Log[zb] + 0.653125*zb^6*Log[MH2/muf2]^2*Log[zb] + 0.626034580498866213*zb^7*Log[MH2/muf2]^2*Log[zb] + 0.614485308012093726*zb^8*Log[MH2/muf2]^2*Log[zb] + 0.617661092214663643*zb^9*Log[MH2/muf2]^2*Log[zb] + 0.6293953924162258*zb^10*Log[MH2/muf2]^2*Log[zb] + 0.645314876154522619*zb^11*Log[MH2/muf2]^2*Log[zb] + 0.662853036588832043*zb^12*Log[MH2/muf2]^2*Log[zb] + 0.680597348779166961*zb^13*Log[MH2/muf2]^2*Log[zb] + 0.697806054725697583*zb^14*Log[MH2/muf2]^2*Log[zb] + 0.714116158312586884*zb^15*Log[MH2/muf2]^2*Log[zb] + 0.729375700357843215*zb^16*Log[MH2/muf2]^2*Log[zb] + 0.743548586089676055*zb^17*Log[MH2/muf2]^2*Log[zb] + 0.756660621026790289*zb^18*Log[MH2/muf2]^2*Log[zb] + 0.768768886094051556*zb^19*Log[MH2/muf2]^2*Log[zb] + 0.779944403405546144*zb^20*Log[MH2/muf2]^2*Log[zb] + 0.7902624260223948*zb^21*Log[MH2/muf2]^2*Log[zb] + 0.799797127659101695*zb^22*Log[MH2/muf2]^2*Log[zb] + 0.8086188387395719*zb^23*Log[MH2/muf2]^2*Log[zb] + 0.816792752463840963*zb^24*Log[MH2/muf2]^2*Log[zb] + 0.824378470773753179*zb^25*Log[MH2/muf2]^2*Log[zb] + 0.831430019345802866*zb^26*Log[MH2/muf2]^2*Log[zb] + 0.837996112967761166*zb^27*Log[MH2/muf2]^2*Log[zb] + 0.844120542848573985*zb^28*Log[MH2/muf2]^2*Log[zb] + 0.849842611206795224*zb^29*Log[MH2/muf2]^2*Log[zb] + 0.855197570693439999*zb^30*Log[MH2/muf2]^2*Log[zb] + 0.860217045497015012*zb^31*Log[MH2/muf2]^2*Log[zb] + 0.864929422481859174*zb^32*Log[MH2/muf2]^2*Log[zb] + 0.869360207494721023*zb^33*Log[MH2/muf2]^2*Log[zb] + 0.873532345891298743*zb^34*Log[MH2/muf2]^2*Log[zb] + 0.877466508511083*zb^35*Log[MH2/muf2]^2*Log[zb] + 0.881181345454622777*zb^36*Log[MH2/muf2]^2*Log[zb] + 0.884693710515600035*zb^37*Log[MH2/muf2]^2*Log[zb] + 0.888018859251162*zb^38*Log[MH2/muf2]^2*Log[zb] + 0.891170623597620551*zb^39*Log[MH2/muf2]^2*Log[zb] + 0.894161565752446253*zb^40*Log[MH2/muf2]^2*Log[zb] + 0.897003113806351869*zb^41*Log[MH2/muf2]^2*Log[zb] + 0.899705681356050056*zb^42*Log[MH2/muf2]^2*Log[zb] + 0.902278773078965057*zb^43*Log[MH2/muf2]^2*Log[zb] + 0.904731078016580082*zb^44*Log[MH2/muf2]^2*Log[zb] + 0.907070552098421153*zb^45*Log[MH2/muf2]^2*Log[zb] + 0.909304491245775927*zb^46*Log[MH2/muf2]^2*Log[zb] + 0.911439596223041676*zb^47*Log[MH2/muf2]^2*Log[zb] + 0.9134820302539398*zb^48*Log[MH2/muf2]^2*Log[zb] + 0.915437470288041833*zb^49*Log[MH2/muf2]^2*Log[zb] + 0.917311152688230558*zb^50*Log[MH2/muf2]^2*Log[zb] + 0.541666666666666667*zb*Log[MH2/muf2]^3*Log[zb] - 0.8125*zb^2*Log[MH2/muf2]^3*Log[zb] + 0.541666666666666667*zb^3*Log[MH2/muf2]^3*Log[zb] + 0.135416666666666667*zb^4*Log[MH2/muf2]^3*Log[zb] + 0.0722222222222222222*zb^5*Log[MH2/muf2]^3*Log[zb] + 0.0541666666666666667*zb^6*Log[MH2/muf2]^3*Log[zb] + 0.0464285714285714286*zb^7*Log[MH2/muf2]^3*Log[zb] + 0.0419146825396825397*zb^8*Log[MH2/muf2]^3*Log[zb] + 0.0386904761904761905*zb^9*Log[MH2/muf2]^3*Log[zb] + 0.0361111111111111111*zb^10*Log[MH2/muf2]^3*Log[zb] + 0.0339225589225589226*zb^11*Log[MH2/muf2]^3*Log[zb] + 0.0320075757575757576*zb^12*Log[MH2/muf2]^3*Log[zb] + 0.030303030303030304*zb^13*Log[MH2/muf2]^3*Log[zb] + 0.0287698412698412698*zb^14*Log[MH2/muf2]^3*Log[zb] + 0.02738095238095238*zb^15*Log[MH2/muf2]^3*Log[zb] + 0.0261160714285714286*zb^16*Log[MH2/muf2]^3*Log[zb] + 0.0249591503267973856*zb^17*Log[MH2/muf2]^3*Log[zb] + 0.0238970588235294118*zb^18*Log[MH2/muf2]^3*Log[zb] + 0.0229188166494668043*zb^19*Log[MH2/muf2]^3*Log[zb] + 0.0220151072124756335*zb^20*Log[MH2/muf2]^3*Log[zb] + 0.0211779448621553885*zb^21*Log[MH2/muf2]^3*Log[zb] + 0.0204004329004329004*zb^22*Log[MH2/muf2]^3*Log[zb] + 0.0196765794591881548*zb^23*Log[MH2/muf2]^3*Log[zb] + 0.0190011528326745718*zb^24*Log[MH2/muf2]^3*Log[zb] + 0.0183695652173913043*zb^25*Log[MH2/muf2]^3*Log[zb] + 0.0177777777777777778*zb^26*Log[MH2/muf2]^3*Log[zb] + 0.0172222222222222222*zb^27*Log[MH2/muf2]^3*Log[zb] + 0.0166997354497354497*zb^28*Log[MH2/muf2]^3*Log[zb] + 0.0162075047132518397*zb^29*Log[MH2/muf2]^3*Log[zb] + 0.0157430213464696223*zb^30*Log[MH2/muf2]^3*Log[zb] + 0.0153040415276232851*zb^31*Log[MH2/muf2]^3*Log[zb] + 0.0148885528673835125*zb^32*Log[MH2/muf2]^3*Log[zb] + 0.0144947458455522972*zb^33*Log[MH2/muf2]^3*Log[zb] + 0.0141209893048128342*zb^34*Log[MH2/muf2]^3*Log[zb] + 0.0137658093540446482*zb^35*Log[MH2/muf2]^3*Log[zb] + 0.0134278711484593838*zb^36*Log[MH2/muf2]^3*Log[zb] + 0.013105963105963106*zb^37*Log[MH2/muf2]^3*Log[zb] + 0.0127989831937200358*zb^38*Log[MH2/muf2]^3*Log[zb] + 0.0125059269796111901*zb^39*Log[MH2/muf2]^3*Log[zb] + 0.0122258771929824561*zb^40*Log[MH2/muf2]^3*Log[zb] + 0.0119579945799457995*zb^41*Log[MH2/muf2]^3*Log[zb] + 0.0117015098722415796*zb^42*Log[MH2/muf2]^3*Log[zb] + 0.0114557167166356049*zb^43*Log[MH2/muf2]^3*Log[zb] + 0.0112199654350817142*zb^44*Log[MH2/muf2]^3*Log[zb] + 0.0109936575052854123*zb^45*Log[MH2/muf2]^3*Log[zb] + 0.0107762406675450154*zb^46*Log[MH2/muf2]^3*Log[zb] + 0.0105672045773803406*zb^47*Log[MH2/muf2]^3*Log[zb] + 0.0103660769349367869*zb^48*Log[MH2/muf2]^3*Log[zb] + 0.0101724200318425242*zb^49*Log[MH2/muf2]^3*Log[zb] + 0.00998582766439909297*zb^50*Log[MH2/muf2]^3*Log[zb] + 13.688030667409462*zb*Log[zb]^2 - 60.0346501677808597*zb^2*Log[zb]^2 + 78.6752991859279805*zb^3*Log[zb]^2 - 14.1724295437957826*zb^4*Log[zb]^2 - 8.777070833851578*zb^5*Log[zb]^2 - 5.20676772801214022*zb^6*Log[zb]^2 - 3.51338167235381734*zb^7*Log[zb]^2 - 2.683570587635817*zb^8*Log[zb]^2 - 2.24952318500484*zb^9*Log[zb]^2 - 2.00620014829222956*zb^10*Log[zb]^2 - 1.85971914993202238*zb^11*Log[zb]^2 - 1.76477463637060156*zb^12*Log[zb]^2 - 1.69842863424310569*zb^13*Log[zb]^2 - 1.64857969239212615*zb^14*Log[zb]^2 - 1.60861659179725046*zb^15*Log[zb]^2 - 1.57481870449678087*zb^16*Log[zb]^2 - 1.5450377767877195*zb^17*Log[zb]^2 - 1.51800483377309905*zb^18*Log[zb]^2 - 1.49295420414915068*zb^19*Log[zb]^2 - 1.46941403448744401*zb^20*Log[zb]^2 - 1.44708686254042468*zb^21*Log[zb]^2 - 1.42578019224736123*zb^22*Log[zb]^2 - 1.40536546605892389*zb^23*Log[zb]^2 - 1.38575348466901291*zb^24*Log[zb]^2 - 1.36687951541234805*zb^25*Log[zb]^2 - 1.34869419093196672*zb^26*Log[zb]^2 - 1.33115791047553654*zb^27*Log[zb]^2 - 1.31423738105593425*zb^28*Log[zb]^2 - 1.29790347603776858*zb^29*Log[zb]^2 - 1.28212990927114789*zb^30*Log[zb]^2 - 1.26689241567569919*zb^31*Log[zb]^2 - 1.25216824650545339*zb^32*Log[zb]^2 - 1.2379358596718737*zb^33*Log[zb]^2 - 1.22417473025652605*zb^34*Log[zb]^2 - 1.21086523430708642*zb^35*Log[zb]^2 - 1.19798857657839755*zb^36*Log[zb]^2 - 1.18552674396018549*zb^37*Log[zb]^2 - 1.17346247333424852*zb^38*Log[zb]^2 - 1.16177922702643747*zb^39*Log[zb]^2 - 1.15046117180390723*zb^40*Log[zb]^2 - 1.13949315911084267*zb^41*Log[zb]^2 - 1.12886070531429715*zb^42*Log[zb]^2 - 1.11854997138740906*zb^43*Log[zb]^2 - 1.10854774184480409*zb^44*Log[zb]^2 - 1.0988414029637663*zb^45*Log[zb]^2 - 1.08941892043854203*zb^46*Log[zb]^2 - 1.08026881666479872*zb^47*Log[zb]^2 - 1.07138014786288432*zb^48*Log[zb]^2 - 1.06274248123864712*zb^49*Log[zb]^2 - 1.05434587235952525*zb^50*Log[zb]^2 - 14.6041666666666667*zb*Log[MH2/muf2]*Log[zb]^2 + 36.8697916666666667*zb^2*Log[MH2/muf2]*Log[zb]^2 - 32.3611111111111111*zb^3*Log[MH2/muf2]*Log[zb]^2 - 0.282552083333333333*zb^4*Log[MH2/muf2]*Log[zb]^2 + 1.55460648148148148*zb^5*Log[MH2/muf2]*Log[zb]^2 + 1.55840277777777778*zb^6*Log[MH2/muf2]*Log[zb]^2 + 1.461326530612245*zb^7*Log[MH2/muf2]*Log[zb]^2 + 1.41177233914399093*zb^8*Log[MH2/muf2]*Log[zb]^2 + 1.40248193027210884*zb^9*Log[MH2/muf2]*Log[zb]^2 + 1.41649277998236332*zb^10*Log[MH2/muf2]*Log[zb]^2 + 1.44232717992819003*zb^11*Log[MH2/muf2]*Log[zb]^2 + 1.47332828419476147*zb^12*Log[MH2/muf2]*Log[zb]^2 + 1.50582488687820856*zb^13*Log[MH2/muf2]*Log[zb]^2 + 1.53786020442384911*zb^14*Log[MH2/muf2]*Log[zb]^2 + 1.56844142731505369*zb^15*Log[MH2/muf2]*Log[zb]^2 + 1.59711360383374892*zb^16*Log[MH2/muf2]*Log[zb]^2 + 1.62371929555216933*zb^17*Log[MH2/muf2]*Log[zb]^2 + 1.64826262735653054*zb^18*Log[MH2/muf2]*Log[zb]^2 + 1.67083208079385636*zb^19*Log[MH2/muf2]*Log[zb]^2 + 1.69155661133017571*zb^20*Log[MH2/muf2]*Log[zb]^2 + 1.71058084810643937*zb^21*Log[MH2/muf2]*Log[zb]^2 + 1.72805130919656874*zb^22*Log[MH2/muf2]*Log[zb]^2 + 1.74410900735974649*zb^23*Log[MH2/muf2]*Log[zb]^2 + 1.75888576447635912*zb^24*Log[MH2/muf2]*Log[zb]^2 + 1.77250266477620534*zb^25*Log[MH2/muf2]*Log[zb]^2 + 1.78506972151192003*zb^26*Log[MH2/muf2]*Log[zb]^2 + 1.79668620974329931*zb^27*Log[MH2/muf2]*Log[zb]^2 + 1.8074413418077802*zb^28*Log[MH2/muf2]*Log[zb]^2 + 1.81741509571575797*zb^29*Log[MH2/muf2]*Log[zb]^2 + 1.8266790869130403*zb^30*Log[MH2/muf2]*Log[zb]^2 + 1.83529742207265084*zb^31*Log[MH2/muf2]*Log[zb]^2 + 1.84332750250709842*zb^32*Log[MH2/muf2]*Log[zb]^2 + 1.85082076201496036*zb^33*Log[MH2/muf2]*Log[zb]^2 + 1.85782333406878019*zb^34*Log[MH2/muf2]*Log[zb]^2 + 1.86437664899899739*zb^35*Log[MH2/muf2]*Log[zb]^2 + 1.87051796493573233*zb^36*Log[MH2/muf2]*Log[zb]^2 + 1.87628083778553037*zb^37*Log[MH2/muf2]*Log[zb]^2 + 1.88169553609042844*zb^38*Log[MH2/muf2]*Log[zb]^2 + 1.88678940664075486*zb^39*Log[MH2/muf2]*Log[zb]^2 + 1.89158719643593284*zb^40*Log[MH2/muf2]*Log[zb]^2 + 1.89611133615854225*zb^41*Log[MH2/muf2]*Log[zb]^2 + 1.90038218983565862*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.9044182748605367*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1.90823645606649942*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1.91185211709871428*zb^45*Log[MH2/muf2]*Log[zb]^2 + 1.91527931192507485*zb^46*Log[MH2/muf2]*Log[zb]^2 + 1.91853089896624336*zb^47*Log[MH2/muf2]*Log[zb]^2 + 1.92161866000574032*zb^48*Log[MH2/muf2]*Log[zb]^2 + 1.92455340576093077*zb^49*Log[MH2/muf2]*Log[zb]^2 + 1.92734506975128691*zb^50*Log[MH2/muf2]*Log[zb]^2 + 2.70833333333333333*zb*Log[MH2/muf2]^2*Log[zb]^2 - 4.0625*zb^2*Log[MH2/muf2]^2*Log[zb]^2 + 2.70833333333333333*zb^3*Log[MH2/muf2]^2*Log[zb]^2 + 0.677083333333333333*zb^4*Log[MH2/muf2]^2*Log[zb]^2 + 0.361111111111111111*zb^5*Log[MH2/muf2]^2*Log[zb]^2 + 0.270833333333333333*zb^6*Log[MH2/muf2]^2*Log[zb]^2 + 0.232142857142857143*zb^7*Log[MH2/muf2]^2*Log[zb]^2 + 0.209573412698412698*zb^8*Log[MH2/muf2]^2*Log[zb]^2 + 0.193452380952380952*zb^9*Log[MH2/muf2]^2*Log[zb]^2 + 0.180555555555555556*zb^10*Log[MH2/muf2]^2*Log[zb]^2 + 0.169612794612794613*zb^11*Log[MH2/muf2]^2*Log[zb]^2 + 0.160037878787878788*zb^12*Log[MH2/muf2]^2*Log[zb]^2 + 0.151515151515151515*zb^13*Log[MH2/muf2]^2*Log[zb]^2 + 0.143849206349206349*zb^14*Log[MH2/muf2]^2*Log[zb]^2 + 0.136904761904761905*zb^15*Log[MH2/muf2]^2*Log[zb]^2 + 0.130580357142857143*zb^16*Log[MH2/muf2]^2*Log[zb]^2 + 0.124795751633986928*zb^17*Log[MH2/muf2]^2*Log[zb]^2 + 0.119485294117647059*zb^18*Log[MH2/muf2]^2*Log[zb]^2 + 0.114594083247334021*zb^19*Log[MH2/muf2]^2*Log[zb]^2 + 0.110075536062378168*zb^20*Log[MH2/muf2]^2*Log[zb]^2 + 0.105889724310776942*zb^21*Log[MH2/muf2]^2*Log[zb]^2 + 0.102002164502164502*zb^22*Log[MH2/muf2]^2*Log[zb]^2 + 0.0983828972959407742*zb^23*Log[MH2/muf2]^2*Log[zb]^2 + 0.09500576416337286*zb^24*Log[MH2/muf2]^2*Log[zb]^2 + 0.0918478260869565217*zb^25*Log[MH2/muf2]^2*Log[zb]^2 + 0.0888888888888888889*zb^26*Log[MH2/muf2]^2*Log[zb]^2 + 0.0861111111111111111*zb^27*Log[MH2/muf2]^2*Log[zb]^2 + 0.0834986772486772487*zb^28*Log[MH2/muf2]^2*Log[zb]^2 + 0.0810375235662591984*zb^29*Log[MH2/muf2]^2*Log[zb]^2 + 0.0787151067323481117*zb^30*Log[MH2/muf2]^2*Log[zb]^2 + 0.0765202076381164257*zb^31*Log[MH2/muf2]^2*Log[zb]^2 + 0.0744427643369175627*zb^32*Log[MH2/muf2]^2*Log[zb]^2 + 0.0724737292277614858*zb^33*Log[MH2/muf2]^2*Log[zb]^2 + 0.0706049465240641711*zb^34*Log[MH2/muf2]^2*Log[zb]^2 + 0.0688290467702232408*zb^35*Log[MH2/muf2]^2*Log[zb]^2 + 0.0671393557422969188*zb^36*Log[MH2/muf2]^2*Log[zb]^2 + 0.0655298155298155298*zb^37*Log[MH2/muf2]^2*Log[zb]^2 + 0.0639949159686001791*zb^38*Log[MH2/muf2]^2*Log[zb]^2 + 0.0625296348980559507*zb^39*Log[MH2/muf2]^2*Log[zb]^2 + 0.0611293859649122807*zb^40*Log[MH2/muf2]^2*Log[zb]^2 + 0.0597899728997289973*zb^41*Log[MH2/muf2]^2*Log[zb]^2 + 0.0585075493612078978*zb^42*Log[MH2/muf2]^2*Log[zb]^2 + 0.0572785835831780245*zb^43*Log[MH2/muf2]^2*Log[zb]^2 + 0.0560998271754085708*zb^44*Log[MH2/muf2]^2*Log[zb]^2 + 0.0549682875264270613*zb^45*Log[MH2/muf2]^2*Log[zb]^2 + 0.0538812033377250769*zb^46*Log[MH2/muf2]^2*Log[zb]^2 + 0.0528360228869017028*zb^47*Log[MH2/muf2]^2*Log[zb]^2 + 0.0518303846746839346*zb^48*Log[MH2/muf2]^2*Log[zb]^2 + 0.0508621001592126212*zb^49*Log[MH2/muf2]^2*Log[zb]^2 + 0.0499291383219954649*zb^50*Log[MH2/muf2]^2*Log[zb]^2 - 9.94444444444444444*zb*Log[zb]^3 + 25.1631944444444444*zb^2*Log[zb]^3 - 22.2615740740740741*zb^3*Log[zb]^3 - 0.0694444444444444444*zb^4*Log[zb]^3 + 1.14832561728395062*zb^5*Log[zb]^3 + 1.12765046296296296*zb^6*Log[zb]^3 + 1.04929563492063492*zb^7*Log[zb]^3 + 1.00872809193121693*zb^8*Log[zb]^3 + 0.998181216931216931*zb^9*Log[zb]^3 + 1.00479837228101117*zb^10*Log[zb]^3 + 1.02014717936540327*zb^11*Log[zb]^3 + 1.0393927220892183*zb^12*Log[zb]^3 + 1.059881833126297*zb^13*Log[zb]^3 + 1.08020163995915675*zb^14*Log[zb]^3 + 1.09963257857832034*zb^15*Log[zb]^3 + 1.11784053891847791*zb^16*Log[zb]^3 + 1.13470422231346515*zb^17*Log[zb]^3 + 1.15021788563935815*zb^18*Log[zb]^3 + 1.16443627464120212*zb^19*Log[zb]^3 + 1.1774433920996248*zb^20*Log[zb]^3 + 1.18933487037877998*zb^21*Log[zb]^3 + 1.20020817645339868*zb^22*Log[zb]^3 + 1.21015735101737488*zb^23*Log[zb]^3 + 1.21927037436488674*zb^24*Log[zb]^3 + 1.22762804519694284*zb^25*Log[zb]^3 + 1.23530371719079113*zb^26*Log[zb]^3 + 1.24236350652817545*zb^27*Log[zb]^3 + 1.24886674218928775*zb^28*Log[zb]^3 + 1.25486652531307172*zb^29*Log[zb]^3 + 1.26041032051941216*zb^30*Log[zb]^3 + 1.26554053605529413*zb^31*Log[zb]^3 + 1.27029506997113293*zb^32*Log[zb]^3 + 1.27470781162618757*zb^33*Log[zb]^3 + 1.27880909489801399*zb^34*Log[zb]^3 + 1.28262610349460113*zb^35*Log[zb]^3 + 1.28618323093987763*zb^36*Log[zb]^3 + 1.28950239886108323*zb^37*Log[zb]^3 + 1.29260333760405078*zb^38*Log[zb]^3 + 1.29550383321917852*zb^39*Log[zb]^3 + 1.29821994466815235*zb^40*Log[zb]^3 + 1.30076619480353019*zb^41*Log[zb]^3 + 1.30315573833256764*zb^42*Log[zb]^3 + 1.3054005096296193*zb^43*Log[zb]^3 + 1.30751135292848785*zb^44*Log[zb]^3 + 1.30949813711773739*zb^45*Log[zb]^3 + 1.31136985708279097*zb^46*Log[zb]^3 + 1.31313472328961946*zb^47*Log[zb]^3 + 1.31480024108502351*zb^48*Log[zb]^3 + 1.3163732809958775*zb^49*Log[zb]^3 + 1.31786014114172814*zb^50*Log[zb]^3 + 4.36805555555555556*zb*Log[MH2/muf2]*Log[zb]^3 - 6.55208333333333333*zb^2*Log[MH2/muf2]*Log[zb]^3 + 4.36805555555555556*zb^3*Log[MH2/muf2]*Log[zb]^3 + 1.09201388888888889*zb^4*Log[MH2/muf2]*Log[zb]^3 + 0.582407407407407407*zb^5*Log[MH2/muf2]*Log[zb]^3 + 0.436805555555555556*zb^6*Log[MH2/muf2]*Log[zb]^3 + 0.374404761904761905*zb^7*Log[MH2/muf2]*Log[zb]^3 + 0.338004298941798942*zb^8*Log[MH2/muf2]*Log[zb]^3 + 0.312003968253968254*zb^9*Log[MH2/muf2]*Log[zb]^3 + 0.291203703703703704*zb^10*Log[MH2/muf2]*Log[zb]^3 + 0.273554994388327722*zb^11*Log[MH2/muf2]*Log[zb]^3 + 0.258112373737373737*zb^12*Log[MH2/muf2]*Log[zb]^3 + 0.244366744366744367*zb^13*Log[MH2/muf2]*Log[zb]^3 + 0.232002950752950753*zb^14*Log[MH2/muf2]*Log[zb]^3 + 0.220802808302808303*zb^15*Log[MH2/muf2]*Log[zb]^3 + 0.210602678571428571*zb^16*Log[MH2/muf2]*Log[zb]^3 + 0.201273148148148148*zb^17*Log[MH2/muf2]*Log[zb]^3 + 0.192708333333333333*zb^18*Log[MH2/muf2]*Log[zb]^3 + 0.184819688109161793*zb^19*Log[MH2/muf2]*Log[zb]^3 + 0.177532082521117609*zb^20*Log[MH2/muf2]*Log[zb]^3 + 0.170781119465329992*zb^21*Log[MH2/muf2]*Log[zb]^3 + 0.164511183261183261*zb^22*Log[MH2/muf2]*Log[zb]^3 + 0.158673954869607044*zb^23*Log[MH2/muf2]*Log[zb]^3 + 0.153227245278875714*zb^24*Log[MH2/muf2]*Log[zb]^3 + 0.148134057971014493*zb^25*Log[MH2/muf2]*Log[zb]^3 + 0.143361823361823362*zb^26*Log[MH2/muf2]*Log[zb]^3 + 0.138881766381766382*zb^27*Log[MH2/muf2]*Log[zb]^3 + 0.134668379460046127*zb^28*Log[MH2/muf2]*Log[zb]^3 + 0.130698980315838553*zb^29*Log[MH2/muf2]*Log[zb]^3 + 0.126953338806787083*zb^30*Log[MH2/muf2]*Log[zb]^3 + 0.123413360524039056*zb^31*Log[MH2/muf2]*Log[zb]^3 + 0.120062817353643967*zb^32*Log[MH2/muf2]*Log[zb]^3 + 0.116887117139133268*zb^33*Log[MH2/muf2]*Log[zb]^3 + 0.113873106060606061*zb^34*Log[MH2/muf2]*Log[zb]^3 + 0.111008898508898509*zb^35*Log[MH2/muf2]*Log[zb]^3 + 0.108283730158730159*zb^36*Log[MH2/muf2]*Log[zb]^3 + 0.105687830687830688*zb^37*Log[MH2/muf2]*Log[zb]^3 + 0.103212313190383366*zb^38*Log[MH2/muf2]*Log[zb]^3 + 0.100849077822762033*zb^39*Log[MH2/muf2]*Log[zb]^3 + 0.0985907276203328835*zb^40*Log[MH2/muf2]*Log[zb]^3 + 0.0964304947536654854*zb^41*Log[MH2/muf2]*Log[zb]^3 + 0.0943621757646148*zb^42*Log[MH2/muf2]*Log[zb]^3 + 0.0923800745482537882*zb^43*Log[MH2/muf2]*Log[zb]^3 + 0.0904789520341845923*zb^44*Log[MH2/muf2]*Log[zb]^3 + 0.0886539816772374912*zb^45*Log[MH2/muf2]*Log[zb]^3 + 0.0869007099985360855*zb^46*Log[MH2/muf2]*Log[zb]^3 + 0.0852150215278491566*zb^47*Log[MH2/muf2]*Log[zb]^3 + 0.08359310759070819*zb^48*Log[MH2/muf2]*Log[zb]^3 + 0.0820314384619095865*zb^49*Log[MH2/muf2]*Log[zb]^3 + 0.0805267384731670446*zb^50*Log[MH2/muf2]*Log[zb]^3 + 2.23611111111111111*zb*Log[zb]^4 - 3.35416666666666667*zb^2*Log[zb]^4 + 2.23611111111111111*zb^3*Log[zb]^4 + 0.559027777777777778*zb^4*Log[zb]^4 + 0.298148148148148148*zb^5*Log[zb]^4 + 0.223611111111111111*zb^6*Log[zb]^4 + 0.191666666666666667*zb^7*Log[zb]^4 + 0.173032407407407407*zb^8*Log[zb]^4 + 0.159722222222222222*zb^9*Log[zb]^4 + 0.149074074074074074*zb^10*Log[zb]^4 + 0.140039281705948373*zb^11*Log[zb]^4 + 0.132133838383838384*zb^12*Log[zb]^4 + 0.125097125097125097*zb^13*Log[zb]^4 + 0.118767806267806268*zb^14*Log[zb]^4 + 0.113034188034188034*zb^15*Log[zb]^4 + 0.1078125*zb^16*Log[zb]^4 + 0.103036492374727669*zb^17*Log[zb]^4 + 0.0986519607843137255*zb^18*Log[zb]^4 + 0.0946135764247219356*zb^19*Log[zb]^4 + 0.0908828784925276153*zb^20*Log[zb]^4 + 0.0874269005847953216*zb^21*Log[zb]^4 + 0.0842171717171717172*zb^22*Log[zb]^4 + 0.08122895622895623*zb^23*Log[zb]^4 + 0.0784406565656565657*zb^24*Log[zb]^4 + 0.0758333333333333333*zb^25*Log[zb]^4 + 0.0733903133903133903*zb^26*Log[zb]^4 + 0.0710968660968660969*zb^27*Log[zb]^4 + 0.0689399335232668566*zb^28*Log[zb]^4 + 0.0669079040726550305*zb^29*Log[zb]^4 + 0.0649904214559386973*zb^30*Log[zb]^4 + 0.0631782227165986899*zb^31*Log[zb]^4 + 0.0614630002986857826*zb^32*Log[zb]^4 + 0.0598372841316389703*zb^33*Log[zb]^4 + 0.0582943404634581105*zb^34*Log[zb]^4 + 0.0568280847692612398*zb^35*Log[zb]^4 + 0.0554330065359477124*zb^36*Log[zb]^4 + 0.0541041041041041041*zb^37*Log[zb]^4 + 0.0528368280561263017*zb^38*Log[zb]^4 + 0.0516270318901897849*zb^39*Log[zb]^4 + 0.0504709289248762933*zb^40*Log[zb]^4 + 0.0493650545479813772*zb^41*Log[zb]^4 + 0.0483062330623306233*zb^42*Log[zb]^4 + 0.0472915484968803176*zb^43*Log[zb]^4 + 0.0463183188473886148*zb^44*Log[zb]^4 + 0.0453840732910500352*zb^45*Log[zb]^4 + 0.0444865319865319865*zb^46*Log[zb]^4 + 0.0436235881271342264*zb^47*Log[zb]^4 + 0.0427932919621749409*zb^48*Log[zb]^4 + 0.0419938365417088821*zb^49*Log[zb]^4 + 0.0412235449735449735*zb^50*Log[zb]^4, 0.2886809160626286*zb^5 + 0.187019513597908053*zb^6 + 0.0686318401507469925*zb^7 - 0.0157900175028027321*zb^8 - 0.0692871228032640484*zb^9 - 0.101168896338190839*zb^10 - 0.119011937352489195*zb^11 - 0.127994315032915151*zb^12 - 0.131468001607596206*zb^13 - 0.131560918887208535*zb^14 - 0.1296151351984962*zb^15 - 0.126475850960770206*zb^16 - 0.122675278493000269*zb^17 - 0.1185481515832982*zb^18 - 0.114304101150198076*zb^19 - 0.110073121576809721*zb^20 - 0.10593428355848994*zb^21 - 0.101933987004708664*zb^22 - 0.0980976471127427548*zb^23 - 0.0944372284869474126*zb^24 - 0.0909561333681114664*zb^25 - 0.0876523898749727278*zb^26 - 0.0845207391105037043*zb^27 - 0.08155400350762688*zb^28 - 0.0787439826973182959*zb^29 - 0.0760820369000280482*zb^30 - 0.0735594626557741974*zb^31 - 0.0711677300966447491*zb^32 - 0.0688986277818569881*zb^33 - 0.0667443458930987793*zb^34 - 0.06469751851084216*zb^35 - 0.0627512389702143139*zb^36 - 0.060899057779250435*zb^37 - 0.0591349695295912117*zb^38 - 0.05745339315464382*zb^39 - 0.0558491484733863643*zb^40 - 0.05431743098726891*zb^41 - 0.0528537862311501504*zb^42 - 0.0514540845212695847*zb^43 - 0.0501144966289820373*zb^44 - 0.0488314706940386761*zb^45 - 0.0476017105451256305*zb^46 - 0.0464221554971287722*zb^47 - 0.0452899616295834436*zb^48 - 0.0442024845088221416*zb^49 - 0.0431572632903458236*zb^50 + ALARM*zb^51 - 0.110246913580246914*zb^5*Log[MH2/muf2] - 0.128888888888888889*zb^6*Log[MH2/muf2] - 0.120113378684807256*zb^7*Log[MH2/muf2] - 0.105024565381708239*zb^8*Log[MH2/muf2] - 0.0901149339479733366*zb^9*Log[MH2/muf2] - 0.0771564734718761762*zb^10*Log[MH2/muf2] - 0.0663783850142142056*zb^11*Log[MH2/muf2] - 0.0575407062177544781*zb^12*Log[MH2/muf2] - 0.05030377414040048*zb^13*Log[MH2/muf2] - 0.0443493285750257174*zb^14*Log[MH2/muf2] - 0.0394125386178312676*zb^15*Log[MH2/muf2] - 0.0352831778552056217*zb^16*Log[MH2/muf2] - 0.0317975386571248752*zb^17*Log[MH2/muf2] - 0.0288288856283722746*zb^18*Log[MH2/muf2] - 0.0262789935062625851*zb^19*Log[MH2/muf2] - 0.0240713519987200858*zb^20*Log[MH2/muf2] - 0.0221459403353795223*zb^21*Log[MH2/muf2] - 0.020455286979390284*zb^22*Log[MH2/muf2] - 0.0189615209154096366*zb^23*Log[MH2/muf2] - 0.0176341669233718499*zb^24*Log[MH2/muf2] - 0.0164484920569231491*zb^25*Log[MH2/muf2] - 0.0153842587721719253*zb^26*Log[MH2/muf2] - 0.0144247782765089634*zb^27*Log[MH2/muf2] - 0.0135561863517861582*zb^28*Log[MH2/muf2] - 0.0127668849629168207*zb^29*Log[MH2/muf2] - 0.0120471082379809238*zb^30*Log[MH2/muf2] - 0.0113885824365776798*zb^31*Log[MH2/muf2] - 0.0107842574883866313*zb^32*Log[MH2/muf2] - 0.0102280934516152025*zb^33*Log[MH2/muf2] - 0.00971488943678058624*zb^34*Log[MH2/muf2] - 0.00924014561117641373*zb^35*Log[MH2/muf2] - 0.00879995116012280811*zb^36*Log[MH2/muf2] - 0.008390892757469282*zb^37*Log[MH2/muf2] - 0.00800997934969471711*zb^38*Log[MH2/muf2] - 0.00765457999949622237*zb^39*Log[MH2/muf2] - 0.00732237224791892966*zb^40*Log[MH2/muf2] - 0.00701129899800287037*zb^41*Log[MH2/muf2] - 0.00671953234057864146*zb^42*Log[MH2/muf2] - 0.00644544306564666536*zb^43*Log[MH2/muf2] - 0.00618757485384763368*zb^44*Log[MH2/muf2] - 0.00594462233900537765*zb^45*Log[MH2/muf2] - 0.00571541238737384*zb^46*Log[MH2/muf2] - 0.00549888806163655998*zb^47*Log[MH2/muf2] - 0.00529409483513340004*zb^48*Log[MH2/muf2] - 0.00510016869972991888*zb^49*Log[MH2/muf2] - 0.00491632587340814196*zb^50*Log[MH2/muf2] - 0.297716049382716049*zb^5*Log[zb] - 0.322314814814814815*zb^6*Log[zb] - 0.277986268581506677*zb^7*Log[zb] - 0.224170760896951373*zb^8*Log[zb] - 0.176469224063653811*zb^9*Log[zb] - 0.137719130747863846*zb^10*Log[zb] - 0.107160493361224215*zb^11*Log[zb] - 0.0832510778985947336*zb^12*Log[zb] - 0.0645102036206495019*zb^13*Log[zb] - 0.0497266118034392969*zb^14*Log[zb] - 0.0379658831895674271*zb^15*Log[zb] - 0.02852370247044548*zb^16*Log[zb] - 0.0208730345101646315*zb^17*Log[zb] - 0.014619152311505347*zb^18*Log[zb] - 0.00946485169596983267*zb^19*Log[zb] - 0.00518462704635078804*zb^20*Log[zb] - 0.00160583851323149028*zb^21*Log[zb] + 0.00140493823474249595*zb^22*Log[zb] + 0.00395180973744749693*zb^23*Log[zb] + 0.00611677180167014619*zb^24*Log[zb] + 0.00796499146564863*zb^25*Log[zb] + 0.00954870841652856625*zb^26*Log[zb] + 0.0109101413444559955*zb^27*Log[zb] + 0.0120836722256508012*zb^28*Log[zb] + 0.0130975025611657831*zb^29*Log[zb] + 0.0139749202519454066*zb^30*Log[zb] + 0.0147352769167886228*zb^31*Log[zb] + 0.0153947480330519575*zb^32*Log[zb] + 0.0159669288134308321*zb^33*Log[zb] + 0.0164633048194577419*zb^34*Log[zb] + 0.0168936262941252136*zb^35*Log[zb] + 0.017266207925687907*zb^36*Log[zb] + 0.0175881704366633255*zb^37*Log[zb] + 0.0178656364713274293*zb^38*Log[zb] + 0.0181038903419484356*zb^39*Log[zb] + 0.0183075090131892873*zb^40*Log[zb] + 0.0184804700594382144*zb^41*Log[zb] + 0.01862624108065392*zb^42*Log[zb] + 0.0187478541070214518*zb^43*Log[zb] + 0.0188479677873508496*zb^44*Log[zb] + 0.0189289195865004453*zb^45*Log[zb] + 0.0189927697731497328*zb^46*Log[zb] + 0.0190413386312376849*zb^47*Log[zb] + 0.0190762380540654178*zb^48*Log[zb] + 0.01909889846267873*zb^49*Log[zb] + 0.0191105918169987456*zb^50*Log[zb] + 0.0296296296296296296*zb^5*Log[MH2/muf2]*Log[zb] + 0.0395061728395061728*zb^6*Log[MH2/muf2]*Log[zb] + 0.0409171075837742504*zb^7*Log[MH2/muf2]*Log[zb] + 0.0391534391534391534*zb^8*Log[MH2/muf2]*Log[zb] + 0.0363707622966882226*zb^9*Log[MH2/muf2]*Log[zb] + 0.0334313149127963943*zb^10*Log[MH2/muf2]*Log[zb] + 0.0306628899221491814*zb^11*Log[MH2/muf2]*Log[zb] + 0.0281705948372615039*zb^12*Log[MH2/muf2]*Log[zb] + 0.0259682704127148572*zb^13*Log[MH2/muf2]*Log[zb] + 0.0240348129237018126*zb^14*Log[MH2/muf2]*Log[zb] + 0.0223382653012282642*zb^15*Log[MH2/muf2]*Log[zb] + 0.0208458071421034384*zb^16*Log[MH2/muf2]*Log[zb] + 0.019527544189853557*zb^17*Log[MH2/muf2]*Log[zb] + 0.0183576086626195559*zb^18*Log[MH2/muf2]*Log[zb] + 0.0173141446160595341*zb^19*Log[MH2/muf2]*Log[zb] + 0.0163788807946588018*zb^20*Log[MH2/muf2]*Log[zb] + 0.0155365969807301896*zb^21*Log[MH2/muf2]*Log[zb] + 0.0147746094474025412*zb^22*Log[MH2/muf2]*Log[zb] + 0.0140823200585422281*zb^23*Log[MH2/muf2]*Log[zb] + 0.0134508383466420788*zb^24*Log[MH2/muf2]*Log[zb] + 0.0128726717281978695*zb^25*Log[MH2/muf2]*Log[zb] + 0.0123414743095324201*zb^26*Log[MH2/muf2]*Log[zb] + 0.0118518441022962565*zb^27*Log[MH2/muf2]*Log[zb] + 0.0113991594238871837*zb^28*Log[MH2/muf2]*Log[zb] + 0.0109794466910410443*zb^29*Log[MH2/muf2]*Log[zb] + 0.0105892732536708205*zb^30*Log[MH2/muf2]*Log[zb] + 0.0102256601847997047*zb^31*Log[MH2/muf2]*Log[zb] + 0.00988601099648959376*zb^32*Log[MH2/muf2]*Log[zb] + 0.00956805310061010672*zb^33*Log[MH2/muf2]*Log[zb] + 0.00926978950570124868*zb^34*Log[MH2/muf2]*Log[zb] + 0.008989458769141992*zb^35*Log[MH2/muf2]*Log[zb] + 0.00872550163675989202*zb^36*Log[MH2/muf2]*Log[zb] + 0.00847653312468016305*zb^37*Log[MH2/muf2]*Log[zb] + 0.00824131905061125231*zb^38*Log[MH2/muf2]*Log[zb] + 0.00801875621965787578*zb^39*Log[MH2/muf2]*Log[zb] + 0.00780785562540094028*zb^40*Log[MH2/muf2]*Log[zb] + 0.00760772814985652581*zb^41*Log[MH2/muf2]*Log[zb] + 0.00741757234331453673*zb^42*Log[MH2/muf2]*Log[zb] + 0.00723666394257219885*zb^43*Log[MH2/muf2]*Log[zb] + 0.00706434684803936917*zb^44*Log[MH2/muf2]*Log[zb] + 0.00690002532993660869*zb^45*Log[MH2/muf2]*Log[zb] + 0.00674315727391431977*zb^46*Log[MH2/muf2]*Log[zb] + 0.006593248308896373*zb^47*Log[MH2/muf2]*Log[zb] + 0.00644984668635676538*zb^48*Log[MH2/muf2]*Log[zb] + 0.006312538801795219*zb^49*Log[MH2/muf2]*Log[zb] + 0.00618094526684743718*zb^50*Log[MH2/muf2]*Log[zb] + 0.06296296296296296*zb^5*Log[zb]^2 + 0.0839506172839506173*zb^6*Log[zb]^2 + 0.0869488536155202822*zb^7*Log[zb]^2 + 0.0832010582010582011*zb^8*Log[zb]^2 + 0.0772878698804624731*zb^9*Log[zb]^2 + 0.0710415441896923378*zb^10*Log[zb]^2 + 0.0651586410845670105*zb^11*Log[zb]^2 + 0.0598625140291806958*zb^12*Log[zb]^2 + 0.0551825746270190715*zb^13*Log[zb]^2 + 0.0510739774628663518*zb^14*Log[zb]^2 + 0.0474688137651100614*zb^15*Log[zb]^2 + 0.0442973401769698066*zb^16*Log[zb]^2 + 0.0414960314034388108*zb^17*Log[zb]^2 + 0.0390099184080665562*zb^18*Log[zb]^2 + 0.0367925573091265099*zb^19*Log[zb]^2 + 0.0348051216886499538*zb^20*Log[zb]^2 + 0.0330152685840516528*zb^21*Log[zb]^2 + 0.0313960450757304002*zb^22*Log[zb]^2 + 0.0299249301244022346*zb^23*Log[zb]^2 + 0.0285830314866144174*zb^24*Log[zb]^2 + 0.0273544274224204727*zb^25*Log[zb]^2 + 0.0262256329077563928*zb^26*Log[zb]^2 + 0.025185168717379545*zb^27*Log[zb]^2 + 0.0242232137757602654*zb^28*Log[zb]^2 + 0.0233313242184622191*zb^29*Log[zb]^2 + 0.0225022056640504935*zb^30*Log[zb]^2 + 0.0217295278926993724*zb^31*Log[zb]^2 + 0.0210077733675403867*zb^32*Log[zb]^2 + 0.0203321128387964768*zb^33*Log[zb]^2 + 0.0196983026996151534*zb^34*Log[zb]^2 + 0.0191025998844267317*zb^35*Log[zb]^2 + 0.0185416909781147705*zb^36*Log[zb]^2 + 0.0180126328899453465*zb^37*Log[zb]^2 + 0.0175128029825489112*zb^38*Log[zb]^2 + 0.017039856966772987*zb^39*Log[zb]^2 + 0.0165916932039769981*zb^40*Log[zb]^2 + 0.0161664223184451174*zb^41*Log[zb]^2 + 0.0157623412295433906*zb^42*Log[zb]^2 + 0.0153779108779659226*zb^43*Log[zb]^2 + 0.0150117370520836595*zb^44*Log[zb]^2 + 0.0146625538261152935*zb^45*Log[zb]^2 + 0.0143292092070679295*zb^46*Log[zb]^2 + 0.0140106526564047937*zb^47*Log[zb]^2 + 0.0137059242085081264*zb^48*Log[zb]^2 + 0.0134141449538148412*zb^49*Log[zb]^2 + 0.013134508692050803*zb^50*Log[zb]^2, -0.303113815477298744*zb^2 + 0.339307456783628969*zb^3 - 0.317854608704763367*zb^4 - 0.021404417134760566*zb^5 - 0.0145700350606779363*zb^6 - 0.0329994821537365521*zb^7 - 0.0474182809564763037*zb^8 - 0.05697720666782252*zb^9 - 0.0633840972762555108*zb^10 - 0.0679042402127763741*zb^11 - 0.0712826310935800381*zb^12 - 0.0739399730907844386*zb^13 - 0.0761153688497655755*zb^14 - 0.0779482581357744825*zb^15 - 0.0795230070511655719*zb^16 - 0.0808929987929711246*zb^17 - 0.0820937673012668557*zb^18 - 0.0831502688010893577*zb^19 - 0.0840809821313380604*zb^20 - 0.0849002676290870022*zb^21 - 0.0856197539525705362*zb^22 - 0.0862491731688577961*zb^23 - 0.0867968773690659702*zb^24 - 0.0872701682770533222*zb^25 - 0.0876755150574142213*zb^26 - 0.08801870396642188*zb^27 - 0.0883049455302761049*zb^28 - 0.0885389545791251058*zb^29 - 0.0887250124188440607*zb^30 - 0.08886701685030488*zb^31 - 0.08896852361129375*zb^32 - 0.0890327815262952997*zb^33 - 0.0890627628607525086*zb^34 - 0.0890611898882143826*zb^35 - 0.0890305583722475096*zb^36 - 0.0889731584692828251*zb^37 - 0.0888910934311003165*zb^38 - 0.0887862964006078061*zb^39 - 0.0886605455361906*zb^40 - 0.0885154776585145033*zb^41 - 0.0883526005832645338*zb^42 - 0.0881733042801611502*zb^43 - 0.0879788709803685286*zb^44 - 0.0877704843396053034*zb^45 - 0.0875492377519302912*zb^46 - 0.0873161418986786382*zb^47 - 0.0870721316079508804*zb^48 - 0.0868180720921235208*zb^49 - 0.0865547646238538089*zb^50 + ALARM*zb^51 + 0.484599816621276724*zb^2*Log[MH2/muf2] - 0.335069444444444444*zb^3*Log[MH2/muf2] + 0.340427655525295594*zb^4*Log[MH2/muf2] + 0.181072793111836194*zb^5*Log[MH2/muf2] + 0.137959298910775001*zb^6*Log[MH2/muf2] + 0.124651567662599276*zb^7*Log[MH2/muf2] + 0.119012107870899085*zb^8*Log[MH2/muf2] + 0.115592786823333095*zb^9*Log[MH2/muf2] + 0.112973678503380395*zb^10*Log[MH2/muf2] + 0.110771455740637496*zb^11*Log[MH2/muf2] + 0.108878046437620855*zb^12*Log[MH2/muf2] + 0.107255915021326039*zb^13*Log[MH2/muf2] + 0.105882772608144062*zb^14*Log[MH2/muf2] + 0.104737944873554189*zb^15*Log[MH2/muf2] + 0.103800153230344528*zb^16*Log[MH2/muf2] + 0.103048028732588122*zb^17*Log[MH2/muf2] + 0.102460951729303705*zb^18*Log[MH2/muf2] + 0.102019653997384652*zb^19*Log[MH2/muf2] + 0.101706536481369486*zb^20*Log[MH2/muf2] + 0.101505774421735925*zb^21*Log[MH2/muf2] + 0.101403287951643185*zb^22*Log[MH2/muf2] + 0.101386637106736349*zb^23*Log[MH2/muf2] + 0.101444880357229624*zb^24*Log[MH2/muf2] + 0.101568420765760386*zb^25*Log[MH2/muf2] + 0.101748853729435955*zb^26*Log[MH2/muf2] + 0.101978823794486599*zb^27*Log[MH2/muf2] + 0.102251894067702577*zb^28*Log[MH2/muf2] + 0.102562429407721804*zb^29*Log[MH2/muf2] + 0.102905493257122322*zb^30*Log[MH2/muf2] + 0.103276757278852111*zb^31*Log[MH2/muf2] + 0.103672422637311099*zb^32*Log[MH2/muf2] + 0.104089151659112036*zb^33*Log[MH2/muf2] + 0.10452400862511398*zb^34*Log[MH2/muf2] + 0.104974408525557895*zb^35*Log[MH2/muf2] + 0.105438072719443343*zb^36*Log[MH2/muf2] + 0.105912990557629182*zb^37*Log[MH2/muf2] + 0.10639738614537433*zb^38*Log[MH2/muf2] + 0.106889689528379059*zb^39*Log[MH2/muf2] + 0.107388511684248144*zb^40*Log[MH2/muf2] + 0.107892622787920799*zb^41*Log[MH2/muf2] + 0.108400933295260399*zb^42*Log[MH2/muf2] + 0.108912477454460233*zb^43*Log[MH2/muf2] + 0.109426398911216318*zb^44*Log[MH2/muf2] + 0.109941938121826058*zb^45*Log[MH2/muf2] + 0.110458421329539813*zb^46*Log[MH2/muf2] + 0.110975250894590057*zb^47*Log[MH2/muf2] + 0.111491896798218206*zb^48*Log[MH2/muf2] + 0.112007889166476274*zb^49*Log[MH2/muf2] + 0.112522811681261849*zb^50*Log[MH2/muf2] - 0.1875*zb^2*Log[MH2/muf2]^2 + 0.0625*zb^3*Log[MH2/muf2]^2 - 0.114583333333333333*zb^4*Log[MH2/muf2]^2 - 0.1075*zb^5*Log[MH2/muf2]^2 - 0.102962962962962963*zb^6*Log[MH2/muf2]^2 - 0.101085600907029478*zb^7*Log[MH2/muf2]^2 - 0.100108831727135299*zb^8*Log[MH2/muf2]^2 - 0.0993535184135382548*zb^9*Log[MH2/muf2]^2 - 0.0985989911396657428*zb^10*Log[MH2/muf2]^2 - 0.0977877273907216187*zb^11*Log[MH2/muf2]^2 - 0.0969170052280171328*zb^12*Log[MH2/muf2]^2 - 0.0960002305063493875*zb^13*Log[MH2/muf2]^2 - 0.0950534092222636813*zb^14*Log[MH2/muf2]^2 - 0.0940907748274567963*zb^15*Log[MH2/muf2]^2 - 0.0931237370683187453*zb^16*Log[MH2/muf2]^2 - 0.0921609802550034989*zb^17*Log[MH2/muf2]^2 - 0.0912088980271834979*zb^18*Log[MH2/muf2]^2 - 0.0902720686991643247*zb^19*Log[MH2/muf2]^2 - 0.0893536738980697342*zb^20*Log[MH2/muf2]^2 - 0.0884558383639565702*zb^21*Log[MH2/muf2]^2 - 0.08757989543622278*zb^22*Log[MH2/muf2]^2 - 0.0867265904890774178*zb^23*Log[MH2/muf2]^2 - 0.0858962352410726095*zb^24*Log[MH2/muf2]^2 - 0.0850888241827298401*zb^25*Log[MH2/muf2]^2 - 0.0843041221834826738*zb^26*Log[MH2/muf2]^2 - 0.0835417303165582632*zb^27*Log[MH2/muf2]^2 - 0.0828011352672465869*zb^28*Log[MH2/muf2]^2 - 0.0820817463756508822*zb^29*Log[MH2/muf2]^2 - 0.0813829233593483401*zb^30*Log[MH2/muf2]^2 - 0.0807039970024244713*zb^31*Log[MH2/muf2]^2 - 0.0800442845284594813*zb^32*Log[MH2/muf2]^2 - 0.0794031009498158739*zb^33*Log[MH2/muf2]^2 - 0.0787797673678220624*zb^34*Log[MH2/muf2]^2 - 0.0781736169607098404*zb^35*Log[MH2/muf2]^2 - 0.0775839992179051023*zb^36*Log[MH2/muf2]^2 - 0.0770102828452418797*zb^37*Log[MH2/muf2]^2 - 0.0764518576645856039*zb^38*Log[MH2/muf2]^2 - 0.0759081357548690471*zb^39*Log[MH2/muf2]^2 - 0.0753785520234887815*zb^40*Log[MH2/muf2]^2 - 0.0748625643528021312*zb^41*Log[MH2/muf2]^2 - 0.0743596534326995267*zb^42*Log[MH2/muf2]^2 - 0.0738693223643649919*zb^43*Log[MH2/muf2]^2 - 0.0733910961004770131*zb^44*Log[MH2/muf2]^2 - 0.07292452077181506*zb^45*Log[MH2/muf2]^2 - 0.0724691629384467636*zb^46*Log[MH2/muf2]^2 - 0.0720246087945621182*zb^47*Log[MH2/muf2]^2 - 0.0715904633489757806*zb^48*Log[MH2/muf2]^2 - 0.0711663495978638779*zb^49*Log[MH2/muf2]^2 - 0.07075190770207823*zb^50*Log[MH2/muf2]^2 + 0.0208333333333333333*zb^2*Log[MH2/muf2]^3 + 0.0138888888888888889*zb^4*Log[MH2/muf2]^3 + 0.0166666666666666667*zb^5*Log[MH2/muf2]^3 + 0.018287037037037036*zb^6*Log[MH2/muf2]^3 + 0.0195767195767195767*zb^7*Log[MH2/muf2]^3 + 0.0206762566137566138*zb^8*Log[MH2/muf2]^3 + 0.0216324955908289242*zb^9*Log[MH2/muf2]^3 + 0.0224724426807760141*zb^10*Log[MH2/muf2]^3 + 0.0232158890492223826*zb^11*Log[MH2/muf2]^3 + 0.0238784171075837743*zb^12*Log[MH2/muf2]^3 + 0.0244725567642234309*zb^13*Log[MH2/muf2]^3 + 0.0250084736691879549*zb^14*Log[MH2/muf2]^3 + 0.0254944702563750183*zb^15*Log[MH2/muf2]^3 + 0.0259373718488301822*zb^16*Log[MH2/muf2]^3 + 0.0263428275836364072*zb^17*Log[MH2/muf2]^3 + 0.0267155453327838949*zb^18*Log[MH2/muf2]^3 + 0.0270594753416390843*zb^19*Log[MH2/muf2]^3 + 0.0273779541882934556*zb^20*Log[MH2/muf2]^3 + 0.0276738181214906115*zb^21*Log[MH2/muf2]^3 + 0.027949492764375056*zb^22*Log[MH2/muf2]^3 + 0.0282070645335308388*zb^23*Log[MH2/muf2]^3 + 0.0284483378557803952*zb^24*Log[MH2/muf2]^3 + 0.0286748812985310159*zb^25*Log[MH2/muf2]^3 + 0.0288880649972350118*zb^26*Log[MH2/muf2]^3 + 0.0290890912103792902*zb^27*Log[MH2/muf2]^3 + 0.0292790194143738517*zb^28*Log[MH2/muf2]^3 + 0.0294587870339929857*zb^29*Log[MH2/muf2]^3 + 0.0296292266631677357*zb^30*Log[MH2/muf2]^3 + 0.0297910804469138871*zb^31*Log[MH2/muf2]^3 + 0.0299450121538665234*zb^32*Log[MH2/muf2]^3 + 0.03009161735977867*zb^33*Log[MH2/muf2]^3 + 0.0302314320776184737*zb^34*Log[MH2/muf2]^3 + 0.0303649401037434869*zb^35*Log[MH2/muf2]^3 + 0.0304925792976832*zb^36*Log[MH2/muf2]^3 + 0.0306147469720450947*zb^37*Log[MH2/muf2]^3 + 0.0307318045364997564*zb^38*Log[MH2/muf2]^3 + 0.0308440815138173611*zb^39*Log[MH2/muf2]^3 + 0.0309518790250869379*zb^40*Log[MH2/muf2]^3 + 0.0310554728244504588*zb^41*Log[MH2/muf2]^3 + 0.0311551159500775503*zb^42*Log[MH2/muf2]^3 + 0.0312510410470354514*zb^43*Log[MH2/muf2]^3 + 0.0313434624086602175*zb^44*Log[MH2/muf2]^3 + 0.0314325777756077433*zb^45*Log[MH2/muf2]^3 + 0.0315185699256411531*zb^46*Log[MH2/muf2]^3 + 0.0316016080821448569*zb^47*Log[MH2/muf2]^3 + 0.0316818491651468226*zb^48*Log[MH2/muf2]^3 + 0.0317594389051212291*zb^49*Log[MH2/muf2]^3 + 0.0318345128369069139*zb^50*Log[MH2/muf2]^3 + 0.969199633242553448*zb^2*Log[zb] - 0.670138888888888889*zb^3*Log[zb] + 0.680855311050591188*zb^4*Log[zb] + 0.362145586223672388*zb^5*Log[zb] + 0.275918597821550002*zb^6*Log[zb] + 0.249303135325198553*zb^7*Log[zb] + 0.238024215741798171*zb^8*Log[zb] + 0.2311855736466662*zb^9*Log[zb] + 0.2259473570067608*zb^10*Log[zb] + 0.221542911481274992*zb^11*Log[zb] + 0.2177560928752417*zb^12*Log[zb] + 0.214511830042652078*zb^13*Log[zb] + 0.211765545216288124*zb^14*Log[zb] + 0.209475889747108378*zb^15*Log[zb] + 0.207600306460689056*zb^16*Log[zb] + 0.206096057465176244*zb^17*Log[zb] + 0.20492190345860742*zb^18*Log[zb] + 0.204039307994769304*zb^19*Log[zb] + 0.203413072962738971*zb^20*Log[zb] + 0.203011548843471851*zb^21*Log[zb] + 0.20280657590328638*zb^22*Log[zb] + 0.202773274213472699*zb^23*Log[zb] + 0.202889760714459247*zb^24*Log[zb] + 0.203136841531520771*zb^25*Log[zb] + 0.2034977074588719*zb^26*Log[zb] + 0.203957647588973198*zb^27*Log[zb] + 0.204503788135405154*zb^28*Log[zb] + 0.205124858815443607*zb^29*Log[zb] + 0.205810986514244644*zb^30*Log[zb] + 0.206553514557704222*zb^31*Log[zb] + 0.207344845274622197*zb^32*Log[zb] + 0.208178303318224072*zb^33*Log[zb] + 0.209048017250227959*zb^34*Log[zb] + 0.2099488170511158*zb^35*Log[zb] + 0.210876145438886687*zb^36*Log[zb] + 0.211825981115258363*zb^37*Log[zb] + 0.21279477229074867*zb^38*Log[zb] + 0.213779379056758117*zb^39*Log[zb] + 0.214777023368496289*zb^40*Log[zb] + 0.215785245575841599*zb^41*Log[zb] + 0.216801866590520798*zb^42*Log[zb] + 0.217824954908920466*zb^43*Log[zb] + 0.218852797822432637*zb^44*Log[zb] + 0.219883876243652116*zb^45*Log[zb] + 0.220916842659079626*zb^46*Log[zb] + 0.221950501789180113*zb^47*Log[zb] + 0.222983793596436412*zb^48*Log[zb] + 0.224015778332952548*zb^49*Log[zb] + 0.225045623362523698*zb^50*Log[zb] - 0.75*zb^2*Log[MH2/muf2]*Log[zb] + 0.25*zb^3*Log[MH2/muf2]*Log[zb] - 0.458333333333333333*zb^4*Log[MH2/muf2]*Log[zb] - 0.43*zb^5*Log[MH2/muf2]*Log[zb] - 0.411851851851851852*zb^6*Log[MH2/muf2]*Log[zb] - 0.404342403628117914*zb^7*Log[MH2/muf2]*Log[zb] - 0.400435326908541194*zb^8*Log[MH2/muf2]*Log[zb] - 0.397414073654153019*zb^9*Log[MH2/muf2]*Log[zb] - 0.394395964558662971*zb^10*Log[MH2/muf2]*Log[zb] - 0.391150909562886475*zb^11*Log[MH2/muf2]*Log[zb] - 0.387668020912068531*zb^12*Log[MH2/muf2]*Log[zb] - 0.38400092202539754*zb^13*Log[MH2/muf2]*Log[zb] - 0.380213636889054725*zb^14*Log[MH2/muf2]*Log[zb] - 0.376363099309827185*zb^15*Log[MH2/muf2]*Log[zb] - 0.372494948273274981*zb^16*Log[MH2/muf2]*Log[zb] - 0.368643921020013995*zb^17*Log[MH2/muf2]*Log[zb] - 0.364835592108733992*zb^18*Log[MH2/muf2]*Log[zb] - 0.361088274796657299*zb^19*Log[MH2/muf2]*Log[zb] - 0.357414695592278937*zb^20*Log[MH2/muf2]*Log[zb] - 0.353823353455826281*zb^21*Log[MH2/muf2]*Log[zb] - 0.35031958174489114*zb^22*Log[MH2/muf2]*Log[zb] - 0.346906361956309671*zb^23*Log[MH2/muf2]*Log[zb] - 0.343584940964290438*zb^24*Log[MH2/muf2]*Log[zb] - 0.340355296730919361*zb^25*Log[MH2/muf2]*Log[zb] - 0.337216488733930695*zb^26*Log[MH2/muf2]*Log[zb] - 0.334166921266233053*zb^27*Log[MH2/muf2]*Log[zb] - 0.331204541068986348*zb^28*Log[MH2/muf2]*Log[zb] - 0.328326985502603529*zb^29*Log[MH2/muf2]*Log[zb] - 0.32553169343739335*zb^30*Log[MH2/muf2]*Log[zb] - 0.322815988009697885*zb^31*Log[MH2/muf2]*Log[zb] - 0.320177138113837925*zb^32*Log[MH2/muf2]*Log[zb] - 0.317612403799263496*zb^33*Log[MH2/muf2]*Log[zb] - 0.31511906947128826*zb^34*Log[MH2/muf2]*Log[zb] - 0.312694467842839361*zb^35*Log[MH2/muf2]*Log[zb] - 0.310335996871620409*zb^36*Log[MH2/muf2]*Log[zb] - 0.308041131380967519*zb^37*Log[MH2/muf2]*Log[zb] - 0.305807430658342416*zb^38*Log[MH2/muf2]*Log[zb] - 0.303632543019476188*zb^39*Log[MH2/muf2]*Log[zb] - 0.301514208093955126*zb^40*Log[MH2/muf2]*Log[zb] - 0.299450257411208525*zb^41*Log[MH2/muf2]*Log[zb] - 0.297438613730798107*zb^42*Log[MH2/muf2]*Log[zb] - 0.295477289457459967*zb^43*Log[MH2/muf2]*Log[zb] - 0.293564384401908052*zb^44*Log[MH2/muf2]*Log[zb] - 0.29169808308726025*zb^45*Log[MH2/muf2]*Log[zb] - 0.289876651753787054*zb^46*Log[MH2/muf2]*Log[zb] - 0.288098435178248473*zb^47*Log[MH2/muf2]*Log[zb] - 0.286361853395903122*zb^48*Log[MH2/muf2]*Log[zb] - 0.284665398391455512*zb^49*Log[MH2/muf2]*Log[zb] - 0.283007630808312948*zb^50*Log[MH2/muf2]*Log[zb] + 0.125*zb^2*Log[MH2/muf2]^2*Log[zb] + 0.0833333333333333333*zb^4*Log[MH2/muf2]^2*Log[zb] + 0.1*zb^5*Log[MH2/muf2]^2*Log[zb] + 0.109722222222222222*zb^6*Log[MH2/muf2]^2*Log[zb] + 0.11746031746031746*zb^7*Log[MH2/muf2]^2*Log[zb] + 0.124057539682539683*zb^8*Log[MH2/muf2]^2*Log[zb] + 0.129794973544973545*zb^9*Log[MH2/muf2]^2*Log[zb] + 0.134834656084656085*zb^10*Log[MH2/muf2]^2*Log[zb] + 0.139295334295334295*zb^11*Log[MH2/muf2]^2*Log[zb] + 0.143270502645502646*zb^12*Log[MH2/muf2]^2*Log[zb] + 0.146835340585340585*zb^13*Log[MH2/muf2]^2*Log[zb] + 0.150050842015127729*zb^14*Log[MH2/muf2]^2*Log[zb] + 0.15296682153825011*zb^15*Log[MH2/muf2]^2*Log[zb] + 0.155624231092981093*zb^16*Log[MH2/muf2]^2*Log[zb] + 0.158056965501818443*zb^17*Log[MH2/muf2]^2*Log[zb] + 0.160293271996703369*zb^18*Log[MH2/muf2]^2*Log[zb] + 0.162356852049834506*zb^19*Log[MH2/muf2]^2*Log[zb] + 0.164267725129760733*zb^20*Log[MH2/muf2]^2*Log[zb] + 0.166042908728943669*zb^21*Log[MH2/muf2]^2*Log[zb] + 0.167696956586250342*zb^22*Log[MH2/muf2]^2*Log[zb] + 0.169242387201185033*zb^23*Log[MH2/muf2]^2*Log[zb] + 0.170690027134682371*zb^24*Log[MH2/muf2]^2*Log[zb] + 0.172049287791186095*zb^25*Log[MH2/muf2]^2*Log[zb] + 0.173328389983410071*zb^26*Log[MH2/muf2]^2*Log[zb] + 0.174534547262275741*zb^27*Log[MH2/muf2]^2*Log[zb] + 0.17567411648624312*zb^28*Log[MH2/muf2]^2*Log[zb] + 0.176752722203957914*zb^29*Log[MH2/muf2]^2*Log[zb] + 0.177775359979006414*zb^30*Log[MH2/muf2]^2*Log[zb] + 0.178746482681483323*zb^31*Log[MH2/muf2]^2*Log[zb] + 0.17967007292319914*zb^32*Log[MH2/muf2]^2*Log[zb] + 0.18054970415867203*zb^33*Log[MH2/muf2]^2*Log[zb] + 0.181388592465710842*zb^34*Log[MH2/muf2]^2*Log[zb] + 0.182189640622460922*zb^35*Log[MH2/muf2]^2*Log[zb] + 0.182955475786099194*zb^36*Log[MH2/muf2]^2*Log[zb] + 0.183688481832270568*zb^37*Log[MH2/muf2]^2*Log[zb] + 0.184390827218998538*zb^38*Log[MH2/muf2]^2*Log[zb] + 0.185064489082904166*zb^39*Log[MH2/muf2]^2*Log[zb] + 0.185711274150521628*zb^40*Log[MH2/muf2]^2*Log[zb] + 0.186332836946702753*zb^41*Log[MH2/muf2]^2*Log[zb] + 0.186930695700465302*zb^42*Log[MH2/muf2]^2*Log[zb] + 0.187506246282212708*zb^43*Log[MH2/muf2]^2*Log[zb] + 0.188060774451961305*zb^44*Log[MH2/muf2]^2*Log[zb] + 0.18859546665364646*zb^45*Log[MH2/muf2]^2*Log[zb] + 0.189111419553846919*zb^46*Log[MH2/muf2]^2*Log[zb] + 0.189609648492869141*zb^47*Log[MH2/muf2]^2*Log[zb] + 0.190091094990880935*zb^48*Log[MH2/muf2]^2*Log[zb] + 0.190556633430727375*zb^49*Log[MH2/muf2]^2*Log[zb] + 0.191007077021441483*zb^50*Log[MH2/muf2]^2*Log[zb] - 0.75*zb^2*Log[zb]^2 + 0.25*zb^3*Log[zb]^2 - 0.458333333333333333*zb^4*Log[zb]^2 - 0.43*zb^5*Log[zb]^2 - 0.411851851851851852*zb^6*Log[zb]^2 - 0.404342403628117914*zb^7*Log[zb]^2 - 0.400435326908541194*zb^8*Log[zb]^2 - 0.397414073654153019*zb^9*Log[zb]^2 - 0.394395964558662971*zb^10*Log[zb]^2 - 0.391150909562886475*zb^11*Log[zb]^2 - 0.387668020912068531*zb^12*Log[zb]^2 - 0.38400092202539754*zb^13*Log[zb]^2 - 0.380213636889054725*zb^14*Log[zb]^2 - 0.376363099309827185*zb^15*Log[zb]^2 - 0.372494948273274981*zb^16*Log[zb]^2 - 0.368643921020013995*zb^17*Log[zb]^2 - 0.364835592108733992*zb^18*Log[zb]^2 - 0.361088274796657299*zb^19*Log[zb]^2 - 0.357414695592278937*zb^20*Log[zb]^2 - 0.353823353455826281*zb^21*Log[zb]^2 - 0.35031958174489114*zb^22*Log[zb]^2 - 0.346906361956309671*zb^23*Log[zb]^2 - 0.343584940964290438*zb^24*Log[zb]^2 - 0.340355296730919361*zb^25*Log[zb]^2 - 0.337216488733930695*zb^26*Log[zb]^2 - 0.334166921266233053*zb^27*Log[zb]^2 - 0.331204541068986348*zb^28*Log[zb]^2 - 0.328326985502603529*zb^29*Log[zb]^2 - 0.32553169343739335*zb^30*Log[zb]^2 - 0.322815988009697885*zb^31*Log[zb]^2 - 0.320177138113837925*zb^32*Log[zb]^2 - 0.317612403799263496*zb^33*Log[zb]^2 - 0.31511906947128826*zb^34*Log[zb]^2 - 0.312694467842839361*zb^35*Log[zb]^2 - 0.310335996871620409*zb^36*Log[zb]^2 - 0.308041131380967519*zb^37*Log[zb]^2 - 0.305807430658342416*zb^38*Log[zb]^2 - 0.303632543019476188*zb^39*Log[zb]^2 - 0.301514208093955126*zb^40*Log[zb]^2 - 0.299450257411208525*zb^41*Log[zb]^2 - 0.297438613730798107*zb^42*Log[zb]^2 - 0.295477289457459967*zb^43*Log[zb]^2 - 0.293564384401908052*zb^44*Log[zb]^2 - 0.29169808308726025*zb^45*Log[zb]^2 - 0.289876651753787054*zb^46*Log[zb]^2 - 0.288098435178248473*zb^47*Log[zb]^2 - 0.286361853395903122*zb^48*Log[zb]^2 - 0.284665398391455512*zb^49*Log[zb]^2 - 0.283007630808312948*zb^50*Log[zb]^2 + 0.25*zb^2*Log[MH2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^4*Log[MH2/muf2]*Log[zb]^2 + 0.2*zb^5*Log[MH2/muf2]*Log[zb]^2 + 0.219444444444444444*zb^6*Log[MH2/muf2]*Log[zb]^2 + 0.234920634920634921*zb^7*Log[MH2/muf2]*Log[zb]^2 + 0.248115079365079365*zb^8*Log[MH2/muf2]*Log[zb]^2 + 0.2595899470899471*zb^9*Log[MH2/muf2]*Log[zb]^2 + 0.269669312169312169*zb^10*Log[MH2/muf2]*Log[zb]^2 + 0.278590668590668591*zb^11*Log[MH2/muf2]*Log[zb]^2 + 0.286541005291005291*zb^12*Log[MH2/muf2]*Log[zb]^2 + 0.293670681170681171*zb^13*Log[MH2/muf2]*Log[zb]^2 + 0.300101684030255459*zb^14*Log[MH2/muf2]*Log[zb]^2 + 0.305933643076500219*zb^15*Log[MH2/muf2]*Log[zb]^2 + 0.311248462185962186*zb^16*Log[MH2/muf2]*Log[zb]^2 + 0.316113931003636886*zb^17*Log[MH2/muf2]*Log[zb]^2 + 0.320586543993406739*zb^18*Log[MH2/muf2]*Log[zb]^2 + 0.324713704099669012*zb^19*Log[MH2/muf2]*Log[zb]^2 + 0.328535450259521467*zb^20*Log[MH2/muf2]*Log[zb]^2 + 0.332085817457887338*zb^21*Log[MH2/muf2]*Log[zb]^2 + 0.335393913172500684*zb^22*Log[MH2/muf2]*Log[zb]^2 + 0.338484774402370066*zb^23*Log[MH2/muf2]*Log[zb]^2 + 0.341380054269364742*zb^24*Log[MH2/muf2]*Log[zb]^2 + 0.34409857558237217*zb^25*Log[MH2/muf2]*Log[zb]^2 + 0.346656779966820142*zb^26*Log[MH2/muf2]*Log[zb]^2 + 0.349069094524551483*zb^27*Log[MH2/muf2]*Log[zb]^2 + 0.351348232972486221*zb^28*Log[MH2/muf2]*Log[zb]^2 + 0.353505444407915828*zb^29*Log[MH2/muf2]*Log[zb]^2 + 0.355550719958012829*zb^30*Log[MH2/muf2]*Log[zb]^2 + 0.357492965362966645*zb^31*Log[MH2/muf2]*Log[zb]^2 + 0.359340145846398281*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.36109940831734405*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.362777184931421684*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.364379281244921843*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.365910951572198388*zb^36*Log[MH2/muf2]*Log[zb]^2 + 0.367376963664541136*zb^37*Log[MH2/muf2]*Log[zb]^2 + 0.368781654437997077*zb^38*Log[MH2/muf2]*Log[zb]^2 + 0.370128978165808333*zb^39*Log[MH2/muf2]*Log[zb]^2 + 0.371422548301043255*zb^40*Log[MH2/muf2]*Log[zb]^2 + 0.372665673893405506*zb^41*Log[MH2/muf2]*Log[zb]^2 + 0.373861391400930604*zb^42*Log[MH2/muf2]*Log[zb]^2 + 0.375012492564425416*zb^43*Log[MH2/muf2]*Log[zb]^2 + 0.37612154890392263*zb^44*Log[MH2/muf2]*Log[zb]^2 + 0.377190933307292919*zb^45*Log[MH2/muf2]*Log[zb]^2 + 0.378222839107693837*zb^46*Log[MH2/muf2]*Log[zb]^2 + 0.379219296985738283*zb^47*Log[MH2/muf2]*Log[zb]^2 + 0.380182189981761871*zb^48*Log[MH2/muf2]*Log[zb]^2 + 0.38111326686145475*zb^49*Log[MH2/muf2]*Log[zb]^2 + 0.382014154042882966*zb^50*Log[MH2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^2*Log[zb]^3 + 0.111111111111111111*zb^4*Log[zb]^3 + 0.133333333333333333*zb^5*Log[zb]^3 + 0.146296296296296296*zb^6*Log[zb]^3 + 0.156613756613756614*zb^7*Log[zb]^3 + 0.16541005291005292*zb^8*Log[zb]^3 + 0.173059964726631393*zb^9*Log[zb]^3 + 0.179779541446208113*zb^10*Log[zb]^3 + 0.18572711239377906*zb^11*Log[zb]^3 + 0.191027336860670194*zb^12*Log[zb]^3 + 0.195780454113787447*zb^13*Log[zb]^3 + 0.200067789353503639*zb^14*Log[zb]^3 + 0.203955762051000146*zb^15*Log[zb]^3 + 0.207498974790641457*zb^16*Log[zb]^3 + 0.210742620669091257*zb^17*Log[zb]^3 + 0.213724362662271159*zb^18*Log[zb]^3 + 0.216475802733112675*zb^19*Log[zb]^3 + 0.219023633506347645*zb^20*Log[zb]^3 + 0.221390544971924892*zb^21*Log[zb]^3 + 0.223595942115000456*zb^22*Log[zb]^3 + 0.2256565162682467*zb^23*Log[zb]^3 + 0.227586702846243161*zb^24*Log[zb]^3 + 0.229399050388248127*zb^25*Log[zb]^3 + 0.231104519977880095*zb^26*Log[zb]^3 + 0.232712729683034322*zb^27*Log[zb]^3 + 0.234232155314990814*zb^28*Log[zb]^3 + 0.235670296271943885*zb^29*Log[zb]^3 + 0.237033813305341886*zb^30*Log[zb]^3 + 0.238328643575311097*zb^31*Log[zb]^3 + 0.239560097230932187*zb^32*Log[zb]^3 + 0.24073293887822936*zb^33*Log[zb]^3 + 0.24185145662094779*zb^34*Log[zb]^3 + 0.242919520829947896*zb^35*Log[zb]^3 + 0.243940634381465592*zb^36*Log[zb]^3 + 0.244917975776360757*zb^37*Log[zb]^3 + 0.245854436291998051*zb^38*Log[zb]^3 + 0.246752652110538889*zb^39*Log[zb]^3 + 0.247615032200695503*zb^40*Log[zb]^3 + 0.24844378259560368*zb^41*Log[zb]^3 + 0.249240927600620402*zb^42*Log[zb]^3 + 0.250008328376283611*zb^43*Log[zb]^3 + 0.25074769926928175*zb^44*Log[zb]^3 + 0.251460622204861946*zb^45*Log[zb]^3 + 0.252148559405129225*zb^46*Log[zb]^3 + 0.252812864657158855*zb^47*Log[zb]^3 + 0.2534547933211746*zb^48*Log[zb]^3 + 0.254075511240969833*zb^49*Log[zb]^3 + 0.254676102695255311*zb^50*Log[zb]^3}}

==> anc/XS_zb_FONNLL.txt <==
{{ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51}, {ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, 0.177532966575886782*zb + 0.5*Lmb*zb + 0.125*Lmb^2*zb - 1.39911194986383017*zb^2 - 1.25*Lmb*zb^2 - 0.1875*Lmb^2*zb^2 + 1.931005188798109*zb^3 + 1.08333333333333333*Lmb*zb^3 + 0.125*Lmb^2*zb^3 - 0.338103737522694971*zb^4 + 0.03125*Lmb*zb^4 + 0.03125*Lmb^2*zb^4 - 0.196901275752844725*zb^5 - 0.0269444444444444444*Lmb*zb^5 + 0.0166666666666666667*Lmb^2*zb^5 - 0.104586402416485396*zb^6 - 0.0254166666666666667*Lmb*zb^6 + 0.0125*Lmb^2*zb^6 - 0.0586426263235137753*zb^7 - 0.0204251700680272109*Lmb*zb^7 + 0.0107142857142857143*Lmb^2*zb^7 - 0.0344826141437606776*zb^8 - 0.0169430272108843537*Lmb*zb^8 + 0.00967261904761904762*Lmb^2*zb^8 - 0.0207721679546225275*zb^9 - 0.0148384353741496599*Lmb*zb^9 + 0.00892857142857142857*Lmb^2*zb^9 - 0.01242816078180365*zb^10 - 0.0136078042328042328*Lmb*zb^10 + 0.00833333333333333333*Lmb^2*zb^10 - 0.00703191071078870856*zb^11 - 0.0128930903552115673*Lmb*zb^11 + 0.00782828282828282828*Lmb^2*zb^11 - 0.00335440903008515409*zb^12 - 0.0124768381870654598*Lmb*zb^12 + 0.00738636363636363636*Lmb^2*zb^12 - 0.000732694402144475612*zb^13 - 0.0122315233329219343*Lmb*zb^13 + 0.00699300699300699301*Lmb^2*zb^13 + 0.00121007181686644248*zb^14 - 0.0120827445346676116*Lmb*zb^14 + 0.00663919413919413919*Lmb^2*zb^14 + 0.00269811124272847491*zb^15 - 0.0119869980446903524*Lmb*zb^15 + 0.00631868131868131868*Lmb^2*zb^15 + 0.003870318421511601*zb^16 - 0.0119188103563103563*Lmb*zb^16 + 0.00602678571428571429*Lmb^2*zb^16 + 0.00481587474644314628*zb^17 - 0.0118633213032001959*Lmb*zb^17 + 0.00575980392156862745*Lmb^2*zb^17 + 0.00559392432928366272*zb^18 - 0.0118119739497334653*Lmb*zb^18 + 0.00551470588235294118*Lmb^2*zb^18 + 0.006244863429908298*zb^19 - 0.0117599796047602985*Lmb*zb^19 + 0.00528895768833849329*Lmb^2*zb^19 + 0.00679703891421293907*zb^20 - 0.0117048082788927257*Lmb*zb^20 + 0.005080409356725146*Lmb^2*zb^20 + 0.00727084376040425982*zb^21 - 0.0116452797437282644*Lmb*zb^21 + 0.00488721804511278195*Lmb^2*zb^21 + 0.00768128987757343544*zb^22 - 0.0115810113611141917*Lmb*zb^22 + 0.00470779220779220779*Lmb^2*zb^22 + 0.008039664798946276*zb^23 - 0.0115120806609576279*Lmb*zb^23 + 0.00454074910596649727*Lmb^2*zb^23 + 0.008354622990897296*zb^24 - 0.0114388187014324046*Lmb*zb^24 + 0.00438488142292490119*Lmb^2*zb^24 + 0.00863292004172630575*zb^25 - 0.0113616838573871676*Lmb*zb^25 + 0.004239130434782609*Lmb^2*zb^25 + 0.00887991640840396514*zb^26 - 0.0112811854427112201*Lmb*zb^26 + 0.00410256410256410256*Lmb^2*zb^26 + 0.00909992949067903418*zb^27 - 0.0111978383608268743*Lmb*zb^27 + 0.00397435897435897436*Lmb^2*zb^27 + 0.00929648401595800145*zb^28 - 0.0111121371073544639*Lmb*zb^28 + 0.00385378510378510379*Lmb^2*zb^28 + 0.00947249305451087578*zb^29 - 0.0110245418157839521*Lmb*zb^29 + 0.00374019339536580916*Lmb^2*zb^29 + 0.00963039093302386977*zb^30 - 0.0109354717418324014*Lmb*zb^30 + 0.00363300492610837438*Lmb^2*zb^30 + 0.00977223227430209646*zb^31 - 0.0108453032743034928*Lmb*zb^31 + 0.00353170189098998888*Lmb^2*zb^31 + 0.00989976682999035097*zb^32 - 0.0107543706278939247*Lmb*zb^32 + 0.00343581989247311828*Lmb^2*zb^32 + 0.0100144967714412473*zb^33 - 0.0106629680517098563*Lmb*zb^33 + 0.00334494134897360704*Lmb^2*zb^33 + 0.0101177210987081739*zb^34 - 0.0105713528205206824*Lmb*zb^34 + 0.00325868983957219251*Lmb^2*zb^34 + 0.0102105704692387206*zb^35 - 0.0104797485534713902*Lmb*zb^35 + 0.00317672523554876496*Lmb^2*zb^35 + 0.0102940348152214221*zb^36 - 0.010388348583183906*Lmb*zb^36 + 0.00309873949579831933*Lmb^2*zb^36 + 0.0103689854700493621*zb^37 - 0.0102973192123855945*Lmb*zb^37 + 0.00302445302445302445*Lmb^2*zb^37 + 0.0104361930679414188*zb^38 - 0.0102068027680477538*Lmb*zb^38 + 0.00295361150624308519*Lmb^2*zb^38 + 0.0104963421557718758*zb^39 - 0.0101169204090488353*Lmb*zb^39 + 0.00288598314914104388*Lmb^2*zb^39 + 0.0105500432221677654*zb^40 - 0.0100277746720075309*Lmb*zb^40 + 0.00282135627530364372*Lmb^2*zb^40 + 0.0105978426786546447*zb^41 - 0.00993945175727912161*Lmb*zb^41 + 0.00275953721075672295*Lmb^2*zb^41 + 0.0106402312024421692*zb^42 - 0.00985202356716944713*Lmb*zb^42 + 0.00270034843205574913*Lmb^2*zb^42 + 0.0106776507574912509*zb^43 - 0.00976554951380956303*Lmb*zb^43 + 0.00264362693460821651*Lmb^2*zb^43 + 0.0107105005408362823*zb^44 - 0.00968007811656432972*Lmb*zb^44 + 0.002589222792711165*Lmb^2*zb^44 + 0.0107391420484405357*zb^45 - 0.00959564840944215152*Lmb*zb^45 + 0.00253699788583509514*Lmb^2*zb^45 + 0.0107639034146553643*zb^46 - 0.00951229117846368303*Lmb*zb^46 + 0.00248682476943346509*Lmb^2*zb^46 + 0.0107850831484159319*zb^47 - 0.00943003004781023949*Lmb*zb^47 + 0.00243858567170315551*Lmb^2*zb^47 + 0.0108029533653078556*zb^48 - 0.00934888243211363155*Lmb*zb^48 + 0.00239217160037002775*Lmb^2*zb^48 + 0.0108177625958788935*zb^49 - 0.00926886037066165407*Lmb*zb^49 + 0.00234748154580981329*Lmb^2*zb^49 + 0.0108297382357948223*zb^50 - 0.009189971257696944*Lmb*zb^50 + 0.00230442176870748299*Lmb^2*zb^50 + ALARM*zb^51 - 1.*zb*Log[zb] - 0.5*Lmb*zb*Log[zb] + 2.5*zb^2*Log[zb] + 0.75*Lmb*zb^2*Log[zb] - 2.16666666666666667*zb^3*Log[zb] - 0.5*Lmb*zb^3*Log[zb] - 0.0625*zb^4*Log[zb] - 0.125*Lmb*zb^4*Log[zb] + 0.0538888888888888889*zb^5*Log[zb] - 0.0666666666666666667*Lmb*zb^5*Log[zb] + 0.0508333333333333333*zb^6*Log[zb] - 0.05*Lmb*zb^6*Log[zb] + 0.0408503401360544218*zb^7*Log[zb] - 0.0428571428571428571*Lmb*zb^7*Log[zb] + 0.0338860544217687075*zb^8*Log[zb] - 0.0386904761904761905*Lmb*zb^8*Log[zb] + 0.0296768707482993197*zb^9*Log[zb] - 0.0357142857142857143*Lmb*zb^9*Log[zb] + 0.0272156084656084656*zb^10*Log[zb] - 0.0333333333333333333*Lmb*zb^10*Log[zb] + 0.0257861807104231347*zb^11*Log[zb] - 0.0313131313131313131*Lmb*zb^11*Log[zb] + 0.0249536763741309196*zb^12*Log[zb] - 0.0295454545454545455*Lmb*zb^12*Log[zb] + 0.0244630466658438686*zb^13*Log[zb] - 0.027972027972027972*Lmb*zb^13*Log[zb] + 0.0241654890693352232*zb^14*Log[zb] - 0.0265567765567765568*Lmb*zb^14*Log[zb] + 0.0239739960893807048*zb^15*Log[zb] - 0.0252747252747252747*Lmb*zb^15*Log[zb] + 0.0238376207126207126*zb^16*Log[zb] - 0.0241071428571428571*Lmb*zb^16*Log[zb] + 0.0237266426064003919*zb^17*Log[zb] - 0.0230392156862745098*Lmb*zb^17*Log[zb] + 0.0236239478994669306*zb^18*Log[zb] - 0.0220588235294117647*Lmb*zb^18*Log[zb] + 0.0235199592095205971*zb^19*Log[zb] - 0.0211558307533539732*Lmb*zb^19*Log[zb] + 0.0234096165577854514*zb^20*Log[zb] - 0.0203216374269005848*Lmb*zb^20*Log[zb] + 0.0232905594874565288*zb^21*Log[zb] - 0.0195488721804511278*Lmb*zb^21*Log[zb] + 0.0231620227222283834*zb^22*Log[zb] - 0.0188311688311688312*Lmb*zb^22*Log[zb] + 0.0230241613219152558*zb^23*Log[zb] - 0.0181629964238659891*Lmb*zb^23*Log[zb] + 0.0228776374028648093*zb^24*Log[zb] - 0.0175395256916996047*Lmb*zb^24*Log[zb] + 0.0227233677147743351*zb^25*Log[zb] - 0.0169565217391304348*Lmb*zb^25*Log[zb] + 0.0225623708854224401*zb^26*Log[zb] - 0.0164102564102564103*Lmb*zb^26*Log[zb] + 0.0223956767216537486*zb^27*Log[zb] - 0.0158974358974358974*Lmb*zb^27*Log[zb] + 0.0222242742147089279*zb^28*Log[zb] - 0.0154151404151404151*Lmb*zb^28*Log[zb] + 0.0220490836315679041*zb^29*Log[zb] - 0.0149607735814632366*Lmb*zb^29*Log[zb] + 0.0218709434836648028*zb^30*Log[zb] - 0.0145320197044334975*Lmb*zb^30*Log[zb] + 0.0216906065486069855*zb^31*Log[zb] - 0.0141268075639599555*Lmb*zb^31*Log[zb] + 0.0215087412557878494*zb^32*Log[zb] - 0.0137432795698924731*Lmb*zb^32*Log[zb] + 0.0213259361034197126*zb^33*Log[zb] - 0.0133797653958944282*Lmb*zb^33*Log[zb] + 0.0211427056410413648*zb^34*Log[zb] - 0.0130347593582887701*Lmb*zb^34*Log[zb] + 0.0209594971069427804*zb^35*Log[zb] - 0.0127069009421950598*Lmb*zb^35*Log[zb] + 0.0207766971663678119*zb^36*Log[zb] - 0.0123949579831932773*Lmb*zb^36*Log[zb] + 0.0205946384247711889*zb^37*Log[zb] - 0.0120978120978120978*Lmb*zb^37*Log[zb] + 0.0204136055360955076*zb^38*Log[zb] - 0.0118144460249723408*Lmb*zb^38*Log[zb] + 0.0202338408180976706*zb^39*Log[zb] - 0.0115439325965641755*Lmb*zb^39*Log[zb] + 0.0200555493440150618*zb^40*Log[zb] - 0.0112854251012145749*Lmb*zb^40*Log[zb] + 0.0198789035145582432*zb^41*Log[zb] - 0.0110381488430268918*Lmb*zb^41*Log[zb] + 0.0197040471343388943*zb^42*Log[zb] - 0.0108013937282229965*Lmb*zb^42*Log[zb] + 0.0195310990276191261*zb^43*Log[zb] - 0.0105745077384328661*Lmb*zb^43*Log[zb] + 0.0193601562331286594*zb^44*Log[zb] - 0.0103568911708446592*Lmb*zb^44*Log[zb] + 0.019191296818884304*zb^45*Log[zb] - 0.0101479915433403805*Lmb*zb^45*Log[zb] + 0.0190245823569273661*zb^46*Log[zb] - 0.00994729907773386034*Lmb*zb^46*Log[zb] + 0.018860060095620478*zb^47*Log[zb] - 0.00975434268681262206*Lmb*zb^47*Log[zb] + 0.0186977648642272631*zb^48*Log[zb] - 0.00956868640148011101*Lmb*zb^48*Log[zb] + 0.0185377207413233081*zb^49*Log[zb] - 0.00938992618323925315*Lmb*zb^49*Log[zb] + 0.0183799425153938882*zb^50*Log[zb] - 0.00921768707482993197*Lmb*zb^50*Log[zb] + 0.5*zb*Log[zb]^2 - 0.75*zb^2*Log[zb]^2 + 0.5*zb^3*Log[zb]^2 + 0.125*zb^4*Log[zb]^2 + 0.0666666666666666667*zb^5*Log[zb]^2 + 0.05*zb^6*Log[zb]^2 + 0.0428571428571428571*zb^7*Log[zb]^2 + 0.0386904761904761905*zb^8*Log[zb]^2 + 0.0357142857142857143*zb^9*Log[zb]^2 + 0.0333333333333333333*zb^10*Log[zb]^2 + 0.0313131313131313131*zb^11*Log[zb]^2 + 0.0295454545454545455*zb^12*Log[zb]^2 + 0.027972027972027972*zb^13*Log[zb]^2 + 0.0265567765567765568*zb^14*Log[zb]^2 + 0.0252747252747252747*zb^15*Log[zb]^2 + 0.0241071428571428571*zb^16*Log[zb]^2 + 0.0230392156862745098*zb^17*Log[zb]^2 + 0.0220588235294117647*zb^18*Log[zb]^2 + 0.0211558307533539732*zb^19*Log[zb]^2 + 0.0203216374269005848*zb^20*Log[zb]^2 + 0.0195488721804511278*zb^21*Log[zb]^2 + 0.0188311688311688312*zb^22*Log[zb]^2 + 0.0181629964238659891*zb^23*Log[zb]^2 + 0.0175395256916996047*zb^24*Log[zb]^2 + 0.0169565217391304348*zb^25*Log[zb]^2 + 0.0164102564102564103*zb^26*Log[zb]^2 + 0.0158974358974358974*zb^27*Log[zb]^2 + 0.0154151404151404151*zb^28*Log[zb]^2 + 0.0149607735814632366*zb^29*Log[zb]^2 + 0.0145320197044334975*zb^30*Log[zb]^2 + 0.0141268075639599555*zb^31*Log[zb]^2 + 0.0137432795698924731*zb^32*Log[zb]^2 + 0.0133797653958944282*zb^33*Log[zb]^2 + 0.0130347593582887701*zb^34*Log[zb]^2 + 0.0127069009421950598*zb^35*Log[zb]^2 + 0.0123949579831932773*zb^36*Log[zb]^2 + 0.0120978120978120978*zb^37*Log[zb]^2 + 0.0118144460249723408*zb^38*Log[zb]^2 + 0.0115439325965641755*zb^39*Log[zb]^2 + 0.0112854251012145749*zb^40*Log[zb]^2 + 0.0110381488430268918*zb^41*Log[zb]^2 + 0.0108013937282229965*zb^42*Log[zb]^2 + 0.0105745077384328661*zb^43*Log[zb]^2 + 0.0103568911708446592*zb^44*Log[zb]^2 + 0.0101479915433403805*zb^45*Log[zb]^2 + 0.00994729907773386034*zb^46*Log[zb]^2 + 0.00975434268681262206*zb^47*Log[zb]^2 + 0.00956868640148011101*zb^48*Log[zb]^2 + 0.00938992618323925315*zb^49*Log[zb]^2 + 0.00921768707482993197*zb^50*Log[zb]^2, 0.0111111111111111111*zb^5 + 0.0148148148148148148*zb^6 + 0.0153439153439153439*zb^7 + 0.0146825396825396825*zb^8 + 0.0136390358612580835*zb^9 + 0.0125367430922986479*zb^10 + 0.011498583720805942*zb^11 + 0.010563973063973064*zb^12 + 0.00973810140476807143*zb^13 + 0.00901305484638817972*zb^14 + 0.00837684948796059907*zb^15 + 0.00781717767828879*zb^16 + 0.00732282907119508427*zb^17 + 0.00688410324848233345*zb^18 + 0.00649280423102232528*zb^19 + 0.00614208029799705066*zb^20 + 0.00582622386777382109*zb^21 + 0.00554047854277595297*zb^22 + 0.00528087002195333552*zb^23 + 0.00504406437999077954*zb^24 + 0.00482725189807420106*zb^25 + 0.00462805286607465755*zb^26 + 0.00444444153836109618*zb^27 + 0.004274684783957694*zb^28 + 0.00411729250914039161*zb^29 + 0.00397097747012655768*zb^30 + 0.00383462256929988925*zb^31 + 0.00370725412368359766*zb^32 + 0.00358801991272879002*zb^33 + 0.00347617106463796825*zb^34 + 0.00337104703842824677*zb^35 + 0.00327206311378495951*zb^36 + 0.00317869992175506115*zb^37 + 0.00309049464397921962*zb^38 + 0.00300703358237170342*zb^39 + 0.0029279458595253527*zb^40 + 0.00285289805619619718*zb^41 + 0.00278158962874295127*zb^42 + 0.00271374897846457457*zb^43 + 0.00264913006801476344*zb^44 + 0.00258750949872622826*zb^45 + 0.00252868397771786991*zb^46 + 0.00247246811583614006*zb^47 + 0.00241869250738378702*zb^48 + 0.00236720205067320728*zb^49 + 0.00231785447506778894*zb^50 + ALARM*zb^51, ALARM*zb^51}, {ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, ALARM*zb^51, -9.120239936051657*zb + 3.26056872537340028*Lmb*zb + 1.09390613625484593*Lmb^2*zb - 0.333333333333333333*Lmb^3*zb + 5.81879912761554831*zb^2 - 14.98088101518729*Lmb*zb^2 - 0.578359204382268893*Lmb^2*zb^2 + 0.760416666666666667*Lmb^3*zb^2 + 31.1997024205055759*zb^3 + 28.0926304410422495*Lmb*zb^3 + 0.876313543662253336*Lmb^2*zb^3 - 0.569444444444444444*Lmb^3*zb^3 - 28.7840925814099028*zb^4 - 9.44071977756596895*Lmb*zb^4 + 0.199547135915563334*Lmb^2*zb^4 - 0.0164930555555555556*Lmb^3*zb^4 - 3.56229170222680029*zb^5 - 2.45596351750353257*Lmb*zb^5 + 0.43976078730311524*Lmb^2*zb^5 + 0.0449074074074074074*Lmb^3*zb^5 + 1.1255174381536883*zb^6 - 0.2207822627973251*Lmb*zb^6 + 0.529308437699558667*Lmb^2*zb^6 + 0.0596064814814814815*Lmb^3*zb^6 + 1.8017903912994992*zb^7 + 0.502793663800887998*Lmb*zb^7 + 0.566757477967724511*Lmb^2*zb^7 + 0.0667280801209372638*Lmb^3*zb^7 + 1.67113873465544929*zb^8 + 0.752806434331002539*Lmb*zb^8 + 0.586143664234635817*Lmb^2*zb^8 + 0.0721410265495086924*Lmb^3*zb^8 + 1.41289766798408431*zb^9 + 0.841909319557032933*Lmb*zb^9 + 0.598515190393024814*Lmb^2*zb^9 + 0.0769333427815570673*Lmb^3*zb^9 + 1.17617770712567608*zb^10 + 0.873213933363624*Lmb*zb^10 + 0.607790577568231295*Lmb^2*zb^10 + 0.0813238536155202822*Lmb^3*zb^10 + 0.986253501127716179*zb^11 + 0.883443596420910753*Lmb*zb^11 + 0.615488600774964781*Lmb^2*zb^11 + 0.08536355316027033*Lmb^3*zb^11 + 0.839410564882893699*zb^12 + 0.886327139451660423*Lmb*zb^12 + 0.622248312608807229*Lmb^2*zb^12 + 0.0890759848667045637*Lmb^3*zb^12 + 0.726718715426368882*zb^13 + 0.887073752062592965*Lmb*zb^13 + 0.6283622299506129*Lmb^2*zb^13 + 0.0924839262761756934*Lmb^3*zb^13 + 0.6399028254789036*zb^14 + 0.887594497366917571*Lmb*zb^14 + 0.633977894252527072*Lmb^2*zb^14 + 0.0956122426532225067*Lmb^3*zb^14 + 0.572450181675919*zb^15 + 0.888500537528596835*Lmb*zb^15 + 0.639178832688792839*Lmb^2*zb^15 + 0.0984865012039920465*Lmb^3*zb^15 + 0.519496531805783721*zb^16 + 0.889899350983345456*Lmb*zb^16 + 0.644018704317918605*Lmb^2*zb^16 + 0.101131507415919618*Lmb^3*zb^16 + 0.477470315598916232*zb^17 + 0.891718571442842436*Lmb*zb^17 + 0.648536288595380006*Lmb^2*zb^17 + 0.103570413047507194*Lmb^3*zb^17 + 0.443756243209878609*zb^18 + 0.893837087068477766*Lmb*zb^18 + 0.652762297101224195*Lmb^2*zb^18 + 0.105824309160916475*Lmb^3*zb^18 + 0.4164317671864131*zb^19 + 0.896135743180208108*Lmb*zb^19 + 0.656722577603152119*Lmb^2*zb^19 + 0.107912127477924473*Lmb^3*zb^19 + 0.3940734614367351*zb^20 + 0.898514393221612744*Lmb*zb^20 + 0.660439684634250365*Lmb^2*zb^20 + 0.109850713365373702*Lmb^3*zb^20 + 0.375618177462726716*zb^21 + 0.900895196733646895*Lmb*zb^21 + 0.663933695112722308*Lmb^2*zb^21 + 0.111654983156363833*Lmb^3*zb^21 + 0.360264255190972915*zb^22 + 0.903220708720678894*Lmb*zb^22 + 0.667222668708954224*Lmb^2*zb^22 + 0.113338114636885042*Lmb^3*zb^22 + 0.347401226645162083*zb^23 + 0.905450390710354345*Lmb*zb^23 + 0.670322937629005044*Lmb^2*zb^23 + 0.114911742487200447*Lmb^3*zb^23 + 0.336559587812403439*zb^24 + 0.907557021468999399*Lmb*zb^24 + 0.673249311913391124*Lmb^2*zb^24 + 0.116386144176005851*Lmb^3*zb^24 + 0.327374683875563272*zb^25 + 0.909523544685853162*Lmb*zb^25 + 0.676015240538492298*Lmb^2*zb^25 + 0.117770409679707555*Lmb^3*zb^25 + 0.319560549013024307*zb^26 + 0.9113404894072383*Lmb*zb^26 + 0.678632947170502845*Lmb^2*zb^26 + 0.119072592767933985*Lmb^3*zb^26 + 0.312890804821397745*zb^27 + 0.913003938110726603*Lmb*zb^27 + 0.681113549399363921*Lmb^2*zb^27 + 0.120299843915782709*Lmb^3*zb^27 + 0.307184597170551814*zb^28 + 0.914513962566015361*Lmb*zb^28 + 0.683467165641388022*Lmb^2*zb^28 + 0.121458526048964063*Lmb^3*zb^28 + 0.302296155956331951*zb^29 + 0.915873438018754566*Lmb*zb^29 + 0.685703011798375922*Lmb^2*zb^29 + 0.122554314815797381*Lmb^3*zb^29 + 0.29810698001233754*zb^30 + 0.917087154196486784*Lmb*zb^30 + 0.687829488844154241*Lmb^2*zb^30 + 0.12359228520982962*Lmb^3*zb^30 + 0.294519939164745653*zb^31 + 0.918161154985067419*Lmb*zb^31 + 0.689854262131818889*Lmb^2*zb^31 + 0.124576986310981454*Lmb^3*zb^31 + 0.29145478738106684*zb^32 + 0.919102252239801443*Lmb*zb^32 + 0.691784333071679583*Lmb^2*zb^32 + 0.125512505769195455*Lmb^3*zb^32 + 0.288844722630724224*zb^33 + 0.919917671170741194*Lmb*zb^33 + 0.693626103779618527*Lmb^2*zb^33 + 0.126402525476734668*Lmb^3*zb^33 + 0.286633729117115794*zb^34 + 0.920614794584420347*Lmb*zb^34 + 0.695385435275319704*Lmb^2*zb^34 + 0.127250369692629082*Lmb^3*zb^34 + 0.284774508685043227*zb^35 + 0.921200981065530366*Lmb*zb^35 + 0.697067699793642341*Lmb^2*zb^35 + 0.128059046709999859*Lmb^3*zb^35 + 0.283226859163374749*zb^36 + 0.9216834382357267*Lmb*zb^36 + 0.698677827751341045*Lmb^2*zb^36 + 0.128831285000713738*Lmb^3*zb^36 + 0.281956394160992863*zb^37 + 0.922069136864619121*Lmb*zb^37 + 0.700220349883772812*Lmb^2*zb^37 + 0.129569564634180897*Lmb^3*zb^37 + 0.280933525539071791*zb^38 + 0.922364755133409465*Lmb*zb^38 + 0.701699435033398372*Lmb^2*zb^38 + 0.130276144647901352*Lmb^3*zb^38 + 0.280132649320146081*zb^39 + 0.922576645018667669*Lmb*zb^39 + 0.703118924035777387*Lmb^2*zb^39 + 0.130953086945226945*Lmb^3*zb^39 + 0.279531490186450408*zb^40 + 0.922710814775700343*Lmb*zb^40 + 0.704482360111287114*Lmb^2*zb^40 + 0.131602277208899295*Lmb^3*zb^40 + 0.279110570393135249*zb^41 + 0.922772923016370896*Lmb*zb^41 + 0.705793016133496214*Lmb^2*zb^41 + 0.132225443245299329*Lmb^3*zb^41 + 0.278852776889187*zb^42 + 0.922768281016709522*Lmb*zb^42 + 0.707053919109103908*Lmb^2*zb^42 + 0.132824171112132021*Lmb^3*zb^42 + 0.278743006424312922*zb^43 + 0.922701860747654343*Lmb*zb^43 + 0.708267872170333597*Lmb^2*zb^43 + 0.133399919329770046*Lmb^3*zb^43 + 0.278767872944680018*zb^44 + 0.922578306767647762*Lmb*zb^44 + 0.7094374743490706*Lmb^2*zb^44 + 0.133954031432193341*Lmb^3*zb^44 + 0.278915465021489955*zb^45 + 0.9224019506011849*Lmb*zb^45 + 0.710565138373052639*Lmb^2*zb^45 + 0.134487747076092329*Lmb^3*zb^45 + 0.279175143688825997*zb^46 + 0.922176826592328258*Lmb*zb^46 + 0.711653106698097283*Lmb^2*zb^46 + 0.135002211895145589*Lmb^3*zb^46 + 0.279537373092594252*zb^47 + 0.921906688496389106*Lmb*zb^47 + 0.712703465966616725*Lmb^2*zb^47 + 0.135498486259803191*Lmb^3*zb^47 + 0.279993577919362456*zb^48 + 0.921595026278765724*Lmb*zb^48 + 0.7137181600613914*Lmb^2*zb^48 + 0.135977553080318687*Lmb^3*zb^48 + 0.280536022792788451*zb^49 + 0.921245082744131402*Lmb*zb^49 + 0.714699001904581533*Lmb^2*zb^49 + 0.136440324771617109*Lmb^3*zb^49 + 0.281157709778437478*zb^50 + 0.920859869734420343*Lmb*zb^50 + 0.715647684135055892*Lmb^2*zb^50 + 0.13688764948231275*Lmb^3*zb^50 + ALARM*zb^51 + 3.66168208743983008*zb*Log[MH2/muf2] - 2.06519779945532069*Lmb*zb*Log[MH2/muf2] - 1.*Lmb^2*zb*Log[MH2/muf2] + 7.05530721707004713*zb^2*Log[MH2/muf2] + 12.72279669918298*Lmb*zb^2*Log[MH2/muf2] + 2.4375*Lmb^2*zb^2*Log[MH2/muf2] - 22.4037653994519013*zb^3*Log[MH2/muf2] - 15.7318644661219874*Lmb*zb^3*Log[MH2/muf2] - 2.*Lmb^2*zb^3*Log[MH2/muf2] + 10.1975990485915188*zb^4*Log[MH2/muf2] + 2.76495055013616983*Lmb*zb^4*Log[MH2/muf2] - 0.046875*Lmb^2*zb^4*Log[MH2/muf2] + 4.31229123292370104*zb^5*Log[MH2/muf2] + 2.18305696007262391*Lmb*zb^5*Log[MH2/muf2] + 0.113333333333333333*Lmb^2*zb^5*Log[MH2/muf2] + 2.19431071735193668*zb^6*Log[MH2/muf2] + 1.6292718867211347*Lmb*zb^6*Log[MH2/muf2] + 0.137083333333333333*Lmb^2*zb^6*Log[MH2/muf2] + 1.41278529489456199*zb^7*Log[MH2/muf2] + 1.35379524206806678*Lmb*zb^7*Log[MH2/muf2] + 0.14522108843537415*Lmb^2*zb^7*Log[MH2/muf2] + 1.09667472118590175*zb^8*Log[MH2/muf2] + 1.21964691165536452*Lmb*zb^8*Log[MH2/muf2] + 0.152237457482993197*Lmb^2*zb^8*Log[MH2/muf2] + 0.960093281457360859*zb^9*Log[MH2/muf2] + 1.15276099474430105*Lmb*zb^9*Log[MH2/muf2] + 0.159658446712018141*Lmb^2*zb^9*Log[MH2/muf2] + 0.899152209576103783*zb^10*Log[MH2/muf2] + 1.11869844570776572*Lmb*zb^10*Log[MH2/muf2] + 0.167261904761904762*Lmb^2*zb^10*Log[MH2/muf2] + 0.872248414989674*zb^11*Log[MH2/muf2] + 1.10117633669549213*Lmb*zb^11*Log[MH2/muf2] + 0.17473375530193713*Lmb^2*zb^11*Log[MH2/muf2] + 0.861368405376487465*zb^12*Log[MH2/muf2] + 1.09219447517717099*Lmb*zb^12*Log[MH2/muf2] + 0.181877910599501509*Lmb^2*zb^12*Log[MH2/muf2] + 0.858228685125749302*zb^13*Log[MH2/muf2] + 1.08767455588292923*Lmb*zb^13*Log[MH2/muf2] + 0.188599255251353153*Lmb^2*zb^13*Log[MH2/muf2] + 0.8588455737617993*zb^14*Log[MH2/muf2] + 1.08547431036326066*Lmb*zb^14*Log[MH2/muf2] + 0.194865654034610079*Lmb^2*zb^14*Log[MH2/muf2] + 0.861242646382457417*zb^15*Log[MH2/muf2] + 1.08444399462010337*Lmb*zb^15*Log[MH2/muf2] + 0.200680188248869568*Lmb^2*zb^15*Log[MH2/muf2] + 0.864421554026259793*zb^16*Log[MH2/muf2] + 1.08395917036410666*Lmb*zb^16*Log[MH2/muf2] + 0.206064100210305567*Lmb^2*zb^16*Log[MH2/muf2] + 0.867876249087047805*zb^17*Log[MH2/muf2] + 1.08368061809933473*Lmb*zb^17*Log[MH2/muf2] + 0.211046949554194364*Lmb^2*zb^17*Log[MH2/muf2] + 0.871354205498357584*zb^18*Log[MH2/muf2] + 1.08342696228199515*Lmb*zb^18*Log[MH2/muf2] + 0.2156611295479159*Lmb^2*zb^18*Log[MH2/muf2] + 0.874735198112468702*zb^19*Log[MH2/muf2] + 1.08310525434183049*Lmb*zb^19*Log[MH2/muf2] + 0.219938918344053781*Lmb^2*zb^19*Log[MH2/muf2] + 0.877968216899506004*zb^20*Log[MH2/muf2] + 1.08267230173183933*Lmb*zb^20*Log[MH2/muf2] + 0.223910977770991825*Lmb^2*zb^20*Log[MH2/muf2] + 0.881038048408301404*zb^21*Log[MH2/muf2] + 1.08211275284457718*Lmb*zb^21*Log[MH2/muf2] + 0.227605667942748066*Lmb^2*zb^21*Log[MH2/muf2] + 0.883947386567832463*zb^22*Log[MH2/muf2] + 1.08142652570371659*Lmb*zb^22*Log[MH2/muf2] + 0.231048813998949197*Lmb^2*zb^22*Log[MH2/muf2] + 0.886707235072719897*zb^23*Log[MH2/muf2] + 1.08062154819539112*Lmb*zb^23*Log[MH2/muf2] + 0.234263716382746656*Lmb^2*zb^23*Log[MH2/muf2] + 0.889331801081642757*zb^24*Log[MH2/muf2] + 1.07970956498162503*Lmb*zb^24*Log[MH2/muf2] + 0.23727128548199197*Lmb^2*zb^24*Log[MH2/muf2] + 0.891835843075966255*zb^25*Log[MH2/muf2] + 1.07870373606313517*Lmb*zb^25*Log[MH2/muf2] + 0.240090233066293248*Lmb^2*zb^25*Log[MH2/muf2] + 0.894233362803988284*zb^26*Log[MH2/muf2] + 1.07761729032897298*Lmb*zb^26*Log[MH2/muf2] + 0.242737282797768343*Lmb^2*zb^26*Log[MH2/muf2] + 0.896537029041689576*zb^27*Log[MH2/muf2] + 1.0764628023811358*Lmb*zb^27*Log[MH2/muf2] + 0.245227379363873819*Lmb^2*zb^27*Log[MH2/muf2] + 0.898757992889703612*zb^28*Log[MH2/muf2] + 1.07525183674247127*Lmb*zb^28*Log[MH2/muf2] + 0.247573885747964293*Lmb^2*zb^28*Log[MH2/muf2] + 0.9009059050204691*zb^29*Log[MH2/muf2] + 1.07399480649641346*Lmb*zb^29*Log[MH2/muf2] + 0.249788763858976549*Lmb^2*zb^29*Log[MH2/muf2] + 0.902989029661914318*zb^30*Log[MH2/muf2] + 1.07270095447270006*Lmb*zb^30*Log[MH2/muf2] + 0.251882736953253698*Lmb^2*zb^30*Log[MH2/muf2] + 0.905014397667670819*zb^31*Log[MH2/muf2] + 1.07137840171378115*Lmb*zb^31*Log[MH2/muf2] + 0.253865434033059136*Lmb^2*zb^31*Log[MH2/muf2] + 0.906987967909320845*zb^32*Log[MH2/muf2] + 1.07003423010582878*Lmb*zb^32*Log[MH2/muf2] + 0.255745517306341118*Lmb^2*zb^32*Log[MH2/muf2] + 0.908914781386700983*zb^33*Log[MH2/muf2] + 1.06867457953566217*Lmb*zb^33*Log[MH2/muf2] + 0.257530794200508572*Lmb^2*zb^33*Log[MH2/muf2] + 0.9107991009224744*zb^34*Log[MH2/muf2] + 1.06730474816177154*Lmb*zb^34*Log[MH2/muf2] + 0.259228315552423338*Lmb^2*zb^34*Log[MH2/muf2] + 0.912644533948788829*zb^35*Log[MH2/muf2] + 1.06592928940833266*Lmb*zb^35*Log[MH2/muf2] + 0.260844461573563839*Lmb^2*zb^35*Log[MH2/muf2] + 0.914454138347217806*zb^36*Log[MH2/muf2] + 1.06455210234119809*Lmb*zb^36*Log[MH2/muf2] + 0.262385017087563138*Lmb^2*zb^36*Log[MH2/muf2] + 0.916230512514158547*zb^37*Log[MH2/muf2] + 1.06317651391844029*Lmb*zb^37*Log[MH2/muf2] + 0.263855237400240921*Lmb^2*zb^37*Log[MH2/muf2] + 0.917975871339443978*zb^38*Log[MH2/muf2] + 1.06180535268922848*Lmb*zb^38*Log[MH2/muf2] + 0.265259906014436321*Lmb^2*zb^38*Log[MH2/muf2] + 0.9196921099224015*zb^39*Log[MH2/muf2] + 1.06044101413123252*Lmb*zb^39*Log[MH2/muf2] + 0.266603385256922056*Lmb^2*zb^39*Log[MH2/muf2] + 0.921380856788958812*zb^40*Log[MH2/muf2] + 1.05908551814746614*Lmb*zb^40*Log[MH2/muf2] + 0.267889660749380345*Lmb^2*zb^40*Log[MH2/muf2] + 0.923043518219304524*zb^41*Log[MH2/muf2] + 1.05774055940040454*Lmb*zb^41*Log[MH2/muf2] + 0.269122380532939322*Lmb^2*zb^41*Log[MH2/muf2] + 0.924681315105924151*zb^42*Log[MH2/muf2] + 1.0564075512143114*Lmb*zb^42*Log[MH2/muf2] + 0.270304889546994436*Lmb^2*zb^42*Log[MH2/muf2] + 0.926295313567797618*zb^43*Log[MH2/muf2] + 1.05508766376966523*Lmb*zb^43*Log[MH2/muf2] + 0.271440260067650508*Lmb^2*zb^43*Log[MH2/muf2] + 0.927886450363995229*zb^44*Log[MH2/muf2] + 1.05378185727351353*Lmb*zb^44*Log[MH2/muf2] + 0.2725313186281736*Lmb^2*zb^44*Log[MH2/muf2] + 0.929455553985947597*zb^45*Log[MH2/muf2] + 1.05249091073316581*Lmb*zb^45*Log[MH2/muf2] + 0.273580669872122027*Lmb^2*zb^45*Log[MH2/muf2] + 0.931003362164513538*zb^46*Log[MH2/muf2] + 1.051215446897962*Lmb*zb^46*Log[MH2/muf2] + 0.27459071772804317*Lmb^2*zb^46*Log[MH2/muf2] + 0.932530536405276912*zb^47*Log[MH2/muf2] + 1.04995595387081584*Lmb*zb^47*Log[MH2/muf2] + 0.275563684241524471*Lmb^2*zb^47*Log[MH2/muf2] + 0.934037674061648069*zb^48*Log[MH2/muf2] + 1.04871280383117795*Lmb*zb^48*Log[MH2/muf2] + 0.276501626354812822*Lmb^2*zb^48*Log[MH2/muf2] + 0.935525318368187779*zb^49*Log[MH2/muf2] + 1.0474862692556686*Lmb*zb^49*Log[MH2/muf2] + 0.277406450885121576*Lmb^2*zb^49*Log[MH2/muf2] + 0.936993966783862305*zb^50*Log[MH2/muf2] + 1.04627653697263755*Lmb*zb^50*Log[MH2/muf2] + 0.278279927919209525*Lmb^2*zb^50*Log[MH2/muf2] + 0.802226724132859598*zb*Log[zb] - 8.21013186630354713*Lmb*zb*Log[zb] + 0.833333333333333333*Lmb^2*zb*Log[zb] + 0.208333333333333333*Lmb^3*zb*Log[zb] + 41.1229110339212918*zb^2*Log[zb] + 24.6589477994553207*Lmb*zb^2*Log[zb] - 1.70833333333333333*Lmb^2*zb^2*Log[zb] - 0.3125*Lmb^3*zb^2*Log[zb] - 100.650939455202066*zb^3*Log[zb] - 32.9867522366739175*Lmb*zb^3*Log[zb] + 0.986111111111111111*Lmb^2*zb^3*Log[zb] + 0.208333333333333333*Lmb^3*zb^3*Log[zb] + 41.2378396464270719*zb^4*Log[zb] + 5.30322513527596507*Lmb*zb^4*Log[zb] + 0.189236111111111111*Lmb^2*zb^4*Log[zb] + 0.0520833333333333333*Lmb^3*zb^4*Log[zb] + 13.5698706397799987*zb^5*Log[zb] + 2.62005649190026779*Lmb*zb^5*Log[zb] + 0.0130092592592592593*Lmb^2*zb^5*Log[zb] + 0.0277777777777777778*Lmb^3*zb^5*Log[zb] + 4.51755458610717195*zb^6*Log[zb] + 1.01643125781408973*Lmb*zb^6*Log[zb] - 0.0477083333333333333*Lmb^2*zb^6*Log[zb] + 0.0208333333333333333*Lmb^3*zb^6*Log[zb] + 1.4929925856443356*zb^7*Log[zb] + 0.283489237072480757*Lmb*zb^7*Log[zb] - 0.0774007936507936508*Lmb^2*zb^7*Log[zb] + 0.0178571428571428571*Lmb^3*zb^7*Log[zb] + 0.41428158787678093*zb^8*Log[zb] - 0.06605092719043439*Lmb*zb^8*Log[zb] - 0.0961226851851851852*Lmb^2*zb^8*Log[zb] + 0.016121031746031744*Lmb^3*zb^8*Log[zb] + 0.0235908265503200624*zb^9*Log[zb] - 0.24557128276629794*Lmb*zb^9*Log[zb] - 0.110003306878306878*Lmb^2*zb^9*Log[zb] + 0.014880952380952382*Lmb^3*zb^9*Log[zb] - 0.106899533516925381*zb^10*Log[zb] - 0.345766337855610625*Lmb*zb^10*Log[zb] - 0.121299052028218695*Lmb^2*zb^10*Log[zb] + 0.0138888888888888889*Lmb^3*zb^10*Log[zb] - 0.135916520512624788*zb^11*Log[zb] - 0.407022319620551125*Lmb*zb^11*Log[zb] - 0.130978687184495265*Lmb^2*zb^11*Log[zb] + 0.0130471380471380471*Lmb^3*zb^11*Log[zb] - 0.126079653960677012*zb^12*Log[zb] - 0.448275174865510347*Lmb*zb^12*Log[zb] - 0.13951963493156674*Lmb^2*zb^12*Log[zb] + 0.0123106060606060606*Lmb^3*zb^12*Log[zb] - 0.102970819647812419*zb^13*Log[zb] - 0.478814590259796961*Lmb*zb^13*Log[zb] - 0.147188812223777259*Lmb^2*zb^13*Log[zb] + 0.011655011655011654*Lmb^3*zb^13*Log[zb] - 0.0770762761684235159*zb^14*Log[zb] - 0.503372172917677678*Lmb*zb^14*Log[zb] - 0.154153028620748401*Lmb^2*zb^14*Log[zb] + 0.0110653235653235653*Lmb^3*zb^14*Log[zb] - 0.0525044955908801157*zb^15*Log[zb] - 0.524432435932420876*Lmb*zb^15*Log[zb] - 0.1605265829510335*Lmb^2*zb^15*Log[zb] + 0.0105311355311355311*Lmb^3*zb^15*Log[zb] - 0.0306300932454052779*zb^16*Log[zb] - 0.543332412574752149*Lmb*zb^16*Log[zb] - 0.166393562621241193*Lmb^2*zb^16*Log[zb] + 0.0100446428571428571*Lmb^3*zb^16*Log[zb] - 0.011672542399203421*zb^17*Log[zb] - 0.560806198354160568*Lmb*zb^17*Log[zb] - 0.171819139946302576*Lmb^2*zb^17*Log[zb] + 0.00959967320261437908*Lmb^3*zb^17*Log[zb] + 0.00460601777480516971*zb^18*Log[zb] - 0.577263856207192923*Lmb*zb^18*Log[zb] - 0.176855740863274024*Lmb^2*zb^18*Log[zb] + 0.00919117647058823529*Lmb^3*zb^18*Log[zb] + 0.01859196156509524*zb^19*Log[zb] - 0.592938324527000459*Lmb*zb^19*Log[zb] - 0.181546664910725359*Lmb^2*zb^19*Log[zb] + 0.00881492948056415549*Lmb^3*zb^19*Log[zb] + 0.0306871150167094903*zb^20*Log[zb] - 0.607964583997467049*Lmb*zb^20*Log[zb] - 0.1859283573517775*Lmb^2*zb^20*Log[zb] + 0.00846734892787524366*Lmb^3*zb^20*Log[zb] + 0.0412558655836163604*zb^21*Log[zb] - 0.6224230926307612*Lmb*zb^21*Log[zb] - 0.190031924210967019*Lmb^2*zb^21*Log[zb] + 0.00814536340852130326*Lmb^3*zb^21*Log[zb] + 0.0506085507274553245*zb^22*Log[zb] - 0.636363933821582151*Lmb*zb^22*Log[zb] - 0.193884196503380241*Lmb^2*zb^22*Log[zb] + 0.00784632034632034632*Lmb^3*zb^22*Log[zb] + 0.0590006823250280807*zb^23*Log[zb] - 0.649820354476903498*Lmb*zb^23*Log[zb] - 0.197508510757160534*Lmb^2*zb^23*Log[zb] + 0.00756791517661082878*Lmb^3*zb^23*Log[zb] + 0.06663846595299812*zb^24*Log[zb] - 0.662816377948505371*Lmb*zb^24*Log[zb] - 0.200925301672721346*Lmb^2*zb^24*Log[zb] + 0.00730813570487483531*Lmb^3*zb^24*Log[zb] + 0.0736862277426637986*zb^25*Log[zb] - 0.675371070878927178*Lmb*zb^25*Log[zb] - 0.204152564635742817*Lmb^2*zb^25*Log[zb] + 0.00706521739130434783*Lmb^3*zb^25*Log[zb] + 0.0802738170174862199*zb^26*Log[zb] - 0.687500907137656919*Lmb*zb^26*Log[zb] - 0.207206224501537827*Lmb^2*zb^26*Log[zb] + 0.00683760683760683761*Lmb^3*zb^26*Log[zb] + 0.08650321879289302*zb^27*Log[zb] - 0.6992210470441632*Lmb*zb^27*Log[zb] - 0.210100434652695356*Lmb^2*zb^27*Log[zb] + 0.00662393162393162393*Lmb^3*zb^27*Log[zb] + 0.0924541527202946718*zb^28*Log[zb] - 0.710546000351824255*Lmb*zb^28*Log[zb] - 0.21284782278740996*Lmb^2*zb^28*Log[zb] + 0.00642297517297517298*Lmb^3*zb^28*Log[zb] + 0.0981886752983989257*zb^29*Log[zb] - 0.721489942957075257*Lmb*zb^29*Log[zb] - 0.215459695123814683*Lmb^2*zb^29*Log[zb] + 0.00623365565894301526*Lmb^3*zb^29*Log[zb] + 0.103754896996607452*zb^30*Log[zb] - 0.732066843296149238*Lmb*zb^30*Log[zb] - 0.217946207570569201*Lmb^2*zb^30*Log[zb] + 0.00605500821018062397*Lmb^3*zb^30*Log[zb] + 0.109189952487714313*zb^31*Log[zb] - 0.742290488328864749*Lmb*zb^31*Log[zb] - 0.220316510281042489*Lmb^2*zb^31*Log[zb] + 0.00588616981831664813*Lmb^3*zb^31*Log[zb] + 0.1145223583994734*zb^32*Log[zb] - 0.752174460489816166*Lmb*zb^32*Log[zb] - 0.222578870510868847*Lmb^2*zb^32*Log[zb] + 0.00572636648745519713*Lmb^3*zb^32*Log[zb] + 0.119773877304151058*zb^33*Log[zb] - 0.761732094462494817*Lmb*zb^33*Log[zb] - 0.224740777617572404*Lmb^2*zb^33*Log[zb] + 0.00557490224828934506*Lmb^3*zb^33*Log[zb] + 0.124960987785503493*zb^34*Log[zb] - 0.770976429472844389*Lmb*zb^34*Log[zb] - 0.226809033241518705*Lmb^2*zb^34*Log[zb] + 0.00543114973262032086*Lmb^3*zb^34*Log[zb] + 0.130096042233641007*zb^35*Log[zb] - 0.779920165157079991*Lmb*zb^35*Log[zb] - 0.228789829104000676*Lmb^2*zb^35*Log[zb] + 0.005294542059247942*Lmb^3*zb^35*Log[zb] + 0.135188178030980203*zb^36*Log[zb] - 0.788575624677982285*Lmb*zb^36*Log[zb] - 0.230688814394733211*Lmb^2*zb^36*Log[zb] + 0.00516456582633053221*Lmb^3*zb^36*Log[zb] + 0.140244034392784969*zb^37*Log[zb] - 0.796954726311007717*Lmb*zb^37*Log[zb] - 0.232511154359677215*Lmb^2*zb^37*Log[zb] + 0.00504075504075504076*Lmb^3*zb^37*Log[zb] + 0.145268316198170002*zb^38*Log[zb] - 0.805068963403891733*Lmb*zb^38*Log[zb] - 0.234261581414869798*Lmb^2*zb^38*Log[zb] + 0.00492268584373847532*Lmb^3*zb^38*Log[zb] + 0.150264237382806118*zb^39*Log[zb] - 0.812929391958138*Lmb*zb^39*Log[zb] - 0.235944439884360684*Lmb^2*zb^39*Log[zb] + 0.00480997191523507313*Lmb^3*zb^39*Log[zb] + 0.155233869506960795*zb^40*Log[zb] - 0.820546624805498743*Lmb*zb^40*Log[zb] - 0.237563725277120314*Lmb^2*zb^40*Log[zb] + 0.00470226045883940621*Lmb^3*zb^40*Log[zb] + 0.160178415624424801*zb^41*Log[zb] - 0.827930831288977815*Lmb*zb^41*Log[zb] - 0.239123118869080149*Lmb^2*zb^41*Log[zb] + 0.00459922868459453825*Lmb^3*zb^41*Log[zb] + 0.165098425265262657*zb^42*Log[zb] - 0.835091741406359106*Lmb*zb^42*Log[zb] - 0.240626018234944373*Lmb^2*zb^42*Log[zb] + 0.00450058072009291521*Lmb^3*zb^42*Log[zb] + 0.169993962963284753*zb^43*Log[zb] - 0.842038653476487806*Lmb*zb^43*Log[zb] - 0.242075564274494351*Lmb^2*zb^43*Log[zb] + 0.00440604489101369419*Lmb^3*zb^43*Log[zb] + 0.174864740109060163*zb^44*Log[zb] - 0.848780444511072377*Lmb*zb^44*Log[zb] - 0.243474665195500297*Lmb^2*zb^44*Log[zb] + 0.00431537132118527467*Lmb^3*zb^44*Log[zb] + 0.179710217832723376*zb^45*Log[zb] - 0.855325582599159305*Lmb*zb^45*Log[zb] - 0.244826017846719865*Lmb^2*zb^45*Log[zb] + 0.00422832980972515856*Lmb^3*zb^45*Log[zb] + 0.18452968699267686*zb^46*Log[zb] - 0.861682140728032352*Lmb*zb^46*Log[zb] - 0.246132126737178813*Lmb^2*zb^46*Log[zb] + 0.00414470794905577514*Lmb^3*zb^46*Log[zb] + 0.189322330068431716*zb^47*Log[zb] - 0.867857811568686822*Lmb*zb^47*Log[zb] - 0.247395321029917647*Lmb^2*zb^47*Log[zb] + 0.00406430945283859252*Lmb^3*zb^47*Log[zb] + 0.194087268751603066*zb^48*Log[zb] - 0.873859922844776767*Lmb*zb^48*Log[zb] - 0.248617769757993248*Lmb^2*zb^48*Log[zb] + 0.00398695266728337959*Lmb^3*zb^48*Log[zb] + 0.198823600238730595*zb^49*Log[zb] - 0.879695452981209397*Lmb*zb^49*Log[zb] - 0.249801495476414396*Lmb^2*zb^49*Log[zb] + 0.00391246924301635548*Lmb^3*zb^49*Log[zb] + 0.20353042460659504*zb^50*Log[zb] - 0.885371046793377183*Lmb*zb^50*Log[zb] - 0.250948386534789209*Lmb^2*zb^50*Log[zb] + 0.00384070294784580499*Lmb^3*zb^50*Log[zb] + 5.19559339836596207*zb*Log[MH2/muf2]*Log[zb] + 7.*Lmb*zb*Log[MH2/muf2]*Log[zb] + 0.75*Lmb^2*zb*Log[MH2/muf2]*Log[zb] - 33.8402650975489431*zb^2*Log[MH2/muf2]*Log[zb] - 17.25*Lmb*zb^2*Log[MH2/muf2]*Log[zb] - 1.125*Lmb^2*zb^2*Log[MH2/muf2]*Log[zb] + 43.0497600650326287*zb^3*Log[MH2/muf2]*Log[zb] + 14.5*Lmb*zb^3*Log[MH2/muf2]*Log[zb] + 0.75*Lmb^2*zb^3*Log[MH2/muf2]*Log[zb] - 7.55852352540850948*zb^4*Log[MH2/muf2]*Log[zb] + 0.375*Lmb*zb^4*Log[MH2/muf2]*Log[zb] + 0.1875*Lmb^2*zb^4*Log[MH2/muf2]*Log[zb] - 5.54752157466231617*zb^5*Log[MH2/muf2]*Log[zb] - 0.615*Lmb*zb^5*Log[MH2/muf2]*Log[zb] + 0.1*Lmb^2*zb^5*Log[MH2/muf2]*Log[zb] - 3.88606218794118157*zb^6*Log[MH2/muf2]*Log[zb] - 0.700833333333333333*Lmb*zb^6*Log[MH2/muf2]*Log[zb] + 0.075*Lmb^2*zb^6*Log[MH2/muf2]*Log[zb] - 3.05944624207721621*zb^7*Log[MH2/muf2]*Log[zb] - 0.703435374149659864*Lmb*zb^7*Log[MH2/muf2]*Log[zb] + 0.0642857142857142857*Lmb^2*zb^7*Log[MH2/muf2]*Log[zb] - 2.646189508173293*zb^8*Log[MH2/muf2]*Log[zb] - 0.710607993197278912*Lmb*zb^8*Log[MH2/muf2]*Log[zb] + 0.0580357142857142857*Lmb^2*zb^8*Log[MH2/muf2]*Log[zb] - 2.43015499721633727*zb^9*Log[MH2/muf2]*Log[zb] - 0.727664399092970522*Lmb*zb^9*Log[MH2/muf2]*Log[zb] + 0.0535714285714285714*Lmb^2*zb^9*Log[MH2/muf2]*Log[zb] - 2.31196585610635335*zb^10*Log[MH2/muf2]*Log[zb] - 0.750694444444444444*Lmb*zb^10*Log[MH2/muf2]*Log[zb] + 0.05*Lmb^2*zb^10*Log[MH2/muf2]*Log[zb] - 2.24454413765571651*zb^11*Log[MH2/muf2]*Log[zb] - 0.776293563339017884*Lmb*zb^11*Log[MH2/muf2]*Log[zb] + 0.0469696969696969697*Lmb^2*zb^11*Log[MH2/muf2]*Log[zb] - 2.20451540453485291*zb^12*Log[MH2/muf2]*Log[zb] - 0.802372671520398793*Lmb*zb^12*Log[MH2/muf2]*Log[zb] + 0.0443181818181818182*Lmb^2*zb^12*Log[MH2/muf2]*Log[zb] - 2.17974527817872532*zb^13*Log[MH2/muf2]*Log[zb] - 0.8277861610029442*Lmb*zb^13*Log[MH2/muf2]*Log[zb] + 0.04195804195804196*Lmb^2*zb^13*Log[MH2/muf2]*Log[zb] - 2.16368818982532266*zb^14*Log[MH2/muf2]*Log[zb] - 0.851959083346445984*Lmb*zb^14*Log[MH2/muf2]*Log[zb] + 0.0398351648351648352*Lmb^2*zb^14*Log[MH2/muf2]*Log[zb] - 2.15269932178383589*zb^15*Log[MH2/muf2]*Log[zb] - 0.874642741263620384*Lmb*zb^15*Log[MH2/muf2]*Log[zb] + 0.0379120879120879121*Lmb^2*zb^15*Log[MH2/muf2]*Log[zb] - 2.14469643019914371*zb^16*Log[MH2/muf2]*Log[zb] - 0.895769262979084408*Lmb*zb^16*Log[MH2/muf2]*Log[zb] + 0.0361607142857142857*Lmb^2*zb^16*Log[MH2/muf2]*Log[zb] - 2.13846598772001058*zb^17*Log[MH2/muf2]*Log[zb] - 0.915367726035978631*Lmb*zb^17*Log[MH2/muf2]*Log[zb] + 0.0345588235294117647*Lmb^2*zb^17*Log[MH2/muf2]*Log[zb] - 2.13329037858828833*zb^18*Log[MH2/muf2]*Log[zb] - 0.933516361890064312*Lmb*zb^18*Log[MH2/muf2]*Log[zb] + 0.0330882352941176471*Lmb^2*zb^18*Log[MH2/muf2]*Log[zb] - 2.128741328104211*zb^19*Log[MH2/muf2]*Log[zb] - 0.950315551004776915*Lmb*zb^19*Log[MH2/muf2]*Log[zb] + 0.0317337461300309598*Lmb^2*zb^19*Log[MH2/muf2]*Log[zb] - 2.12456236997840103*zb^20*Log[MH2/muf2]*Log[zb] - 0.965872760757323655*Lmb*zb^20*Log[MH2/muf2]*Log[zb] + 0.0304824561403508772*Lmb^2*zb^20*Log[MH2/muf2]*Log[zb] - 2.12060044312672881*zb^21*Log[MH2/muf2]*Log[zb] - 0.980294350233361849*Lmb*zb^21*Log[MH2/muf2]*Log[zb] + 0.0293233082706766917*Lmb^2*zb^21*Log[MH2/muf2]*Log[zb] - 2.11676531214199257*zb^22*Log[MH2/muf2]*Log[zb] - 0.993681324162481937*Lmb*zb^22*Log[MH2/muf2]*Log[zb] + 0.0282467532467532468*Lmb^2*zb^22*Log[MH2/muf2]*Log[zb] - 2.11300510759710458*zb^23*Log[MH2/muf2]*Log[zb] - 1.00612734949673239*Lmb*zb^23*Log[MH2/muf2]*Log[zb] + 0.0272444946357989836*Lmb^2*zb^23*Log[MH2/muf2]*Log[zb] - 2.1092913920178664*zb^24*Log[MH2/muf2]*Log[zb] - 1.01771805413656231*Lmb*zb^24*Log[MH2/muf2]*Log[zb] + 0.0263092885375494071*Lmb^2*zb^24*Log[MH2/muf2]*Log[zb] - 2.10560995187591251*zb^25*Log[MH2/muf2]*Log[zb] - 1.028531035409496*Lmb*zb^25*Log[MH2/muf2]*Log[zb] + 0.0254347826086956522*Lmb^2*zb^25*Log[MH2/muf2]*Log[zb] - 2.10195508220752217*zb^26*Log[MH2/muf2]*Log[zb] - 1.03863624384734069*Lmb*zb^26*Log[MH2/muf2]*Log[zb] + 0.0246153846153846154*Lmb^2*zb^26*Log[MH2/muf2]*Log[zb] - 2.09832602781819719*zb^27*Log[MH2/muf2]*Log[zb] - 1.04809654762045652*Lmb*zb^27*Log[MH2/muf2]*Log[zb] + 0.0238461538461538462*Lmb^2*zb^27*Log[MH2/muf2]*Log[zb] - 2.09472476938919454*zb^28*Log[MH2/muf2]*Log[zb] - 1.05696836563598396*Lmb*zb^28*Log[MH2/muf2]*Log[zb] + 0.0231227106227106227*Lmb^2*zb^28*Log[MH2/muf2]*Log[zb] - 2.09115465466576166*zb^29*Log[MH2/muf2]*Log[zb] - 1.06530230633060991*Lmb*zb^29*Log[MH2/muf2]*Log[zb] + 0.022441160372194856*Lmb^2*zb^29*Log[MH2/muf2]*Log[zb] - 2.087619563347257*zb^30*Log[MH2/muf2]*Log[zb] - 1.0731437782640092*Lmb*zb^30*Log[MH2/muf2]*Log[zb] + 0.0217980295566502463*Lmb^2*zb^30*Log[MH2/muf2]*Log[zb] - 2.08412340978174973*zb^31*Log[MH2/muf2]*Log[zb] - 1.0805335557780575*Lmb*zb^31*Log[MH2/muf2]*Log[zb] + 0.0211902113459399333*Lmb^2*zb^31*Log[MH2/muf2]*Log[zb] - 2.08066985923171546*zb^32*Log[MH2/muf2]*Log[zb] - 1.08750829299272802*Lmb*zb^32*Log[MH2/muf2]*Log[zb] + 0.0206149193548387097*Lmb^2*zb^32*Log[MH2/muf2]*Log[zb] - 2.07726217844267685*zb^33*Log[MH2/muf2]*Log[zb] - 1.09410098511229343*Lmb*zb^33*Log[MH2/muf2]*Log[zb] + 0.0200696480938416422*Lmb^2*zb^33*Log[MH2/muf2]*Log[zb] - 2.07390316973129403*zb^34*Log[MH2/muf2]*Log[zb] - 1.10034137913281745*Lmb*zb^34*Log[MH2/muf2]*Log[zb] + 0.0195521390374331551*Lmb^2*zb^34*Log[MH2/muf2]*Log[zb] - 2.07059515600123299*zb^35*Log[MH2/muf2]*Log[zb] - 1.1062563376150838*Lmb*zb^35*Log[MH2/muf2]*Log[zb] + 0.0190603514132925898*Lmb^2*zb^35*Log[MH2/muf2]*Log[zb] - 2.06733999579106764*zb^36*Log[MH2/muf2]*Log[zb] - 1.11187015984935599*Lmb*zb^36*Log[MH2/muf2]*Log[zb] + 0.018592436974789916*Lmb^2*zb^36*Log[MH2/muf2]*Log[zb] - 2.064139115016584*zb^37*Log[MH2/muf2]*Log[zb] - 1.11720486487527725*Lmb*zb^37*Log[MH2/muf2]*Log[zb] + 0.0181467181467181467*Lmb^2*zb^37*Log[MH2/muf2]*Log[zb] - 2.06099354697080844*zb^38*Log[MH2/muf2]*Log[zb] - 1.12228044066603181*Lmb*zb^38*Log[MH2/muf2]*Log[zb] + 0.0177216690374585111*Lmb^2*zb^38*Log[MH2/muf2]*Log[zb] - 2.05790397532783379*zb^39*Log[MH2/muf2]*Log[zb] - 1.12711506348198124*Lmb*zb^39*Log[MH2/muf2]*Log[zb] + 0.0173158988948462633*Lmb^2*zb^39*Log[MH2/muf2]*Log[zb] - 2.05487077696192568*zb^40*Log[MH2/muf2]*Log[zb] - 1.13172529102956657*Lmb*zb^40*Log[MH2/muf2]*Log[zb] + 0.0169281376518218623*Lmb^2*zb^40*Log[MH2/muf2]*Log[zb] - 2.051894062728881*zb^41*Log[MH2/muf2]*Log[zb] - 1.13612623267543202*Lmb*zb^41*Log[MH2/muf2]*Log[zb] + 0.0165572232645403377*Lmb^2*zb^41*Log[MH2/muf2]*Log[zb] - 2.04897371521396958*zb^42*Log[MH2/muf2]*Log[zb] - 1.14033169959099443*Lmb*zb^42*Log[MH2/muf2]*Log[zb] + 0.0162020905923344948*Lmb^2*zb^42*Log[MH2/muf2]*Log[zb] - 2.04610942299438296*zb^43*Log[MH2/muf2]*Log[zb] - 1.14435433735345941*Lmb*zb^43*Log[MH2/muf2]*Log[zb] + 0.0158617616076492991*Lmb^2*zb^43*Log[MH2/muf2]*Log[zb] - 2.04330071130200937*zb^44*Log[MH2/muf2]*Log[zb] - 1.14820574321208038*Lmb*zb^44*Log[MH2/muf2]*Log[zb] + 0.0155353367562669888*Lmb^2*zb^44*Log[MH2/muf2]*Log[zb] - 2.04054696917568841*zb^45*Log[MH2/muf2]*Log[zb] - 1.15189656994514102*Lmb*zb^45*Log[MH2/muf2]*Log[zb] + 0.0152219873150105708*Lmb^2*zb^45*Log[MH2/muf2]*Log[zb] - 2.03784747330799162*zb^46*Log[MH2/muf2]*Log[zb] - 1.15543661798295474*Lmb*zb^46*Log[MH2/muf2]*Log[zb] + 0.0149209486166007905*Lmb^2*zb^46*Log[MH2/muf2]*Log[zb] - 2.03520140885113609*zb^47*Log[MH2/muf2]*Log[zb] - 1.15883491725295932*Lmb*zb^47*Log[MH2/muf2]*Log[zb] + 0.0146315140302189331*Lmb^2*zb^47*Log[MH2/muf2]*Log[zb] - 2.03260788747050877*zb^48*Log[MH2/muf2]*Log[zb] - 1.16209980001193308*Lmb*zb^48*Log[MH2/muf2]*Log[zb] + 0.0143530296022201665*Lmb^2*zb^48*Log[MH2/muf2]*Log[zb] - 2.03006596293606384*zb^49*Log[MH2/muf2]*Log[zb] - 1.16523896576445623*Lmb*zb^49*Log[MH2/muf2]*Log[zb] + 0.0140848892748588797*Lmb^2*zb^49*Log[MH2/muf2]*Log[zb] - 2.02757464453050616*zb^50*Log[MH2/muf2]*Log[zb] - 1.16825953922301977*Lmb*zb^50*Log[MH2/muf2]*Log[zb] + 0.013826530612244897*Lmb^2*zb^50*Log[MH2/muf2]*Log[zb] + 13.4057252646695092*zb*Log[zb]^2 + 4.5*Lmb*zb*Log[zb]^2 - 0.291666666666666667*Lmb^2*zb*Log[zb]^2 - 57.6997337303375971*zb^2*Log[zb]^2 - 11.8645833333333333*Lmb*zb^2*Log[zb]^2 + 0.4375*Lmb^2*zb^2*Log[zb]^2 + 77.2494752646695092*zb^3*Log[zb]^2 + 11.1909722222222222*Lmb*zb^3*Log[zb]^2 - 0.291666666666666667*Lmb^2*zb^3*Log[zb]^2 - 13.9957547370733634*zb^4*Log[zb]^2 - 0.318576388888888889*Lmb*zb^4*Log[zb]^2 - 0.0729166666666666667*Lmb^2*zb^4*Log[zb]^2 - 8.52500283508110248*zb^5*Log[zb]^2 - 0.796111111111111111*Lmb*zb^5*Log[zb]^2 - 0.0388888888888888889*Lmb^2*zb^5*Log[zb]^2 - 4.97059722661946883*zb^6*Log[zb]^2 - 0.717916666666666667*Lmb*zb^6*Log[zb]^2 - 0.0291666666666666667*Lmb^2*zb^6*Log[zb]^2 - 3.30018815220966169*zb^7*Log[zb]^2 - 0.646437074829931973*Lmb*zb^7*Log[zb]^2 - 0.025*Lmb^2*zb^7*Log[zb]^2 - 2.49071526094593192*zb^8*Log[zb]^2 - 0.6099200444066516*Lmb*zb^8*Log[zb]^2 - 0.0225694444444444444*Lmb^2*zb^8*Log[zb]^2 - 2.07359826553474789*zb^9*Log[zb]^2 - 0.5958734882842026*Lmb*zb^9*Log[zb]^2 - 0.0208333333333333333*Lmb^2*zb^9*Log[zb]^2 - 1.84432586117795991*zb^10*Log[zb]^2 - 0.594032738095238095*Lmb*zb^10*Log[zb]^2 - 0.0194444444444444444*Lmb^2*zb^10*Log[zb]^2 - 1.7096225182329188*zb^11*Log[zb]^2 - 0.598390033087002784*Lmb*zb^11*Log[zb]^2 - 0.018265993265993267*Lmb^2*zb^11*Log[zb]^2 - 1.62467542212614622*zb^12*Log[zb]^2 - 0.605652548209366391*Lmb*zb^12*Log[zb]^2 - 0.0172348484848484848*Lmb^2*zb^12*Log[zb]^2 - 1.5669206114701644*zb^13*Log[zb]^2 - 0.614049877861066672*Lmb*zb^13*Log[zb]^2 - 0.016317016317016316*Lmb^2*zb^13*Log[zb]^2 - 1.52453752494204741*zb^14*Log[zb]^2 - 0.622644202646492024*Lmb*zb^14*Log[zb]^2 - 0.0154914529914529915*Lmb^2*zb^14*Log[zb]^2 - 1.49112729179227311*zb^15*Log[zb]^2 - 0.630952819057214662*Lmb*zb^15*Log[zb]^2 - 0.0147435897435897436*Lmb^2*zb^15*Log[zb]^2 - 1.46313179333932512*zb^16*Log[zb]^2 - 0.638742743698100841*Lmb*zb^16*Log[zb]^2 - 0.0140625*Lmb^2*zb^16*Log[zb]^2 - 1.438528867265957*zb^17*Log[zb]^2 - 0.645917994096338964*Lmb*zb^17*Log[zb]^2 - 0.0134395424836601307*Lmb^2*zb^17*Log[zb]^2 - 1.4161487208070735*zb^18*Log[zb]^2 - 0.652457020070738352*Lmb*zb^18*Log[zb]^2 - 0.0128676470588235294*Lmb^2*zb^18*Log[zb]^2 - 1.39530471637463201*zb^19*Log[zb]^2 - 0.658377634723986569*Lmb*zb^19*Log[zb]^2 - 0.0123409012727898177*Lmb^2*zb^19*Log[zb]^2 - 1.37558874145006216*zb^20*Log[zb]^2 - 0.663717252733485669*Lmb*zb^20*Log[zb]^2 - 0.0118542884990253411*Lmb^2*zb^20*Log[zb]^2 - 1.35675531308952206*zb^21*Log[zb]^2 - 0.668521768708516538*Lmb*zb^21*Log[zb]^2 - 0.0114035087719298246*Lmb^2*zb^21*Log[zb]^2 - 1.33865475511401369*zb^22*Log[zb]^2 - 0.672839367928666208*Lmb*zb^22*Log[zb]^2 - 0.0109848484848484848*Lmb^2*zb^22*Log[zb]^2 - 1.32119411326253481*zb^23*Log[zb]^2 - 0.676717174533953775*Lmb*zb^23*Log[zb]^2 - 0.0105950812472551603*Lmb^2*zb^23*Log[zb]^2 - 1.30431404381227577*zb^24*Log[zb]^2 - 0.6801995367373489*Lmb*zb^24*Log[zb]^2 - 0.0102313899868247694*Lmb^2*zb^24*Log[zb]^2 - 1.28797504582133636*zb^25*Log[zb]^2 - 0.683327253177159171*Lmb*zb^25*Log[zb]^2 - 0.00989130434782608696*Lmb^2*zb^25*Log[zb]^2 - 1.27214922929559825*zb^26*Log[zb]^2 - 0.686137333517705785*Lmb*zb^26*Log[zb]^2 - 0.00957264957264957265*Lmb^2*zb^26*Log[zb]^2 - 1.25681539625139559*zb^27*Log[zb]^2 - 0.6886630541781888*Lmb*zb^27*Log[zb]^2 - 0.009273504273504273*Lmb^2*zb^27*Log[zb]^2 - 1.24195611850364964*zb^28*Log[zb]^2 - 0.690934168578575748*Lmb*zb^28*Log[zb]^2 - 0.00899216524216524217*Lmb^2*zb^28*Log[zb]^2 - 1.22755602373948939*zb^29*Log[zb]^2 - 0.692977189651128686*Lmb*zb^29*Log[zb]^2 - 0.00872711792252022137*Lmb^2*zb^29*Log[zb]^2 - 1.21360081308677302*zb^30*Log[zb]^2 - 0.694815697155134825*Lmb*zb^30*Log[zb]^2 - 0.00847701149425287356*Lmb^2*zb^30*Log[zb]^2 - 1.20007671979231457*zb^31*Log[zb]^2 - 0.696470643131686088*Lmb*zb^31*Log[zb]^2 - 0.00824063774564330738*Lmb^2*zb^31*Log[zb]^2 - 1.1869702313381696*zb^32*Log[zb]^2 - 0.697960641256995894*Lmb*zb^32*Log[zb]^2 - 0.00801691308243727599*Lmb^2*zb^32*Log[zb]^2 - 1.17426796609645554*zb^33*Log[zb]^2 - 0.699302233223377889*Lmb*zb^33*Log[zb]^2 - 0.00780486314760508309*Lmb^2*zb^33*Log[zb]^2 - 1.16195663788430699*zb^34*Log[zb]^2 - 0.700510129589192743*Lmb*zb^34*Log[zb]^2 - 0.007603609625668449*Lmb^2*zb^34*Log[zb]^2 - 1.15002306788308717*zb^35*Log[zb]^2 - 0.701597424996796676*Lmb*zb^35*Log[zb]^2 - 0.00741235888294711824*Lmb^2*zb^35*Log[zb]^2 - 1.13845421955415316*zb^36*Log[zb]^2 - 0.702575788993456836*Lmb*zb^36*Log[zb]^2 - 0.007230392156862745*Lmb^2*zb^36*Log[zb]^2 - 1.12723724220050387*zb^37*Log[zb]^2 - 0.703455634352447018*Lmb*zb^37*Log[zb]^2 - 0.00705705705705705706*Lmb^2*zb^37*Log[zb]^2 - 1.11635951501125267*zb^38*Log[zb]^2 - 0.704246265054964927*Lmb*zb^38*Log[zb]^2 - 0.00689176018123386544*Lmb^2*zb^38*Log[zb]^2 - 1.10580868722073853*zb^39*Log[zb]^2 - 0.704956006126741913*Lmb*zb^39*Log[zb]^2 - 0.00673396068132910238*Lmb^2*zb^39*Log[zb]^2 - 1.09557271231151775*zb^40*Log[zb]^2 - 0.705592317429360369*Lmb*zb^40*Log[zb]^2 - 0.00658316464237516869*Lmb^2*zb^40*Log[zb]^2 - 1.08563987555153943*zb^41*Log[zb]^2 - 0.706161893347916392*Lmb*zb^41*Log[zb]^2 - 0.00643892015843235355*Lmb^2*zb^41*Log[zb]^2 - 1.07599881493360539*zb^42*Log[zb]^2 - 0.706670750131186774*Lmb*zb^42*Log[zb]^2 - 0.006300813008130081*Lmb^2*zb^42*Log[zb]^2 - 1.06663853600254093*zb^43*Log[zb]^2 - 0.707124302449722626*Lmb*zb^43*Log[zb]^2 - 0.00616846284741917187*Lmb^2*zb^43*Log[zb]^2 - 1.05754842125302324*zb^44*Log[zb]^2 - 0.707527430553524253*Lmb*zb^44*Log[zb]^2 - 0.00604151984965938454*Lmb^2*zb^44*Log[zb]^2 - 1.04871823484740649*zb^45*Log[zb]^2 - 0.7078845392404944*Lmb*zb^45*Log[zb]^2 - 0.00591966173361522199*Lmb^2*zb^45*Log[zb]^2 - 1.04013812339379885*zb^46*Log[zb]^2 - 0.708199609692507958*Lmb*zb^46*Log[zb]^2 - 0.005802591128678085*Lmb^2*zb^46*Log[zb]^2 - 1.03179861347473133*zb^47*Log[zb]^2 - 0.708476245098366986*Lmb*zb^47*Log[zb]^2 - 0.00569003323397402953*Lmb^2*zb^47*Log[zb]^2 - 1.02369060654728491*zb^48*Log[zb]^2 - 0.708717710861640923*Lmb*zb^48*Log[zb]^2 - 0.00558173373419673142*Lmb^2*zb^48*Log[zb]^2 - 1.01580537175929711*zb^49*Log[zb]^2 - 0.708926970085292642*Lmb*zb^49*Log[zb]^2 - 0.00547745694022289767*Lmb^2*zb^49*Log[zb]^2 - 1.00813453715067458*zb^50*Log[zb]^2 - 0.709106714932662755*Lmb*zb^50*Log[zb]^2 - 0.00537698412698412698*Lmb^2*zb^50*Log[zb]^2 - 10.*zb*Log[MH2/muf2]*Log[zb]^2 - 3.*Lmb*zb*Log[MH2/muf2]*Log[zb]^2 + 24.75*zb^2*Log[MH2/muf2]*Log[zb]^2 + 4.5*Lmb*zb^2*Log[MH2/muf2]*Log[zb]^2 - 21.*zb^3*Log[MH2/muf2]*Log[zb]^2 - 3.*Lmb*zb^3*Log[MH2/muf2]*Log[zb]^2 - 0.5625*zb^4*Log[MH2/muf2]*Log[zb]^2 - 0.75*Lmb*zb^4*Log[MH2/muf2]*Log[zb]^2 + 0.776666666666666667*zb^5*Log[MH2/muf2]*Log[zb]^2 - 0.4*Lmb*zb^5*Log[MH2/muf2]*Log[zb]^2 + 0.853333333333333333*zb^6*Log[MH2/muf2]*Log[zb]^2 - 0.3*Lmb*zb^6*Log[MH2/muf2]*Log[zb]^2 + 0.825986394557823129*zb^7*Log[MH2/muf2]*Log[zb]^2 - 0.257142857142857143*Lmb*zb^7*Log[MH2/muf2]*Log[zb]^2 + 0.812266156462585034*zb^8*Log[MH2/muf2]*Log[zb]^2 - 0.232142857142857143*Lmb*zb^8*Log[MH2/muf2]*Log[zb]^2 + 0.816695011337868481*zb^9*Log[MH2/muf2]*Log[zb]^2 - 0.214285714285714286*Lmb*zb^9*Log[MH2/muf2]*Log[zb]^2 + 0.832341269841269841*zb^10*Log[MH2/muf2]*Log[zb]^2 - 0.2*Lmb*zb^10*Log[MH2/muf2]*Log[zb]^2 + 0.853652105470287288*zb^11*Log[MH2/muf2]*Log[zb]^2 - 0.187878787878787879*Lmb*zb^11*Log[MH2/muf2]*Log[zb]^2 + 0.877233700642791552*zb^12*Log[MH2/muf2]*Log[zb]^2 - 0.177272727272727273*Lmb*zb^12*Log[MH2/muf2]*Log[zb]^2 + 0.901175301000475826*zb^13*Log[MH2/muf2]*Log[zb]^2 - 0.167832167832167832*Lmb*zb^13*Log[MH2/muf2]*Log[zb]^2 + 0.924455550554451653*zb^14*Log[MH2/muf2]*Log[zb]^2 - 0.159340659340659341*Lmb*zb^14*Log[MH2/muf2]*Log[zb]^2 + 0.946564729531762499*zb^15*Log[MH2/muf2]*Log[zb]^2 - 0.151648351648351648*Lmb*zb^15*Log[MH2/muf2]*Log[zb]^2 + 0.967282125116946546*zb^16*Log[MH2/muf2]*Log[zb]^2 - 0.144642857142857143*Lmb*zb^16*Log[MH2/muf2]*Log[zb]^2 + 0.986547653855179807*zb^17*Log[MH2/muf2]*Log[zb]^2 - 0.138235294117647059*Lmb*zb^17*Log[MH2/muf2]*Log[zb]^2 + 1.0043882055884652*zb^18*Log[MH2/muf2]*Log[zb]^2 - 0.132352941176470588*Lmb*zb^18*Log[MH2/muf2]*Log[zb]^2 + 1.02087542863333871*zb^19*Log[MH2/muf2]*Log[zb]^2 - 0.126934984520123839*Lmb*zb^19*Log[MH2/muf2]*Log[zb]^2 + 1.03610161043068001*zb^20*Log[MH2/muf2]*Log[zb]^2 - 0.121929824561403509*Lmb*zb^20*Log[MH2/muf2]*Log[zb]^2 + 1.05016602869573144*zb^21*Log[MH2/muf2]*Log[zb]^2 - 0.117293233082706767*Lmb*zb^21*Log[MH2/muf2]*Log[zb]^2 + 1.06316739232916709*zb^22*Log[MH2/muf2]*Log[zb]^2 - 0.112987012987012987*Lmb*zb^22*Log[MH2/muf2]*Log[zb]^2 + 1.07519983346247816*zb^23*Log[MH2/muf2]*Log[zb]^2 - 0.108977978543195935*Lmb*zb^23*Log[MH2/muf2]*Log[zb]^2 + 1.08635096634515674*zb^24*Log[MH2/muf2]*Log[zb]^2 - 0.105237154150197628*Lmb*zb^24*Log[MH2/muf2]*Log[zb]^2 + 1.096701138553819*zb^25*Log[MH2/muf2]*Log[zb]^2 - 0.101739130434782609*Lmb*zb^25*Log[MH2/muf2]*Log[zb]^2 + 1.10632335650360801*zb^26*Log[MH2/muf2]*Log[zb]^2 - 0.0984615384615384615*Lmb*zb^26*Log[MH2/muf2]*Log[zb]^2 + 1.11528357778541777*zb^27*Log[MH2/muf2]*Log[zb]^2 - 0.0953846153846153846*Lmb*zb^27*Log[MH2/muf2]*Log[zb]^2 + 1.12364118828011074*zb^28*Log[MH2/muf2]*Log[zb]^2 - 0.0924908424908424908*Lmb*zb^28*Log[MH2/muf2]*Log[zb]^2 + 1.13144955722531362*zb^29*Log[MH2/muf2]*Log[zb]^2 - 0.0897646414887794198*Lmb*zb^29*Log[MH2/muf2]*Log[zb]^2 + 1.13875660871500361*zb^30*Log[MH2/muf2]*Log[zb]^2 - 0.0871921182266009852*Lmb*zb^30*Log[MH2/muf2]*Log[zb]^2 + 1.14560537542387846*zb^31*Log[MH2/muf2]*Log[zb]^2 - 0.08476084538375973*Lmb*zb^31*Log[MH2/muf2]*Log[zb]^2 + 1.15203451676009157*zb^32*Log[MH2/muf2]*Log[zb]^2 - 0.0824596774193548387*Lmb*zb^32*Log[MH2/muf2]*Log[zb]^2 + 1.15807879342255256*zb^33*Log[MH2/muf2]*Log[zb]^2 - 0.0802785923753665689*Lmb*zb^33*Log[MH2/muf2]*Log[zb]^2 + 1.16376949605594154*zb^34*Log[MH2/muf2]*Log[zb]^2 - 0.0782085561497326203*Lmb*zb^34*Log[MH2/muf2]*Log[zb]^2 + 1.16913482893591204*zb^35*Log[MH2/muf2]*Log[zb]^2 - 0.0762414056531703591*Lmb*zb^35*Log[MH2/muf2]*Log[zb]^2 + 1.17420025134845942*zb^36*Log[MH2/muf2]*Log[zb]^2 - 0.0743697478991596639*Lmb*zb^36*Log[MH2/muf2]*Log[zb]^2 + 1.17898878014959082*zb^37*Log[MH2/muf2]*Log[zb]^2 - 0.0725868725868725869*Lmb*zb^37*Log[MH2/muf2]*Log[zb]^2 + 1.18352125727431833*zb^38*Log[MH2/muf2]*Log[zb]^2 - 0.0708866761498340446*Lmb*zb^38*Log[MH2/muf2]*Log[zb]^2 + 1.18781658593627425*zb^39*Log[MH2/muf2]*Log[zb]^2 - 0.0692635955793850531*Lmb*zb^39*Log[MH2/muf2]*Log[zb]^2 + 1.19189193906161175*zb^40*Log[MH2/muf2]*Log[zb]^2 - 0.0677125506072874494*Lmb*zb^40*Log[MH2/muf2]*Log[zb]^2 + 1.19576294321910675*zb^41*Log[MH2/muf2]*Log[zb]^2 - 0.0662288930581613508*Lmb*zb^41*Log[MH2/muf2]*Log[zb]^2 + 1.19944384099401111*zb^42*Log[MH2/muf2]*Log[zb]^2 - 0.0648083623693379791*Lmb*zb^42*Log[MH2/muf2]*Log[zb]^2 + 1.20294763443631679*zb^43*Log[MH2/muf2]*Log[zb]^2 - 0.0634470464305971963*Lmb*zb^43*Log[MH2/muf2]*Log[zb]^2 + 1.20628621191146636*zb^44*Log[MH2/muf2]*Log[zb]^2 - 0.0621413470250679553*Lmb*zb^44*Log[MH2/muf2]*Log[zb]^2 + 1.20947046040179393*zb^45*Log[MH2/muf2]*Log[zb]^2 - 0.0608879492600422833*Lmb*zb^45*Log[MH2/muf2]*Log[zb]^2 + 1.21251036505373684*zb^46*Log[MH2/muf2]*Log[zb]^2 - 0.0596837944664031621*Lmb*zb^46*Log[MH2/muf2]*Log[zb]^2 + 1.21541509753982076*zb^47*Log[MH2/muf2]*Log[zb]^2 - 0.0585260561208757323*Lmb*zb^47*Log[MH2/muf2]*Log[zb]^2 + 1.21819309460461487*zb^48*Log[MH2/muf2]*Log[zb]^2 - 0.057412118408880664*Lmb*zb^48*Log[MH2/muf2]*Log[zb]^2 + 1.22085212798842615*zb^49*Log[MH2/muf2]*Log[zb]^2 - 0.0563395570994355189*Lmb*zb^49*Log[MH2/muf2]*Log[zb]^2 + 1.22339936676920143*zb^50*Log[MH2/muf2]*Log[zb]^2 - 0.0553061224489795918*Lmb*zb^50*Log[MH2/muf2]*Log[zb]^2 - 9.66666666666666667*zb*Log[zb]^3 - 1.33333333333333333*Lmb*zb*Log[zb]^3 + 24.4791666666666667*zb^2*Log[zb]^3 + 2.*Lmb*zb^2*Log[zb]^3 - 21.7708333333333333*zb^3*Log[zb]^3 - 1.33333333333333333*Lmb*zb^3*Log[zb]^3 + 0.0121527777777777778*zb^4*Log[zb]^3 - 0.333333333333333333*Lmb*zb^4*Log[zb]^3 + 1.18092592592592593*zb^5*Log[zb]^3 - 0.177777777777777778*Lmb*zb^5*Log[zb]^3 + 1.14981481481481481*zb^6*Log[zb]^3 - 0.133333333333333333*Lmb*zb^6*Log[zb]^3 + 1.06865268329554044*zb^7*Log[zb]^3 - 0.114285714285714286*Lmb*zb^7*Log[zb]^3 + 1.0272026171579742*zb^8*Log[zb]^3 - 0.103174603174603175*Lmb*zb^8*Log[zb]^3 + 1.01629346182917611*zb^9*Log[zb]^3 - 0.0952380952380952381*Lmb*zb^9*Log[zb]^3 + 1.02267085537918871*zb^10*Log[zb]^3 - 0.0888888888888888889*Lmb*zb^10*Log[zb]^3 + 1.03778638962982397*zb^11*Log[zb]^3 - 0.0835016835016835017*Lmb*zb^11*Log[zb]^3 + 1.05677575721136327*zb^12*Log[zb]^3 - 0.0787878787878787879*Lmb*zb^12*Log[zb]^3 + 1.07698359440783683*zb^13*Log[zb]^3 - 0.0745920745920745921*Lmb*zb^13*Log[zb]^3 + 1.0970025785501976*zb^14*Log[zb]^3 - 0.0708180708180708181*Lmb*zb^14*Log[zb]^3 + 1.11611996028662695*zb^15*Log[zb]^3 - 0.0673992673992673993*Lmb*zb^15*Log[zb]^3 + 1.13400767855380951*zb^16*Log[zb]^3 - 0.0642857142857142857*Lmb*zb^16*Log[zb]^3 + 1.15054924359783068*zb^17*Log[zb]^3 - 0.0614379084967320261*Lmb*zb^17*Log[zb]^3 + 1.165742530307241*zb^18*Log[zb]^3 - 0.0588235294117647059*Lmb*zb^18*Log[zb]^3 + 1.17964490926747879*zb^19*Log[zb]^3 - 0.0564155486756105951*Lmb*zb^19*Log[zb]^3 + 1.19234222795109176*zb^20*Log[zb]^3 - 0.0541910331384015595*Lmb*zb^20*Log[zb]^3 + 1.20393136900999049*zb^21*Log[zb]^3 - 0.0521303258145363409*Lmb*zb^21*Log[zb]^3 + 1.21451060477577304*zb^22*Log[zb]^3 - 0.0502164502164502165*Lmb*zb^22*Log[zb]^3 + 1.22417445219894611*zb^23*Log[zb]^3 - 0.0484346571303093042*Lmb*zb^23*Log[zb]^3 + 1.23301112675753628*zb^24*Log[zb]^3 - 0.046772068511198944*Lmb*zb^24*Log[zb]^3 + 1.24110148745962917*zb^25*Log[zb]^3 - 0.0452173913043478261*Lmb*zb^25*Log[zb]^3 + 1.248518822898091*zb^26*Log[zb]^3 - 0.0437606837606837607*Lmb*zb^26*Log[zb]^3 + 1.25532909564089739*zb^27*Log[zb]^3 - 0.0423931623931623932*Lmb*zb^27*Log[zb]^3 + 1.26159141991507887*zb^28*Log[zb]^3 - 0.04110704110704111*Lmb*zb^28*Log[zb]^3 + 1.26735864127113706*zb^29*Log[zb]^3 - 0.0398953962172352977*Lmb*zb^29*Log[zb]^3 + 1.27267794291390949*zb^30*Log[zb]^3 - 0.0387520525451559934*Lmb*zb^30*Log[zb]^3 + 1.2775914368996906*zb^31*Log[zb]^3 - 0.03767148683722655*Lmb*zb^31*Log[zb]^3 + 1.28213671840390354*zb^32*Log[zb]^3 - 0.0366487455197132616*Lmb*zb^32*Log[zb]^3 + 1.28634737310316805*zb^33*Log[zb]^3 - 0.0356793743890518084*Lmb*zb^33*Log[zb]^3 + 1.29025343460342765*zb^34*Log[zb]^3 - 0.0347593582887700535*Lmb*zb^34*Log[zb]^3 + 1.29388179272959718*zb^35*Log[zb]^3 - 0.0338850691791868262*Lmb*zb^35*Log[zb]^3 + 1.29725655556013661*zb^36*Log[zb]^3 - 0.0330532212885154062*Lmb*zb^36*Log[zb]^3 + 1.30039936907015572*zb^37*Log[zb]^3 - 0.0322608322608322608*Lmb*zb^37*Log[zb]^3 + 1.30332969858619823*zb^38*Log[zb]^3 - 0.03150518939992624*Lmb*zb^38*Log[zb]^3 + 1.306065076229111*zb^39*Log[zb]^3 - 0.03078382025750447*Lmb*zb^39*Log[zb]^3 + 1.30862131829600764*zb^40*Log[zb]^3 - 0.0300944669365721997*Lmb*zb^40*Log[zb]^3 + 1.31101271620975875*zb^41*Log[zb]^3 - 0.0294350635814050448*Lmb*zb^41*Log[zb]^3 + 1.31325220430509487*zb^42*Log[zb]^3 - 0.0288037166085946574*Lmb*zb^42*Log[zb]^3 + 1.31535150735926229*zb^43*Log[zb]^3 - 0.0281986873024876428*Lmb*zb^43*Log[zb]^3 + 1.31732127043150297*zb^44*Log[zb]^3 - 0.0276183764555857579*Lmb*zb^44*Log[zb]^3 + 1.31917117325912971*zb^45*Log[zb]^3 - 0.0270613107822410148*Lmb*zb^45*Log[zb]^3 + 1.32091003117256646*zb^46*Log[zb]^3 - 0.0265261308739569609*Lmb*zb^46*Log[zb]^3 + 1.32254588423797903*zb^47*Log[zb]^3 - 0.0260115804981669922*Lmb*zb^47*Log[zb]^3 + 1.32408607611270534*zb^48*Log[zb]^3 - 0.0255164970706136294*Lmb*zb^48*Log[zb]^3 + 1.32553732390330599*zb^49*Log[zb]^3 - 0.0250398031553046751*Lmb*zb^49*Log[zb]^3 + 1.32690578014598035*zb^50*Log[zb]^3 - 0.0245804988662131519*Lmb*zb^50*Log[zb]^3 + 3.*zb*Log[MH2/muf2]*Log[zb]^3 - 4.5*zb^2*Log[MH2/muf2]*Log[zb]^3 + 3.*zb^3*Log[MH2/muf2]*Log[zb]^3 + 0.75*zb^4*Log[MH2/muf2]*Log[zb]^3 + 0.4*zb^5*Log[MH2/muf2]*Log[zb]^3 + 0.3*zb^6*Log[MH2/muf2]*Log[zb]^3 + 0.257142857142857143*zb^7*Log[MH2/muf2]*Log[zb]^3 + 0.232142857142857143*zb^8*Log[MH2/muf2]*Log[zb]^3 + 0.214285714285714286*zb^9*Log[MH2/muf2]*Log[zb]^3 + 0.2*zb^10*Log[MH2/muf2]*Log[zb]^3 + 0.187878787878787879*zb^11*Log[MH2/muf2]*Log[zb]^3 + 0.177272727272727273*zb^12*Log[MH2/muf2]*Log[zb]^3 + 0.167832167832167832*zb^13*Log[MH2/muf2]*Log[zb]^3 + 0.159340659340659341*zb^14*Log[MH2/muf2]*Log[zb]^3 + 0.151648351648351648*zb^15*Log[MH2/muf2]*Log[zb]^3 + 0.144642857142857143*zb^16*Log[MH2/muf2]*Log[zb]^3 + 0.138235294117647059*zb^17*Log[MH2/muf2]*Log[zb]^3 + 0.132352941176470588*zb^18*Log[MH2/muf2]*Log[zb]^3 + 0.126934984520123839*zb^19*Log[MH2/muf2]*Log[zb]^3 + 0.121929824561403509*zb^20*Log[MH2/muf2]*Log[zb]^3 + 0.117293233082706767*zb^21*Log[MH2/muf2]*Log[zb]^3 + 0.112987012987012987*zb^22*Log[MH2/muf2]*Log[zb]^3 + 0.108977978543195935*zb^23*Log[MH2/muf2]*Log[zb]^3 + 0.105237154150197628*zb^24*Log[MH2/muf2]*Log[zb]^3 + 0.101739130434782609*zb^25*Log[MH2/muf2]*Log[zb]^3 + 0.0984615384615384615*zb^26*Log[MH2/muf2]*Log[zb]^3 + 0.0953846153846153846*zb^27*Log[MH2/muf2]*Log[zb]^3 + 0.0924908424908424908*zb^28*Log[MH2/muf2]*Log[zb]^3 + 0.0897646414887794198*zb^29*Log[MH2/muf2]*Log[zb]^3 + 0.0871921182266009852*zb^30*Log[MH2/muf2]*Log[zb]^3 + 0.08476084538375973*zb^31*Log[MH2/muf2]*Log[zb]^3 + 0.0824596774193548387*zb^32*Log[MH2/muf2]*Log[zb]^3 + 0.0802785923753665689*zb^33*Log[MH2/muf2]*Log[zb]^3 + 0.0782085561497326203*zb^34*Log[MH2/muf2]*Log[zb]^3 + 0.0762414056531703591*zb^35*Log[MH2/muf2]*Log[zb]^3 + 0.0743697478991596639*zb^36*Log[MH2/muf2]*Log[zb]^3 + 0.0725868725868725869*zb^37*Log[MH2/muf2]*Log[zb]^3 + 0.0708866761498340446*zb^38*Log[MH2/muf2]*Log[zb]^3 + 0.0692635955793850531*zb^39*Log[MH2/muf2]*Log[zb]^3 + 0.0677125506072874494*zb^40*Log[MH2/muf2]*Log[zb]^3 + 0.0662288930581613508*zb^41*Log[MH2/muf2]*Log[zb]^3 + 0.0648083623693379791*zb^42*Log[MH2/muf2]*Log[zb]^3 + 0.0634470464305971963*zb^43*Log[MH2/muf2]*Log[zb]^3 + 0.0621413470250679553*zb^44*Log[MH2/muf2]*Log[zb]^3 + 0.0608879492600422833*zb^45*Log[MH2/muf2]*Log[zb]^3 + 0.0596837944664031621*zb^46*Log[MH2/muf2]*Log[zb]^3 + 0.0585260561208757323*zb^47*Log[MH2/muf2]*Log[zb]^3 + 0.057412118408880664*zb^48*Log[MH2/muf2]*Log[zb]^3 + 0.0563395570994355189*zb^49*Log[MH2/muf2]*Log[zb]^3 + 0.0553061224489795918*zb^50*Log[MH2/muf2]*Log[zb]^3 + 2.16666666666666667*zb*Log[zb]^4 - 3.25*zb^2*Log[zb]^4 + 2.16666666666666667*zb^3*Log[zb]^4 + 0.541666666666666667*zb^4*Log[zb]^4 + 0.288888888888888889*zb^5*Log[zb]^4 + 0.216666666666666667*zb^6*Log[zb]^4 + 0.185714285714285714*zb^7*Log[zb]^4 + 0.167658730158730159*zb^8*Log[zb]^4 + 0.154761904761904762*zb^9*Log[zb]^4 + 0.144444444444444444*zb^10*Log[zb]^4 + 0.1356902356902357*zb^11*Log[zb]^4 + 0.12803030303030302*zb^12*Log[zb]^4 + 0.121212121212121212*zb^13*Log[zb]^4 + 0.115079365079365079*zb^14*Log[zb]^4 + 0.109523809523809524*zb^15*Log[zb]^4 + 0.104464285714285714*zb^16*Log[zb]^4 + 0.0998366013071895425*zb^17*Log[zb]^4 + 0.0955882352941176471*zb^18*Log[zb]^4 + 0.0916752665978672171*zb^19*Log[zb]^4 + 0.0880604288499025341*zb^20*Log[zb]^4 + 0.0847117794486215539*zb^21*Log[zb]^4 + 0.0816017316017316017*zb^22*Log[zb]^4 + 0.0787063178367526194*zb^23*Log[zb]^4 + 0.0760046113306982872*zb^24*Log[zb]^4 + 0.0734782608695652174*zb^25*Log[zb]^4 + 0.0711111111111111111*zb^26*Log[zb]^4 + 0.0688888888888888889*zb^27*Log[zb]^4 + 0.0667989417989417989*zb^28*Log[zb]^4 + 0.0648300188530073588*zb^29*Log[zb]^4 + 0.0629720853858784893*zb^30*Log[zb]^4 + 0.0612161661104931405*zb^31*Log[zb]^4 + 0.0595542114695340502*zb^32*Log[zb]^4 + 0.0579789833822091887*zb^33*Log[zb]^4 + 0.0564839572192513369*zb^34*Log[zb]^4 + 0.0550632374161785926*zb^35*Log[zb]^4 + 0.05371148459383753*zb^36*Log[zb]^4 + 0.0524238524238524239*zb^37*Log[zb]^4 + 0.0511959327748801433*zb^38*Log[zb]^4 + 0.0500237079184447606*zb^39*Log[zb]^4 + 0.0489035087719298246*zb^40*Log[zb]^4 + 0.0478319783197831978*zb^41*Log[zb]^4 + 0.0468060394889663182*zb^42*Log[zb]^4 + 0.0458228668665424196*zb^43*Log[zb]^4 + 0.0448798617403268566*zb^44*Log[zb]^4 + 0.04397463002114165*zb^45*Log[zb]^4 + 0.0431049626701800615*zb^46*Log[zb]^4 + 0.0422688183095213623*zb^47*Log[zb]^4 + 0.0414643077397471477*zb^48*Log[zb]^4 + 0.0406896801273701*zb^49*Log[zb]^4 + 0.0399433106575963719*zb^50*Log[zb]^4, 0.2886809160626286*zb^5 + 0.187019513597908053*zb^6 + 0.0686318401507469925*zb^7 - 0.0157900175028027321*zb^8 - 0.0692871228032640484*zb^9 - 0.101168896338190839*zb^10 - 0.119011937352489195*zb^11 - 0.127994315032915151*zb^12 - 0.131468001607596206*zb^13 - 0.131560918887208535*zb^14 - 0.1296151351984962*zb^15 - 0.126475850960770206*zb^16 - 0.122675278493000269*zb^17 - 0.1185481515832982*zb^18 - 0.114304101150198076*zb^19 - 0.110073121576809721*zb^20 - 0.10593428355848994*zb^21 - 0.101933987004708664*zb^22 - 0.0980976471127427548*zb^23 - 0.0944372284869474126*zb^24 - 0.0909561333681114664*zb^25 - 0.0876523898749727278*zb^26 - 0.0845207391105037043*zb^27 - 0.08155400350762688*zb^28 - 0.0787439826973182959*zb^29 - 0.0760820369000280482*zb^30 - 0.0735594626557741974*zb^31 - 0.0711677300966447491*zb^32 - 0.0688986277818569881*zb^33 - 0.0667443458930987793*zb^34 - 0.06469751851084216*zb^35 - 0.0627512389702143139*zb^36 - 0.060899057779250435*zb^37 - 0.0591349695295912117*zb^38 - 0.05745339315464382*zb^39 - 0.0558491484733863643*zb^40 - 0.05431743098726891*zb^41 - 0.0528537862311501504*zb^42 - 0.0514540845212695847*zb^43 - 0.0501144966289820373*zb^44 - 0.0488314706940386761*zb^45 - 0.0476017105451256305*zb^46 - 0.0464221554971287722*zb^47 - 0.0452899616295834436*zb^48 - 0.0442024845088221416*zb^49 - 0.0431572632903458236*zb^50 + ALARM*zb^51 - 0.110246913580246914*zb^5*Log[MH2/muf2] - 0.128888888888888889*zb^6*Log[MH2/muf2] - 0.120113378684807256*zb^7*Log[MH2/muf2] - 0.105024565381708239*zb^8*Log[MH2/muf2] - 0.0901149339479733366*zb^9*Log[MH2/muf2] - 0.0771564734718761762*zb^10*Log[MH2/muf2] - 0.0663783850142142056*zb^11*Log[MH2/muf2] - 0.0575407062177544781*zb^12*Log[MH2/muf2] - 0.05030377414040048*zb^13*Log[MH2/muf2] - 0.0443493285750257174*zb^14*Log[MH2/muf2] - 0.0394125386178312676*zb^15*Log[MH2/muf2] - 0.0352831778552056217*zb^16*Log[MH2/muf2] - 0.0317975386571248752*zb^17*Log[MH2/muf2] - 0.0288288856283722746*zb^18*Log[MH2/muf2] - 0.0262789935062625851*zb^19*Log[MH2/muf2] - 0.0240713519987200858*zb^20*Log[MH2/muf2] - 0.0221459403353795223*zb^21*Log[MH2/muf2] - 0.020455286979390284*zb^22*Log[MH2/muf2] - 0.0189615209154096366*zb^23*Log[MH2/muf2] - 0.0176341669233718499*zb^24*Log[MH2/muf2] - 0.0164484920569231491*zb^25*Log[MH2/muf2] - 0.0153842587721719253*zb^26*Log[MH2/muf2] - 0.0144247782765089634*zb^27*Log[MH2/muf2] - 0.0135561863517861582*zb^28*Log[MH2/muf2] - 0.0127668849629168207*zb^29*Log[MH2/muf2] - 0.0120471082379809238*zb^30*Log[MH2/muf2] - 0.0113885824365776798*zb^31*Log[MH2/muf2] - 0.0107842574883866313*zb^32*Log[MH2/muf2] - 0.0102280934516152025*zb^33*Log[MH2/muf2] - 0.00971488943678058624*zb^34*Log[MH2/muf2] - 0.00924014561117641373*zb^35*Log[MH2/muf2] - 0.00879995116012280811*zb^36*Log[MH2/muf2] - 0.008390892757469282*zb^37*Log[MH2/muf2] - 0.00800997934969471711*zb^38*Log[MH2/muf2] - 0.00765457999949622237*zb^39*Log[MH2/muf2] - 0.00732237224791892966*zb^40*Log[MH2/muf2] - 0.00701129899800287037*zb^41*Log[MH2/muf2] - 0.00671953234057864146*zb^42*Log[MH2/muf2] - 0.00644544306564666536*zb^43*Log[MH2/muf2] - 0.00618757485384763368*zb^44*Log[MH2/muf2] - 0.00594462233900537765*zb^45*Log[MH2/muf2] - 0.00571541238737384*zb^46*Log[MH2/muf2] - 0.00549888806163655998*zb^47*Log[MH2/muf2] - 0.00529409483513340004*zb^48*Log[MH2/muf2] - 0.00510016869972991888*zb^49*Log[MH2/muf2] - 0.00491632587340814196*zb^50*Log[MH2/muf2] - 0.297716049382716049*zb^5*Log[zb] - 0.322314814814814815*zb^6*Log[zb] - 0.277986268581506677*zb^7*Log[zb] - 0.224170760896951373*zb^8*Log[zb] - 0.176469224063653811*zb^9*Log[zb] - 0.137719130747863846*zb^10*Log[zb] - 0.107160493361224215*zb^11*Log[zb] - 0.0832510778985947336*zb^12*Log[zb] - 0.0645102036206495019*zb^13*Log[zb] - 0.0497266118034392969*zb^14*Log[zb] - 0.0379658831895674271*zb^15*Log[zb] - 0.02852370247044548*zb^16*Log[zb] - 0.0208730345101646315*zb^17*Log[zb] - 0.014619152311505347*zb^18*Log[zb] - 0.00946485169596983267*zb^19*Log[zb] - 0.00518462704635078804*zb^20*Log[zb] - 0.00160583851323149028*zb^21*Log[zb] + 0.00140493823474249595*zb^22*Log[zb] + 0.00395180973744749693*zb^23*Log[zb] + 0.00611677180167014619*zb^24*Log[zb] + 0.00796499146564863*zb^25*Log[zb] + 0.00954870841652856625*zb^26*Log[zb] + 0.0109101413444559955*zb^27*Log[zb] + 0.0120836722256508012*zb^28*Log[zb] + 0.0130975025611657831*zb^29*Log[zb] + 0.0139749202519454066*zb^30*Log[zb] + 0.0147352769167886228*zb^31*Log[zb] + 0.0153947480330519575*zb^32*Log[zb] + 0.0159669288134308321*zb^33*Log[zb] + 0.0164633048194577419*zb^34*Log[zb] + 0.0168936262941252136*zb^35*Log[zb] + 0.017266207925687907*zb^36*Log[zb] + 0.0175881704366633255*zb^37*Log[zb] + 0.0178656364713274293*zb^38*Log[zb] + 0.0181038903419484356*zb^39*Log[zb] + 0.0183075090131892873*zb^40*Log[zb] + 0.0184804700594382144*zb^41*Log[zb] + 0.01862624108065392*zb^42*Log[zb] + 0.0187478541070214518*zb^43*Log[zb] + 0.0188479677873508496*zb^44*Log[zb] + 0.0189289195865004453*zb^45*Log[zb] + 0.0189927697731497328*zb^46*Log[zb] + 0.0190413386312376849*zb^47*Log[zb] + 0.0190762380540654178*zb^48*Log[zb] + 0.01909889846267873*zb^49*Log[zb] + 0.0191105918169987456*zb^50*Log[zb] + 0.0296296296296296296*zb^5*Log[MH2/muf2]*Log[zb] + 0.0395061728395061728*zb^6*Log[MH2/muf2]*Log[zb] + 0.0409171075837742504*zb^7*Log[MH2/muf2]*Log[zb] + 0.0391534391534391534*zb^8*Log[MH2/muf2]*Log[zb] + 0.0363707622966882226*zb^9*Log[MH2/muf2]*Log[zb] + 0.0334313149127963943*zb^10*Log[MH2/muf2]*Log[zb] + 0.0306628899221491814*zb^11*Log[MH2/muf2]*Log[zb] + 0.0281705948372615039*zb^12*Log[MH2/muf2]*Log[zb] + 0.0259682704127148572*zb^13*Log[MH2/muf2]*Log[zb] + 0.0240348129237018126*zb^14*Log[MH2/muf2]*Log[zb] + 0.0223382653012282642*zb^15*Log[MH2/muf2]*Log[zb] + 0.0208458071421034384*zb^16*Log[MH2/muf2]*Log[zb] + 0.019527544189853557*zb^17*Log[MH2/muf2]*Log[zb] + 0.0183576086626195559*zb^18*Log[MH2/muf2]*Log[zb] + 0.0173141446160595341*zb^19*Log[MH2/muf2]*Log[zb] + 0.0163788807946588018*zb^20*Log[MH2/muf2]*Log[zb] + 0.0155365969807301896*zb^21*Log[MH2/muf2]*Log[zb] + 0.0147746094474025412*zb^22*Log[MH2/muf2]*Log[zb] + 0.0140823200585422281*zb^23*Log[MH2/muf2]*Log[zb] + 0.0134508383466420788*zb^24*Log[MH2/muf2]*Log[zb] + 0.0128726717281978695*zb^25*Log[MH2/muf2]*Log[zb] + 0.0123414743095324201*zb^26*Log[MH2/muf2]*Log[zb] + 0.0118518441022962565*zb^27*Log[MH2/muf2]*Log[zb] + 0.0113991594238871837*zb^28*Log[MH2/muf2]*Log[zb] + 0.0109794466910410443*zb^29*Log[MH2/muf2]*Log[zb] + 0.0105892732536708205*zb^30*Log[MH2/muf2]*Log[zb] + 0.0102256601847997047*zb^31*Log[MH2/muf2]*Log[zb] + 0.00988601099648959376*zb^32*Log[MH2/muf2]*Log[zb] + 0.00956805310061010672*zb^33*Log[MH2/muf2]*Log[zb] + 0.00926978950570124868*zb^34*Log[MH2/muf2]*Log[zb] + 0.008989458769141992*zb^35*Log[MH2/muf2]*Log[zb] + 0.00872550163675989202*zb^36*Log[MH2/muf2]*Log[zb] + 0.00847653312468016305*zb^37*Log[MH2/muf2]*Log[zb] + 0.00824131905061125231*zb^38*Log[MH2/muf2]*Log[zb] + 0.00801875621965787578*zb^39*Log[MH2/muf2]*Log[zb] + 0.00780785562540094028*zb^40*Log[MH2/muf2]*Log[zb] + 0.00760772814985652581*zb^41*Log[MH2/muf2]*Log[zb] + 0.00741757234331453673*zb^42*Log[MH2/muf2]*Log[zb] + 0.00723666394257219885*zb^43*Log[MH2/muf2]*Log[zb] + 0.00706434684803936917*zb^44*Log[MH2/muf2]*Log[zb] + 0.00690002532993660869*zb^45*Log[MH2/muf2]*Log[zb] + 0.00674315727391431977*zb^46*Log[MH2/muf2]*Log[zb] + 0.006593248308896373*zb^47*Log[MH2/muf2]*Log[zb] + 0.00644984668635676538*zb^48*Log[MH2/muf2]*Log[zb] + 0.006312538801795219*zb^49*Log[MH2/muf2]*Log[zb] + 0.00618094526684743718*zb^50*Log[MH2/muf2]*Log[zb] + 0.06296296296296296*zb^5*Log[zb]^2 + 0.0839506172839506173*zb^6*Log[zb]^2 + 0.0869488536155202822*zb^7*Log[zb]^2 + 0.0832010582010582011*zb^8*Log[zb]^2 + 0.0772878698804624731*zb^9*Log[zb]^2 + 0.0710415441896923378*zb^10*Log[zb]^2 + 0.0651586410845670105*zb^11*Log[zb]^2 + 0.0598625140291806958*zb^12*Log[zb]^2 + 0.0551825746270190715*zb^13*Log[zb]^2 + 0.0510739774628663518*zb^14*Log[zb]^2 + 0.0474688137651100614*zb^15*Log[zb]^2 + 0.0442973401769698066*zb^16*Log[zb]^2 + 0.0414960314034388108*zb^17*Log[zb]^2 + 0.0390099184080665562*zb^18*Log[zb]^2 + 0.0367925573091265099*zb^19*Log[zb]^2 + 0.0348051216886499538*zb^20*Log[zb]^2 + 0.0330152685840516528*zb^21*Log[zb]^2 + 0.0313960450757304002*zb^22*Log[zb]^2 + 0.0299249301244022346*zb^23*Log[zb]^2 + 0.0285830314866144174*zb^24*Log[zb]^2 + 0.0273544274224204727*zb^25*Log[zb]^2 + 0.0262256329077563928*zb^26*Log[zb]^2 + 0.025185168717379545*zb^27*Log[zb]^2 + 0.0242232137757602654*zb^28*Log[zb]^2 + 0.0233313242184622191*zb^29*Log[zb]^2 + 0.0225022056640504935*zb^30*Log[zb]^2 + 0.0217295278926993724*zb^31*Log[zb]^2 + 0.0210077733675403867*zb^32*Log[zb]^2 + 0.0203321128387964768*zb^33*Log[zb]^2 + 0.0196983026996151534*zb^34*Log[zb]^2 + 0.0191025998844267317*zb^35*Log[zb]^2 + 0.0185416909781147705*zb^36*Log[zb]^2 + 0.0180126328899453465*zb^37*Log[zb]^2 + 0.0175128029825489112*zb^38*Log[zb]^2 + 0.017039856966772987*zb^39*Log[zb]^2 + 0.0165916932039769981*zb^40*Log[zb]^2 + 0.0161664223184451174*zb^41*Log[zb]^2 + 0.0157623412295433906*zb^42*Log[zb]^2 + 0.0153779108779659226*zb^43*Log[zb]^2 + 0.0150117370520836595*zb^44*Log[zb]^2 + 0.0146625538261152935*zb^45*Log[zb]^2 + 0.0143292092070679295*zb^46*Log[zb]^2 + 0.0140106526564047937*zb^47*Log[zb]^2 + 0.0137059242085081264*zb^48*Log[zb]^2 + 0.0134141449538148412*zb^49*Log[zb]^2 + 0.013134508692050803*zb^50*Log[zb]^2, -0.15999705712127044*zb^2 - 0.127716574977305029*Lmb*zb^2 + 0.0625*Lmb^2*zb^2 + 0.0208333333333333333*Lmb^3*zb^2 + 0.240675944739026942*zb^3 + 0.0972222222222222222*Lmb*zb^3 - 0.0208333333333333333*Lmb^2*zb^3 - 0.228716889861632338*zb^4 - 0.00258265492314162412*Lmb*zb^4 + 0.0613425925925925926*Lmb^2*zb^4 + 0.0138888888888888889*Lmb^3*zb^4 + 0.0836911188323988293*zb^5 + 0.0967526659440819029*Lmb*zb^5 + 0.0747222222222222222*Lmb^2*zb^5 + 0.0166666666666666667*Lmb^3*zb^5 + 0.100535909264741507*zb^6 + 0.124150430277122787*Lmb*zb^6 + 0.0818518518518518519*Lmb^2*zb^6 + 0.018287037037037036*Lmb^3*zb^6 + 0.0883493628335416784*zb^7 + 0.136833429330375967*Lmb*zb^7 + 0.0876634542705971277*Lmb^2*zb^7 + 0.0195767195767195767*Lmb^3*zb^7 + 0.0783460051799471805*zb^8 + 0.145892741903432747*Lmb*zb^8 + 0.0927721678949357521*Lmb^2*zb^8 + 0.0206762566137566138*Lmb^3*zb^8 + 0.07221192460461467*zb^9 + 0.15351834668499043*Lmb*zb^9 + 0.0973080217169172196*Lmb^2*zb^9 + 0.0216324955908289242*Lmb^3*zb^9 + 0.0686077382216043003*zb^10 + 0.1601844402689405*Lmb*zb^10 + 0.101342961773186641*Lmb^2*zb^10 + 0.0224724426807760141*Lmb^3*zb^10 + 0.0664523800211424436*zb^11 + 0.166034560619234986*Lmb*zb^11 + 0.104940964623444181*Lmb^2*zb^11 + 0.0232158890492223826*Lmb^3*zb^11 + 0.0651068618801868375*zb^12 + 0.171156359717507778*Lmb*zb^12 + 0.108160724704210154*Lmb^2*zb^12 + 0.0238784171075837743*Lmb^3*zb^12 + 0.0642191708577619102*zb^13 + 0.175630610489872873*Lmb*zb^13 + 0.111054230843307507*Lmb^2*zb^13 + 0.0244725567642234309*Lmb^3*zb^13 + 0.0635987179228554636*zb^14 + 0.17953539288338155*Lmb*zb^14 + 0.113666315545351688*Lmb^2*zb^14 + 0.0250084736691879549*Lmb^3*zb^14 + 0.0631423568496595921*zb^15 + 0.1829435544760663*Lmb*zb^15 + 0.1160350737621159*Lmb^2*zb^15 + 0.0254944702563750183*Lmb^3*zb^15 + 0.0627939122424013049*zb^16 + 0.185920737175225355*Lmb*zb^16 + 0.118192661856067389*Lmb^2*zb^16 + 0.0259373718488301822*Lmb^3*zb^16 + 0.0625224523318053598*zb^17 + 0.188524702913233373*Lmb*zb^17 + 0.120166178159081643*Lmb^2*zb^17 + 0.0263428275836364072*Lmb^3*zb^17 + 0.0623106389471633141*zb^18 + 0.190805540320695834*Lmb*zb^18 + 0.121978487501100191*Lmb^2*zb^18 + 0.0267155453327838949*Lmb^3*zb^18 + 0.0621484551001700155*zb^19 + 0.192806319644035517*Lmb*zb^19 + 0.123648940010146166*Lmb^2*zb^19 + 0.0270594753416390843*Lmb^3*zb^19 + 0.0620298134529366909*zb^20 + 0.194563916507648684*Lmb*zb^20 + 0.125193975907868899*Lmb^2*zb^20 + 0.0273779541882934556*Lmb^3*zb^20 + 0.0619507194272726283*zb^21 + 0.196109851364883765*Lmb*zb^21 + 0.126627625251915559*Lmb^2*zb^21 + 0.0276738181214906115*Lmb^3*zb^21 + 0.0619082792641453294*zb^22 + 0.197471070578525219*Lmb*zb^22 + 0.127961917265795209*Lmb^2*zb^22 + 0.027949492764375056*Lmb^3*zb^22 + 0.0619001695975387794*zb^23 + 0.198670639532480132*Lmb*zb^23 + 0.129207214469780432*Lmb^2*zb^23 + 0.0282070645335308388*Lmb^3*zb^23 + 0.0619243594308159488*zb^24 + 0.199728341405888164*Lmb*zb^24 + 0.130372485368676237*Lmb^2*zb^24 + 0.0284483378557803952*Lmb^3*zb^24 + 0.0619789695980181917*zb^25 + 0.200661186425319659*Lmb*zb^25 + 0.131465527382116918*Lmb^2*zb^25 + 0.0286748812985310159*Lmb^3*zb^25 + 0.06206220624739203*zb^26 + 0.201483841085548329*Lmb*zb^26 + 0.132493149632719446*Lmb^2*zb^26 + 0.0288880649972350118*Lmb^3*zb^26 + 0.0621723332616201036*zb^27 + 0.202208988143069894*Lmb*zb^27 + 0.133461323370587412*Lmb^2*zb^27 + 0.0290890912103792902*Lmb^3*zb^27 + 0.0623076642959177406*zb^28 + 0.202847627869371084*Lmb*zb^28 + 0.134375306271622136*Lmb^2*zb^28 + 0.0292790194143738517*Lmb^3*zb^28 + 0.0624665639162128658*zb^29 + 0.203409330027026333*Lmb*zb^29 + 0.13523974559163196*Lmb^2*zb^29 + 0.0294587870339929857*Lmb^3*zb^29 + 0.0626474522378032539*zb^30 + 0.20390244477823946*Lmb*zb^30 + 0.136058764151651833*Lmb^2*zb^30 + 0.0296292266631677357*Lmb^3*zb^30 + 0.06284881020336691*zb^31 + 0.204334279486640454*Lmb*zb^31 + 0.136836032329684776*Lmb^2*zb^31 + 0.0297910804469138871*Lmb^3*zb^31 + 0.0630691841486703005*zb^32 + 0.204711247233591138*Lmb*zb^32 + 0.137574828600477149*Lmb^2*zb^32 + 0.0299450121538665234*Lmb^3*zb^32 + 0.0633071891199905727*zb^33 + 0.205038991877301106*Lmb*zb^33 + 0.138278090663833208*Lmb^2*zb^33 + 0.03009161735977867*Lmb^3*zb^33 + 0.06356151083244753*zb^34 + 0.205322493640655413*Lmb*zb^34 + 0.138948458805387728*Lmb^2*zb^34 + 0.0302314320776184737*Lmb^3*zb^34 + 0.0638309063657349732*zb^35 + 0.205566158510453018*Lmb*zb^35 + 0.139588312819292674*Lmb^2*zb^35 + 0.0303649401037434869*Lmb^3*zb^35 + 0.0641142037815097422*zb^36 + 0.205773894149535135*Lmb*zb^36 + 0.140199803572257779*Lmb^2*zb^36 + 0.0304925792976832*Lmb^3*zb^36 + 0.0644103008708571713*zb^37 + 0.205949174545729399*Lmb*zb^37 + 0.140784880088966392*Lmb^2*zb^37 + 0.0306147469720450947*Lmb^3*zb^37 + 0.0647181632323654803*zb^38 + 0.206095095230454316*Lmb*zb^38 + 0.141345312879259729*Lmb^2*zb^38 + 0.0307318045364997564*Lmb^3*zb^38 + 0.0650368218589687103*zb^39 + 0.206214420580044809*Lmb*zb^39 + 0.141882714099222774*Lmb^2*zb^39 + 0.0308440815138173611*Lmb^3*zb^39 + 0.0653653703843863688*zb^40 + 0.206309624451443011*Lmb*zb^40 + 0.142398555034847551*Lmb^2*zb^40 + 0.0309518790250869379*Lmb^3*zb^40 + 0.0657029621126436887*zb^41 + 0.206382925190060848*Lmb*zb^41 + 0.142894181313168694*Lmb^2*zb^41 + 0.0310554728244504588*Lmb^3*zb^41 + 0.0660488069291628912*zb^42 + 0.206436315872481002*Lmb*zb^42 + 0.143370826177651318*Lmb^2*zb^42 + 0.0311551159500775503*Lmb^3*zb^42 + 0.0664021681702108497*zb^43 + 0.206471590502970439*Lmb*zb^43 + 0.143829622109015268*Lmb^2*zb^43 + 0.0312510410470354514*Lmb^3*zb^43 + 0.0667623595092503644*zb^44 + 0.206490366764647227*Lmb*zb^44 + 0.144271611027126105*Lmb^2*zb^44 + 0.0313434624086602175*Lmb^3*zb^44 + 0.0671287419037694839*zb^45 + 0.206494105828799064*Lmb*zb^45 + 0.144697753272115427*Lmb^2*zb^45 + 0.0314325777756077433*Lmb^3*zb^45 + 0.0675007206340878343*zb^46 + 0.206484129645445497*Lmb*zb^46 + 0.145108935531961206*Lmb^2*zb^46 + 0.0315185699256411531*Lmb^3*zb^46 + 0.0678777424560418692*zb^47 + 0.206461636071649269*Lmb*zb^47 + 0.145505977858129484*Lmb^2*zb^47 + 0.0316016080821448569*Lmb^3*zb^47 + 0.0682592928819228055*zb^48 + 0.206427712138795801*Lmb*zb^48 + 0.145889639889567645*Lmb^2*zb^48 + 0.0316818491651468226*Lmb^3*zb^48 + 0.0686448935982099641*zb^49 + 0.206383345714033927*Lmb*zb^49 + 0.146260626387557742*Lmb^2*zb^49 + 0.0317594389051212291*Lmb^3*zb^49 + 0.0690341000241849866*zb^50 + 0.206329435772652069*Lmb*zb^50 + 0.146619592169051586*Lmb^2*zb^50 + 0.0318345128369069139*Lmb^3*zb^50 + ALARM*zb^51 + 0.309177655525295594*zb^2*Log[MH2/muf2] + 0.25*Lmb*zb^2*Log[MH2/muf2] + 0.0416666666666666667*Lmb^2*zb^2*Log[MH2/muf2] - 0.223958333333333333*zb^3*Log[MH2/muf2] - 0.0833333333333333333*Lmb*zb^3*Log[MH2/muf2] + 0.312985720967481013*zb^4*Log[MH2/muf2] + 0.175925925925925926*Lmb*zb^4*Log[MH2/muf2] + 0.0277777777777777778*Lmb^2*zb^4*Log[MH2/muf2] + 0.243596175346162401*zb^5*Log[MH2/muf2] + 0.182222222222222222*Lmb*zb^5*Log[MH2/muf2] + 0.0333333333333333333*Lmb^2*zb^5*Log[MH2/muf2] + 0.221855196187430248*zb^6*Log[MH2/muf2] + 0.184814814814814815*Lmb*zb^6*Log[MH2/muf2] + 0.0365740740740740741*Lmb^2*zb^6*Log[MH2/muf2] + 0.216791370389746624*zb^7*Log[MH2/muf2] + 0.188749055177626606*Lmb*zb^7*Log[MH2/muf2] + 0.0391534391534391534*Lmb^2*zb^7*Log[MH2/muf2] + 0.216655757492793898*zb^8*Log[MH2/muf2] + 0.192880999622071051*Lmb*zb^8*Log[MH2/muf2] + 0.0413525132275132275*Lmb^2*zb^8*Log[MH2/muf2] + 0.217870214934533729*zb^9*Log[MH2/muf2] + 0.196661540130455474*Lmb*zb^9*Log[MH2/muf2] + 0.0432649911816578483*Lmb^2*zb^9*Log[MH2/muf2] + 0.219324460902559672*zb^10*Log[MH2/muf2] + 0.199941952912852384*Lmb*zb^10*Log[MH2/muf2] + 0.0449448853615520282*Lmb^2*zb^10*Log[MH2/muf2] + 0.220683061480767844*zb^11*Log[MH2/muf2] + 0.2027286920141658*Lmb*zb^11*Log[MH2/muf2] + 0.0464317780984447651*Lmb^2*zb^11*Log[MH2/muf2] + 0.221863932171280019*zb^12*Log[MH2/muf2] + 0.205077729932227287*Lmb*zb^12*Log[MH2/muf2] + 0.0477568342151675485*Lmb^2*zb^12*Log[MH2/muf2] + 0.222867274218650467*zb^13*Log[MH2/muf2] + 0.207054461349656895*Lmb*zb^13*Log[MH2/muf2] + 0.0489451135284468618*Lmb^2*zb^13*Log[MH2/muf2] + 0.223717066776524851*zb^14*Log[MH2/muf2] + 0.208719724767615369*Lmb*zb^14*Log[MH2/muf2] + 0.0500169473383759098*Lmb^2*zb^14*Log[MH2/muf2] + 0.224440984615151258*zb^15*Log[MH2/muf2] + 0.210125848589572696*Lmb*zb^15*Log[MH2/muf2] + 0.0509889405127500366*Lmb^2*zb^15*Log[MH2/muf2] + 0.225063960158055271*zb^16*Log[MH2/muf2] + 0.211316398924386134*Lmb*zb^16*Log[MH2/muf2] + 0.0518747436976603643*Lmb^2*zb^16*Log[MH2/muf2] + 0.225606635673888449*zb^17*Log[MH2/muf2] + 0.212327158414085142*Lmb*zb^17*Log[MH2/muf2] + 0.0526856551672728143*Lmb^2*zb^17*Log[MH2/muf2] + 0.2260854985992235*zb^18*Log[MH2/muf2] + 0.213187385528283689*Lmb*zb^18*Log[MH2/muf2] + 0.0534310906655677898*Lmb^2*zb^18*Log[MH2/muf2] + 0.226513510145859111*zb^19*Log[MH2/muf2] + 0.213921008709310491*Lmb*zb^19*Log[MH2/muf2] + 0.0541189506832781687*Lmb^2*zb^19*Log[MH2/muf2] + 0.226900795958447633*zb^20*Log[MH2/muf2] + 0.214547649805938634*Lmb*zb^20*Log[MH2/muf2] + 0.0547559083765869112*Lmb^2*zb^20*Log[MH2/muf2] + 0.227255257099317998*zb^21*Log[MH2/muf2] + 0.215083463615872129*Lmb*zb^21*Log[MH2/muf2] + 0.0553476362429812231*Lmb^2*zb^21*Log[MH2/muf2] + 0.227583068758065546*zb^22*Log[MH2/muf2] + 0.215541812702017994*Lmb*zb^22*Log[MH2/muf2] + 0.05589898552875011*Lmb^2*zb^22*Log[MH2/muf2] + 0.227889072729151577*zb^23*Log[MH2/muf2] + 0.21593380495885786*Lmb*zb^23*Log[MH2/muf2] + 0.0564141290670616776*Lmb^2*zb^23*Log[MH2/muf2] + 0.228177080954262292*zb^24*Log[MH2/muf2] + 0.216268720609748846*Lmb*zb^24*Log[MH2/muf2] + 0.0568966757115607903*Lmb^2*zb^24*Log[MH2/muf2] + 0.228450108454847336*zb^25*Log[MH2/muf2] + 0.216554351564846758*Lmb*zb^25*Log[MH2/muf2] + 0.0573497625970620317*Lmb^2*zb^25*Log[MH2/muf2] + 0.228710551623828339*zb^26*Log[MH2/muf2] + 0.21679727181620212*Lmb*zb^26*Log[MH2/muf2] + 0.0577761299944700237*Lmb^2*zb^26*Log[MH2/muf2] + 0.22896032475845746*zb^27*Log[MH2/muf2] + 0.217003053687145675*Lmb*zb^27*Log[MH2/muf2] + 0.0581781824207585805*Lmb^2*zb^27*Log[MH2/muf2] + 0.229200964851515191*zb^28*Log[MH2/muf2] + 0.217176441538868723*Lmb*zb^28*Log[MH2/muf2] + 0.0585580388287477034*Lmb^2*zb^28*Log[MH2/muf2] + 0.229433712287724725*zb^29*Log[MH2/muf2] + 0.217321491967282852*Lmb*zb^29*Log[MH2/muf2] + 0.0589175740679859714*Lmb^2*zb^29*Log[MH2/muf2] + 0.229659573230484463*zb^30*Log[MH2/muf2] + 0.217441687511000173*Lmb*zb^30*Log[MH2/muf2] + 0.0592584533263354714*Lmb^2*zb^30*Log[MH2/muf2] + 0.229879368059595514*zb^31*Log[MH2/muf2] + 0.217540029332109247*Lmb*zb^31*Log[MH2/muf2] + 0.0595821608938277742*Lmb^2*zb^31*Log[MH2/muf2] + 0.230093769145482863*zb^32*Log[MH2/muf2] + 0.217619113128936631*Lmb*zb^32*Log[MH2/muf2] + 0.0598900243077330468*Lmb^2*zb^32*Log[MH2/muf2] + 0.230303330439089709*zb^33*Log[MH2/muf2] + 0.217681191613649082*Lmb*zb^33*Log[MH2/muf2] + 0.0601832347195573399*Lmb^2*zb^33*Log[MH2/muf2] + 0.230508510753337047*zb^34*Log[MH2/muf2] + 0.217728226173209791*Lmb*zb^34*Log[MH2/muf2] + 0.0604628641552369474*Lmb^2*zb^34*Log[MH2/muf2] + 0.230709692160554455*zb^35*Log[MH2/muf2] + 0.217761929780002514*Lmb*zb^35*Log[MH2/muf2] + 0.0607298802074869739*Lmb^2*zb^35*Log[MH2/muf2] + 0.230907194591778499*zb^36*Log[MH2/muf2] + 0.217783802790162882*Lmb*zb^36*Log[MH2/muf2] + 0.0609851585953663979*Lmb^2*zb^36*Log[MH2/muf2] + 0.231101287469276982*zb^37*Log[MH2/muf2] + 0.217795162934208271*Lmb*zb^37*Log[MH2/muf2] + 0.0612294939440901893*Lmb^2*zb^37*Log[MH2/muf2] + 0.231292199011579822*zb^38*Log[MH2/muf2] + 0.217797170543845333*Lmb*zb^38*Log[MH2/muf2] + 0.0614636090729995128*Lmb^2*zb^38*Log[MH2/muf2] + 0.231480123704778408*zb^39*Log[MH2/muf2] + 0.217790849854091821*Lmb*zb^39*Log[MH2/muf2] + 0.0616881630276347221*Lmb^2*zb^39*Log[MH2/muf2] + 0.231665228323145442*zb^40*Log[MH2/muf2] + 0.217777107058336332*Lmb*zb^40*Log[MH2/muf2] + 0.0619037580501738758*Lmb^2*zb^40*Log[MH2/muf2] + 0.231847656797534721*zb^41*Log[MH2/muf2] + 0.217756745665970826*Lmb*zb^41*Log[MH2/muf2] + 0.0621109456489009176*Lmb^2*zb^41*Log[MH2/muf2] + 0.232027534165100771*zb^42*Log[MH2/muf2] + 0.217730479610350845*Lmb*zb^42*Log[MH2/muf2] + 0.0623102319001551006*Lmb^2*zb^42*Log[MH2/muf2] + 0.232204969783838694*zb^43*Log[MH2/muf2] + 0.21769894447338026*Lmb*zb^43*Log[MH2/muf2] + 0.0625020820940709027*Lmb^2*zb^43*Log[MH2/muf2] + 0.232380059956707925*zb^44*Log[MH2/muf2] + 0.217662707127603118*Lmb*zb^44*Log[MH2/muf2] + 0.06268692481732044*Lmb^2*zb^44*Log[MH2/muf2] + 0.232552890079989465*zb^45*Log[MH2/muf2] + 0.217622274043930492*Lmb*zb^45*Log[MH2/muf2] + 0.0628651555512154865*Lmb^2*zb^45*Log[MH2/muf2] + 0.232723536407018222*zb^46*Log[MH2/muf2] + 0.21757809847040796*Lmb*zb^46*Log[MH2/muf2] + 0.0630371398512823062*Lmb^2*zb^46*Log[MH2/muf2] + 0.232892067500006991*zb^47*Log[MH2/muf2] + 0.217530586652691602*Lmb*zb^47*Log[MH2/muf2] + 0.0632032161642897138*Lmb^2*zb^47*Log[MH2/muf2] + 0.233058545428180771*zb^48*Log[MH2/muf2] + 0.217480103238543425*Lmb*zb^48*Log[MH2/muf2] + 0.0633636983302936451*Lmb^2*zb^48*Log[MH2/muf2] + 0.233223026758989103*zb^49*Log[MH2/muf2] + 0.21742697598542163*Lmb*zb^49*Log[MH2/muf2] + 0.0635188778102424583*Lmb^2*zb^49*Log[MH2/muf2] + 0.233385563380086369*zb^50*Log[MH2/muf2] + 0.217371499871129823*Lmb*zb^50*Log[MH2/muf2] + 0.0636690256738138277*Lmb^2*zb^50*Log[MH2/muf2] + 0.873788461005201245*zb^2*Log[zb] + 0.25*Lmb*zb^2*Log[zb] - 0.0416666666666666667*Lmb^2*zb^2*Log[zb] - 0.642361111111111111*zb^3*Log[zb] - 0.0833333333333333333*Lmb*zb^3*Log[zb] + 0.631136751781245275*zb^4*Log[zb] + 0.106481481481481481*Lmb*zb^4*Log[zb] - 0.0277777777777777778*Lmb^2*zb^4*Log[zb] + 0.293687018804160996*zb^5*Log[zb] + 0.0655555555555555556*Lmb*zb^5*Log[zb] - 0.0333333333333333333*Lmb^2*zb^5*Log[zb] + 0.1954095318206149*zb^6*Log[zb] + 0.0422222222222222222*Lmb*zb^6*Log[zb] - 0.0365740740740740741*Lmb^2*zb^6*Log[zb] + 0.159915882118741315*zb^7*Log[zb] + 0.0268442932728647014*Lmb*zb^7*Log[zb] - 0.0391534391534391534*Lmb^2*zb^7*Log[zb] + 0.1415260311787223*zb^8*Log[zb] + 0.014673327664399093*Lmb*zb^8*Log[zb] - 0.0413525132275132275*Lmb^2*zb^8*Log[zb] + 0.128703736499086618*zb^9*Log[zb] + 0.00409099339324207049*Lmb*zb^9*Log[zb] - 0.0432649911816578483*Lmb^2*zb^9*Log[zb] + 0.118280041267238386*zb^10*Log[zb] - 0.00548794126704179614*Lmb*zb^10*Log[zb] - 0.0449448853615520282*Lmb^2*zb^10*Log[zb] + 0.109297001723065716*zb^11*Log[zb] - 0.0143064744654451244*Lmb*zb^11*Log[zb] - 0.0464317780984447651*Lmb^2*zb^11*Log[zb] + 0.101415144907544483*zb^12*Log[zb] - 0.0224874389523860423*Lmb*zb^12*Log[zb] - 0.0477568342151675485*Lmb^2*zb^12*Log[zb] + 0.0944733274575551895*zb^13*Log[zb] - 0.0301080006739162398*Lmb*zb^13*Log[zb] - 0.0489451135284468618*Lmb^2*zb^13*Log[zb] + 0.08836334778628663*zb^14*Log[zb] - 0.03722581264617601*Lmb*zb^14*Log[zb] - 0.0500169473383759098*Lmb^2*zb^14*Log[zb] + 0.0829948602781698974*zb^15*Log[zb] - 0.0438885978693182072*Lmb*zb^15*Log[zb] - 0.0509889405127500366*Lmb^2*zb^15*Log[zb] + 0.0782864459656598321*zb^16*Log[zb] - 0.0501378495754972866*Lmb*zb^16*Log[zb] - 0.0518747436976603643*Lmb^2*zb^16*Log[zb] + 0.0741638655213101505*zb^17*Log[zb] - 0.0560103958081562885*Lmb*zb^17*Log[zb] - 0.0526856551672728143*Lmb^2*zb^17*Log[zb] + 0.0705599165570553509*zb^18*Log[zb] - 0.0615391789478333861*Lmb*zb^18*Log[zb] - 0.0534310906655677898*Lmb^2*zb^18*Log[zb] + 0.0674143810036471891*zb^19*Log[zb] - 0.0667537426219636833*Lmb*zb^19*Log[zb] - 0.0541189506832781687*Lmb^2*zb^19*Log[zb] + 0.0646737589015978979*zb^20*Log[zb] - 0.0716806040195983303*Lmb*zb^20*Log[zb] - 0.0547559083765869112*Lmb^2*zb^20*Log[zb] + 0.0622908114688684649*zb^21*Log[zb] - 0.0763435737759179768*Lmb*zb^21*Log[zb] - 0.0553476362429812231*Lmb^2*zb^21*Log[zb] + 0.0602239963590806547*zb^22*Log[zb] - 0.08076404365914484*Lmb*zb^22*Log[zb] - 0.05589898552875011*Lmb^2*zb^22*Log[zb] + 0.0584368663933428899*zb^23*Log[zb] - 0.0849612479614060285*Lmb*zb^23*Log[zb] - 0.0564141290670616776*Lmb^2*zb^23*Log[zb] + 0.056897479096748256*zb^24*Log[zb] - 0.0889525002552072543*Lmb*zb^24*Log[zb] - 0.0568966757115607903*Lmb^2*zb^24*Log[zb] + 0.05557784405905535*zb^25*Log[zb] - 0.0927534063987741559*Lmb*zb^25*Log[zb] - 0.0573497625970620317*Lmb^2*zb^25*Log[zb] + 0.0544534210765600192*zb^26*Log[zb] - 0.0963780548984735441*Lmb*zb^26*Log[zb] - 0.0577761299944700237*Lmb^2*zb^26*Log[zb] + 0.0535026732307751308*zb^27*Log[zb] - 0.0998391861080582966*Lmb*zb^27*Log[zb] - 0.0581781824207585805*Lmb^2*zb^27*Log[zb] + 0.0527066739642882143*zb^28*Log[zb] - 0.103148342008751099*Lmb*zb^28*Log[zb] - 0.0585580388287477034*Lmb^2*zb^28*Log[zb] + 0.0520487645213967827*zb^29*Log[zb] - 0.106315998431962176*Lmb*zb^29*Log[zb] - 0.0589175740679859714*Lmb^2*zb^29*Log[zb] + 0.0515142569044899872*zb^30*Log[zb] - 0.109351681584606986*Lmb*zb^30*Log[zb] - 0.0592584533263354714*Lmb^2*zb^30*Log[zb] + 0.0510901771459101194*zb^31*Log[zb] - 0.112264070654520609*Lmb*zb^31*Log[zb] - 0.0595821608938277742*Lmb^2*zb^31*Log[zb] + 0.0507650438237834514*zb^32*Log[zb] - 0.115061088144035336*Lmb*zb^32*Log[zb] - 0.0598900243077330468*Lmb^2*zb^32*Log[zb] + 0.0505286771235772065*zb^33*Log[zb] - 0.117749979428034667*Lmb*zb^33*Log[zb] - 0.0601832347195573399*Lmb^2*zb^33*Log[zb] + 0.0503720342253632678*zb^34*Log[zb] - 0.120337382875131332*Lmb*zb^34*Log[zb] - 0.0604628641552369474*Lmb^2*zb^34*Log[zb] + 0.050287067300202874*zb^35*Log[zb] - 0.122829391717165667*Lmb*zb^35*Log[zb] - 0.0607298802074869739*Lmb^2*zb^35*Log[zb] + 0.0502666008844867278*zb^36*Log[zb] - 0.125231608708705354*Lmb*zb^36*Log[zb] - 0.0609851585953663979*Lmb^2*zb^36*Log[zb] + 0.0503042258470951662*zb^37*Log[zb] - 0.127549194487449024*Lmb*zb^37*Log[zb] - 0.0612294939440901893*Lmb^2*zb^37*Log[zb] + 0.0503942075622510102*zb^38*Log[zb] - 0.12978691042934826*Lmb*zb^38*Log[zb] - 0.0614636090729995128*Lmb^2*zb^38*Log[zb] + 0.0505314062494671996*zb^39*Log[zb] - 0.131949156688707454*Lmb*zb^39*Log[zb] - 0.0616881630276347221*Lmb^2*zb^39*Log[zb] + 0.0507112077434048627*zb^40*Log[zb] - 0.134040006022717538*Lmb*zb^40*Log[zb] - 0.0619037580501738758*Lmb^2*zb^40*Log[zb] + 0.0509294632149477463*zb^41*Log[zb] - 0.136063233920733126*Lmb*zb^41*Log[zb] - 0.0621109456489009176*Lmb^2*zb^41*Log[zb] + 0.0511824365852395371*zb^42*Log[zb] - 0.138022345489903583*Lmb*zb^42*Log[zb] - 0.0623102319001551006*Lmb^2*zb^42*Log[zb] + 0.0514667585617365097*zb^43*Log[zb] - 0.139920599489300553*Lmb*zb^43*Log[zb] - 0.0625020820940709027*Lmb^2*zb^43*Log[zb] + 0.0517793863841213958*zb^44*Log[zb] - 0.141761029853298184*Lmb*zb^44*Log[zb] - 0.06268692481732044*Lmb^2*zb^44*Log[zb] + 0.0521175685023808025*zb^45*Log[zb] - 0.143546465000600724*Lmb*zb^45*Log[zb] - 0.0628651555512154865*Lmb^2*zb^45*Log[zb] + 0.0524788135231454499*zb^46*Log[zb] - 0.145279545187028885*Lmb*zb^46*Log[zb] - 0.0630371398512823062*Lmb^2*zb^46*Log[zb] + 0.0528608628567154441*zb^47*Log[zb] - 0.146962738127134731*Lmb*zb^47*Log[zb] - 0.0632032161642897138*Lmb^2*zb^47*Log[zb] + 0.0532616665787699392*zb^48*Log[zb] - 0.148598353081183728*Lmb*zb^48*Log[zb] - 0.0633636983302936451*Lmb^2*zb^48*Log[zb] + 0.0536793620899103508*zb^49*Log[zb] - 0.150188553579387728*Lmb*zb^49*Log[zb] - 0.0635188778102424583*Lmb^2*zb^49*Log[zb] + 0.0541122552148685995*zb^50*Log[zb] - 0.151735368933946699*Lmb*zb^50*Log[zb] - 0.0636690256738138277*Lmb^2*zb^50*Log[zb] - 0.5*zb^2*Log[MH2/muf2]*Log[zb] - 0.166666666666666667*Lmb*zb^2*Log[MH2/muf2]*Log[zb] + 0.166666666666666667*zb^3*Log[MH2/muf2]*Log[zb] - 0.351851851851851852*zb^4*Log[MH2/muf2]*Log[zb] - 0.111111111111111111*Lmb*zb^4*Log[MH2/muf2]*Log[zb] - 0.364444444444444444*zb^5*Log[MH2/muf2]*Log[zb] - 0.133333333333333333*Lmb*zb^5*Log[MH2/muf2]*Log[zb] - 0.36962962962962964*zb^6*Log[MH2/muf2]*Log[zb] - 0.146296296296296296*Lmb*zb^6*Log[MH2/muf2]*Log[zb] - 0.377498110355253212*zb^7*Log[MH2/muf2]*Log[zb] - 0.156613756613756614*Lmb*zb^7*Log[MH2/muf2]*Log[zb] - 0.385761999244142101*zb^8*Log[MH2/muf2]*Log[zb] - 0.16541005291005292*Lmb*zb^8*Log[MH2/muf2]*Log[zb] - 0.393323080260910949*zb^9*Log[MH2/muf2]*Log[zb] - 0.173059964726631393*Lmb*zb^9*Log[MH2/muf2]*Log[zb] - 0.399883905825704768*zb^10*Log[MH2/muf2]*Log[zb] - 0.179779541446208113*Lmb*zb^10*Log[MH2/muf2]*Log[zb] - 0.405457384028331599*zb^11*Log[MH2/muf2]*Log[zb] - 0.18572711239377906*Lmb*zb^11*Log[MH2/muf2]*Log[zb] - 0.410155459864454573*zb^12*Log[MH2/muf2]*Log[zb] - 0.191027336860670194*Lmb*zb^12*Log[MH2/muf2]*Log[zb] - 0.41410892269931376*zb^13*Log[MH2/muf2]*Log[zb] - 0.195780454113787447*Lmb*zb^13*Log[MH2/muf2]*Log[zb] - 0.417439449535230738*zb^14*Log[MH2/muf2]*Log[zb] - 0.200067789353503639*Lmb*zb^14*Log[MH2/muf2]*Log[zb] - 0.420251697179145392*zb^15*Log[MH2/muf2]*Log[zb] - 0.203955762051000146*Lmb*zb^15*Log[MH2/muf2]*Log[zb] - 0.422632797848772268*zb^16*Log[MH2/muf2]*Log[zb] - 0.207498974790641457*Lmb*zb^16*Log[MH2/muf2]*Log[zb] - 0.424654316828170284*zb^17*Log[MH2/muf2]*Log[zb] - 0.210742620669091257*Lmb*zb^17*Log[MH2/muf2]*Log[zb] - 0.426374771056567378*zb^18*Log[MH2/muf2]*Log[zb] - 0.213724362662271159*Lmb*zb^18*Log[MH2/muf2]*Log[zb] - 0.427842017418620982*zb^19*Log[MH2/muf2]*Log[zb] - 0.216475802733112675*Lmb*zb^19*Log[MH2/muf2]*Log[zb] - 0.429095299611877267*zb^20*Log[MH2/muf2]*Log[zb] - 0.219023633506347645*Lmb*zb^20*Log[MH2/muf2]*Log[zb] - 0.430166927231744258*zb^21*Log[MH2/muf2]*Log[zb] - 0.221390544971924892*Lmb*zb^21*Log[MH2/muf2]*Log[zb] - 0.431083625404035987*zb^22*Log[MH2/muf2]*Log[zb] - 0.223595942115000456*Lmb*zb^22*Log[MH2/muf2]*Log[zb] - 0.4318676099177157*zb^23*Log[MH2/muf2]*Log[zb] - 0.2256565162682467*Lmb*zb^23*Log[MH2/muf2]*Log[zb] - 0.432537441219497692*zb^24*Log[MH2/muf2]*Log[zb] - 0.227586702846243161*Lmb*zb^24*Log[MH2/muf2]*Log[zb] - 0.433108703129693516*zb^25*Log[MH2/muf2]*Log[zb] - 0.229399050388248127*Lmb*zb^25*Log[MH2/muf2]*Log[zb] - 0.433594543632404239*zb^26*Log[MH2/muf2]*Log[zb] - 0.231104519977880095*Lmb*zb^26*Log[MH2/muf2]*Log[zb] - 0.43400610737429135*zb^27*Log[MH2/muf2]*Log[zb] - 0.232712729683034322*Lmb*zb^27*Log[MH2/muf2]*Log[zb] - 0.434352883077737447*zb^28*Log[MH2/muf2]*Log[zb] - 0.234232155314990814*Lmb*zb^28*Log[MH2/muf2]*Log[zb] - 0.434642983934565705*zb^29*Log[MH2/muf2]*Log[zb] - 0.235670296271943885*Lmb*zb^29*Log[MH2/muf2]*Log[zb] - 0.434883375022000346*zb^30*Log[MH2/muf2]*Log[zb] - 0.237033813305341886*Lmb*zb^30*Log[MH2/muf2]*Log[zb] - 0.435080058664218494*zb^31*Log[MH2/muf2]*Log[zb] - 0.238328643575311097*Lmb*zb^31*Log[MH2/muf2]*Log[zb] - 0.435238226257873261*zb^32*Log[MH2/muf2]*Log[zb] - 0.239560097230932187*Lmb*zb^32*Log[MH2/muf2]*Log[zb] - 0.435362383227298163*zb^33*Log[MH2/muf2]*Log[zb] - 0.24073293887822936*Lmb*zb^33*Log[MH2/muf2]*Log[zb] - 0.435456452346419582*zb^34*Log[MH2/muf2]*Log[zb] - 0.24185145662094779*Lmb*zb^34*Log[MH2/muf2]*Log[zb] - 0.435523859560005028*zb^35*Log[MH2/muf2]*Log[zb] - 0.242919520829947896*Lmb*zb^35*Log[MH2/muf2]*Log[zb] - 0.435567605580325763*zb^36*Log[MH2/muf2]*Log[zb] - 0.243940634381465592*Lmb*zb^36*Log[MH2/muf2]*Log[zb] - 0.435590325868416543*zb^37*Log[MH2/muf2]*Log[zb] - 0.244917975776360757*Lmb*zb^37*Log[MH2/muf2]*Log[zb] - 0.435594341087690665*zb^38*Log[MH2/muf2]*Log[zb] - 0.245854436291998051*Lmb*zb^38*Log[MH2/muf2]*Log[zb] - 0.435581699708183642*zb^39*Log[MH2/muf2]*Log[zb] - 0.246752652110538889*Lmb*zb^39*Log[MH2/muf2]*Log[zb] - 0.435554214116672664*zb^40*Log[MH2/muf2]*Log[zb] - 0.247615032200695503*Lmb*zb^40*Log[MH2/muf2]*Log[zb] - 0.435513491331941651*zb^41*Log[MH2/muf2]*Log[zb] - 0.24844378259560368*Lmb*zb^41*Log[MH2/muf2]*Log[zb] - 0.435460959220701689*zb^42*Log[MH2/muf2]*Log[zb] - 0.249240927600620402*Lmb*zb^42*Log[MH2/muf2]*Log[zb] - 0.4353978889467605*zb^43*Log[MH2/muf2]*Log[zb] - 0.250008328376283611*Lmb*zb^43*Log[MH2/muf2]*Log[zb] - 0.435325414255206236*zb^44*Log[MH2/muf2]*Log[zb] - 0.25074769926928175*Lmb*zb^44*Log[MH2/muf2]*Log[zb] - 0.435244548087860984*zb^45*Log[MH2/muf2]*Log[zb] - 0.251460622204861946*Lmb*zb^45*Log[MH2/muf2]*Log[zb] - 0.4351561969408159*zb^46*Log[MH2/muf2]*Log[zb] - 0.252148559405129225*Lmb*zb^46*Log[MH2/muf2]*Log[zb] - 0.435061173305383204*zb^47*Log[MH2/muf2]*Log[zb] - 0.252812864657158855*Lmb*zb^47*Log[MH2/muf2]*Log[zb] - 0.43496020647708683*zb^48*Log[MH2/muf2]*Log[zb] - 0.2534547933211746*Lmb*zb^48*Log[MH2/muf2]*Log[zb] - 0.43485395197084326*zb^49*Log[MH2/muf2]*Log[zb] - 0.254075511240969833*Lmb*zb^49*Log[MH2/muf2]*Log[zb] - 0.434742999742259647*zb^50*Log[MH2/muf2]*Log[zb] - 0.254676102695255311*Lmb*zb^50*Log[MH2/muf2]*Log[zb] - 0.75*zb^2*Log[zb]^2 - 0.0833333333333333333*Lmb*zb^2*Log[zb]^2 + 0.25*zb^3*Log[zb]^2 - 0.458333333333333333*zb^4*Log[zb]^2 - 0.0555555555555555556*Lmb*zb^4*Log[zb]^2 - 0.43*zb^5*Log[zb]^2 - 0.0666666666666666667*Lmb*zb^5*Log[zb]^2 - 0.411851851851851852*zb^6*Log[zb]^2 - 0.0731481481481481481*Lmb*zb^6*Log[zb]^2 - 0.404342403628117914*zb^7*Log[zb]^2 - 0.0783068783068783069*Lmb*zb^7*Log[zb]^2 - 0.400435326908541194*zb^8*Log[zb]^2 - 0.08270502645502646*Lmb*zb^8*Log[zb]^2 - 0.397414073654153019*zb^9*Log[zb]^2 - 0.0865299823633156966*Lmb*zb^9*Log[zb]^2 - 0.394395964558662971*zb^10*Log[zb]^2 - 0.0898897707231040564*Lmb*zb^10*Log[zb]^2 - 0.391150909562886475*zb^11*Log[zb]^2 - 0.0928635561968895302*Lmb*zb^11*Log[zb]^2 - 0.387668020912068531*zb^12*Log[zb]^2 - 0.0955136684303351*Lmb*zb^12*Log[zb]^2 - 0.38400092202539754*zb^13*Log[zb]^2 - 0.0978902270568937236*Lmb*zb^13*Log[zb]^2 - 0.380213636889054725*zb^14*Log[zb]^2 - 0.10003389467675182*Lmb*zb^14*Log[zb]^2 - 0.376363099309827185*zb^15*Log[zb]^2 - 0.101977881025500073*Lmb*zb^15*Log[zb]^2 - 0.372494948273274981*zb^16*Log[zb]^2 - 0.103749487395320729*Lmb*zb^16*Log[zb]^2 - 0.368643921020013995*zb^17*Log[zb]^2 - 0.105371310334545629*Lmb*zb^17*Log[zb]^2 - 0.364835592108733992*zb^18*Log[zb]^2 - 0.10686218133113558*Lmb*zb^18*Log[zb]^2 - 0.361088274796657299*zb^19*Log[zb]^2 - 0.108237901366556337*Lmb*zb^19*Log[zb]^2 - 0.357414695592278937*zb^20*Log[zb]^2 - 0.109511816753173822*Lmb*zb^20*Log[zb]^2 - 0.353823353455826281*zb^21*Log[zb]^2 - 0.110695272485962446*Lmb*zb^21*Log[zb]^2 - 0.35031958174489114*zb^22*Log[zb]^2 - 0.111797971057500228*Lmb*zb^22*Log[zb]^2 - 0.346906361956309671*zb^23*Log[zb]^2 - 0.112828258134123355*Lmb*zb^23*Log[zb]^2 - 0.343584940964290438*zb^24*Log[zb]^2 - 0.113793351423121581*Lmb*zb^24*Log[zb]^2 - 0.340355296730919361*zb^25*Log[zb]^2 - 0.114699525194124063*Lmb*zb^25*Log[zb]^2 - 0.337216488733930695*zb^26*Log[zb]^2 - 0.115552259988940047*Lmb*zb^26*Log[zb]^2 - 0.334166921266233053*zb^27*Log[zb]^2 - 0.116356364841517161*Lmb*zb^27*Log[zb]^2 - 0.331204541068986348*zb^28*Log[zb]^2 - 0.117116077657495407*Lmb*zb^28*Log[zb]^2 - 0.328326985502603529*zb^29*Log[zb]^2 - 0.117835148135971943*Lmb*zb^29*Log[zb]^2 - 0.32553169343739335*zb^30*Log[zb]^2 - 0.118516906652670943*Lmb*zb^30*Log[zb]^2 - 0.322815988009697885*zb^31*Log[zb]^2 - 0.119164321787655548*Lmb*zb^31*Log[zb]^2 - 0.320177138113837925*zb^32*Log[zb]^2 - 0.119780048615466094*Lmb*zb^32*Log[zb]^2 - 0.317612403799263496*zb^33*Log[zb]^2 - 0.12036646943911468*Lmb*zb^33*Log[zb]^2 - 0.31511906947128826*zb^34*Log[zb]^2 - 0.120925728310473895*Lmb*zb^34*Log[zb]^2 - 0.312694467842839361*zb^35*Log[zb]^2 - 0.121459760414973948*Lmb*zb^35*Log[zb]^2 - 0.310335996871620409*zb^36*Log[zb]^2 - 0.121970317190732796*Lmb*zb^36*Log[zb]^2 - 0.308041131380967519*zb^37*Log[zb]^2 - 0.122458987888180379*Lmb*zb^37*Log[zb]^2 - 0.305807430658342416*zb^38*Log[zb]^2 - 0.122927218145999026*Lmb*zb^38*Log[zb]^2 - 0.303632543019476188*zb^39*Log[zb]^2 - 0.123376326055269444*Lmb*zb^39*Log[zb]^2 - 0.301514208093955126*zb^40*Log[zb]^2 - 0.123807516100347752*Lmb*zb^40*Log[zb]^2 - 0.299450257411208525*zb^41*Log[zb]^2 - 0.124221891297801835*Lmb*zb^41*Log[zb]^2 - 0.297438613730798107*zb^42*Log[zb]^2 - 0.124620463800310201*Lmb*zb^42*Log[zb]^2 - 0.295477289457459967*zb^43*Log[zb]^2 - 0.125004164188141805*Lmb*zb^43*Log[zb]^2 - 0.293564384401908052*zb^44*Log[zb]^2 - 0.12537384963464088*Lmb*zb^44*Log[zb]^2 - 0.29169808308726025*zb^45*Log[zb]^2 - 0.125730311102430973*Lmb*zb^45*Log[zb]^2 - 0.289876651753787054*zb^46*Log[zb]^2 - 0.126074279702564612*Lmb*zb^46*Log[zb]^2 - 0.288098435178248473*zb^47*Log[zb]^2 - 0.126406432328579428*Lmb*zb^47*Log[zb]^2 - 0.286361853395903122*zb^48*Log[zb]^2 - 0.1267273966605873*Lmb*zb^48*Log[zb]^2 - 0.284665398391455512*zb^49*Log[zb]^2 - 0.127037755620484917*Lmb*zb^49*Log[zb]^2 - 0.283007630808312948*zb^50*Log[zb]^2 - 0.127338051347627655*Lmb*zb^50*Log[zb]^2 + 0.166666666666666667*zb^2*Log[MH2/muf2]*Log[zb]^2 + 0.111111111111111111*zb^4*Log[MH2/muf2]*Log[zb]^2 + 0.133333333333333333*zb^5*Log[MH2/muf2]*Log[zb]^2 + 0.146296296296296296*zb^6*Log[MH2/muf2]*Log[zb]^2 + 0.156613756613756614*zb^7*Log[MH2/muf2]*Log[zb]^2 + 0.16541005291005292*zb^8*Log[MH2/muf2]*Log[zb]^2 + 0.173059964726631393*zb^9*Log[MH2/muf2]*Log[zb]^2 + 0.179779541446208113*zb^10*Log[MH2/muf2]*Log[zb]^2 + 0.18572711239377906*zb^11*Log[MH2/muf2]*Log[zb]^2 + 0.191027336860670194*zb^12*Log[MH2/muf2]*Log[zb]^2 + 0.195780454113787447*zb^13*Log[MH2/muf2]*Log[zb]^2 + 0.200067789353503639*zb^14*Log[MH2/muf2]*Log[zb]^2 + 0.203955762051000146*zb^15*Log[MH2/muf2]*Log[zb]^2 + 0.207498974790641457*zb^16*Log[MH2/muf2]*Log[zb]^2 + 0.210742620669091257*zb^17*Log[MH2/muf2]*Log[zb]^2 + 0.213724362662271159*zb^18*Log[MH2/muf2]*Log[zb]^2 + 0.216475802733112675*zb^19*Log[MH2/muf2]*Log[zb]^2 + 0.219023633506347645*zb^20*Log[MH2/muf2]*Log[zb]^2 + 0.221390544971924892*zb^21*Log[MH2/muf2]*Log[zb]^2 + 0.223595942115000456*zb^22*Log[MH2/muf2]*Log[zb]^2 + 0.2256565162682467*zb^23*Log[MH2/muf2]*Log[zb]^2 + 0.227586702846243161*zb^24*Log[MH2/muf2]*Log[zb]^2 + 0.229399050388248127*zb^25*Log[MH2/muf2]*Log[zb]^2 + 0.231104519977880095*zb^26*Log[MH2/muf2]*Log[zb]^2 + 0.232712729683034322*zb^27*Log[MH2/muf2]*Log[zb]^2 + 0.234232155314990814*zb^28*Log[MH2/muf2]*Log[zb]^2 + 0.235670296271943885*zb^29*Log[MH2/muf2]*Log[zb]^2 + 0.237033813305341886*zb^30*Log[MH2/muf2]*Log[zb]^2 + 0.238328643575311097*zb^31*Log[MH2/muf2]*Log[zb]^2 + 0.239560097230932187*zb^32*Log[MH2/muf2]*Log[zb]^2 + 0.24073293887822936*zb^33*Log[MH2/muf2]*Log[zb]^2 + 0.24185145662094779*zb^34*Log[MH2/muf2]*Log[zb]^2 + 0.242919520829947896*zb^35*Log[MH2/muf2]*Log[zb]^2 + 0.243940634381465592*zb^36*Log[MH2/muf2]*Log[zb]^2 + 0.244917975776360757*zb^37*Log[MH2/muf2]*Log[zb]^2 + 0.245854436291998051*zb^38*Log[MH2/muf2]*Log[zb]^2 + 0.246752652110538889*zb^39*Log[MH2/muf2]*Log[zb]^2 + 0.247615032200695503*zb^40*Log[MH2/muf2]*Log[zb]^2 + 0.24844378259560368*zb^41*Log[MH2/muf2]*Log[zb]^2 + 0.249240927600620402*zb^42*Log[MH2/muf2]*Log[zb]^2 + 0.250008328376283611*zb^43*Log[MH2/muf2]*Log[zb]^2 + 0.25074769926928175*zb^44*Log[MH2/muf2]*Log[zb]^2 + 0.251460622204861946*zb^45*Log[MH2/muf2]*Log[zb]^2 + 0.252148559405129225*zb^46*Log[MH2/muf2]*Log[zb]^2 + 0.252812864657158855*zb^47*Log[MH2/muf2]*Log[zb]^2 + 0.2534547933211746*zb^48*Log[MH2/muf2]*Log[zb]^2 + 0.254075511240969833*zb^49*Log[MH2/muf2]*Log[zb]^2 + 0.254676102695255311*zb^50*Log[MH2/muf2]*Log[zb]^2 + 0.166666666666666667*zb^2*Log[zb]^3 + 0.111111111111111111*zb^4*Log[zb]^3 + 0.133333333333333333*zb^5*Log[zb]^3 + 0.146296296296296296*zb^6*Log[zb]^3 + 0.156613756613756614*zb^7*Log[zb]^3 + 0.16541005291005292*zb^8*Log[zb]^3 + 0.173059964726631393*zb^9*Log[zb]^3 + 0.179779541446208113*zb^10*Log[zb]^3 + 0.18572711239377906*zb^11*Log[zb]^3 + 0.191027336860670194*zb^12*Log[zb]^3 + 0.195780454113787447*zb^13*Log[zb]^3 + 0.200067789353503639*zb^14*Log[zb]^3 + 0.203955762051000146*zb^15*Log[zb]^3 + 0.207498974790641457*zb^16*Log[zb]^3 + 0.210742620669091257*zb^17*Log[zb]^3 + 0.213724362662271159*zb^18*Log[zb]^3 + 0.216475802733112675*zb^19*Log[zb]^3 + 0.219023633506347645*zb^20*Log[zb]^3 + 0.221390544971924892*zb^21*Log[zb]^3 + 0.223595942115000456*zb^22*Log[zb]^3 + 0.2256565162682467*zb^23*Log[zb]^3 + 0.227586702846243161*zb^24*Log[zb]^3 + 0.229399050388248127*zb^25*Log[zb]^3 + 0.231104519977880095*zb^26*Log[zb]^3 + 0.232712729683034322*zb^27*Log[zb]^3 + 0.234232155314990814*zb^28*Log[zb]^3 + 0.235670296271943885*zb^29*Log[zb]^3 + 0.237033813305341886*zb^30*Log[zb]^3 + 0.238328643575311097*zb^31*Log[zb]^3 + 0.239560097230932187*zb^32*Log[zb]^3 + 0.24073293887822936*zb^33*Log[zb]^3 + 0.24185145662094779*zb^34*Log[zb]^3 + 0.242919520829947896*zb^35*Log[zb]^3 + 0.243940634381465592*zb^36*Log[zb]^3 + 0.244917975776360757*zb^37*Log[zb]^3 + 0.245854436291998051*zb^38*Log[zb]^3 + 0.246752652110538889*zb^39*Log[zb]^3 + 0.247615032200695503*zb^40*Log[zb]^3 + 0.24844378259560368*zb^41*Log[zb]^3 + 0.249240927600620402*zb^42*Log[zb]^3 + 0.250008328376283611*zb^43*Log[zb]^3 + 0.25074769926928175*zb^44*Log[zb]^3 + 0.251460622204861946*zb^45*Log[zb]^3 + 0.252148559405129225*zb^46*Log[zb]^3 + 0.252812864657158855*zb^47*Log[zb]^3 + 0.2534547933211746*zb^48*Log[zb]^3 + 0.254075511240969833*zb^49*Log[zb]^3 + 0.254676102695255311*zb^50*Log[zb]^3}}

==> anc/info.txt <==
Description of the ancillary files:

Files:
XS_zb.txt
XS_z.txt
XS_w.txt
XS_zb_FONNLL.txt
XS_z_FONNLL.txt
XS_w_FONNLL.txt
XSReg.m
XSFONNLL.m


Definitions:
nc= number of colours = 3
nf= number of light quark flavours = 5
zb=1-z=1-mh^2/s
MH2= Higgs boson mass squared= (125 GeV)^2
muf2= perturbative scale squared mu^2.

The functions G[a1,a2,…,zb] are GPLs
The functions J[a1,a2,…,zb] are iterated integrals as defined in eq. 3.5 of the paper.
The function t[i,j] are the elliptic integrals defined via eq. 3.7.




File content:
The files contain a list of lists.
For example load into Mathematica via:
lst=Get[“XSReg.m”];

The entry
lst[[a,b]]
corresponds to the order (a-1) of the regular coefficient function eta_{ij}(z) (eq.2.10) of the initial state b:
b=1: b bbar
b=2: b gluon
b=3: b quark
b=4: b anti-quark
b=5: b b
b=6: g g
b=7: q qbar
b=8: q g

For example:
a=4, b=1
lst[[4,1]] corresponds to the regular N^3LO coefficient function for the b anti-b initial state.



The file XSReg.m contains the analytic results for the 5 flavour partonic coefficient function eta_{ij}(z).
The file XSFONNLL.m contains the analytic results for the FONNLL counterterm \delta\eta_{ij}(z) (cf. eq. (5.12))

The file XS_zb.txt contains an expansion of the regular coefficient functions eta_{ij}(z) around the point zb=0=1-z.
The file XS_z.txt contains an expansion of the regular coefficient functions eta_{ij}(z) around the point z=0.
The file XS_w.txt contains an expansion of the regular coefficient functions eta_{ij}(z) around the point w=0=1/2-z.

The file XS_zb_FONNLL.txt contains an expansion of \delta\eta_{ij}(z) around the point zb=0=1-z.
The file XS_z_FONNLL.txt contains an expansion of \delta\eta_{ij}(z) around the point z=0.
The file XS_w_FONNLL.txt contains an expansion of \delta\eta_{ij}(z) around the point w=0=1/2-z.

